Three-phase time minimization transportation problem with non-idle phases: a polynomial two-witness algorithm

The three-phase time minimization transportation problem partitions the origin-terminal links into three sets used in consecutive phases and minimizes the sum of the phase shipment times. Optimal solutions may leave a phase idle, as in the main example of the original study. We require every phase to carry a positive integer quantity while leaving the split of the total requirement across phases free. Discarding idle solutions from the original algorithm does not, in general, solve this variant. We prove that the optimum is attained by fixing one witness link in each of two phases and deciding the third phase by a single network flow computation, with the optimal Phase-3 time of each witness pair located by binary search. The resulting exact algorithm is strongly polynomial. It extends to any fixed number of phases, whereas, when the number of phases is part of the input, even non-idle feasibility is strongly NP-complete; feasibility alone is fixed-parameter tractable in the number of phases via known rainbow-matching results. We also characterize the minimum time of each phase. On the main example, non-idleness raises the optimum from 38 to 41. On 3,650 random instances with up to $50\times50$ links the algorithm took at most 50.2 seconds, and non-idleness raised the optimal value in 41% of the 2,250 instances with equal phase sizes; on 90 sampled instances it was faster than a mixed integer programming solver on 80 with a direct formulation and on 65 with a tighter threshold formulation.

==> anc/three_phase_ni_supplement/ORIGINAL_STUDIES_GUIDE.md <==
# `original_studies/`: historical source code and recorded outputs

**Status.** This directory contains source scripts and recorded outputs from the
authors' computational studies. Source formatting and documentation have been
adjusted for readability; recorded outputs are unchanged. The historical
experiments were not rerun for this archive. See `README.md` for the executable
verification and reproduction checks (parts B–D).

## Mapping to the article

| Article | Files | Recorded scope |
|---|---|---|
| Computational study, Section 6.2–6.6 (Tables 6–9) | `results/E1.jsonl`, `E2.jsonl`, `E3.jsonl`; generation and algorithm in `src/`; driver `experiments/study2.py`; historical table-generation script `experiments/gen_s6_v3.py` (additional inputs are unavailable; see below) | 1,750 + 500 + 1,400 = 3,650 instances (first, second and third experiment) |
| CPU times of Section 6.1 and Table 6 (single-process re-run) | `results/retime.jsonl`, read by `gen_s6_v3.py`; re-timing driver `experiments/rerun_time.py` ("Re-time every instance in one pinned process") | 3,650 timing records, whose keys match the 3,650 instances |
| Incumbent cap, Section 6.5 (Table S2) | `results/ablA.jsonl`, `ablB.jsonl`; `experiments/ablate.py`, `an_abl.py` | 80 + 80 = 160 instances |
| Solver comparison, Section 6.8 (Table 10) | `extensions/solver_comparison/T3_0.jsonl`, `T3_1.jsonl`; `time3.py`, `models.py`, `an3.py`; `instances_90.jsonl` | 90 instances, three runs per method. The median times give Algorithm 1 faster on 80/90 against the direct model and 65/90 against the threshold model, and the threshold model faster than the direct model on 70; every solver run is Optimal with the same value. These times come from separate runs, two instances at a time, each pinned to its own core (Section S1). Do not compare them with the other timing logs |
| HiGHS pre-check, footnote of Section 6.7 | `extensions/solver_comparison/S300.jsonl`, `V0.jsonl`, `V1.jsonl`, `models.py` (identical to `highs_reproduction/historical/`) | 300 + 1,500 + 1,500 = 3,300 instances |
| Study of Remark 12 of Kaur et al., Section 7.2 | `extensions/kaur2026_remark12/S_a.jsonl`, `S_b.jsonl`; implementation `btptp.py`, runs `stress2.py`, analysis `analyze.py` with output `analysis.txt` | 10,000 instances, of which 9,975 have non-idle solutions. `analysis.txt` records 1,404 wrong sets (14.1%, 13.4–14.8) under the reading used in the article and 13.6% under the most permissive reading, as stated there. These rates depend on the reading of Remark 12 |
| Computational checks of Section S7 | `extensions/complexity/` (`np_check.py`, `np_feas_check.py`, `fixedp.py`, `np_lib.py`) with recorded summaries | Sums over the recorded runs equal the counts of Section S7. `np_check_results.txt`: 5,641 (Lemma 5) and 3,943 (Theorem 5(b)). `np_feas_results.txt`: 3,146 = 2,128 + 1,018 and 793 (Theorem 5(a)). `fixedp_results.txt`: 1,000 per p = 2, 3, 4 (Proposition 4). These checks corroborate the proofs; they are not part of them |
| Check of Proposition 6, Section 7.1 | `audit/drive.py`, `audit/alg31.py`, `src/instances.py` | Source code here. The original run was not logged; an aggregate log of an October 2026 reproduction (seeds 1 and 2, 2 × 1,500 instances; not shown to use the original instances) is in `../proposition6_reproduction/` |

Several other files are kept as found, with no number of the article attributed to them in this guide:
- `results/studyA.jsonl`, `studyB.jsonl` (with `experiments/an_study.py`), `mip_compare.jsonl`, `highs_check*.jsonl`, `*_summary.*`;
- `extensions/kaur2026_remark12/fix_*.txt`, `minimal.*`;
- `extensions/complexity/np_b2_results.txt`.

`archive/` holds copies of the historical source used by parts B and C, alongside unchanged recorded results. Its source files are identical to their copies here; its results (`filt.jsonl`, `correct31.txt`, `correct32.txt`) are only there.

## Requirements and execution

- Some scripts need NumPy, SciPy, `highspy` or `networkx` (the last for `extensions/solver_comparison/certify_19.py` only). The versions are those reported in the article where stated (Python 3.13, SciPy 1.18.1, HiGHS/highspy 1.15.1); others were not recorded.
- Working directories and inputs are script-specific. Many scripts use `original_studies/`; `extensions/kaur2026_remark12/analyze.py` instead expects `S_[ab].jsonl` in its working directory. Read the source for paths and positional arguments before running.
- The historical table generator `experiments/gen_s6_v3.py` expects absent paths `results/correct31.txt`, `results/correct32.txt`, `results/filt.jsonl` and `draft_text_for_wordcount.txt` under `original_studies/`. Related records under `archive/results/` do not supply all required inputs. The mapping above documents historical evidence, not a complete table-regeneration workflow.
- CPU times depend on the machine, and rerunning these studies is not required to check the archive.


==> anc/three_phase_ni_supplement/README.md <==
# Reproducibility archive

**Article:** *Three-phase time minimization transportation problem with non-idle phases: a polynomial two-witness algorithm*. Section S8 of the Supplementary Material document describes this archive.

## 1. Contents by provenance

The material falls into four kinds, kept apart because each carries a different kind of evidence.

| Kind | Where | What it is | Executed for this archive? |
|---|---|---|---|
| **A. Historical records** | `original_studies/` (mapped to the article in `ORIGINAL_STUDIES_GUIDE.md`), `archive/`, `highs_reproduction/historical/` | Authors' computational source code (formatted for readability), with unchanged recorded outputs: the computational study of Section 6 (3,650 instances, the timing re-run, the incumbent-cap study, the 90-instance solver comparison), the study of Remark 12 of Kaur et al. (Section 7.2), the computational checks of Section S7, the original filtering code and result, and the logged HiGHS pre-check of the footnote in Section 6.7 | The historical studies were **not** rerun. Recorded outputs remain byte-for-byte unchanged |
| **B. Original experiment, re-executed** | `filtering/` | The authors' filtering code from `archive/`, run again with the recorded seeds; its output is compared byte for byte with the archived result | **Yes** |
| **C. Reconstructed verification** | `correctness/` | The archived instance stream of the correctness check (Section 6.7), solved again by an **independent** implementation of Algorithm 1 and two brute-force enumerations | **Yes**, with an independent implementation. No script in the archive is identified as the authors' final-configuration correctness run |
| **A′. Reproduction log** | `proposition6_reproduction/` | Aggregate log of an October 2026 reproduction of the Proposition 6 check (Section 7.1) with the original scripts and documented seeds; see its README | **No** (recorded log). Not the original run and not shown to use the original instances |
| **D. Checks added during the revision** | `sensitivity/`, `jain/`, `dispatch/`, and `highs_reproduction/` except `historical/` | Replicate and independent-label samples (Section 6.9); an independent count of the auxiliary problems of the algorithm of Jain et al. (Section 4.2); the synthetic dispatch scenario (Section 5.1); re-solves of the two saved HiGHS models and a solver-independent feasibility check (Section S5) | **Yes.** These were not part of the original study |

### Details of parts B–D

| Part | Details |
|---|---|
| B. Filtering experiment (`filtering/`) | The authors' code (`archive/experiments/filt.py` with `archive/src/instances.py`, `archive/src/reference.py` and `archive/audit/alg31.py`, with formatting-only source changes) runs with the recorded seeds 2027 (1,400 instances) and 2026 (600, appended). The output is compared byte for byte with `archive/results/filt.jsonl`. `filtering/filt_metrics.py` (added) recomputes every printed number |
| C. Correctness check (`correctness/`) | The archived instance stream (seeds 31 and 32, 2,500 instances each, generated by `archive/src/instances.py`, whose logic is unchanged) is solved by an independent pure-Python implementation of Algorithm 1 (`correctness/nilib.py`) in the published configuration and compared with two brute forces. `archive/experiments/correct.py` ran an earlier configuration, needs NumPy and SciPy, and is included for reference only. The instance stream is checked against `archive/results/correct31.txt` and `correct32.txt` |
| D. Sensitivity study (`sensitivity/`) | Twelve further samples from the same distribution (seeds 100–111) and eight samples with independent uniform phase labels (seeds 5001–5008). The independent-label sampler is a re-implementation, because the original sampler script is not available. Only the sets S\*_k are computed |
| D. HiGHS (`highs_reproduction/`) | The two MPS files are copies of the authors' saved models. The historical values (24/19 and 14/11, logged with HiGHS 1.15.1; records in `historical/`) are kept separate from the reproduced ones: 9/6 (14/11 in the application) for the threshold model, and 28/19 with `random_seed=15` for the indicator model, which is HiGHS issue [#3433](https://github.com/ERGO-Code/HiGHS/issues/3433). See `highs_reproduction/README.md` |
| D. Jain et al. count (`jain/`) | An independently written implementation of Algorithm 3.1 of Jain et al. (2021) that counts its auxiliary problems on the six-problem instance and on random instances |
| D. Dispatch scenario (`dispatch/`) | The synthetic illustrative instance of Section 5.1 (three warehouses, four stores, three waves; not real data). OPT and OPT_NI are computed by enumeration, by `nilib.brute` and by an implementation of Algorithm 1, with assertions on all values and plans |

## 2. Requirements

- **Parts B–D:** Python 3, standard library only.
  - Tested with Python 3.13.5 on macOS (arm64); other versions were not tested.
  - The byte-for-byte comparison of part B relies on the sequence that Python's `random` module produces for a fixed seed, so use Python 3.13.
- **POSIX shell** (`sh`) for the `*.sh` drivers.
- **Optional, for HiGHS reruns only:** `highspy` from PyPI, in a virtual environment. The recorded runs used highspy 1.11.0–1.15.1 and a source build of the development branch (`highs_reproduction/ENVIRONMENT.txt`). `run_all.sh` does not need HiGHS.
- **Part A (historical scripts; not needed to check the archive):**
  - Some scripts require NumPy and SciPy, `highspy`, and `networkx` (the last only for `extensions/solver_comparison/certify_19.py`).
  - The article reports Python 3.13, SciPy 1.18.1 and HiGHS/highspy 1.15.1 for the original runs. Other package versions were not recorded.
  - These scripts were not executed for this archive.

## 3. How to run parts B–D

Run everything:
```sh
sh run_all.sh
```
Use `JOBS=6 sh run_all.sh` to run the sensitivity seeds in parallel. Outputs are written to `out/`. Some shell pipelines can mask an upstream Python failure, so a zero shell exit status alone is insufficient: inspect the outputs and stderr and run the correctness and dispatch programs directly. The commands below check computed results against the recorded results.

Individual parts:

| Command | Expected final line | Time here (wall clock) |
|---|---|---|
| `sh filtering/reproduce_filt.sh` | `BYTE-IDENTICAL`, then `ALL NUMBERS MATCH THE MANUSCRIPT` | 16 s |
| `sh sensitivity/run_sensitivity.sh` | `ALL NUMBERS MATCH THE MANUSCRIPT`, once for each sampler | 22 s with `JOBS=6`; about 110 s CPU in total |
| `sh correctness/run_correctness.sh` | for each seed: `mismatches(Alg1,Lemma3)=0 mismatches(Alg1,Lemma2)=0 brute-force disagreements=0`, and `same instance count, infeasibility count and size distribution: True` | 2 s |
| `python3 highs_reproduction/scripts/verify_feasible_point.py highs_reproduction/models/hi_bug_indicator.mps highs_reproduction/feasible_points/point_indicator_obj19.csv` | `FEASIBLE; objective 19` | < 1 s |
| `python3 highs_reproduction/scripts/verify_feasible_point.py highs_reproduction/models/hi_bug_threshold.mps highs_reproduction/feasible_points/point_threshold_obj6.csv` | `FEASIBLE; objective 6` | < 1 s |
| HiGHS reruns (need highspy): see `highs_reproduction/README.md`, section 3 | `N comparisons, 0 differences` | about 10 s per version |
| `cd dispatch && python3 three_wave_instance.py` | `OPT: 5`, `OPT_NI: 7`, all three methods agree (assertions) | < 1 s |
| `cd jain && python3 jain_six_problem_counterexample.py 1500 20261016` | `problems solved: [6] (without Step 1: [4]) ...`; random part: `exceeds (alpha+1)(beta+1)+2 in 0` | < 1 s |

Expected outputs from earlier runs are in `sensitivity/expected/` and `correctness/expected/`.

## 4. Seeds

| Experiment | Seeds | Instances |
|---|---|---|
| Filtering (Table 11) | 2027 (rows 1–1,400), 2026 (rows 1,401–2,000) | 2,000 |
| Replicates, same distribution | 100, 101, …, 111 | 12 × 2,000 |
| Independent phase labels | 5001, …, 5008 | 8 × 2,000 |
| Correctness (Section 6.7) | 31, 32 | 2 × 2,500 |
| Jain count, random part | 20261016 | 1,500 |

## 5. Numbers reproduced by parts B–D

- **Filtering:** every number of the Section 6.9 paragraph and of Table 11:
  - the Phase-1/2/3 lower bounds 55.2, 55.7 and 55.5%;
  - the recorded-list rates 64.2, 67.8 and 67.0%;
  - the counts 1,597 / 525 / 1,671 / 965 / 1,707;
  - 64.7% among binding instances.

  **Rounding.** All percentages in the article use Python's float formatting (`f'{x:.1f}'`), so an exact tie at the second decimal can round either way. For example, 1283/2000 = 64.15% prints as 64.2, while 1111/2000 = 55.55% prints as 55.5. Both checkers use the same formatting, and `filt_metrics.py` lists the ties of the table.
- **Sensitivity:**
  - same distribution: Phase-1 range 56.4–61.4%; pooled 14,201/24,000 = 59.2% (95% Wilson interval 58.5–59.8); at least one phase 81.9% (81.4–82.4);
  - independent labels: Phase-1 40.4–42.9% (41.8% pooled); at least one phase 67.2–69.8%. The upper end, 1397/2000 = 69.85%, is such a tie.
- **Correctness:** 5,000 instances, 537 without a non-idle solution (264 + 273), 0 mismatches.

## 6. Not included or not rerun

- **The original Part A experiments were not rerun.** Their recorded outputs are historical data. CPU times in them are platform-specific. The supplied core checks are runnable; historical table generation and HiGHS follow-up scripts additionally depend on inputs, attachments or environments not fully supplied here (see `ORIGINAL_STUDIES_GUIDE.md` and `highs_reproduction/README.md`).
- **The historical HiGHS pre-check cannot be re-executed.** Its logged records are in `highs_reproduction/historical/`. The value 24 did not recur on the machine used for `highs_reproduction/`.
- **The Proposition 6 check (Section 7.1).** The original run was not logged. `proposition6_reproduction/` holds the aggregate log of an October 2026 reproduction with the original scripts and seeds 1 and 2 (2 × 1,500 instances); it records counts only, not individual instances, and the Python version was not recorded.
- **Missing original files.** `experiments/reproduce_filt.sh`, `experiments/filt_variants.py` and `results/filt_sensitivity/`, mentioned in the authors' provenance notes, are not available. Parts B and D replace them.

## 7. Integrity

`SHA256SUMS` lists every file of the archive except itself. Check it with `shasum -a 256 -c SHA256SUMS` (macOS) or `sha256sum -c SHA256SUMS` (Linux).

**Source and data integrity.** The Python scripts have been formatted for readability.
The mathematical procedures, numerical parameters, model files, datasets, and recorded
results are unchanged. Recorded outputs are preserved as historical evidence; the
reproduction and verification commands are described in Section 3.


==> anc/three_phase_ni_supplement/SHA256SUMS <==
afa6447cbfde567be20f830ebe240a8d0c082ff2a4bc3abec31e0a4b1d0e829a  ORIGINAL_STUDIES_GUIDE.md
501e772cdba4eed56a349d49775c32c65e3adf86b09c2d0b3aef23882ce91b91  README.md
fa7c3dbedf1c386e752273894e7300b26b155d64ec159a1ef3e02dd79a939563  archive/audit/alg31.py
1914d32d2b76dfe03605f0039232db5b35a4d1451563f293c4d766b458a620bf  archive/experiments/correct.py
eed706a9e4c1d3a5ad8445e65394ac18bbe01fe123d19daf38f44a3617d9ee80  archive/experiments/filt.py
18b76944e64b328c2448d7a9225a138f66d62384198f0614a9ce6f8a1d3e7310  archive/results/correct31.txt
3a5d4936ab39057713c08d40d3fe0860ba5cae1a53b6c081e7362a3c192105dc  archive/results/correct32.txt
48fda7c67c0f915c3eea47525f7291de16db87f227e3e89d161cb33f01307def  archive/results/filt.jsonl
6c33d7520443d0ca81ad305ad8d5f36fa6967f351eceb1507378ae8dc376d749  archive/src/gen.py
e74a152adab977f09fb69733e504b0767d9bfd4b78b0576b7af0c0f7e6133b15  archive/src/instances.py
aa89bfb0e4af0c097d7832976ecc564510a714a9cc80525ef38abec0869feb90  archive/src/reference.py
4de59f74d76f37b0dcb2cbc43152bc507a2598b5a047591b77daa76a0e99f6e5  correctness/correct_final_repro.py
3713ddec79bbf838827bac0ae63378f93c4f15c5b2c8eae6da394c2b31747176  correctness/expected/correct_final_repro_round3.log
29654b48a33876e2541d39c5bf086edebd3d2320163b88c3d8e7b2e927e9c82b  correctness/nilib.py
919bfa5ec4492e0840ae55a5774bec2a74a23347860a97c455e6dc578f2fe76e  correctness/run_correctness.sh
9e67e6a72b6acff4afd889c7c961b76bbb24861492c2797fb05593ae90810731  dispatch/three_wave_all_optimal_ni_plans.txt
a259ce85af93b3d7cb18073004a05f72df91effa05b2e83083cb07f09a4d7f4e  dispatch/three_wave_instance.json
f3053ee1e1fd4e2ae6b6814364818cd36fc2169b91e69511a184130bc9a9e48b  dispatch/three_wave_instance.py
2a7d19db30263c47eefe61e2837adbeb2eda05e9d50e07bc015d17728f1d7ca5  filtering/filt_metrics.py
36521a1ec18cda3878b434ebcab9a70685758d198f9981e4a395e9cd689763f0  filtering/reproduce_filt.sh
6fe57cbf22a0f22e1c705c44a64045da70a38dcfb0d858036a9ce4030dbeb180  highs_reproduction/ENVIRONMENT.txt
d70bba721e1aeb88e27577c0f1f8bc84f998e90251a84f941e6fdb44a3507d2e  highs_reproduction/README.md
5c24e2d3d8480a4611279676114d354a43a8e30ba03f713a9ed60abd6d7df5a1  highs_reproduction/SHA256SUMS
3300752ee7c2e572f8a270b56c1475479480010608b98a1d07b1f866f6d28eba  highs_reproduction/env/dev_build_commit.txt
4f34da7593c64429a3b48bcdbc22190eac927c6c60cb9f2b2ad6ba248fd3c11c  highs_reproduction/env/pip_freeze_1.11.0.txt
3764416d0b0451a89ed5a066317cbfaa674bac1fd1b86383d365fbcab686ef45  highs_reproduction/env/pip_freeze_1.12.0.txt
dc912decb6593b456254e6d79f835e786df5dee0660aad694c1523a777a52544  highs_reproduction/env/pip_freeze_1.13.0.txt
44503dfbdc5761911c3e5c95e04d3851241270d164e3c8b6fc873fc0096cf8e9  highs_reproduction/env/pip_freeze_1.13.1.txt
0cf17b23e4ea88c330aa31bc8930e5ff56578514669e7aead6a25d6978525a86  highs_reproduction/env/pip_freeze_1.14.0.txt
33281698b38eeeaa1974a5a5f5264fedb4b43d64fe2662014984ad3e34e22c31  highs_reproduction/env/pip_freeze_1.15.0.txt
e5e07745fe89685abbb454c4ffcd8b661d50cab56d43ddbb6c00e5c7394485c5  highs_reproduction/env/pip_freeze_1.15.1.txt
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  highs_reproduction/feasible_points/point_indicator_obj19.csv
0bd7eb1926800aaf8a981e35fcf49d5c68db52726ff415022d9361ed31492adb  highs_reproduction/feasible_points/point_threshold_obj6.csv
8d3f237da12a72bac64a0045b9479fb2383a08f951f525a8f587e9035d314900  highs_reproduction/followup_2026-10-17/FOLLOWUP-REPORT.md
da66e40ddbec1b0f34942da91c3271bb9dd5c4e6f561bb5e2681b7280c60e6ce  highs_reproduction/followup_2026-10-17/env/arch_check_x86_64-8fd6a9a.txt
e61b11a2c23a180f2fc01501f322598e12b3048845b728707447788afb8fb0f0  highs_reproduction/followup_2026-10-17/env/arch_check_x86_64-f144f50.txt
270585ee2e010f2d5993ae6abe21e60c94af001e2dfecb27c991d4db79cbbf50  highs_reproduction/followup_2026-10-17/env/arch_check_x86_64-v1.15.1.txt
a30d1d68198a56e8cd172a7a801428526bb1948a40378725a09756d701b26292  highs_reproduction/followup_2026-10-17/env/commit_8fd6a9a.txt
3300752ee7c2e572f8a270b56c1475479480010608b98a1d07b1f866f6d28eba  highs_reproduction/followup_2026-10-17/env/commit_f144f50.txt
c606102cba778608c4d3e780f0b818ee0fdf1c88dcd0d058717799c30f450435  highs_reproduction/followup_2026-10-17/env/commit_v1.15.1.txt
080eca9836a1d56ef324d89555f95d5499a60189f126742b1de62f2c6811f4fa  highs_reproduction/followup_2026-10-17/env/compare_f144f50_8fd6a9a_summary.txt
cd3a7febc4cef8209fc70177309c12a9860851cd6f988346376814d3d8ff7080  highs_reproduction/followup_2026-10-17/env/identities.txt
2d7229d693acfbdcded58e25e20b38918e30e74894367f26e666ef6c1c44e395  highs_reproduction/followup_2026-10-17/env/loaded_images.txt
e5e07745fe89685abbb454c4ffcd8b661d50cab56d43ddbb6c00e5c7394485c5  highs_reproduction/followup_2026-10-17/env/pip_freeze_x86_64-1.15.1.txt
02fbfb2a48a3053453e33d011d3f2b7ebf2bb89f397893a22a320faa0b33b4b4  highs_reproduction/followup_2026-10-17/env/remote_heads_2026-10-17.txt
be209837a1513426dc19a277e5060d51754df28d0858d62b9190c8161e4232df  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_presolve_off.log
ed3a6c63e32a4539888cd1c5b6537ea674a94fc0882fca1b7e0373e7d20904b6  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_presolve_on.log
c2fe0cf00f31c7705c929fceae06881055e792394321e6b2fc099fe185881e5b  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed0_presolve_off.log
06493639e89762a7f2f07766804bff11d4627f55ad66224fb332155814137bf4  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed0_presolve_on.log
fcb24c2e507d0f61feed2463d8a30710832d625673ecb7256d8c2f7f0e3586a3  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed11_presolve_off.log
7da3bd0bfa37156927a1e5b9f21ccedcb5106b7fd83dced1ed376c9c574c7e76  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed11_presolve_on.log
1f88daef98d1a7f4f440dbf0c651d36ca90cbd68731d14f1e0978ed219c6bb6a  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed124_presolve_off.log
f2462b91f82bbe3611e96f737107a2347034cec4263367e952e76e14519df7d0  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed124_presolve_on.log
2492be6250b59c1aad067028b634711cb8c3dcd9ade46f18fb2d4182c89b14ea  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed127_presolve_off.log
64c3848ce22b474bcec3b7d372debe3c2981212ffd734e1e3f77d1fef105b93e  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed127_presolve_on.log
1d61f99644cbc9655e1e7fafc8ba9ec1b90cd05ea012a79231549605fcb6a767  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed15_presolve_off.log
e99a50341461ae88f2a4d7043afe73db661e2b44f359b360e98124ecf671777f  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed15_presolve_on.log
e4815d574888d3c17c466ca7e95529a15330e19bbd79c48018d2393f5b410e10  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed267_presolve_off.log
5b5fdd030b29b1a74853fc26681e7cbebad2e8fd08f39168c78623f784e82628  highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed267_presolve_on.log
c761ba400602cdfee9a1ece8940d90e1837df7cd060f8b7761dd865ab528d6db  highs_reproduction/followup_2026-10-17/runs/1.15.1/identity.json
e77d138c9b056759cf45a8c9df4572d2884b4391e73b1db8c1098c3b1f97af1b  highs_reproduction/followup_2026-10-17/runs/1.15.1/output.txt
1452bac4449115bc1f09607bdb2aefa9a03710a5f110178fc6dccee638655d47  highs_reproduction/followup_2026-10-17/runs/1.15.1/output_seeds.txt
c48d9619782249d008fa7bb528acaa651d3a1e72bc641adf139469ac751a6e58  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_presolve_off.csv
d1f2b6f8f26c1f9ff53b53e6413106da6c9fd052b3eaa0fb6420d9c8585fb185  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_presolve_on.csv
e1fbf005272176de59fff6fa956d5ca59b5a9b9e43b7de5ba31a205e5e064dc2  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed0_presolve_off.csv
83f8eaf3a2993dc3973143c7b7290035f0b54f14dca8fb76e8855ac4d64444f5  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed0_presolve_on.csv
a40b578e710683adad90d6aad7281326066594f72b558844c53122da00ec36b2  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed11_presolve_off.csv
9af0e077ab454b1364aa1c80350c663d9d2d9d6c0d3e7cfae0d4468c73a36524  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed11_presolve_on.csv
9359d1fe5f2e6d43325bb040cc4aa8487b244b99510a51443eab04e609ae6d9d  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed124_presolve_off.csv
34ab7efbeae6a89eef1d69cfe436cc607f62322f5a9968abac376d739e20852a  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed124_presolve_on.csv
7f774aa73ab95874b1d33a85201ac554782f34ba429aab2dfeb0385bc71e95f0  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed127_presolve_off.csv
7169044a6c059c11f388c9740bba2ac5b6ddd0b68515bc8ac083511619be37e0  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed127_presolve_on.csv
c48d9619782249d008fa7bb528acaa651d3a1e72bc641adf139469ac751a6e58  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed15_presolve_off.csv
d1f2b6f8f26c1f9ff53b53e6413106da6c9fd052b3eaa0fb6420d9c8585fb185  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed15_presolve_on.csv
4423709ab5f39e6ec9b8d4e170b1f9f09deab5c655395005629b02b3068578e9  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed267_presolve_off.csv
fadffe51b81c88a9683561f59a6ca7aaea6b276bb9835d7d280c6e8d8df350ef  highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed267_presolve_on.csv
e5b7d2b62d6524b04b66c09cecb55b9d827d5e83ad6874f7575972a22c806a27  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_presolve_off.log
3b25c781b00f936d1b00686164137a8c09a4943499067f74e2397ae24568f191  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_presolve_on.log
6ddb3db89eecf697bba601498a63a8aa557da9f3dca9192dba1131f33be36611  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed0_presolve_off.log
d6907629d59f169289fd9739f71ba83ae82f6d31cf6e1d6b741ba2773f407481  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed0_presolve_on.log
41e7f3c49325a632a693c4e3a02b2a80920a0763ca993e7bb984cfd81b342e03  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed11_presolve_off.log
e8ca1b5ec6c896b2183fb11323a8ca31779a8680dc7221c23efbbd0931a256fa  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed11_presolve_on.log
c7557eeda1753b3456cbc7a1e38dac955ca2680f3807759f16edd48efb74b6d5  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed124_presolve_off.log
6ddba69ed0f049d141332c739d7ef29b3e43885ef6355ff194b9d8001a430b71  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed124_presolve_on.log
a7b2f141c2719156fcb747b8ecfac6848b28ad8fbbcfbc97fd1b2c2ccf49462f  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed127_presolve_off.log
0d1edbc71b30c4007469cf52a8164e7e3ac86436965cc663b1900d69166ae5e7  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed127_presolve_on.log
f43ca5e9ff087298787abf2dac237a8be22840dd0bf9a67b5d62c3f2f782c488  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed15_presolve_off.log
d2330202f92b48b32f03beeb325d29f6aa3520761cae684589406671753cb497  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed15_presolve_on.log
1a31c9047405f7dafdeb019fa8613f7be19adfc02706f775e078d94ee2e39a1a  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed267_presolve_off.log
97424545cf4da559df790ebb21b9df9fc76e838ee13f982493ababf6b237481e  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed267_presolve_on.log
20bd6e43f80c47373da54d1702e56de59e09294a58c695085a08487e878bcc5d  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/identity.json
88680636ba0a5070e9f2465db22e6447b37a144ed1594153579debe605c68328  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/output.txt
8327f2f5d1dd5aa9a5f796c8f0802170d79ab9abfa1c0a50b24d1dff826586c8  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_presolve_on.csv
7f723354dcd9fdff3b80a438d9d10c7ca3be07de0240563fc8f89f1a219837ce  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed0_presolve_off.csv
fc791909844415e5f42d918b23fdf75dbd74c88a2baa6cb04e2f233be33ff133  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed0_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed11_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed11_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed127_presolve_off.csv
6a6942df401107668136f2600db5ace3fedf88a0057623f89d431f445e181e22  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed15_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed15_presolve_on.csv
d39d7babef7cd0d6aa224e871c42364410c3db7465f893c6e8a6ecd80133a4cc  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed267_presolve_on.csv
71f52812f9553f8c495a90b6442687dc92da3781e84a86c14583bcb9e92b348e  highs_reproduction/followup_2026-10-17/runs/dev/highs_presolve_off.log
9ebc4c11466d8d06b8c3208ea843a6e8161ae823651c2d1d8b7dddd3dfb13ed0  highs_reproduction/followup_2026-10-17/runs/dev/highs_presolve_on.log
010878744b8f268a8738863dd5a90458d2866b90dff6d39eaa02f65fef4afa41  highs_reproduction/followup_2026-10-17/runs/dev/identity.json
b3f0f65eaeb5b6aee428c3f6c87e508d5c18648383140dd7d888b0471ab00d5e  highs_reproduction/followup_2026-10-17/runs/dev/output.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/dev/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  highs_reproduction/followup_2026-10-17/runs/dev/solution_presolve_on.csv
3ab618cc0071f7b1732f5a51a41d4c8f86a2133cc2448bc4d22f09032980c5c4  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_presolve_off.log
20a58dd682687f3fae8b1840a8802d2310c75017a0d8f0b1adcd87fcfb181fdd  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_presolve_on.log
339b163f3f9ce11d689250c8c29cacf1521c12888cfc97a2c887fa2310b7da5e  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed0_presolve_off.log
2be99235ea2650970ae822b7c954e4d4cd878f210cbb0370090f1605f27b6438  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed0_presolve_on.log
048346dc303cca1cc8f8d7b822f370e085a35843467c9c1c53f756585f83a018  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed11_presolve_off.log
6c19069b54dde20d4246ff7a88ebdd69ecfa39e29e01a4c6c4c2dc524ed5a2be  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed11_presolve_on.log
79215fdaaa5dcb3e84f8fd017fec8072b2e59a96e844e151eb012a0f6f89a794  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed124_presolve_off.log
7e7f5e92aecb600e5bd395908b9455e234c53b0e2b37e0ec2b97a55ecbf8ad93  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed124_presolve_on.log
dc3a5be1baa9aaa63431860498bb5f99cc6f944aa01be0fe953c764b29b145d6  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed127_presolve_off.log
19b3d0c6c804937db965d5ae4648d398e5dc57997aa892623daf8ee6ce7980f8  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed127_presolve_on.log
dc8ab96c0f446d0319c96cdc3d3e608ad20970fe4966d15d8f47f9b8523025c3  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed15_presolve_off.log
6faabf05645025517e874307e5a55ed4d95eb8da8ed90c3533805c965001581b  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed15_presolve_on.log
02b5321c4b6414811e493ae97c070c491a9141a73669d28bec906b6c7aa322c0  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed267_presolve_off.log
19c33a66e5065bf1878c9152e9cef199a2f8f3665dec40afd711f10237879d6c  highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed267_presolve_on.log
010878744b8f268a8738863dd5a90458d2866b90dff6d39eaa02f65fef4afa41  highs_reproduction/followup_2026-10-17/runs/f144f50/identity.json
b3f0f65eaeb5b6aee428c3f6c87e508d5c18648383140dd7d888b0471ab00d5e  highs_reproduction/followup_2026-10-17/runs/f144f50/output.txt
9c4a468687c7706459650da3553aefef1a8e757e47d747ff810bc78b9dd21846  highs_reproduction/followup_2026-10-17/runs/f144f50/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_presolve_on.csv
7f723354dcd9fdff3b80a438d9d10c7ca3be07de0240563fc8f89f1a219837ce  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed0_presolve_off.csv
fc791909844415e5f42d918b23fdf75dbd74c88a2baa6cb04e2f233be33ff133  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed0_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed11_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed11_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed127_presolve_off.csv
6a6942df401107668136f2600db5ace3fedf88a0057623f89d431f445e181e22  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed15_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed15_presolve_on.csv
d39d7babef7cd0d6aa224e871c42364410c3db7465f893c6e8a6ecd80133a4cc  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed267_presolve_on.csv
660ed123d8f0533a9a9c0425902fd4e5c1d493012fd025c7b432f4c6a2b84333  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_presolve_off.log
800a004f978b1ad95835b7605328456dbb03119f09ae1e993248e7dc7da19f9a  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_presolve_on.log
69435c9a08542c10080c95562e103b3f6f64153420c22aa818d4816c60ed9967  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed0_presolve_off.log
2757eec260e63be433d2cd8c50ca76304bb67acb812d52cfa2173710efb01a7d  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed0_presolve_on.log
c68520fb00c7a53bace62f32b865aae71bf458e4327b55472e2b0cfa9e3bfdda  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed11_presolve_off.log
46feee5cd92352950a4b870e543b5d67bdda2d2c0c1000c10ba605c1acf14c65  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed11_presolve_on.log
66a2c33d8f84430d6da30286f20c095b090ffa96383b652467ae96f3b618d211  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed124_presolve_off.log
a0ee69cd7ba83efe901438c998346cd3873bf69026a0922828142c7cc00728c8  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed124_presolve_on.log
80ea3df45f366128020fa065ac0bc50716080f292c9b916ac73b04720876ddca  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed127_presolve_off.log
810a7bb242a75bc0f46c4c6f22ff578490b26ee7fd647f2e841701c075ac7ee6  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed127_presolve_on.log
9926892c0fe31c933aa858c07bb1e2b0b4bffea0eea7344925ddb3bc9890d657  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed15_presolve_off.log
674d39f286f7f291cdac0e8619e84b8f67a8dbd58ade2d5ebdbd22d54c5a2773  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed15_presolve_on.log
31840a7083a7bd3ebaa70350aeecc2180e91e254093deaa27d47aa26301d82c4  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed267_presolve_off.log
847b0777d6e6bf63bc1f7154c8015ebbc63c9aa3883e34fa6aadac3cef1d9446  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed267_presolve_on.log
387361eeb7a3048ac1b84e89f094d75b5d664938e32cc5ad3db9674de19d4f88  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/identity.json
e77d138c9b056759cf45a8c9df4572d2884b4391e73b1db8c1098c3b1f97af1b  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/output.txt
b381988cf848835db0b3c207cc24c6753642f3b4babc6190f7ac04dc840c58ea  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/output_seeds.txt
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed0_presolve_off.csv
7182fbd90b606bed85379b28f79768033f0c82271532a034868685e9909a9680  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed0_presolve_on.csv
8e5b600bfc10b38777205f029ee3003d82306fa15e9b05e7b046ff82a76963fb  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed11_presolve_off.csv
bc13d4d237b0e388c49bde54a91b71650062a0992bd57b21583216ac37df4ae0  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed11_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed124_presolve_off.csv
dbf1231ea799c1720b00fc689ef8d1ab32c1a6eb09d9704b036aa10e68842c7e  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed124_presolve_on.csv
ed954a87caa07781ae38df320b81462dd4c658d67cf354bf5a24aed7af892f60  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed127_presolve_off.csv
8a3aed059df0ca2c4b4e8462ee79abf2b82af668e067f0e48e5615e5c49d31a5  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed127_presolve_on.csv
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed15_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed15_presolve_on.csv
169d68d38bbd866483f71d37e00ce3ee4d83d685bd49b09d037f87a77425c234  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed267_presolve_off.csv
083e28a5cbb7ba94b68e55e9a847ccb2d73a24385b3dd3ce0fdc707768c9ef5a  highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed267_presolve_on.csv
1f97495e1219806cfebf4ad108cb46b705cfcf2c25f205531f57201fdc16066e  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_presolve_off.log
58e6840123f69e83e1c5358e6607c1b4c2d113a93731be01c1a5e7f98e382ed4  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_presolve_on.log
ca592d18cedd8de87d18aadb7b10f8b93f59a4b000aa96ff8076ebeca5d0a623  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed0_presolve_off.log
0bbe99b0f8d45c4f3c43830b1fccb1869f8179f1561a3a4957e01fd6bf7d5399  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed0_presolve_on.log
7413c6d9f8df7b7ea8591bc3ef1f91944dfb56293e503f1e1fbfee1a63c5bd7a  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed11_presolve_off.log
7a964aa3929a48c6b0af171a1e78aa692938abdfe1451414e7ef919f252be94a  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed11_presolve_on.log
161f1a07c79857d264dbf6cef0bd4d0294d966e3fb57051d93bf4da12c26a324  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed124_presolve_off.log
d4420a0bb620aab1a7e1ece49606d6126f5c29ddc7f0129d089b94d97aa07a16  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed124_presolve_on.log
5ef6fe200320c98ada8271568ff3bb6f9c18663fb6f70c318f1045f1bf4fdf21  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed127_presolve_off.log
80256961c54a1b102403b7828f57d86ceeb6177cd2ed63464d2d780c9f2a24a1  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed127_presolve_on.log
421d8a8286e90241f9514930c6f82770a01bb1f9149926f948822ce6f5cbd32d  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed15_presolve_off.log
35448c0218c910c28e41c52376cd0dd48c608b6a25c0e5b802842a3512c968d7  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed15_presolve_on.log
111e58c18ee58b87acfda5c485c465fe8a42ef10e4d924ac9da98ddadcf35208  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed267_presolve_off.log
243820bf9296545627257d884dce96884be00729e2520731c20135eb83a11a28  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed267_presolve_on.log
7c85954d498f558c11863b5535fadf161940524646cabd8d45fb9e3b01d49a51  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/identity.json
88a74f81ca5eb0ebca2d7cc61f964d8bf7661b5661bf7f94ff63a55239828480  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/output.txt
9b8b3552fc1c611fd8aafb1ec9b18c3ab78a6aa484343c7ee95417065d1a6ff9  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_presolve_on.csv
3063cf5b7c3257f572dffd371dccd0a126349abb5d2b3bae93c47eda47bd24b4  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed0_presolve_off.csv
da1db7c9ec6afedcfe31e1038f5da90aca16e05c40fa56a2a0616cd7ed11705f  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed0_presolve_on.csv
fc0a31b96a99ba9cd92954bf2b1659193f6af45b7e52bfea9f39e5387a8a1118  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed11_presolve_off.csv
30af1d4c6f9a3deaf8c523818212df900f9f1f35aee45351bb84a628c9da4014  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed11_presolve_on.csv
b007666060b1aea9b7ecf0de22f29beb4d9a9a6c3225d287ac98907a5aa18a0f  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed127_presolve_off.csv
5501c4da18ea0335cc55312aac38c5b3720110629631aee82bbc456c327b92ef  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed15_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed15_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed267_presolve_on.csv
7732baa88a3918ca8fc0130674719013cebc67bf83237d8edbb5590011d0de7f  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_presolve_off.log
a22d3147d225a5e7fab7b0adfb0dc92f43c2be0c9e08420aba0f49b7730be353  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_presolve_on.log
9cd62e861255735110ad224fc3b593254200e6ea6205e19416db64e42de01188  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed0_presolve_off.log
a826947db63cdf67ada555b80be6224eb937425ff337114f11a5ecf09d6d3917  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed0_presolve_on.log
8ecbadee05875e2c5509e7a47500b4b6a7bf555bf9d82cf80f31e13d2cb78260  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed11_presolve_off.log
de58408d66f9e9feb274e2974874f98569b560a9bb7c51331aaec97c5ef26a49  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed11_presolve_on.log
eb557845c6830209197556b00557c65eb73c9993ff9b239b893e6fa67b398a6c  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed124_presolve_off.log
618a7775a4dbb4f3a54d669aa8cf3333e7371eb72d26d9e3e24742b51bb98a8e  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed124_presolve_on.log
cb87fe38c033a05ea1db32232979bb2e3a25d3449bf16191ee412b607d694ec9  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed127_presolve_off.log
1913e11e0c527784f54181ec6f993ba48e390e9229973e86bab3c54e1d05f6dc  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed127_presolve_on.log
72ef21b2eb07be5ab24a24511718dedefc8e68bc906cedb38442f0bed4e3552a  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed15_presolve_off.log
8f1d71be1cee1bf221df7d0c422f438c21f06a2bce584659253a8f24db1c1e74  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed15_presolve_on.log
25583dfa3493ae9818e5ab8103f44a6d869042133b740e40d02efda572ac12f0  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed267_presolve_off.log
8672ccf6e4458079b80143a6b4921270444c1003e5c623a641d1ef03e278fb8a  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed267_presolve_on.log
0f19ac7d3de5a4c96c6185ca9f814ffd4ef964d155e538cda881ec0d62966212  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/identity.json
88a74f81ca5eb0ebca2d7cc61f964d8bf7661b5661bf7f94ff63a55239828480  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/output.txt
9b8b3552fc1c611fd8aafb1ec9b18c3ab78a6aa484343c7ee95417065d1a6ff9  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_presolve_on.csv
3063cf5b7c3257f572dffd371dccd0a126349abb5d2b3bae93c47eda47bd24b4  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed0_presolve_off.csv
da1db7c9ec6afedcfe31e1038f5da90aca16e05c40fa56a2a0616cd7ed11705f  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed0_presolve_on.csv
fc0a31b96a99ba9cd92954bf2b1659193f6af45b7e52bfea9f39e5387a8a1118  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed11_presolve_off.csv
30af1d4c6f9a3deaf8c523818212df900f9f1f35aee45351bb84a628c9da4014  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed11_presolve_on.csv
b007666060b1aea9b7ecf0de22f29beb4d9a9a6c3225d287ac98907a5aa18a0f  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed127_presolve_off.csv
5501c4da18ea0335cc55312aac38c5b3720110629631aee82bbc456c327b92ef  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed15_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed15_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed267_presolve_on.csv
7cc2f998caa3e4b34742e8717813b13a380ecff6cd6f03b26b99504744854dca  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_presolve_off.log
e7da60274dc81ceb42fdc1435a96d6575aa7bb10a89f2d7b832563faab96efef  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_presolve_on.log
c62fb8d97ea520d00f418bf814516f41e607ddcacebf4b1952be18b45e6d02da  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed0_presolve_off.log
47cf81b21f0984793babe1e3522db6ea92fe33e470c201c3f5f7f7461aeaffcb  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed0_presolve_on.log
0282215e780691ee399fc852c38b5ed75a279ce5d1376441d8ef30401096baf5  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed11_presolve_off.log
4257ceb7924bda9d3ff2a772f39024f83170917a4fdc29509f5bb26fd12e2943  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed11_presolve_on.log
3db99ea7e30e9255289d69eaada8ebac91c02970fa5a30326f0ff7f63d735e4c  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed124_presolve_off.log
9733be90f83fcf0bf57f00e49f072c0b3e73bfeeb57fd9ecb15ed563a7b149bb  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed124_presolve_on.log
217507a66a646e2fbe12b0028e2418b58b8dd7f68244a7d6f9f22f6d17030d5c  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed127_presolve_off.log
f94d52fa16426a3b998004b35105c9c06cef85fc97484c7ced0324185393fda9  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed127_presolve_on.log
2e27939a93edb9a18e1e114edaff826c536df5d307953ed0c66d6b64b802a9b7  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed15_presolve_off.log
17128ff52f60ab7531635645577b643859da3ff2b6e9135cbafa8ceb2bb58551  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed15_presolve_on.log
ad11a2378c0b8b49c01a6f829fd7f43c82b089c533fba3ab70bc8ba796954e0c  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed267_presolve_off.log
a88f14537e4f1cc1d99b7bb244854d7dad758b6d8345d3d87b7b1dc06ed32ac9  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed267_presolve_on.log
1f190b3a4c61fd5ac73270be2f6d11597a7fc0a1bfb5b74b884d87f3a2b9f24e  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/identity.json
46649ad74ba2c724809dc93ce66e7f6c0fcc83403424b3cbb5c38d05edb0bff3  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/output.txt
e51f06113f877d1c73dd8142da8e21444d7f7a564b7f5827aa64d1f86671bb08  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/output_seeds.txt
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed0_presolve_off.csv
7182fbd90b606bed85379b28f79768033f0c82271532a034868685e9909a9680  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed0_presolve_on.csv
8e5b600bfc10b38777205f029ee3003d82306fa15e9b05e7b046ff82a76963fb  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed11_presolve_off.csv
bc13d4d237b0e388c49bde54a91b71650062a0992bd57b21583216ac37df4ae0  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed11_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed124_presolve_off.csv
dbf1231ea799c1720b00fc689ef8d1ab32c1a6eb09d9704b036aa10e68842c7e  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed124_presolve_on.csv
ed954a87caa07781ae38df320b81462dd4c658d67cf354bf5a24aed7af892f60  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed127_presolve_off.csv
8a3aed059df0ca2c4b4e8462ee79abf2b82af668e067f0e48e5615e5c49d31a5  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed127_presolve_on.csv
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed15_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed15_presolve_on.csv
169d68d38bbd866483f71d37e00ce3ee4d83d685bd49b09d037f87a77425c234  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed267_presolve_off.csv
083e28a5cbb7ba94b68e55e9a847ccb2d73a24385b3dd3ce0fdc707768c9ef5a  highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed267_presolve_on.csv
19582f39a87eb0bab2070cb31f6a89bd271863daef80a01d7bec11bfe05271d4  highs_reproduction/followup_2026-10-17/scripts/identity.py
1af813ae7d88ef4ca95ec7b15ab22d24c54050119f57f4b0e641253501ef5011  highs_reproduction/followup_2026-10-17/scripts/loaded_images.py
515177e812e9c908441e83f5fcdf7ab97b4745c2d3292edbc52a02d388b9d5ae  highs_reproduction/followup_2026-10-17/scripts/repro_seed.py
b704029a8873c8e161f9feb7e555defa209fe557423f96ed5e61fdfecf786cdb  highs_reproduction/followup_2026-10-17/scripts/sweep.py
d0bc9ab510c2030652fedd9a86c26bf5c8e116273d71e79a90d08d84e4b13f91  highs_reproduction/followup_2026-10-17/seed_sweep.jsonl
50af5e4d5404b2b347453f13df2a888c1a907da9ea3be01fe53858f3ddb05cbd  highs_reproduction/followup_2026-10-17/seed_sweep300_arm64-8fd6a9a.txt
9be4f07e96d20cbe0583ad2bca41306b4d3d3c2c8bca0d81633cb430bf9a424c  highs_reproduction/followup_2026-10-17/seed_sweep300_x86_64-8fd6a9a.txt
5589ba289fa02a8a8f7bd1e51906e7062cb5633ecd98a03c26873a0365bdea73  highs_reproduction/followup_2026-10-17/seed_sweep_300.jsonl
374c8e9b3310802f692e1d97a2d2f6f5f65f88358cd09c0daa2e90fa041ab3f5  highs_reproduction/followup_2026-10-17/seed_sweep_300_arm.jsonl
10bd5103860d84f2cf0c692861e7c6e5bdfd491b6fc9e1c21ab751b7402db784  highs_reproduction/followup_2026-10-17/seed_sweep_8fd6a9a.txt
63a5b826ec7b283cd3103599bc3e67a4655e826b39e6a9be45553d74095273e2  highs_reproduction/followup_2026-10-17/summary_followup.md
40531aa4dcf39577e3d8f2095c6e89daa61787ab9a4c3583344cf1bae18e9556  highs_reproduction/followup_2026-10-17/sweep_check_latest.txt
20eeceea1c1c5e8ae1e0509bcf673df64d875a90d4e5afd171ff904cad58cf5e  highs_reproduction/followup_2026-10-17/verify_point19.txt
a2593d152d62f6349dbb27e59ea7a032da61e95500c4b1a37659028532745067  highs_reproduction/historical/S300.jsonl
25f6d26e056cf2d017fbc20fce6ff192de8fd061b68235eed086a11a12963f25  highs_reproduction/historical/V0.jsonl
c7c06583182359540a2891a322408b249c115319a8743ee30a6fac7f04e74f9e  highs_reproduction/historical/V1.jsonl
18422492738e7de28719c4c7b1d851b1ce49ff9e878606d913584627a02a838b  highs_reproduction/historical/models.py
7b1155f52d67be592834d547df1eecd7a5fe3d527a01ad1c126934e3f4c6b52d  highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_off.log
fe80d37a7179043d045cc5ec2423f04d5f9b3e1f01842b6a01213f78a5df26cd  highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_off_seed15.log
19797fca7ad02e2fa5d0ea57f345ffedcbec544b7f404f3637d39bd7557de59a  highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_on.log
9fb203dac172a5f32a4dc8522360a106466d60668e620ca66893e095ca690f18  highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_on_seed15.log
67feb4c6e373b6197b402605607559459702be57bfb3bb1dd5eef8bd10a2682c  highs_reproduction/logs/1.11.0/1.11.0_hi_bug_threshold_presolve_off.log
698311c0cb36f847e6cdc2125a95bd6c7915b24a954c13c71a216bcde70e01a3  highs_reproduction/logs/1.11.0/1.11.0_hi_bug_threshold_presolve_on.log
fee76411bee2cf3fbf0bcb344b2c9be709abd9ccb0227d534530a2dcd95caf9c  highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_off.log
34d2447cd2521514103bdf5c32adcc381e29ed06fca57fc0ef991645fbf2bf8a  highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_off_seed15.log
dcc30718c651c05434d23e322d1b82116ae2d8c6aaf8260da2f2ecde1fb37f2d  highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_on.log
718881106da612cfa17664f7251b15f7b931655acdc60679ad387806085ac20f  highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_on_seed15.log
5199dfaaf7fed8ffd06a74cd5557bd7e8beb78503daf58f0c6276f219373511c  highs_reproduction/logs/1.12.0/1.12.0_hi_bug_threshold_presolve_off.log
9871e6d15b0734f31396bbe602060241cc4f0eaa68e8a41bd7d54be97c992fa4  highs_reproduction/logs/1.12.0/1.12.0_hi_bug_threshold_presolve_on.log
7ca11458a1bdbcb9cbad3520cd1618fc6153b257fb75d5f01371538dd17ca17c  highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_off.log
378945cc5b959031ea7445a21feafe20e826949e90181a3b1bcd50f4100e98dd  highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_off_seed15.log
3900c8f492cdf652a809c5dccb44d4732d458282a1eecec3d9c4f031450ca37b  highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_on.log
ee9df7c12878f8ee70249bf74fadda5105d40131b2c5ccd9c2f0541087b4539d  highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_on_seed15.log
0618c4f4f0949f2f2ddfe533f2db37553a55388495f94a560c6c76fc3787f5bb  highs_reproduction/logs/1.13.0/1.13.0_hi_bug_threshold_presolve_off.log
f98d998c6e84bb2fc5498d50aee5ea4dab18791beffa0b23da16bd22e4d8ae7c  highs_reproduction/logs/1.13.0/1.13.0_hi_bug_threshold_presolve_on.log
476fddb867454ce2452993c7d5e28470b31fdff31e9fbe7657651d121653e6bf  highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_off.log
d1eb5cdc8d39e55955f9e2377f88e6cd742d1878b82d410a2becbc0a1b11ed30  highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_off_seed15.log
765b1f23cb1e84126b80d55e7ff7aa9f91aadbf5326b6f8445f17e4091ed0cdb  highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_on.log
39110e9bd867971e273a19541455b8a0d67040213496f05ee2371d416e223067  highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_on_seed15.log
9664ee47471f13fbd4ada8568d674ea83eba1af0722d4cc45b0861d00a3742f6  highs_reproduction/logs/1.13.1/1.13.1_hi_bug_threshold_presolve_off.log
6b74c752e95546f1a458cab02110c8dc325edb1acd1be399e6217d4cdd3114f1  highs_reproduction/logs/1.13.1/1.13.1_hi_bug_threshold_presolve_on.log
48fc0260870992b4af03d158411f3eb4c1ef1d5e72648e98b20bc750a877c412  highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_off.log
bded383a5d07aad8e525c7ee2bd6f21127bbeedaab951c61334edbe996edbb84  highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_off_seed15.log
93c88a3576a32e8e45506e58889d1db8e66951b13c500a63e02b52f3223e1762  highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_on.log
6f005881927c14769d0177e67bae1a1d18b3cac42b4e9f6e7236e2e696d196ea  highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_on_seed15.log
dc1443768392533dd84067c6926e4123806537670f3ab1149f1a07f1c9eb9c07  highs_reproduction/logs/1.14.0/1.14.0_hi_bug_threshold_presolve_off.log
f2154e8b777069140e85b2f1c329529b0d88b96a5eb662d611f24563a58f6092  highs_reproduction/logs/1.14.0/1.14.0_hi_bug_threshold_presolve_on.log
c224b93e32357c10fa39e0d9b7d6aaa88950707efc0ed80b009f48322bb3edae  highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_off.log
53d52663063c1e658426ff1cfddeb094582c8f3eddab419bfd8d972ca39b0edb  highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_off_seed15.log
b1b3f29a21ad6a220f05e3bf3a7cff7b69b97756e308020712de0932e7eb6b3e  highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_on.log
0d8115abbc4b2560066dcc35a996cd77cef0a172813d04188281b3b3c7eefabf  highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_on_seed15.log
f8e560142d308cfb3784089a70a8faf67443b358472a9719ef8772ff9d93c455  highs_reproduction/logs/1.15.0/1.15.0_hi_bug_threshold_presolve_off.log
91f48e58e174ea178ffd5e233331ef9514746e3b9b387a46b10bbc212c93bf05  highs_reproduction/logs/1.15.0/1.15.0_hi_bug_threshold_presolve_on.log
10d39199249cbdb110820b228a93f78c60d6c25c97fecb5d5b31f19372ab8d23  highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_off.log
03f9e3d8652b2327915687eb58d5212994f1badd7829d8b53291a76bcb9e2715  highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_off_seed15.log
9fe2c61f8a568565947039ede6f5023a0505ff0c586032887ee6d0d1785ecf79  highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_on.log
b325181d5d3267692a8f2e58eeea9399aee02c9b8273885743080dd8be4843d7  highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_on_seed15.log
09cb931956aca12f9b6df0fe9a0dbaf41bf5ca2fb2547a72d8dceb911aa239f0  highs_reproduction/logs/1.15.1/1.15.1_hi_bug_threshold_presolve_off.log
2d56789b8d3bd4e237f7f7cb348e319102cd959cf886cab4df8588e7ced4b922  highs_reproduction/logs/1.15.1/1.15.1_hi_bug_threshold_presolve_on.log
9d3abae1068fae71c64e84500d9bd1f3bde3b7471e037d7628e1184c2322c556  highs_reproduction/logs/console/console_1.11.0.txt
b56ad0ed348cbde2612f953eff1f3e2eb706dc82ec9c6c8745e7c65f346d4fe9  highs_reproduction/logs/console/console_1.12.0.txt
540b8155a4ed720b03e048f7c6d1740e0dd8f04400282a78db02122c17aff933  highs_reproduction/logs/console/console_1.13.0.txt
462b4788bce22f3d73e2205adb1cb03750f9a6a860e30e52e20465efb739914c  highs_reproduction/logs/console/console_1.13.1.txt
d29cd564f22bb1f846d6d224f6f6c7c277cd3e642d92598336347d0c5ca0c4c2  highs_reproduction/logs/console/console_1.14.0.txt
e8df59168b4e69896f4899b58106c9e46e95d02a9a276641a6ce31edcb5e117e  highs_reproduction/logs/console/console_1.15.0.txt
910b390445ab6cdd42e0dd33733dc716c40fe3eb2a4ae097ee769cded4f3ff04  highs_reproduction/logs/console/console_1.15.1.txt
ef8f8671e977d43ea06c6954ace4aadc6c63747552f4db1c81ffaad5e0f1cf86  highs_reproduction/logs/console/console_dev.txt
9225b08a746dddc687240db13807af89fe133babdeb22ebb193487970f6afb13  highs_reproduction/logs/console/console_seed15_indicator.txt
8ad4ec445ad64637987bf3ff9b5fc2e64d7c5304fcd5cec61d25bceb1d54d9fe  highs_reproduction/logs/console/diag_inmemory_console.txt
3113a2bbae7886a62f1f35d930e074ced30b87ab9580ea201658290043c34570  highs_reproduction/logs/console/diag_seed_sweep_console.txt
56ad236b6f5331cb89c7eafd083fdc5e05c75ec9f80d01786f5d801182973011  highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_off.log
5c43c4c17fb2c8ee496836cb5945efb780ae948994ae12c24e31906083d0ce4c  highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.log
59d5182b31da7afb8a1e4a7024c3771239cae91f543ea5deb932381264395c21  highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_on.log
9ac7c7b7c04ec7d9c4b07d17f119e7c7ef8c6916b0663d075f6a401375f81efa  highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.log
ea91caa22db83444e783f47c5f2d18e7d61e1a8de798fc4a4d032ea4a10f2c11  highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_threshold_presolve_off.log
4f601f17299f3ddd8b36d99d10fa8f9f9ec90b3a491f371bef198936abb79048  highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_threshold_presolve_on.log
e7d529113841544c1d29283d0366c9cf3511b2f6318d0a88b8f7cf1ac93c1ddd  highs_reproduction/logs/issue3433_minimal/run_1.15.1/highs_presolve_off.log
07e5e8f076ff350cd65f6caf8bea313132feec9f728ea44cbfe06ebaebbfdc98  highs_reproduction/logs/issue3433_minimal/run_1.15.1/highs_presolve_on.log
f7ddb7389a3f8959900638ebec9402c3fd95dbc22b665c6bcf1dc84c68ff6726  highs_reproduction/logs/issue3433_minimal/run_1.15.1/output.txt
c48d9619782249d008fa7bb528acaa651d3a1e72bc641adf139469ac751a6e58  highs_reproduction/logs/issue3433_minimal/run_1.15.1/solution_presolve_off.csv
d1f2b6f8f26c1f9ff53b53e6413106da6c9fd052b3eaa0fb6420d9c8585fb185  highs_reproduction/logs/issue3433_minimal/run_1.15.1/solution_presolve_on.csv
e2c505148e30daed46f867904db353a125cf459102672ca12b79b2c466a429de  highs_reproduction/logs/issue3433_minimal/run_dev/highs_presolve_off.log
b6204aad72f2ec12b6eac3b5374598fd49e2644e1d1c9167aeb3f43f262d9a05  highs_reproduction/logs/issue3433_minimal/run_dev/highs_presolve_on.log
16883276adb28a7257d49726f77b40987cb67e58193c05b67f9e99d35b9d9aa7  highs_reproduction/logs/issue3433_minimal/run_dev/output.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  highs_reproduction/logs/issue3433_minimal/run_dev/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  highs_reproduction/logs/issue3433_minimal/run_dev/solution_presolve_on.csv
848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70  highs_reproduction/models/hi_bug_indicator.mps
44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047  highs_reproduction/models/hi_bug_threshold.mps
17df826abd41c585fbc58bd122852249e97ba853a1531446bb602b35d4797e46  highs_reproduction/results/diag_inmemory.jsonl
2883ef3179b1b887906e2fa980339bbe44744775d4f491c9d90dbb91e10df235  highs_reproduction/results/diag_seed_sweep.jsonl
8ca172b997b91531ce0630b4ecd8d02e750c5ec1b7a8ad6449347b240260a80b  highs_reproduction/results/results.jsonl
4eecb5a6677a78aa409e3d3d8984096b27ad0fb1ff99d16b4e0fda0296047e53  highs_reproduction/results/results_seed15_indicator.jsonl
67521b633261581badf11c42af01fe1abb7fc29eb7e512c3f346f188e23a7424  highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_off_seed15.csv
60c994151e6981c96b2912cc23575c241b18823114882b9831a1b8b413ccac71  highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_on.csv
9797d7b928b84cb13c95360d6c66c99f83c93829610aa01ea026d5d3d9d8c6de  highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/1.11.0_hi_bug_threshold_presolve_off.csv
bd4a8ef3681e3dd5e81071849f6121828a36dcee310fb3b27d72fbfbe1d1939f  highs_reproduction/results/solutions/1.11.0_hi_bug_threshold_presolve_on.csv
67521b633261581badf11c42af01fe1abb7fc29eb7e512c3f346f188e23a7424  highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_on.csv
cc1ee525886d07538cf474754391740f5df750bcf9c408f1b3c34aea842bde71  highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/1.12.0_hi_bug_threshold_presolve_off.csv
504f41ef619a1f2af93a84513e84e8806939ca7f620060d639e41a21c6070840  highs_reproduction/results/solutions/1.12.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/1.13.0_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  highs_reproduction/results/solutions/1.13.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/1.13.1_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  highs_reproduction/results/solutions/1.13.1_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/1.14.0_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  highs_reproduction/results/solutions/1.14.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/1.15.0_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  highs_reproduction/results/solutions/1.15.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/1.15.1_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  highs_reproduction/results/solutions/1.15.1_hi_bug_threshold_presolve_on.csv
3c591aa7f3cba916d05bff09a1a1bfd7bfcdf5dd86dee86e373f23669e51913f  highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off.csv
efc9634ea924d1e3d154d385408d32504fdee49805f9052b4b81d5a303271f25  highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.csv
7e74ccc76076da785028079693a0cf69bffecf33b5557e9bd4c3fde63bf47938  highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on.csv
c0e7aabf158d4bea688b59c696ff0e8e4b01fb55a8072db1e8ac5a00b4cf1fef  highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_threshold_presolve_off.csv
051105737c5215e5495b62b18139ef74275cad1641fad645ebaf93936785dde8  highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_threshold_presolve_on.csv
ef3a90c3e14f7dccfc117da4b587ff34bff1300076bee6aa01872fdb7b7dd9e1  highs_reproduction/results/summary_table.md
ea87c67c2da3fa07f072742fb3f0340183a5b6776495ae21315dfd6fde804ee2  highs_reproduction/scripts/compare_with_recorded.py
b08f65cf73bbcc1bb3d1d4245b244ea53ca5d29959684e3a91e0131181e19048  highs_reproduction/scripts/diag_seed_sweep.py
990808a70755d2d77bc10adccb66b20cf1e31409d9931d8547c6ce45086dc3d6  highs_reproduction/scripts/repro_issue3433.py
72cc7528275ec6bb85c62b1c1ae9329c32f95d4785189d53e821f612da967a40  highs_reproduction/scripts/run_highs_repro.py
d5f6496de2c045e5030355c107d62bb2e28ab1b5c7b2eb19b90c062df2b92b6b  highs_reproduction/scripts/run_one_version.sh
9177e26f594ab7b3ba56ff99b449443b32a995ca7ca859692d3509e06b8c7743  highs_reproduction/scripts/verify_feasible_point.py
cff9f6960093634cf0e8f538a0f644c2806e838219e985af8eeacb886e8ab8fd  jain/jain_six_problem_counterexample.py
fa7c3dbedf1c386e752273894e7300b26b155d64ec159a1ef3e02dd79a939563  original_studies/audit/alg31.py
254095f64978ebae38146fa503a4d3c400aeed832a853e3686b17f7e23b0a1c8  original_studies/audit/drive.py
96ab418e957bf7422966f97b95c12ac5f2e123ab2e3418ae73d3e787a45c1422  original_studies/benchmark.py
f2e0fc0bcb83621e06c1361fa4f3d3e6cc76cb24855a04fc0523fb8224fe8d10  original_studies/demo.py
a063311c38ec9d45fd82be4b556aace2c5add747c7620f6c1b6d51bb3f4d71f0  original_studies/experiments/ablate.py
cf6c5b86996bff027d400aa4c77e718ac6f28aabc540b818bd4c9d7a43d03c1f  original_studies/experiments/an_abl.py
63ff917b38359c6d04b4f7843c0055c3e0e8fa04989b56c63c3f05265ea6d78e  original_studies/experiments/an_study.py
1914d32d2b76dfe03605f0039232db5b35a4d1451563f293c4d766b458a620bf  original_studies/experiments/correct.py
389c80dc57cb99dc16550ba28731fec421fa206758a713ed8ad4bee48b4330c4  original_studies/experiments/examples.py
eed706a9e4c1d3a5ad8445e65394ac18bbe01fe123d19daf38f44a3617d9ee80  original_studies/experiments/filt.py
95234f8607cf28cb678d95d4c35484a10148857f09ec462aaeb1f92b0b7836ce  original_studies/experiments/gen_s6_v3.py
d1e5b297abf244fd05ac7425f04acd1998317a6889ee49fe078e66fcc0d342ea  original_studies/experiments/mip2.py
83fd1dd21f62325caf4e02b76cb7f4f47c50157c10da7e6521cb4c51e0340f80  original_studies/experiments/mip_compare.py
b346c32ab9079d14c55a4b644b1fc0af08f36b04142784f883881efab67a9dbd  original_studies/experiments/mip_highs.py
b71306e09c5adc44a42068977863bd8208152127e9667a25bf34a9c22c13cdac  original_studies/experiments/noise.py
3abd6ab85928e93194e42c5ac27924cc7b08d94ee7fdcbc02b9e89a0462f8622  original_studies/experiments/rerun_rev.py
a3845ade70b8322c2c3758751706a571209b84caf85aaebbee97fad60fc200dc  original_studies/experiments/rerun_time.py
7743e970c1fa1be4feee5735ba9a8cdec5da960f41d53677fb88fd5608d1f210  original_studies/experiments/resume.py
c22d7effd642aad6dd5da9a63892857396bbf13bbbd2fc2164cf97d3d2c3e1e4  original_studies/experiments/study.py
464b10ebef6b9e8f1e3f622ac682d95010c109e8b5e760dddc74189ddcf51b4c  original_studies/experiments/study2.py
865ef0974b03adf0f147fbf3b2cb07e55d1b40f2f5f0d0cc38207e46dc3f1c53  original_studies/experiments/test_fast.py
21e554986b3efc3e58463020855f9d24810a3748656218478b665b54e7424c6a  original_studies/experiments/test_probe.py
8c50541c3f3f0d35f44d428af4b6fbe7c05f5b5d503ba9b266df006082e60a71  original_studies/experiments/valid1.py
febd5b7e18555c8b2cb1f0af6fa816a066611dbac10dad8fb7f31a754e2a6ba8  original_studies/experiments/valid_plain.py
fb119a8afbbb623d3915154c7717e0a0a94c700793f6858b7377ae3e7be2becb  original_studies/extensions/complexity/fixedp.py
22c1f2045a858b8e6bc839b1217004b15b1f5f5c0b51deefe6c4fb6239d970f7  original_studies/extensions/complexity/fixedp_results.txt
8574efc77a0755fc507ca398ad735161473041f666e634c907246bebd2502b22  original_studies/extensions/complexity/np_b2_check.py
5f095da40d4433c8009f895c2d9b40726f1182865ea2d6d8ef4fe87d0da509b4  original_studies/extensions/complexity/np_b2_results.txt
4072e2a3ea303f96fb02bde3434b8273775fe5a37eca3ce0da859dd72ca2b602  original_studies/extensions/complexity/np_check.py
68b54f70f094e99f95fd79ae81431513574076d5efd75a3a1b36fe755786ca28  original_studies/extensions/complexity/np_check_results.txt
1cdc58a09dafa075fe54a7db66acee43854a5941ee71855dfd65db47f38dfba3  original_studies/extensions/complexity/np_feas_check.py
8907ca833eeee46ebd217a97dab39bc963f073b3b47fd4b71fb192fead55ee0c  original_studies/extensions/complexity/np_feas_results.txt
9913cd169a2915d8c2cc5f65c0e07d4d4dec112c0030840f0a9ad7ac6b01d581  original_studies/extensions/complexity/np_lib.py
84eb67b8be4a38edb57c75cdca29bef67c4701d0a26f9eeefa8476e7c40a1765  original_studies/extensions/kaur2026_remark12/S_a.jsonl
3ec0cd7aef467929f66e62f8efeb44a0a3cdb354b408026ff745c036a067b9bd  original_studies/extensions/kaur2026_remark12/S_b.jsonl
a66eb6e7ff2f6be64e159af036557c2720e663ef99744a6a2afb9c02bbd63e99  original_studies/extensions/kaur2026_remark12/analysis.txt
d5fb0d0ad85dc1d846e6a81126a717c43cf92f0686b604674975268e3c8a5154  original_studies/extensions/kaur2026_remark12/analyze.py
e4218dc4a5d66465e9d389f0d904279cf21c16e96ee2bcf31326a728a79d63f9  original_studies/extensions/kaur2026_remark12/btptp.py
7d588cd9f1ad600f536c18b0ea477649ccc6ef25179701433ded8a68bb38ce10  original_studies/extensions/kaur2026_remark12/ex15.py
e49e45de486d7b77012e3b144e57cb3d6e97f28e1bd4ecd0e8253d0ca22f20bd  original_studies/extensions/kaur2026_remark12/fix_a.txt
0fbc41e407dae2917412ba8c032ed8ed87eb201fc43fa5b12723b11a2992c53e  original_studies/extensions/kaur2026_remark12/fix_b.txt
c6231c1a887016fc9ad33519688f2c7f929af08e8e2420727ac1a2709e1ac7d6  original_studies/extensions/kaur2026_remark12/fixed_check.py
4790b53469abe9ceb8e3b170230444a7a42522f9c41934358eb5db2dd6bafab2  original_studies/extensions/kaur2026_remark12/handex.py
41a0c6676e35bf74c8168dbe67cf51b0d5b13fa5a32a09253983174f1c11f151  original_studies/extensions/kaur2026_remark12/mincost_at_minst.py
9115e2c31a16a611aaff2b423938c5203415d8adc453638e41612976a75eddd6  original_studies/extensions/kaur2026_remark12/mincost_at_minst.txt
0ef046b8d58fe54b4f73a28f207b653d4611b7a7de2dacddf66c41bdec40e65e  original_studies/extensions/kaur2026_remark12/minimal.json
83a78720b54f317295f51845dc7cc379cf7a7c3256756b80ecbc9f7a47387807  original_studies/extensions/kaur2026_remark12/minimal.py
261a9b52bc14763a9ea664a96ce6fd0d5c1760b26a877a86f20229ac460290f1  original_studies/extensions/kaur2026_remark12/stress.py
80009c4f46e6052c3388f44eb5eb8fd56cbf6900f94a438c6df3f1294f0f553e  original_studies/extensions/kaur2026_remark12/stress2.py
45cb6cea06d81c25bef1eac7190ecda0dd4c3d93a77ec76ede91b60e4b70858f  original_studies/extensions/kaur2026_remark12/twophase.py
a2593d152d62f6349dbb27e59ea7a032da61e95500c4b1a37659028532745067  original_studies/extensions/solver_comparison/S300.jsonl
a2ea310e51f6f195263466a209db686fe64fa5db805462a55d0aff0a8e671a22  original_studies/extensions/solver_comparison/T3_0.jsonl
30d0ec64039bb57ee04e3741da4819f9226650fb943d3c3e91829a721afb1245  original_studies/extensions/solver_comparison/T3_1.jsonl
25f6d26e056cf2d017fbc20fce6ff192de8fd061b68235eed086a11a12963f25  original_studies/extensions/solver_comparison/V0.jsonl
c7c06583182359540a2891a322408b249c115319a8743ee30a6fac7f04e74f9e  original_studies/extensions/solver_comparison/V1.jsonl
7ecb6ef73d44f4914478ddf868f75c63f0da434e2c58155d36532aa0c954641d  original_studies/extensions/solver_comparison/an3.py
a20321daf9d9bf960fd4136d4430701321e648adde57df9f4d489ecc1e82a8ef  original_studies/extensions/solver_comparison/an3.txt
3fef0831aa07fb7c58f1178e4caad56b7f3ffe0aa984e489cbc9b792529eca63  original_studies/extensions/solver_comparison/certify_11.py
ff875b104998d2520521a151c17e3a65c36e4fd1356887482d1d35e28e8cf692  original_studies/extensions/solver_comparison/certify_19.py
d070df17e729f3c58308174a8151719af74226fd0910837d655135005f37d335  original_studies/extensions/solver_comparison/dbg3.py
848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70  original_studies/extensions/solver_comparison/hi_bug_indicator.mps
44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047  original_studies/extensions/solver_comparison/hi_bug_threshold.mps
d003a21de8b59666c18a64a22fb25ab0eebeb05aa1aec2b80593c1583ddf2944  original_studies/extensions/solver_comparison/instances_90.jsonl
18422492738e7de28719c4c7b1d851b1ce49ff9e878606d913584627a02a838b  original_studies/extensions/solver_comparison/models.py
40866ee221cfc6b5c61d63d80b6085c25c0d251bc08d74039017583e719f09cf  original_studies/extensions/solver_comparison/repro.py
d0969dda0fd0303816d942e4907d12dcc5f77863dcce0d12b6ab1ec1151ccfbe  original_studies/extensions/solver_comparison/save_thr_mps.py
43895560c08e1aaef26f1b2810659f69f0843de6b9f03c838240f31e5702e942  original_studies/extensions/solver_comparison/smoke_logged.py
cbf52d21f5b9599c9540cb107bf0edc2c175fee28340d5be0df359d457f93759  original_studies/extensions/solver_comparison/time3.py
2d639820c83025e1b93adaac4e3a2662aaa618debdc1d5e713afcd80dd93b630  original_studies/extensions/solver_comparison/validate.py
72adbff09014dea1027e69d94df19668a6e775ac76de6c5c2197ae813c1c45fc  original_studies/results/E1.jsonl
20e36f43054a0340200b59668749a0b02a33b5a70216ad7f55c623cdec7fffb5  original_studies/results/E2.jsonl
f6c61b8290cb4231032982dcfc77726fcb071497570d454003a065b2294aa97b  original_studies/results/E3.jsonl
067591523b1d4c154a563c2311c2e19a8e0c0c16851cc58d20fbb2401b3f20e4  original_studies/results/ablA.jsonl
ab616af8061cee85bcf4cc57910d05c7f899287556d4f6160771fef0de0a4d99  original_studies/results/ablB.jsonl
65f0ce5011ab2b3c93c267bc6d34effcbda48c5c84f3606e199d133ce2865783  original_studies/results/abl_summary.txt
03bbfcd49397c47f0d7dd908b467e5057dc37fbb0312f67fb700a6f7345c9118  original_studies/results/final_summary.json
69dc11297a1088e628eabb1f6a455284e996d96a11ad3b514a7e877dd4b61c94  original_studies/results/highs_check.jsonl
d003a21de8b59666c18a64a22fb25ab0eebeb05aa1aec2b80593c1583ddf2944  original_studies/results/highs_check2.jsonl
adf970a0bc7cb7a54d5928b2ad1ca57b8239710c65c774b22e84e8827c9219be  original_studies/results/mip_compare.jsonl
56f3df0fb5b658c907fa28b04dd5cfe25eb98ad7af34cba191d86d009025b3e8  original_studies/results/retime.jsonl
a358a60b6971ec8cce59571b173ca62fff4b2271a524078a5f0951e2a37f83e7  original_studies/results/studyA.jsonl
d7238703dc8d504a2a139dbba4f90cb72511143f79f4f7a6f19b4aa3ac16e0a7  original_studies/results/studyB.jsonl
8f1cdc03d6352d10ac708f59af731f307e13a155e85ac0c287287c4d931beee7  original_studies/results/study_summary.json
3cb7bc936926143f01557a383fffbdc196f7340bee1b870ca6470147e60a4c7c  original_studies/src/algo1.py
66d14b39e5f86bf18d3099d89c33e504f17f74f8c0ea56ca1d658dffd4fd7f5c  original_studies/src/algorithm1.py
6c33d7520443d0ca81ad305ad8d5f36fa6967f351eceb1507378ae8dc376d749  original_studies/src/gen.py
e74a152adab977f09fb69733e504b0767d9bfd4b78b0576b7af0c0f7e6133b15  original_studies/src/instances.py
7547767f9f7dcd1cc86643a66f82ad6a94f84fe63c989689d903da41c04fa26c  original_studies/src/mcmf.py
9bf2f38aaa2b1657e88beba11e25b268cac1a0aceea826cab4e218da7c1908ee  original_studies/src/plain.py
c26ed06be8409f89ff9a884138724f83622b20b0460e9af37f5582944062a743  original_studies/src/plain_fast.py
d82b6f0464822164ba625a614bdc742035cb2df0a70c573a61115377f29c1a52  original_studies/src/probe.py
616ccca84b28c1ec0a923826080b30c36449c8efb20968f0d0cc19b4ac346895  original_studies/src/probe_purepy.py
aa89bfb0e4af0c097d7832976ecc564510a714a9cc80525ef38abec0869feb90  original_studies/src/reference.py
697ca4847d746b52dd338f507fe9e16f37b2d68e41773d8ecc247800c2f22540  original_studies/src/solver.py
3db123900ecbd3027d79b1650083da8fbfe5ac25f6420cd66e8922885a9c9979  original_studies/src/tmin.py
4ebe1baf225c29e85ef4853b8cce194f12e4017d4820a4c8258187b8f13444c7  original_studies/study_struct.py
6ddaf39f837c9570ea81cb1b2caa59f7357b32e54bdfe921f267710b4a5cc8ea  original_studies/study_time.py
02a0aa97e77fb705689761c625998af9274ba07dd6e6743a03987c58f2e60d89  original_studies/tests/test_validation.py
478a4968e1914c734806b463fba6a7f848a6e56fb340c58adb79880d63155fec  proposition6_reproduction/README.md
4845800f45075053f0b7ce0c26c009a64e158d01ed779eb1c8520607131642ec  proposition6_reproduction/drive_repro.log
dbe100bad3bd9535d8b1b0af3be6aba49be066fa326164b0e0c5b2a5c2a1d771  run_all.sh
16399c03f9e7ede970334a851add7c955e681847a36d2ceaf9ec16a6acf00326  sensitivity/expected/comp_seeds100-111_round3_percentages.log
93c45a2782e290f4a3326ae495b738305fb20269203633979ad4ecb746bf11cb  sensitivity/expected/comp_seeds100-111_round4.raw
c8a8b768bc9679d78b4db7a6fd229a76f2d9caca8e6f55a982c37d5ba9f86f5a  sensitivity/expected/iid_seeds5001-5008_round3_percentages.log
ae4ebaf4f6ed91df56fd1b07d72e29d7f25434ad4b2fa59f7b608e9e41679f02  sensitivity/filt_seed_counts.py
0e3a63b933c00be251d4c4691bf3a350d8138b746a26cfd785390cbc0181c997  sensitivity/pooled.py
a7661b2b8d8afd21d0a124ebacff1df8aeb36cba2eb244cd0639c13d5fe316ed  sensitivity/run_sensitivity.sh
15243e9b85f86ed68e0fc0b0ea1290f9f873cdfe0c6d8298e91eecb34c1d8951  tools/sha256check.py


==> anc/three_phase_ni_supplement/archive/audit/alg31.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
"""Algorithm 3.1 of Jain, Dahiya & Verma (2021), implemented step by step,
with switchable non-idleness (NI) substitutions, and every auxiliary problem
solved EXACTLY by enumeration of all integer solutions (tiny instances only).

Switches
  ni        : N1  -- 'restricted feasible' means NI-restricted feasible, and all
                     auxiliary optima are taken over NI solutions
  t1floor   : 'orig' -> Step 2 tests against T1min (over S-hat)      [omit N2]
              'ni'   -> Step 2 tests against T^NI_1min               [N2]
  t2floor   : 'orig' -> Steps 4/5 use T2min (over S-hat), zero index kept
              'ni'   -> Steps 4/5 use T^NI_2min, zero index deleted [E1+E2]
At each read-off a RANDOM optimal solution is chosen (stresses tie-breaking).
Every lemma/theorem of Section 4 is asserted along the way.
"""
import sys
import random
from reference import all_solutions


class Undefined(Exception):
    pass


def enumerate_triads(a, b, t, Ps):
    sols = []
    for X in all_solutions(a, b):
        F = [0, 0, 0]
        T = [0, 0, 0]
        pos = []
        for i in range(len(a)):
            for j in range(len(b)):
                if X[i][j] > 0:
                    k = 0 if (i, j) in Ps[0] else (1 if (i, j) in Ps[1] else 2)
                    F[k] += X[i][j]
                    T[k] = max(T[k], t[i][j])
                    pos.append((i, j))
        sols.append((tuple(T), tuple(F), frozenset(pos)))
    return sols


def run(a, b, t, Ps, ni, t1floor, t2floor, rng, check=True):
    sols = enumerate_triads(a, b, t, Ps)
    adm = [s for s in sols if min(s[1]) >= 1] if ni else sols  # N1
    NIsols = [s for s in sols if min(s[1]) >= 1]
    if not adm:
        return ('EMPTY', None)
    cell_phase = {c: k for k in range(3) for c in Ps[k]}

    def solve(blocked, obj_phase):
        """min max t'_ij over restricted-feasible solutions; t'=t on unblocked
        obj_phase cells, 0 on other unblocked cells.  Returns random optimum."""
        feas = [s for s in adm if not (s[2] & blocked)]
        if not feas:
            return None
        val = lambda s: s[0][obj_phase]
        best = min(val(s) for s in feas)
        return rng.choice([s for s in feas if val(s) == best])

    T1min_orig = min(s[0][0] for s in sols)
    T2min_orig = min(s[0][1] for s in sols)
    # Step 1
    s1 = solve(frozenset(), 0)
    s2 = solve(frozenset(), 1)
    T1min = s1[0][0]
    T2min = s2[0][1]  # over the admissible set
    T1F = T1min if t1floor == 'ni' else T1min_orig
    T2F = T2min if t2floor == 'ni' else T2min_orig
    vals2 = sorted({t[i][j] for (i, j) in Ps[1]})
    if t2floor == 'orig':
        vals2 = [0] + vals2  # t_2^0 = 0 kept
    P1 = Ps[0]
    P2 = Ps[1]
    P3 = Ps[2]
    prof = []
    T1prof = float('inf')
    guard = 0
    while True:  # Step 2
        guard += 1
        if guard > 500:
            raise RuntimeError('no termination')
        if T1prof == T1F:
            break  # -> Step 8
        Tu = T1prof  # Step 3
        blk1 = frozenset(c for c in P1 if t[c[0]][c[1]] >= Tu)
        s = solve(blk1, 2)
        if s is None:
            raise Undefined(
                '(TMP3)^0(Tu) not restricted feasible; Alg 3.1 has no branch'
            )
        seq = [s[0]]
        while True:  # Step 4
            T1k, T2k, T3k = seq[-1]
            if T2k == T2F:
                break  # -> Step 7
            bk = vals2.index(T2k)
            d = 1
            nxt = None
            while True:  # Step 5
                if bk - d < 0:
                    raise RuntimeError('scan ran below index 0')
                th2 = vals2[bk - d]
                bound3 = T2k + T3k - th2
                blk = (
                    blk1
                    | frozenset(c for c in P2 if t[c[0]][c[1]] > th2)
                    | frozenset(c for c in P3 if t[c[0]][c[1]] >= bound3)
                )
                s = solve(blk, 2)
                if s is None and th2 == T2F:
                    break  # (i) -> Step 7
                if s is None and th2 > T2F:
                    d += 1
                    continue  # (ii)
                if s is None:
                    raise RuntimeError('scan passed the floor')
                nxt = s[0]
                break  # (iii) -> Step 6
            if nxt is None:
                break
            seq.append(nxt)
        if check:
            # Lemma 4.4 (3)-(6)
            for k in range(len(seq)):
                assert seq[k][0] < Tu, 'L4.4(3)'
            for k in range(len(seq) - 1):
                assert seq[k + 1][1] < seq[k][1], 'L4.4(4)'
                assert seq[k + 1][2] >= seq[k][2], 'L4.4(5)'
                assert seq[k + 1][1] + seq[k + 1][2] < seq[k][1] + seq[k][2], 'L4.4(6)'
            # Theorem 4.1: no admissible solution with same T1,T2 and smaller T3
            for T1k, T2k, T3k in seq:
                assert not any(
                    x[0][0] == T1k and x[0][1] == T2k and x[0][2] < T3k for x in adm
                ), 'T4.1'
            # Corollary 4.2: T3^0 = min T3 over admissible with T1 < Tu
            assert seq[0][2] == min(x[0][2] for x in adm if x[0][0] < Tu), 'C4.2'
            # Theorem 4.5: last sum = min T2+T3 over admissible with T1 < Tu
            assert seq[-1][1] + seq[-1][2] == min(
                x[0][1] + x[0][2] for x in adm if x[0][0] < Tu
            ), 'T4.5'
            # Remark 4.1: proficient w.r.t. Phase-1 at T1 = T1^s
            T1s = seq[-1][0]
            assert seq[-1][1] + seq[-1][2] == min(
                x[0][1] + x[0][2] for x in adm if x[0][0] == T1s
            ), 'R4.1'
        prof.append(seq[-1])
        T1prof = seq[-1][0]  # Step 7
    # Step 8
    if check:
        for l in range(len(prof) - 1):
            assert prof[l][0] > prof[l + 1][0], 'L4.6(7)'
            assert prof[l][1] + prof[l][2] <= prof[l + 1][1] + prof[l + 1][2], 'L4.6(8)'
        if t1floor == 'ni' or not ni:
            assert prof[-1][0] == min(x[0][0] for x in adm), 'T1prof(v)=T1min'
    best = min(prof, key=sum)
    if check:
        # Corollary 4.8: optimal triad proficient w.r.t. all three phases
        for ph in range(3):
            o = [q for q in range(3) if q != ph]
            same = [x for x in adm if x[0][ph] == best[ph]]
            assert sum(best[q] for q in o) == min(
                sum(x[0][q] for q in o) for x in same
            ), 'C4.8'
    return ('OK', sum(best), best, prof)


==> anc/three_phase_ni_supplement/archive/experiments/correct.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import sys
import random
from algorithm1 import solve
import instances
from reference import brute

rng = random.Random(int(sys.argv[1]))
N = int(sys.argv[2])
bad = n = inf = 0
sizes = {}
for _ in range(N):
    m, nn = rng.choice([(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (4, 2), (3, 4)])
    a, b, t, Ps = instances.random_instance(m, nn, rng, max_a=3, max_t=9)
    ref = brute(a, b, t, *Ps)[0]
    got = solve(a, b, t, Ps, bounds='ell', skip=True, cap=True, choose=True)[0]
    n += 1
    inf += ref is None
    bad += got != ref
    sizes[(m, nn)] = sizes.get((m, nn), 0) + 1
print(
    f'seed={sys.argv[1]} instances={n} NI-infeasible={inf} mismatches={bad} sizes={sizes}'
)


==> anc/three_phase_ni_supplement/archive/experiments/filt.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
"""Filtering experiment: does discarding idle triads from the proficient-triad
output of [13] recover OPT_NI?
  S*_k  = ALL triads proficient w.r.t. Phase-k (Definition 3.1 of [13]), i.e.
          for each attained value of T_k every triad minimising the sum of the
          other two (ties included).  Any list recorded by Algorithm 3.1 of
          [13] is a subset of S*_k, so failure on S*_k implies failure of the
          filtering approach for EVERY tie-breaking rule (a lower bound).
  alg_k = the list actually recorded by Algorithm 3.1 (exact auxiliary
          solves, random tie-breaking), phases relabelled so that k is first.
"""
import sys
import random
import json
import instances
from alg31 import enumerate_triads, run


def filt(triads):
    ni = [x for x in triads if min(x) > 0]
    return min(map(sum, ni)) if ni else None


seed, N, out = int(sys.argv[1]), int(sys.argv[2]), sys.argv[3]
rng = random.Random(seed)
with open(out, 'a') as f:
    done = 0
    while done < N:
        m, n = rng.choice([(3, 3), (3, 4), (4, 3), (4, 4)])
        a, b, t, Ps = instances.random_instance(m, n, rng, max_a=4, max_t=12)
        sols = enumerate_triads(a, b, t, Ps)
        tri = {s[0] for s in sols}
        NI = [x for x in tri if min(x) > 0]
        if not NI:
            continue
        OPTNI = min(map(sum, NI))
        OPT = min(map(sum, tri))
        row = dict(m=m, n=n, OPT=OPT, OPTNI=OPTNI)
        for k in range(3):
            o = [q for q in range(3) if q != k]
            groups = {}
            for x in tri:
                groups.setdefault(x[k], []).append(x)
            Sstar = []
            for v, g in groups.items():
                mn_ = min(x[o[0]] + x[o[1]] for x in g)
                Sstar += [x for x in g if x[o[0]] + x[o[1]] == mn_]
            row[f'S{k}'] = filt(Sstar)
            perm = [k] + o
            # Keep this child RNG draw in order; later instances use the same parent RNG.
            r = run(
                a,
                b,
                t,
                [Ps[q] for q in perm],
                ni=False,
                t1floor='orig',
                t2floor='orig',
                rng=random.Random(rng.random()),
                check=False,
            )
            row[f'A{k}'] = filt(r[3])
        f.write(json.dumps(row) + '\n')
        done += 1


==> anc/three_phase_ni_supplement/archive/results/correct31.txt <==
seed=31 instances=2500 NI-infeasible=264 mismatches=0 sizes={(2, 2): 338, (2, 3): 364, (3, 2): 346, (2, 4): 358, (4, 2): 385, (3, 4): 353, (3, 3): 356}


==> anc/three_phase_ni_supplement/archive/results/correct32.txt <==
seed=32 instances=2500 NI-infeasible=273 mismatches=0 sizes={(2, 2): 356, (3, 4): 339, (4, 2): 353, (2, 4): 381, (3, 2): 391, (3, 3): 338, (2, 3): 342}


==> anc/three_phase_ni_supplement/archive/results/filt.jsonl <==
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 19, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 10, "S0": null, "A0": null, "S1": 10, "A1": 10, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 34, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 12, "S0": 14, "A0": 14, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 13, "S0": 13, "A0": null, "S1": 17, "A1": null, "S2": 13, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 18, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 18, "S0": 25, "A0": 25, "S1": 18, "A1": null, "S2": 29, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 20, "S0": 20, "A0": null, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 18, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 25, "S0": 27, "A0": 27, "S1": null, "A1": null, "S2": 25, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 17, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 5, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 11, "S0": null, "A0": null, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 21, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 19, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 23, "S0": 28, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 23, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 32, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 14, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 21, "S0": null, "A0": null, "S1": 22, "A1": 22, "S2": 21, "A2": 22}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 13, "S0": 22, "A0": null, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 11, "S0": 13, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": null, "S2": 19, "A2": 21}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 4, "OPT": 5, "OPTNI": 9, "S0": 9, "A0": 9, "S1": null, "A1": null, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 17, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": 24, "A2": 24}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": null, "S2": 18, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 14, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": 14, "A2": 17}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 10, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 26, "S0": 26, "A0": 26, "S1": null, "A1": null, "S2": 26, "A2": 26}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 13, "S2": 13, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": 24}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 28, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 21, "S0": 21, "A0": null, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 22, "S0": 24, "A0": 24, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 13, "S0": 13, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 20, "S0": 20, "A0": 22, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 11, "S0": 11, "A0": null, "S1": 13, "A1": 13, "S2": 18, "A2": null}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 19, "A0": 19, "S1": 13, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 12, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 29, "S0": 29, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 2, "OPTNI": 7, "S0": null, "A0": null, "S1": 7, "A1": null, "S2": 7, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 24, "S0": 27, "A0": 27, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 25, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 5, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 9, "S0": 9, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 26, "S0": 26, "A0": 26, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 32, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": 22, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 22, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 16, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": null, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": null, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": null, "S1": 16, "A1": 16, "S2": 16, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 27, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 22, "OPTNI": 25, "S0": 27, "A0": 27, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 23, "A2": 23}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 18, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": 24, "S2": 24, "A2": 24}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 13, "S2": 13, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 14, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 6, "S0": 6, "A0": 6, "S1": 6, "A1": 6, "S2": 6, "A2": 6}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 14, "S0": 20, "A0": 20, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 13, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": 22, "A0": 22, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 17, "S0": 17, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": null, "S1": 27, "A1": 27, "S2": 23, "A2": null}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 14, "S0": 16, "A0": null, "S1": 14, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 32, "S0": null, "A0": null, "S1": 32, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 16, "S0": 16, "A0": null, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": 26}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 8, "S0": 8, "A0": 8, "S1": null, "A1": null, "S2": 11, "A2": 11}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 21, "A1": 21, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 22, "S0": 22, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 12, "S0": 15, "A0": 15, "S1": 12, "A1": 12, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 20, "S0": 24, "A0": 24, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 16, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 3, "OPTNI": 9, "S0": null, "A0": null, "S1": 9, "A1": 14, "S2": 15, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 18, "S0": 20, "A0": 20, "S1": 18, "A1": null, "S2": 23, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 10, "S0": 10, "A0": 10, "S1": null, "A1": null, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 20, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 11, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 20, "OPTNI": 21, "S0": 21, "A0": 22, "S1": 22, "A1": 22, "S2": 30, "A2": 30}
{"m": 4, "n": 3, "OPT": 5, "OPTNI": 10, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 15, "S0": 20, "A0": null, "S1": 20, "A1": 20, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 17, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": null, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 18, "S0": 24, "A0": 24, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 13, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 13, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": null}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 20, "S0": 20, "A0": 23, "S1": null, "A1": null, "S2": 24, "A2": 24}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 4, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 19, "S0": 19, "A0": null, "S1": 19, "A1": 19, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 20, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 21, "S0": 22, "A0": 22, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": 26}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 18, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 23, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 19, "S0": 19, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": null, "S1": 16, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 4, "n": 4, "OPT": 4, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 20, "S0": 21, "A0": 21, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 9, "S0": 12, "A0": null, "S1": 9, "A1": 9, "S2": 13, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": null, "S2": 8, "A2": 8}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": 23, "A2": 23}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 17, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 18, "S0": 21, "A0": null, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 10, "S0": 10, "A0": 10, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 19, "S0": 27, "A0": 27, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 28, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 27, "A1": 27, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 31, "S0": null, "A0": null, "S1": 31, "A1": null, "S2": 31, "A2": 31}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 14, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 22, "OPTNI": 29, "S0": null, "A0": null, "S1": 29, "A1": 29, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 30, "S0": 30, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 14, "S0": 19, "A0": null, "S1": 14, "A1": 19, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 21, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 22, "S0": 22, "A0": 25, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 9, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 23, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": null, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 25, "S0": 25, "A0": 25, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 20, "S0": 20, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 23, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": 23, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 15, "S0": 17, "A0": null, "S1": 20, "A1": null, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 24, "S0": 24, "A0": null, "S1": null, "A1": null, "S2": 29, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 26, "S0": 26, "A0": null, "S1": 26, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": null, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 17, "S2": 11, "A2": 17}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 17, "S0": 18, "A0": null, "S1": 17, "A1": null, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 4, "OPTNI": 4, "S0": 4, "A0": 4, "S1": 4, "A1": 4, "S2": 4, "A2": 4}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 14, "S0": 14, "A0": null, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 4, "OPT": 22, "OPTNI": 25, "S0": null, "A0": null, "S1": 25, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 13, "S0": 18, "A0": null, "S1": 13, "A1": null, "S2": 13, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 22, "OPTNI": 29, "S0": 29, "A0": 29, "S1": 29, "A1": 29, "S2": 29, "A2": 29}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 10, "S0": null, "A0": null, "S1": 10, "A1": null, "S2": 10, "A2": 10}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 25, "S0": 29, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 21, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 27, "S0": null, "A0": null, "S1": 27, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 16, "S0": 23, "A0": null, "S1": 16, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": 21, "A2": 21}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 20, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 16, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 19, "S0": 19, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 19, "S0": 19, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 22, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": 22, "A2": 22}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 25, "A1": null, "S2": 24, "A2": 24}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 21, "S0": 21, "A0": 25, "S1": 25, "A1": 25, "S2": 21, "A2": 21}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 18, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 11, "S0": 15, "A0": 15, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 15, "S0": 15, "A0": null, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 20, "S0": 20, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 15, "S0": 15, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 17, "A1": null, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 27, "S0": null, "A0": null, "S1": 27, "A1": 27, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 14, "S0": 14, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 22, "S0": 24, "A0": 24, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": null, "S1": 17, "A1": 17, "S2": 20, "A2": 21}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 27, "S0": 27, "A0": 27, "S1": 27, "A1": 27, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 19, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 19, "S0": 19, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 6, "S0": 6, "A0": 6, "S1": 6, "A1": 6, "S2": 6, "A2": 6}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 9, "S0": 15, "A0": null, "S1": 26, "A1": 26, "S2": 9, "A2": 9}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 16, "S0": 16, "A0": 19, "S1": 16, "A1": 16, "S2": 18, "A2": 20}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 8, "S0": 8, "A0": null, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 20, "S0": 23, "A0": 23, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 13, "S0": 13, "A0": null, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 24, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 21, "OPTNI": 21, "S0": 21, "A0": 22, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": 16}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 16, "S0": 20, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 13, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": 13, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 14, "S0": 14, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 13, "S0": 17, "A0": null, "S1": 13, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 18, "A0": 18, "S1": 16, "A1": 16, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 19, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 25, "S0": 25, "A0": null, "S1": 25, "A1": 25, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 18, "S2": 13, "A2": 18}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 16, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": 16, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 18, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 15, "S0": 19, "A0": null, "S1": 23, "A1": null, "S2": 23, "A2": 23}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": null, "S2": 19, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": null}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 18, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 25, "S0": null, "A0": null, "S1": 25, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 20, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 12, "S0": 18, "A0": 18, "S1": 12, "A1": null, "S2": 18, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 20, "S0": 30, "A0": 30, "S1": 20, "A1": null, "S2": 20, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 23, "S0": 23, "A0": 24, "S1": 28, "A1": null, "S2": 24, "A2": 24}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 7, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 7, "A2": 13}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 17, "S0": 19, "A0": 19, "S1": 19, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 22, "S0": 22, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 20}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 23, "S0": null, "A0": null, "S1": 25, "A1": 25, "S2": 23, "A2": 25}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 20, "A1": 20, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 21, "S0": 22, "A0": 22, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 14, "S0": 14, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 26, "A0": 26, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 24, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": 24, "A2": 24}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 10, "S0": 10, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": 15, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 4, "n": 4, "OPT": 21, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 13, "S0": 14, "A0": 14, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": null}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 15, "S0": 15, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 25, "S0": null, "A0": null, "S1": 25, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 23, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": 33, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 3, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": 25, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": null, "S2": 24, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": 24, "A0": 24, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 25, "S0": 28, "A0": null, "S1": 25, "A1": 25, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 14, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 19, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": null, "S2": 12, "A2": null}
{"m": 4, "n": 3, "OPT": 21, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": 14, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 3, "n": 3, "OPT": 21, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 13, "S0": 14, "A0": 22, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 19, "S0": 28, "A0": 28, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 4, "OPTNI": 4, "S0": 4, "A0": 4, "S1": 4, "A1": 4, "S2": 4, "A2": 4}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": 19}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 17, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 17, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 18, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 14, "S0": 15, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": 27, "A0": null, "S1": 22, "A1": null, "S2": 21, "A2": 21}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 12, "S0": 19, "A0": 19, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 18, "S0": 23, "A0": null, "S1": 18, "A1": 18, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": 26}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 22, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": 24, "A2": 24}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 21, "S0": 21, "A0": null, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 3, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 22, "S0": 28, "A0": null, "S1": 28, "A1": 28, "S2": 22, "A2": 28}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": 14, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 9, "S0": 11, "A0": 11, "S1": 11, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 21, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 27, "S0": 27, "A0": 27, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 14, "S0": 14, "A0": null, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 21, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 27, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 32, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 16, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 15, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 15, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": 16, "A0": null, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 11, "S0": 14, "A0": 14, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 17, "S0": 20, "A0": 20, "S1": 17, "A1": 20, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 23, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 13, "S0": 13, "A0": 16, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 22, "OPTNI": 27, "S0": 27, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 25, "A1": 25, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": 19}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 11, "S0": 11, "A0": 11, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 13, "S0": 14, "A0": null, "S1": 14, "A1": 14, "S2": 13, "A2": 14}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 19, "S0": 21, "A0": 21, "S1": 28, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": null, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 21, "OPTNI": 25, "S0": 25, "A0": 25, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 14, "S0": 14, "A0": 14, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": null, "S2": 23, "A2": 23}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 22, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 15, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 4, "OPT": 20, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 13, "S0": 21, "A0": 21, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 22, "A1": 22, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 12, "S0": 15, "A0": null, "S1": 16, "A1": 16, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 17, "S0": 26, "A0": 26, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 24, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": 24, "A2": 24}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 21, "S0": null, "A0": null, "S1": 28, "A1": 28, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 7, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": 27, "A2": 27}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 18, "S0": 21, "A0": 21, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 13, "S0": 13, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": 18, "A2": 19}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 13, "S0": 13, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 16, "S0": 16, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 17, "S0": 23, "A0": null, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 20, "S1": 16, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 18, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": null, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 34, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 29, "S0": 29, "A0": 29, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 9, "S0": null, "A0": null, "S1": 9, "A1": 9, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 22, "S0": 24, "A0": 24, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 30, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 22, "S0": 22, "A0": null, "S1": 24, "A1": 24, "S2": 22, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 14, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 26, "S0": 27, "A0": 27, "S1": 26, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 18, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 24, "A2": 24}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 16, "S2": 16, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 24, "OPTNI": 27, "S0": 27, "A0": 27, "S1": 27, "A1": 27, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 10, "S0": 10, "A0": 10, "S1": null, "A1": null, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 30, "S0": 30, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 20, "A0": null, "S1": 19, "A1": 19, "S2": 27, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 21, "S0": 22, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 17, "S0": 19, "A0": 19, "S1": 17, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 18, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 19, "S0": 19, "A0": 21, "S1": 21, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 17, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 15, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": 29, "A2": 29}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 24, "A1": 24, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 14, "S0": 22, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 24, "S0": null, "A0": null, "S1": 28, "A1": 30, "S2": 24, "A2": 24}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 21, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 19, "S0": 23, "A0": 23, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 21, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 25, "S0": 26, "A0": null, "S1": 28, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 21, "S0": 27, "A0": 27, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 13, "S0": 13, "A0": null, "S1": 19, "A1": 19, "S2": 20, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": 23, "S2": 24, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 5, "OPTNI": 5, "S0": 5, "A0": 5, "S1": 5, "A1": 5, "S2": 5, "A2": 5}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 14, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 14, "A2": 18}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 17, "S0": 18, "A0": null, "S1": 17, "A1": 17, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 28, "A2": 28}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 28, "S0": 28, "A0": null, "S1": 28, "A1": 28, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 8, "S0": 8, "A0": 8, "S1": null, "A1": null, "S2": 8, "A2": 8}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 27, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 20, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 23, "S0": 25, "A0": 25, "S1": 25, "A1": 25, "S2": 23, "A2": 23}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 29, "S0": null, "A0": null, "S1": 29, "A1": 29, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 23, "S0": 31, "A0": 31, "S1": 26, "A1": null, "S2": 23, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 16, "S0": 26, "A0": 26, "S1": 16, "A1": 20, "S2": 26, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 25, "S0": 26, "A0": 26, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 18, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 34, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 19, "S0": 19, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 11, "S0": null, "A0": null, "S1": 11, "A1": 15, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 13, "S0": 18, "A0": null, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 14, "S0": 14, "A0": 14, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 32, "A0": 32, "S1": 27, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 13, "S0": 18, "A0": 18, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": 22}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": 18}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": 19, "S1": 18, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": 26, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 26, "S0": 26, "A0": 26, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 25, "S0": 25, "A0": 25, "S1": 25, "A1": 25, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 15, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 17, "A2": null}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 18, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 13, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 25, "S0": null, "A0": null, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 22, "S0": 27, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": null, "S2": 24, "A2": 24}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 20, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": null, "S2": 26, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": null, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 25, "S0": 25, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 18, "S0": 18, "A0": 25, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 15, "S0": 19, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 29, "A2": 29}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 12, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 4, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 18, "S0": 18, "A0": null, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 19, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 19, "A0": 19, "S1": 14, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": null, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": null}
{"m": 4, "n": 4, "OPT": 3, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 16, "A1": 16, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 26, "S0": 26, "A0": 26, "S1": 27, "A1": 27, "S2": 26, "A2": 26}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 17, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 23, "OPTNI": 27, "S0": null, "A0": null, "S1": 27, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 21, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 15, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 15, "A2": 17}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 14, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": null, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 22, "S0": 25, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 19, "S0": 19, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 30, "S0": 30, "A0": 30, "S1": 30, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 4, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": 24, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 24, "S0": 26, "A0": null, "S1": 24, "A1": 24, "S2": 26, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 20, "S0": 20, "A0": null, "S1": 20, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 9, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 9, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 29, "S0": null, "A0": null, "S1": 29, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 19, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 26, "S0": null, "A0": null, "S1": 27, "A1": 27, "S2": 26, "A2": 27}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 14, "S0": 14, "A0": 14, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 20, "S0": 26, "A0": null, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 30, "S0": null, "A0": null, "S1": 30, "A1": 30, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 24, "OPTNI": 26, "S0": 26, "A0": 26, "S1": 26, "A1": 26, "S2": 26, "A2": 26}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 19, "S0": 20, "A0": 20, "S1": 19, "A1": 19, "S2": 25, "A2": 25}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 11, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 14, "S0": 26, "A0": 26, "S1": null, "A1": null, "S2": 14, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 18, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": 22, "A2": 22}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": 24, "S2": 24, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 27, "A2": 27}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 18, "S0": 18, "A0": null, "S1": 18, "A1": 18, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 10, "S0": null, "A0": null, "S1": 10, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 4, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 15, "S0": null, "A0": null, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 17, "S0": 17, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": null, "S2": 13, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 25, "S0": null, "A0": null, "S1": 25, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 4, "OPTNI": 9, "S0": null, "A0": null, "S1": 9, "A1": null, "S2": 9, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 22, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 4, "OPT": 20, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": 23, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 14, "S0": 19, "A0": 21, "S1": 17, "A1": 17, "S2": 14, "A2": 16}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 12, "S0": 14, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 28, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 14, "S0": 17, "A0": 17, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 10, "S0": null, "A0": null, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 20, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 21, "S0": 26, "A0": 26, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 27, "S0": null, "A0": null, "S1": 27, "A1": 27, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 16, "S0": 21, "A0": 21, "S1": 16, "A1": 16, "S2": 21, "A2": 21}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 13, "S0": 14, "A0": null, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 5, "OPTNI": 6, "S0": 6, "A0": 6, "S1": 6, "A1": 6, "S2": 16, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 17, "S0": null, "A0": null, "S1": 19, "A1": 20, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 21, "S0": 27, "A0": 27, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 20, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 23, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": 19, "A0": 21, "S1": 19, "A1": 19, "S2": 22, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 32, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 24, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 22, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 22, "OPTNI": 27, "S0": null, "A0": null, "S1": 27, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 22, "S0": 22, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 14, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 21, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 28, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 13, "S0": 13, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 24, "S0": 27, "A0": 27, "S1": 27, "A1": null, "S2": 24, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": 22, "S2": 26, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 19, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": 20, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 6, "S0": 6, "A0": 6, "S1": 6, "A1": 6, "S2": 6, "A2": 6}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": null, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 16, "A0": 16, "S1": 21, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 10, "S0": 22, "A0": 22, "S1": 10, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 26, "S0": null, "A0": null, "S1": 26, "A1": 29, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": null}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 26, "S0": null, "A0": null, "S1": 26, "A1": 26, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 14, "S0": 14, "A0": null, "S1": 18, "A1": 18, "S2": 14, "A2": 18}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 9, "S0": null, "A0": null, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 20, "S0": 21, "A0": 21, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 12, "S0": 12, "A0": 13, "S1": 16, "A1": null, "S2": 12, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 12, "S0": 12, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 25, "S0": 25, "A0": 25, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 24, "A0": 24, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": null, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 20, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": 25, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 29, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 13, "S0": 14, "A0": 14, "S1": 13, "A1": 18, "S2": 18, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 12, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": null}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 8, "S0": 8, "A0": 8, "S1": null, "A1": null, "S2": 8, "A2": 8}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 25, "A0": null, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": 24, "A2": 24}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 20, "OPTNI": 25, "S0": 28, "A0": null, "S1": 25, "A1": 25, "S2": 25, "A2": 25}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 17, "S0": 21, "A0": 21, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": null, "S2": 12, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 27, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 21, "A2": 21}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 11, "S0": null, "A0": null, "S1": 11, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 18, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 24, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 16, "S0": 16, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 17, "S0": 17, "A0": null, "S1": 17, "A1": 17, "S2": 17, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 14, "S0": 15, "A0": 15, "S1": 18, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 23, "OPTNI": 28, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": 28, "A2": 28}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 19, "A1": 19, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 19, "S0": 27, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": 25}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 22, "S1": 22, "A1": 22, "S2": 24, "A2": 24}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 5, "OPTNI": 11, "S0": null, "A0": null, "S1": 11, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 15, "S0": 20, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 26, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 12, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 16, "S0": 18, "A0": null, "S1": 20, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 26, "S0": null, "A0": null, "S1": 26, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 4, "OPTNI": 9, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 25, "S0": 25, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 18, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 27, "A1": 27, "S2": 25, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 32, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 27, "S0": null, "A0": null, "S1": 27, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 10, "S0": null, "A0": null, "S1": 10, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 29, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 25, "S0": 25, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 24, "A1": 24, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 13, "S0": 17, "A0": 17, "S1": 16, "A1": 17, "S2": 13, "A2": 15}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 2, "OPTNI": 8, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 8, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 25, "S0": 25, "A0": null, "S1": 25, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 19, "S0": 21, "A0": 21, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 20, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": 20, "A2": 23}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 22, "S0": 24, "A0": 24, "S1": 22, "A1": 24, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 17, "A0": null, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 18, "S0": 18, "A0": null, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 18, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 15, "S0": 15, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 20, "S0": 25, "A0": null, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 12, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 12, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 25, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 11, "S0": null, "A0": null, "S1": 12, "A1": 19, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 24, "S0": null, "A0": null, "S1": 28, "A1": 28, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 11, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": 11, "A2": 11}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 17, "S0": 17, "A0": null, "S1": 27, "A1": 27, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 20, "S0": 24, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 10}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 29, "S0": 29, "A0": 29, "S1": 29, "A1": 29, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 5, "OPTNI": 11, "S0": 11, "A0": null, "S1": null, "A1": null, "S2": 11, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": 21, "A0": null, "S1": 27, "A1": null, "S2": 21, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 11, "S0": 11, "A0": null, "S1": 11, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 3, "n": 3, "OPT": 4, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 24, "S0": null, "A0": null, "S1": 26, "A1": 26, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 20, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 13, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 20, "S0": 21, "A0": null, "S1": 20, "A1": 20, "S2": 27, "A2": 27}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 21, "S0": 21, "A0": null, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 25, "S0": 25, "A0": 25, "S1": 25, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 24, "A2": 24}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 5, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 10, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 23, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": null, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 3, "OPT": 22, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": 22, "A2": 22}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 22}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 17, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 19, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 21, "A1": null, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 20, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 22, "S0": 26, "A0": 26, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 14, "S0": 14, "A0": 14, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 27, "S0": null, "A0": null, "S1": 27, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 20, "S0": 20, "A0": 30, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 21, "S0": 21, "A0": 22, "S1": 21, "A1": 21, "S2": 22, "A2": 22}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 21, "S0": null, "A0": null, "S1": 26, "A1": 26, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 24, "S0": 24, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 17, "S0": 20, "A0": 20, "S1": 26, "A1": null, "S2": 20, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 18, "S0": 18, "A0": null, "S1": 18, "A1": null, "S2": 19, "A2": 24}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 14, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 25, "S0": 25, "A0": null, "S1": 25, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": 26}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 21, "A1": null, "S2": 13, "A2": 13}
{"m": 3, "n": 3, "OPT": 21, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": 26, "A1": 26, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 10, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 23, "A1": 23, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": null, "S2": 23, "A2": 24}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 19, "S0": 21, "A0": 21, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": 25, "A1": 25, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": 22, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 5, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 31, "S0": null, "A0": null, "S1": 31, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 29, "A2": 29}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 20, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 3, "OPT": 21, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": 17}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 23, "S0": 25, "A0": null, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": 14, "S2": 13, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": null, "S2": 19, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 7, "S0": 7, "A0": 7, "S1": 7, "A1": 7, "S2": 7, "A2": 7}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 16, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 20, "S0": 23, "A0": 23, "S1": 20, "A1": 24, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 16, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 26}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 27, "S0": 27, "A0": 27, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 14, "S0": 14, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 3, "OPT": 5, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 24, "S0": 24, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 19, "OPTNI": 20, "S0": 26, "A0": 26, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 14, "S0": 16, "A0": 16, "S1": 16, "A1": null, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 25, "A1": null, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 23, "OPTNI": 23, "S0": 23, "A0": 23, "S1": 23, "A1": 23, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": 17}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 13, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": null, "S2": 9, "A2": 9}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 20, "S0": 20, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 9, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 19, "S0": 20, "A0": 20, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 16, "S0": 16, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 15, "S0": 17, "A0": 17, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 6, "OPTNI": 17, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 25, "S0": 25, "A0": 25, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 16, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 18, "S0": null, "A0": null, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": 12, "A0": 20, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 23, "OPTNI": 29, "S0": 29, "A0": 29, "S1": 29, "A1": 29, "S2": 29, "A2": 29}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": null, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 18, "S0": 18, "A0": 24, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 25, "S0": 25, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 11, "S0": null, "A0": null, "S1": 11, "A1": 11, "S2": 11, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 23, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": 23, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 7, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": 15, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 26, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 12, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 18, "S0": 19, "A0": 19, "S1": 18, "A1": 19, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 27, "S0": 27, "A0": null, "S1": 27, "A1": 27, "S2": 27, "A2": 27}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 12, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 12, "A2": 14}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": null, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 20, "S0": 26, "A0": null, "S1": 22, "A1": 22, "S2": 20, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": null, "S2": 11, "A2": 11}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 28, "A0": 28, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 22, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 21, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 21, "A1": 21, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": 21, "A2": 21}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 16, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 22, "S0": null, "A0": null, "S1": 22, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 16, "S0": 21, "A0": null, "S1": 16, "A1": null, "S2": 16, "A2": 18}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 22, "A1": 22, "S2": 14, "A2": 22}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 13, "S0": 13, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 9, "S0": 9, "A0": null, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 19, "S0": 19, "A0": 20, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 4, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 34, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 13, "S0": 13, "A0": 13, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 3, "OPT": 22, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": 22, "A2": 22}
{"m": 3, "n": 3, "OPT": 9, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 26, "S0": 26, "A0": 26, "S1": 26, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 3, "n": 3, "OPT": 18, "OPTNI": 19, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 22, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 17, "S0": 17, "A0": 17, "S1": null, "A1": null, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 31, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 24, "S0": 24, "A0": null, "S1": null, "A1": null, "S2": 27, "A2": 27}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 23, "S0": 23, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 18, "S0": 18, "A0": 18, "S1": null, "A1": null, "S2": 18, "A2": 18}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 14, "S0": 15, "A0": 15, "S1": 14, "A1": 14, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 24, "S0": 24, "A0": 24, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 14, "S0": null, "A0": null, "S1": 14, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 17, "S0": 18, "A0": 18, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 17, "A2": 17}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 14, "S0": 14, "A0": 14, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 5, "S0": 5, "A0": 5, "S1": 5, "A1": 5, "S2": 5, "A2": 5}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": 22, "A0": null, "S1": 24, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 12, "S0": 12, "A0": null, "S1": 12, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 23, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": 23, "A2": 23}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 28, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 9, "S0": 9, "A0": 9, "S1": 9, "A1": 9, "S2": 9, "A2": 9}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 7, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 13, "S0": 13, "A0": 13, "S1": 13, "A1": 13, "S2": 13, "A2": 13}
{"m": 3, "n": 4, "OPT": 3, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 22, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 18, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 21, "OPTNI": 33, "S0": null, "A0": null, "S1": 33, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 16, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 20, "S0": null, "A0": null, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 5, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 19, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 15, "S0": null, "A0": null, "S1": 15, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 16, "S0": null, "A0": null, "S1": 17, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 15, "S0": 18, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 19, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 11, "S0": null, "A0": null, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": 18, "A2": null}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 12, "S0": 12, "A0": 13, "S1": null, "A1": null, "S2": 13, "A2": 13}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 4, "n": 4, "OPT": 12, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 11, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 20, "S0": 20, "A0": 20, "S1": null, "A1": null, "S2": 20, "A2": null}
{"m": 3, "n": 4, "OPT": 13, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 24, "OPTNI": 27, "S0": 34, "A0": 34, "S1": 27, "A1": 27, "S2": 27, "A2": 27}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": 16}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 26, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 13, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 7, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 8, "S0": 8, "A0": 8, "S1": 8, "A1": 8, "S2": 8, "A2": 8}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 11, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 11, "A2": null}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 16, "S0": null, "A0": null, "S1": 16, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 4, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 18, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 18, "A1": 18, "S2": 18, "A2": 18}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 21, "S0": 21, "A0": 21, "S1": null, "A1": null, "S2": 25, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 24, "S0": 24, "A0": 24, "S1": null, "A1": null, "S2": 24, "A2": 24}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 14, "S0": 14, "A0": 14, "S1": null, "A1": null, "S2": 14, "A2": 14}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 33, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 27, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 17, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 23, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 24, "S0": 24, "A0": null, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 21, "A2": 21}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 12, "S0": 12, "A0": 12, "S1": null, "A1": null, "S2": 12, "A2": 12}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 28, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 28, "A2": null}
{"m": 4, "n": 3, "OPT": 7, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 5, "OPTNI": 10, "S0": null, "A0": null, "S1": 12, "A1": 16, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 12, "S0": null, "A0": null, "S1": 12, "A1": 12, "S2": 12, "A2": 12}
{"m": 3, "n": 4, "OPT": 20, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 3, "n": 4, "OPT": 9, "OPTNI": 26, "S0": null, "A0": null, "S1": 26, "A1": 26, "S2": 26, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 29, "S0": 29, "A0": 29, "S1": 29, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 18, "S1": null, "A1": null, "S2": 17, "A2": 18}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 24, "S0": null, "A0": null, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 22, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 21, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 12, "S0": 13, "A0": 13, "S1": 12, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 6, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 20, "A1": 20, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 17, "OPTNI": 19, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 23, "S0": null, "A0": null, "S1": 23, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 10, "S0": 10, "A0": 10, "S1": 10, "A1": 10, "S2": 10, "A2": 10}
{"m": 4, "n": 3, "OPT": 8, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 20, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 25, "A2": null}
{"m": 3, "n": 4, "OPT": 11, "OPTNI": 16, "S0": 16, "A0": 16, "S1": null, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 17, "S0": null, "A0": null, "S1": 19, "A1": 19, "S2": 17, "A2": 17}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 12, "S0": 12, "A0": 12, "S1": 12, "A1": 12, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 13, "OPTNI": 16, "S0": 17, "A0": null, "S1": 16, "A1": 16, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 17, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": 17, "A2": 17}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 15, "OPTNI": 23, "S0": 26, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 10, "OPTNI": 13, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 14, "OPTNI": 17, "S0": 17, "A0": 17, "S1": 17, "A1": 17, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 8, "OPTNI": 29, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 25, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 15, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 23, "A1": 23, "S2": 21, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 20, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 16, "OPTNI": 21, "S0": null, "A0": null, "S1": 21, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 18, "OPTNI": 21, "S0": 21, "A0": 21, "S1": 23, "A1": 23, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 4, "OPT": 17, "OPTNI": 22, "S0": 22, "A0": 22, "S1": null, "A1": null, "S2": 22, "A2": 22}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 14, "S0": 14, "A0": 14, "S1": 14, "A1": 14, "S2": 14, "A2": 14}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 17, "A1": null, "S2": 16, "A2": null}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 18, "OPTNI": 19, "S0": 19, "A0": 19, "S1": 19, "A1": 19, "S2": 19, "A2": 19}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 18, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 17, "A1": 17, "S2": 16, "A2": 16}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": 16, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 10, "OPTNI": 21, "S0": 21, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 19, "OPTNI": 20, "S0": 20, "A0": 20, "S1": 21, "A1": 21, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 4, "n": 4, "OPT": 11, "OPTNI": 14, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 12, "OPTNI": 24, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 14, "OPTNI": 16, "S0": 16, "A0": 16, "S1": 16, "A1": 16, "S2": 16, "A2": 16}
{"m": 3, "n": 4, "OPT": 19, "OPTNI": 23, "S0": 23, "A0": 23, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 20, "S0": 22, "A0": null, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 3, "n": 3, "OPT": 8, "OPTNI": 17, "S0": 17, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 13, "OPTNI": 19, "S0": 19, "A0": 19, "S1": null, "A1": null, "S2": 19, "A2": 19}
{"m": 3, "n": 4, "OPT": 12, "OPTNI": 24, "S0": 24, "A0": null, "S1": 24, "A1": 24, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 15, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 15, "A2": 15}
{"m": 3, "n": 4, "OPT": 16, "OPTNI": 18, "S0": 18, "A0": 18, "S1": 20, "A1": 20, "S2": 20, "A2": 20}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 22, "S0": 22, "A0": 22, "S1": 22, "A1": 22, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 11, "OPTNI": 11, "S0": 11, "A0": 11, "S1": 11, "A1": 11, "S2": 11, "A2": 11}
{"m": 4, "n": 3, "OPT": 11, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 10, "OPTNI": 15, "S0": 15, "A0": 20, "S1": 15, "A1": null, "S2": 20, "A2": 20}
{"m": 4, "n": 4, "OPT": 8, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 2, "OPTNI": 30, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 4, "OPT": 9, "OPTNI": 16, "S0": 19, "A0": null, "S1": null, "A1": null, "S2": 17, "A2": null}
{"m": 4, "n": 3, "OPT": 6, "OPTNI": 13, "S0": null, "A0": null, "S1": 13, "A1": null, "S2": 13, "A2": null}
{"m": 4, "n": 3, "OPT": 10, "OPTNI": 19, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 21, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 4, "n": 3, "OPT": 9, "OPTNI": 17, "S0": null, "A0": null, "S1": null, "A1": null, "S2": null, "A2": null}
{"m": 3, "n": 3, "OPT": 6, "OPTNI": 15, "S0": null, "A0": null, "S1": null, "A1": null, "S2": 15, "A2": null}
{"m": 3, "n": 3, "OPT": 16, "OPTNI": 26, "S0": 26, "A0": null, "S1": null, "A1": null, "S2": 26, "A2": 26}
{"m": 4, "n": 3, "OPT": 12, "OPTNI": 15, "S0": 15, "A0": 15, "S1": 15, "A1": 15, "S2": 16, "A2": 16}


==> anc/three_phase_ni_supplement/archive/src/gen.py <==
"""Instance generator for the computational study (documented in Section 6)."""

import random


def generate(m, n, trange, split, seed, supply=(10, 50)):
    """m x n balanced instance.
    times   : i.i.d. uniform integers in [trange[0], trange[1]]
    a_i     : i.i.d. uniform integers in [supply[0], supply[1]]
    b_j     : Q split by a uniformly random weak composition, then each b_j>=1
              is ensured by drawing positive parts (cut points without repeats)
    phases  : a uniformly random partition of the mn links into sets of sizes
              round(split[0]*mn), round(split[1]*mn), rest
    """
    rng = random.Random(seed)
    t = [[rng.randint(trange[0], trange[1]) for _ in range(n)] for _ in range(m)]
    a = [rng.randint(supply[0], supply[1]) for _ in range(m)]
    Q = sum(a)
    cuts = sorted(rng.sample(range(1, Q), n - 1)) if n > 1 else []
    b = [y - x for x, y in zip([0] + cuts, cuts + [Q])]
    cells = [(i, j) for i in range(m) for j in range(n)]
    rng.shuffle(cells)
    k1 = max(1, round(split[0] * m * n))
    k2 = max(1, round(split[1] * m * n))
    if k1 + k2 >= m * n:
        k2 = m * n - k1 - 1
    Ps = [set(cells[:k1]), set(cells[k1 : k1 + k2]), set(cells[k1 + k2 :])]
    return a, b, t, Ps


==> anc/three_phase_ni_supplement/archive/src/instances.py <==
"""Instance data and random instance generation for 3-PhTP-NI."""

import random


def example1():
    """Jain, Dahiya & Verma (2021), supplementary Example 1: 3-PhTP(ex1), 6x8.
       Published plain optimum: 38, triad (06,32,00)  <- Phase-3 IDLE.
       NI optimum: 41, triad (06,32,03)."""
    t = [
        [6, 3, 12, 21, 15, 32, 8, 42],
        [40, 4, 29, 3, 23, 17, 3, 6],
        [12, 21, 2, 7, 8, 11, 13, 24],
        [8, 5, 9, 4, 9, 15, 37, 9],
        [29, 27, 17, 19, 8, 14, 15, 23],
        [11, 35, 42, 5, 27, 32, 35, 27],
    ]
    a = [15, 10, 12, 6, 17, 20]
    b = [12, 5, 13, 6, 9, 20, 8, 7]
    z = lambda S: {(i - 1, j - 1) for (i, j) in S}
    P1 = z(
        {
            (1, 1),
            (1, 4),
            (2, 2),
            (2, 5),
            (2, 6),
            (2, 8),
            (3, 7),
            (4, 1),
            (4, 3),
            (4, 4),
            (4, 6),
            (5, 5),
            (5, 8),
            (6, 2),
            (6, 5),
            (6, 7),
        }
    )
    P2 = z(
        {
            (1, 2),
            (1, 3),
            (1, 5),
            (2, 7),
            (3, 1),
            (3, 3),
            (3, 4),
            (3, 6),
            (4, 5),
            (4, 8),
            (5, 2),
            (5, 3),
            (5, 7),
            (6, 6),
            (6, 8),
        }
    )
    P3 = z(
        {
            (1, 6),
            (1, 7),
            (1, 8),
            (2, 1),
            (2, 3),
            (2, 4),
            (3, 2),
            (3, 5),
            (3, 8),
            (4, 2),
            (4, 7),
            (5, 1),
            (5, 4),
            (5, 6),
            (6, 1),
            (6, 3),
            (6, 4),
        }
    )
    assert len(P1) + len(P2) + len(P3) == 48 and sum(a) == sum(b)
    return a, b, t, [P1, P2, P3]


def minimal_infeasible():
    """Smallest instance with S_NI empty but S nonempty.
       Each phase individually reachable; no solution reaches all three."""
    a, b = [1, 1], [1, 1]
    t = [[5, 7], [3, 9]]
    Ps = [{(0, 0)}, {(0, 1)}, {(1, 0), (1, 1)}]
    return a, b, t, Ps


def minimal_strict_tkmin():
    """Smallest instance with T^NI_{k,min} > tau_k (phase k=2, 1-indexed).
       tau_2 = 2 but T^NI_{2,min} = 3: allocating to the cheap Phase-2 cell
       (1,1) exhausts a_1 = 1, and row 1 is the sole source for the only
       Phase-1 cell (1,2), so Phase-1 would go idle."""
    a, b = [1, 2], [1, 2]
    t = [[2, 1], [4, 3]]
    Ps = [{(0, 1)}, {(0, 0), (1, 1)}, {(1, 0)}]
    return a, b, t, Ps


def counterexample_flowbounds():
    """Refutes the conjecture  FEAS  <=>  max sum_{k in S} F_k >= |S| for all S.
       All seven flow bounds hold, yet no non-idle solution exists."""
    a, b = [1, 2], [1, 2]
    t = [[1, 1], [1, 1]]
    Ps = [{(1, 1)}, {(1, 0), (0, 1)}, {(0, 0)}]
    return a, b, t, Ps


def example2():
    """Jain, Dahiya & Verma (2021), supplementary Example 2: 3-PhTP(ex2), 10x10.
       Phase partition transcribed from the underline/encircle markup of the
       Table 13 (rasterised from the supplement).  Transcription verified: the
       distinct time values of each phase reproduce the published lists exactly
       (Phase-1 {10,17,29,35,48,58}, Phase-2 {12,21,31,39,45,61},
        Phase-3 {9,19,28,43,60}).
       Published plain optimum: 40, triad (10,21,09) -- no idle phase.
       NI optimum: also 40 (the constraint is inactive here)."""
    t = [
        [21, 10, 48, 19, 31, 58, 43, 39, 60, 29],
        [29, 43, 21, 9, 35, 12, 58, 28, 10, 45],
        [60, 45, 17, 12, 58, 19, 43, 17, 45, 10],
        [35, 12, 60, 29, 28, 31, 10, 9, 39, 48],
        [45, 35, 9, 61, 19, 29, 31, 58, 17, 21],
        [10, 39, 29, 39, 43, 61, 28, 60, 12, 19],
        [9, 48, 31, 12, 10, 28, 45, 58, 43, 35],
        [12, 28, 58, 35, 21, 9, 60, 19, 29, 61],
        [19, 48, 28, 21, 43, 10, 9, 45, 43, 17],
        [31, 17, 35, 48, 12, 60, 29, 21, 9, 39],
    ]
    mk = [
        [2, 1, 1, 3, 2, 1, 3, 2, 3, 1],
        [1, 3, 2, 3, 1, 2, 1, 3, 1, 2],
        [3, 2, 1, 2, 1, 3, 3, 1, 2, 1],
        [1, 2, 3, 1, 3, 2, 1, 3, 2, 1],
        [2, 1, 3, 2, 3, 1, 2, 1, 1, 2],
        [1, 2, 1, 2, 3, 2, 3, 3, 2, 3],
        [3, 1, 2, 2, 1, 3, 2, 1, 3, 1],
        [2, 3, 1, 1, 2, 3, 3, 3, 1, 2],
        [3, 1, 3, 2, 3, 1, 3, 2, 3, 1],
        [2, 1, 1, 1, 2, 3, 1, 2, 3, 2],
    ]
    a = [5, 12, 20, 14, 18, 21, 7, 25, 15, 6]
    b = [18, 7, 14, 6, 21, 12, 20, 12, 6, 27]
    Ps = [set(), set(), set()]
    for i in range(10):
        for j in range(10):
            Ps[mk[i][j] - 1].add((i, j))
    assert sum(a) == sum(b) == 143
    return a, b, t, Ps


def random_instance(m, n, rng, max_a=3, max_t=9):
    """Random balanced instance with all three phases non-empty and b_j > 0."""
    while True:
        cells = [(i, j) for i in range(m) for j in range(n)]
        rng.shuffle(cells)
        if len(cells) < 3:
            raise ValueError("need m*n >= 3")
        k1 = rng.randint(1, len(cells) - 2)
        k2 = rng.randint(1, len(cells) - k1 - 1)
        Ps = [set(cells[:k1]), set(cells[k1 : k1 + k2]), set(cells[k1 + k2 :])]
        if not Ps[2]:
            continue
        a = [rng.randint(1, max_a) for _ in range(m)]
        tot = sum(a)
        if tot < n:
            continue
        cuts = sorted(rng.sample(range(1, tot), n - 1)) if n > 1 else []
        b = [y - x for x, y in zip([0] + cuts, cuts + [tot])]
        t = [[rng.randint(1, max_t) for _ in range(n)] for _ in range(m)]
        return a, b, t, Ps


==> anc/three_phase_ni_supplement/archive/src/reference.py <==
"""3-PhTP-NI: reference implementations + validation."""

from itertools import product
from functools import lru_cache


# ---------- max-flow feasibility for a transportation problem on a support ----
def tp_feasible(a, b, allowed):
    """Integer TP with margins a,b on support `allowed` (set of (i,j)) feasible?
       Balanced assumed. Dinic-style BFS/DFS max flow."""
    m, n = len(a), len(b)
    if any(x < 0 for x in a) or any(x < 0 for x in b):
        return False
    if sum(a) != sum(b):
        return False
    if sum(a) == 0:
        return True
    N = m + n + 2
    S, T = m + n, m + n + 1
    cap = [dict() for _ in range(N)]

    def add(u, v, c):
        cap[u][v] = cap[u].get(v, 0) + c
        cap[v].setdefault(u, 0)

    for i in range(m):
        add(S, i, a[i])
    for j in range(n):
        add(m + j, T, b[j])
    for i, j in allowed:
        add(i, m + j, sum(a))
    flow = 0
    while True:  # BFS level graph
        lvl = [-1] * N
        lvl[S] = 0
        q = [S]
        while q:
            nq = []
            for u in q:
                for v, c in cap[u].items():
                    if c > 0 and lvl[v] < 0:
                        lvl[v] = lvl[u] + 1
                        nq.append(v)
            q = nq
        if lvl[T] < 0:
            break
        it = [None] * N

        def dfs(u, f):
            if u == T:
                return f
            if it[u] is None:
                it[u] = list(cap[u].keys())
            while it[u]:
                v = it[u][-1]
                if cap[u][v] > 0 and lvl[v] == lvl[u] + 1:
                    d = dfs(v, min(f, cap[u][v]))
                    if d:
                        cap[u][v] -= d
                        cap[v][u] += d
                        return d
                it[u].pop()
            return 0

        while True:
            f = dfs(S, float('inf'))
            if not f:
                break
            flow += f
    return flow == sum(a)


# ---------- brute force: enumerate every integer solution -------------------
def all_solutions(a, b):
    m, n = len(a), len(b)

    def rows(i, colrem):
        if i == m:
            if all(c == 0 for c in colrem):
                yield []
            return
        for alloc in compositions(a[i], colrem):
            nc = tuple(c - x for c, x in zip(colrem, alloc))
            for rest in rows(i + 1, nc):
                yield [alloc] + rest

    def compositions(total, caps):
        n = len(caps)

        def rec(k, rem):
            if k == n:
                if rem == 0:
                    yield ()
                return
            for v in range(0, min(caps[k], rem) + 1):
                for r in rec(k + 1, rem - v):
                    yield (v,) + r

        return rec(0, total)

    yield from rows(0, tuple(b))


def phase_of(P1, P2, P3, i, j):
    if (i, j) in P1:
        return 0
    if (i, j) in P2:
        return 1
    return 2


def brute(a, b, t, P1, P2, P3):
    best, arg = None, None
    for X in all_solutions(a, b):
        F = [0, 0, 0]
        T = [0, 0, 0]
        for i in range(len(a)):
            for j in range(len(b)):
                if X[i][j] > 0:
                    k = phase_of(P1, P2, P3, i, j)
                    F[k] += X[i][j]
                    T[k] = max(T[k], t[i][j])
        if min(F) >= 1:
            s = sum(T)
            if best is None or s < best:
                best, arg = s, (tuple(T), [r[:] for r in X])
    return best, arg


# ---------- Theorem N: witness-triple enumeration ---------------------------
def witness(a, b, t, P1, P2, P3):
    Ps = [P1, P2, P3]
    best, arg = None, None
    for w1 in P1:
        for w2 in P2:
            for w3 in P3:
                W = [w1, w2, w3]
                c = [t[w[0]][w[1]] for w in W]
                if best is not None and sum(c) >= best:
                    continue
                L = set()
                for k in range(3):
                    for i, j in Ps[k]:
                        if t[i][j] <= c[k]:
                            L.add((i, j))
                aa = list(a)
                bb = list(b)
                for i, j in W:
                    aa[i] -= 1
                    bb[j] -= 1
                if tp_feasible(aa, bb, L):
                    best, arg = sum(c), tuple(c)
    return best, arg


==> anc/three_phase_ni_supplement/correctness/correct_final_repro.py <==
#!/usr/bin/env python3
"""Section 6.7 correctness check, published configuration of Algorithm 1
(tau pruning bounds, no witness skipping, incumbent cap, relabelling of line 1).

Instances: the archived stream of experiments/correct.py (rng = Random(seed); size from
rng.choice; instances.random_instance(max_a=3, max_t=9)). No solver consumes the stream, so the
instances are those of the archived run; the last line compares the instance stream with
results/correctSEED.txt (logged size and infeasibility counts).
Solvers: two independent brute forces (the archive's reference.brute and nilib.brute) and an
independent implementation of Algorithm 1 (nilib.algorithm1 with the Lemma-3 and Lemma-2 probes).

Usage: python3 correct_final_repro.py ARCHIVE SEED N"""

import importlib.util
import random
import sys
import re
from pathlib import Path

A = Path(sys.argv[1])
seed, N = int(sys.argv[2]), int(sys.argv[3])
H = Path(__file__).resolve()
sys.path.insert(0, str(H.parent))  # nilib.py (this directory)
sys.path.insert(0, str(A / "src"))
sys.path.insert(0, str(A / "audit"))
import nilib
import instances
from reference import brute

INF = float("inf")
rng = random.Random(seed)
n = inf = bad = bad2 = badref = 0
sizes = {}
for _ in range(N):
    m, nn = rng.choice([(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (4, 2), (3, 4)])
    a, b, t, Ps = instances.random_instance(m, nn, rng, max_a=3, max_t=9)
    ref = brute(a, b, t, *Ps)[0]
    phase = [
        [next(k for k in range(3) if (i, j) in Ps[k]) for j in range(nn)]
        for i in range(m)
    ]
    I = nilib.Inst(a, b, t, phase, 3)
    mine = nilib.brute(I)[1]
    mine = None if mine == INF else mine
    z1 = nilib.algorithm1(I, pi=nilib.pi_scc)["z"]
    z1 = None if z1 == INF else z1
    z2 = nilib.algorithm1(I, pi=nilib.pi_probe)["z"]
    z2 = None if z2 == INF else z2
    n += 1
    inf += ref is None
    badref += ref != mine
    bad += z1 != ref
    bad2 += z2 != ref
    sizes[(m, nn)] = sizes.get((m, nn), 0) + 1
print(
    f"seed={seed} instances={n} NI-infeasible={inf} mismatches(Alg1,Lemma3)={bad} mismatches(Alg1,Lemma2)={bad2} "
    f"brute-force disagreements={badref} sizes={sizes}"
)
ref = Path(A / "results" / f"correct{seed}.txt")
if ref.exists() and N == 2500:
    r = ref.read_text()
    same = f"instances={n} NI-infeasible={inf} " in r and f"sizes={sizes}" in r
    print(
        f"archived {ref.name}: same instance count, infeasibility count and size distribution: {same}"
    )
    sys.exit(0 if same and bad == bad2 == badref == 0 else 1)


==> anc/three_phase_ni_supplement/correctness/expected/correct_final_repro_round3.log <==
seed=31 instances=2500 NI-infeasible=264 mismatches(Alg1,Lemma3)=0 mismatches(Alg1,Lemma2)=0 brute-force disagreements=0 sizes={(2, 2): 338, (2, 3): 364, (3, 2): 346, (2, 4): 358, (4, 2): 385, (3, 4): 353, (3, 3): 356}
seed=32 instances=2500 NI-infeasible=273 mismatches(Alg1,Lemma3)=0 mismatches(Alg1,Lemma2)=0 brute-force disagreements=0 sizes={(2, 2): 356, (3, 4): 339, (4, 2): 353, (2, 4): 381, (3, 2): 391, (3, 3): 338, (2, 3): 342}


==> anc/three_phase_ni_supplement/correctness/nilib.py <==
"""Independent reference implementation of the model and of Algorithm 1.

Written from the definitions in the article only (Eq. (1)-(4), Definition 1, Eq. (6), Eq. (9),
Eq. (11), Algorithm 1). Pure Python, standard library only; no code from the original study is
imported.

Oracles, from most to least literal:
  * brute force over S-hat (enum_Shat)                  -- definitions only
  * pi_def: Pi by integral max-flow feasibility         -- definitions + integral flow theorem
  * pi_probe: Lemma 2 (min cost flow)                   -- object under test
  * pi_scc: Lemma 3 (max flow + SCC)                    -- object under test
"""

import itertools
import math
from collections import deque
from fractions import Fraction

INF = float("inf")


# ---------------------------------------------------------------- instances
class Inst:
    """m x n instance; phase[i][j] in 0..p-1; t[i][j] > 0 (int or Fraction)."""

    def __init__(self, a, b, t, phase, p=None):
        self.a, self.b, self.t, self.phase = list(a), list(b), t, phase
        self.m, self.n = len(a), len(b)
        self.p = p if p is not None else 1 + max(max(r) for r in phase)
        self.links = [(i, j) for i in range(self.m) for j in range(self.n)]
        self.P = [
            [l for l in self.links if phase[l[0]][l[1]] == k] for k in range(self.p)
        ]

    def tt(self, l):
        return self.t[l[0]][l[1]]

    def ph(self, l):
        return self.phase[l[0]][l[1]]

    def tau(self, k):
        return min(self.tt(l) for l in self.P[k])

    def times(self, k):
        return sorted({self.tt(l) for l in self.P[k]})

    def well_formed(self):
        return (
            sum(self.a) == sum(self.b)
            and min(self.a) > 0
            and min(self.b) > 0
            and all(self.P[k] for k in range(self.p))
            and all(self.tt(l) > 0 for l in self.links)
        )


def rand_inst(rng, mmax=3, nmax=3, amax=3, tmax=9, p=3, frac=False, mmin=2):
    while True:
        m, n = rng.randint(mmin, mmax), rng.randint(mmin, nmax)
        if m * n < p:
            continue
        a = [rng.randint(1, amax) for _ in range(m)]
        Q = sum(a)
        if Q < n:
            continue
        cuts = sorted(rng.sample(range(1, Q), n - 1))
        b = [y - x for x, y in zip([0] + cuts, cuts + [Q])]
        lab = list(range(p)) + [rng.randrange(p) for _ in range(m * n - p)]
        rng.shuffle(lab)
        phase = [[lab[i * n + j] for j in range(n)] for i in range(m)]
        if frac:
            t = [
                [Fraction(rng.randint(1, tmax), rng.randint(1, 3)) for _ in range(n)]
                for _ in range(m)
            ]
        else:
            t = [[rng.randint(1, tmax) for _ in range(n)] for _ in range(m)]
        return Inst(a, b, t, phase, p)


# ---------------------------------------------------------------- Eq. (1)
def F(I, X, k):
    return sum(X[i][j] for (i, j) in I.P[k])


def T(I, X, k):
    pos = [I.tt((i, j)) for (i, j) in I.P[k] if X[i][j] > 0]
    return max(pos) if pos else 0


def nonidle(I, X):
    return all(F(I, X, k) >= 1 for k in range(I.p))


def obj(I, X):
    return sum(T(I, X, k) for k in range(I.p))


# ---------------------------------------------------------------- S-hat
def enum_Shat(a, b, allowed=None):
    """All non-negative integer matrices with margins a, b (optionally zero off `allowed`)."""
    m, n = len(a), len(b)
    if min(a + b, default=0) < 0 or sum(a) != sum(b):
        return
    X = [[0] * n for _ in range(m)]
    rem = list(b)

    def row(i):
        if i == m:
            if all(r == 0 for r in rem):
                yield tuple(tuple(r) for r in X)
            return
        yield from cell(i, 0, a[i])

    def cell(i, j, left):
        if j == n:
            if left == 0:
                yield from row(i + 1)
            return
        hi = min(left, rem[j]) if (allowed is None or (i, j) in allowed) else 0
        for v in range(hi, -1, -1):
            X[i][j] = v
            rem[j] -= v
            yield from cell(i, j + 1, left - v)
            rem[j] += v
        X[i][j] = 0

    yield from row(0)


def brute(I):
    """OPT, OPT_NI, T^NI_{k,min} by complete enumeration."""
    opt = optni = INF
    tmin = [INF] * I.p
    for X in enum_Shat(I.a, I.b):
        v = obj(I, X)
        opt = min(opt, v)
        if nonidle(I, X):
            optni = min(optni, v)
            for k in range(I.p):
                tmin[k] = min(tmin[k], T(I, X, k))
    return opt, optni, tmin


# ---------------------------------------------------------------- max flow
def maxflow_tp(a, b, allowed):
    """Integral max flow source->rows->cols->sink on links `allowed`.
    Returns (value, X) with X integral."""
    m, n = len(a), len(b)
    N = m + n + 2
    s, t = m + n, m + n + 1
    cap = {}
    adj = [[] for _ in range(N)]

    def add(u, v, c):
        if (u, v) not in cap:
            adj[u].append(v)
            adj[v].append(u)
            cap[(u, v)] = 0
            cap.setdefault((v, u), 0)
        cap[(u, v)] += c

    big = sum(a) + 1
    for i in range(m):
        add(s, i, a[i])
    for j in range(n):
        add(m + j, t, b[j])
    for i, j in allowed:
        add(i, m + j, big)
    flow = 0
    while True:
        par = [-1] * N
        par[s] = s
        dq = deque([s])
        while dq and par[t] == -1:
            u = dq.popleft()
            for v in adj[u]:
                if par[v] == -1 and cap[(u, v)] > 0:
                    par[v] = u
                    dq.append(v)
        if par[t] == -1:
            break
        f, v = INF, t
        while v != s:
            f = min(f, cap[(par[v], v)])
            v = par[v]
        v = t
        while v != s:
            cap[(par[v], v)] -= f
            cap[(v, par[v])] += f
            v = par[v]
        flow += f
    X = [[0] * n for _ in range(m)]
    for i, j in allowed:
        X[i][j] = cap[(m + j, i)]
    return flow, X


def tp_feasible(a, b, allowed):
    if min(list(a) + list(b), default=0) < 0 or sum(a) != sum(b):
        return False, None
    v, X = maxflow_tp(a, b, allowed)
    return v == sum(a), X


# ---------------------------------------------------------------- Definition 1, general p
def reduced(I, W):
    """W: list of witness links. Returns a', b' (may be negative)."""
    a2, b2 = list(I.a), list(I.b)
    for i, j in W:
        a2[i] -= 1
        b2[j] -= 1
    return a2, b2


def adm(I, W, theta, last):
    """Admissible links: phase k != last with t <= t(witness of k); phase last with t <= theta."""
    wt = {I.ph(w): I.tt(w) for w in W}
    return {
        l
        for l in I.links
        if (I.ph(l) == last and I.tt(l) <= theta)
        or (I.ph(l) != last and I.tt(l) <= wt[I.ph(l)])
    }


def pi_def(I, W, theta, last):
    """Pi by definition: margins >= 0 and some integer solution on L has F_last >= 1.
    Decided as: exists e in L∩P_last with the problem 'reserve one unit on e' feasible
    (integral flow theorem)."""
    a2, b2 = reduced(I, W)
    if min(a2 + b2) < 0:
        return False
    L = adm(I, W, theta, last)
    for e in L:
        if I.ph(e) == last:
            a3, b3 = list(a2), list(b2)
            a3[e[0]] -= 1
            b3[e[1]] -= 1
            if tp_feasible(a3, b3, L)[0]:
                return True
    return False


def pi_brute(I, W, theta, last):
    """Pi by enumerating every integer solution of R (small instances only)."""
    a2, b2 = reduced(I, W)
    if min(a2 + b2) < 0:
        return False
    L = adm(I, W, theta, last)
    return any(sum(X[i][j] for (i, j) in I.P[last]) >= 1 for X in enum_Shat(a2, b2, L))


# ---------------------------------------------------------------- Lemma 2: min cost flow probe
def mincost_tp(a, b, cost, links):
    """Integral min cost transportation by successive shortest paths (Bellman-Ford).
    Returns (cost, X) or (None, None) if infeasible."""
    m, n = len(a), len(b)
    if min(list(a) + list(b), default=0) < 0 or sum(a) != sum(b):
        return None, None
    N = m + n + 2
    s, t = m + n, m + n + 1
    edges = []  # [u, v, cap, cost]
    adj = [[] for _ in range(N)]

    def add(u, v, c, w):
        adj[u].append(len(edges))
        edges.append([u, v, c, w])
        adj[v].append(len(edges))
        edges.append([v, u, 0, -w])

    big = sum(a) + 1
    for i in range(m):
        add(s, i, a[i], 0)
    for j in range(n):
        add(m + j, t, b[j], 0)
    lid = {}
    for i, j in links:
        lid[(i, j)] = len(edges)
        add(i, m + j, big, cost[(i, j)])
    need, total = sum(a), 0
    while need > 0:
        dist = [INF] * N
        dist[s] = 0
        pe = [-1] * N
        for _ in range(N):
            ch = False
            for idx, (u, v, c, w) in enumerate(edges):
                if c > 0 and dist[u] + w < dist[v]:
                    dist[v] = dist[u] + w
                    pe[v] = idx
                    ch = True
            if not ch:
                break
        if dist[t] == INF:
            return None, None
        f, v = need, t
        while v != s:
            f = min(f, edges[pe[v]][2])
            v = edges[pe[v]][0]
        v = t
        while v != s:
            edges[pe[v]][2] -= f
            edges[pe[v] ^ 1][2] += f
            v = edges[pe[v]][0]
        need -= f
        total += f * dist[t]
    X = [[0] * n for _ in range(m)]
    for (i, j), idx in lid.items():
        X[i][j] = edges[idx ^ 1][2]
    return total, X


def probe(I, W, theta, last):
    """Eq. (6): costs M off L, -1 on L∩P_last, 0 on L \\ P_last; M = Q' + 1 > Q'."""
    a2, b2 = reduced(I, W)
    L = adm(I, W, theta, last)
    Qp = sum(a2)
    M = Qp + 1
    cost = {l: (M if l not in L else (-1 if I.ph(l) == last else 0)) for l in I.links}
    return mincost_tp(a2, b2, cost, I.links), L


def pi_probe(I, W, theta, last):
    a2, b2 = reduced(I, W)
    if min(a2 + b2) < 0:
        return False
    (c, X), L = probe(I, W, theta, last)
    return all(X[i][j] == 0 for (i, j) in I.links if (i, j) not in L) and c <= -1


# ---------------------------------------------------------------- Lemma 3: max flow + SCC
def scc_ids(N, arcs):
    g = [[] for _ in range(N)]
    rg = [[] for _ in range(N)]
    for u, v in arcs:
        g[u].append(v)
        rg[v].append(u)
    seen, order = [False] * N, []
    for s0 in range(N):
        if seen[s0]:
            continue
        stack = [(s0, 0)]
        seen[s0] = True
        while stack:
            u, k = stack.pop()
            if k < len(g[u]):
                stack.append((u, k + 1))
                v = g[u][k]
                if not seen[v]:
                    seen[v] = True
                    stack.append((v, 0))
            else:
                order.append(u)
    comp, c = [-1] * N, 0
    for s0 in reversed(order):
        if comp[s0] != -1:
            continue
        comp[s0] = c
        st = [s0]
        while st:
            u = st.pop()
            for v in rg[u]:
                if comp[v] == -1:
                    comp[v] = c
                    st.append(v)
        c += 1
    return comp


def scc_criterion(I, L, X0, last):
    """Right-hand side of Lemma 3 for a given feasible X0 of R."""
    if sum(X0[i][j] for (i, j) in I.P[last]) >= 1:
        return True
    m = I.m
    arcs = [(i, m + j) for (i, j) in L] + [
        (m + j, i) for (i, j) in I.links if X0[i][j] > 0
    ]
    comp = scc_ids(m + I.n, arcs)
    return any(comp[i] == comp[m + j] for (i, j) in L if I.ph((i, j)) == last)


def pi_scc(I, W, theta, last):
    a2, b2 = reduced(I, W)
    if min(a2 + b2) < 0:
        return False
    L = adm(I, W, theta, last)
    ok, X0 = tp_feasible(a2, b2, L)
    if not ok:
        return False
    return scc_criterion(I, L, X0, last)


# ---------------------------------------------------------------- Theorem 1 / Prop. 4 formula
def witness_formula(I, last, pi=pi_def):
    """min over witness tuples (one per phase != last) and theta in T_last of sum t + theta."""
    others = [k for k in range(I.p) if k != last]
    best = INF
    for W in itertools.product(*[I.P[k] for k in others]):
        base = sum(I.tt(w) for w in W)
        for th in I.times(last):
            if pi(I, list(W), th, last):
                best = min(best, base + th)
                break
    return best


# ---------------------------------------------------------------- Algorithm 1
def ceil_log2(x):
    return 0 if x <= 1 else (x - 1).bit_length()


def algorithm1(
    I,
    pi=pi_def,
    cap=True,
    prune_bounds=None,
    skip_below=None,
    order_key=None,
    relabel=True,
    keep_trace=False,
):
    """Algorithm 1 for p = 3.  Returns a dict with z, X*, counters and the trace.
    prune_bounds: optional dict k -> lower bound replacing tau_k (Remark 5).
    skip_below:  optional dict k -> skip witnesses of phase k with t < bound (Remark 5).
    order_key:   optional key for tie-breaking in the sorts."""
    sizes = [len(I.P[k]) for k in range(3)]
    if relabel:
        big = max(range(3), key=lambda k: (sizes[k], k == 2))  # keep phase 3 if it ties
        e1, e2 = [k for k in range(3) if k != big]
    else:
        big, e1, e2 = 2, 0, 1
    key = order_key or (lambda l: (I.tt(l), l))
    P1 = sorted(I.P[e1], key=key)
    P2 = sorted(I.P[e2], key=key)
    th = I.times(big)
    gamma = len(th)
    lb = {k: I.tau(k) for k in range(3)}
    if prune_bounds:
        lb.update(prune_bounds)
    if skip_below:
        P1 = [w for w in P1 if I.tt(w) >= skip_below.get(e1, -INF)]
        P2 = [w for w in P2 if I.tt(w) >= skip_below.get(e2, -INF)]
    tau2, tau3 = lb[e2], lb[big]
    z, Xs = INF, None
    st = dict(
        generated=0,
        pruned=0,
        margin=0,
        evaluated=0,
        probes=0,
        improvements=0,
        incumbents=[],
        evaluated_pairs=[],
        gamma=gamma,
        P1=len(I.P[e1]),
        P2=len(I.P[e2]),
        searches=0,
        h_values=[],
    )

    def probe_at(W, idx):
        st["probes"] += 1
        return pi(I, W, th[idx], big)

    for w1 in P1:
        if I.tt(w1) + tau2 + tau3 >= z:
            break
        for w2 in P2:
            st["generated"] += 1
            if I.tt(w1) + I.tt(w2) + tau3 >= z:
                st["pruned"] += 1
                break
            W = [w1, w2]
            a2, b2 = reduced(I, W)
            if min(a2 + b2) < 0:
                st["margin"] += 1
                continue
            st["evaluated"] += 1
            st["evaluated_pairs"].append((w1, w2))
            if cap:
                cands = [i for i in range(gamma) if th[i] < z - I.tt(w1) - I.tt(w2)]
                assert cands, "h >= 1 violated"
                h = max(cands)
            else:
                h = gamma - 1
            st["h_values"].append(h + 1)
            if not probe_at(W, h):
                continue
            lo, hi = 0, h
            while lo < hi:
                mid = (lo + hi) // 2
                if probe_at(W, mid):
                    hi = mid
                else:
                    lo = mid + 1
            st["searches"] += 1
            val = I.tt(w1) + I.tt(w2) + th[hi]
            if val < z:
                z = val
                st["improvements"] += 1
                st["incumbents"].append(val)
                # X' from R(w1, w2, theta^hi) with F_last >= 1 (reserve a unit on some e)
                L = adm(I, W, th[hi], big)
                for e in sorted(L):
                    if I.ph(e) == big:
                        a3, b3 = list(a2), list(b2)
                        a3[e[0]] -= 1
                        b3[e[1]] -= 1
                        ok, Xp = tp_feasible(a3, b3, L)
                        if ok:
                            Xp[e[0]][e[1]] += 1
                            for i, j in W:
                                Xp[i][j] += 1
                            Xs = Xp
                            break
            elif cap:
                st["cap_violation"] = True  # Theorem 2 claims every search improves
    st["z"], st["X"] = z, Xs
    return st


==> anc/three_phase_ni_supplement/correctness/run_correctness.sh <==
#!/bin/sh
# RECONSTRUCTED RUN: the Section 6.7 correctness check for the PUBLISHED configuration of Algorithm 1
# (tau pruning bounds, no witness skipping, incumbent cap, relabelling), on the archived instance
# stream (seeds 31 and 32, 2,500 instances each). The independent Algorithm 1
# implementation is correctness/nilib.py. The final-configuration script is unavailable
# in this archive; the archived algorithm1.py requires NumPy/SciPy. Two brute-force
# enumerations provide independent correctness checks.
set -e
cd "$(dirname "$0")/.."
mkdir -p out
python3 correctness/correct_final_repro.py archive 31 2500 | tee out/correct31_final.txt
python3 correctness/correct_final_repro.py archive 32 2500 | tee out/correct32_final.txt


==> anc/three_phase_ni_supplement/dispatch/three_wave_all_optimal_ni_plans.txt <==
NI-optimal plan [[1, 3, 0, 0], [2, 1, 0, 0], [0, 0, 2, 3]] flows {1: 8, 2: 1, 3: 3} times {1: 3, 2: 2, 3: 2} total 7
NI-optimal plan [[2, 2, 0, 0], [1, 2, 0, 0], [0, 0, 2, 3]] flows {1: 7, 2: 2, 3: 3} times {1: 3, 2: 2, 3: 2} total 7
NI-optimal plan [[3, 1, 0, 0], [0, 3, 0, 0], [0, 0, 2, 3]] flows {1: 6, 2: 3, 3: 3} times {1: 3, 2: 2, 3: 2} total 7
PTP-optimal plans: [[[0, 4, 0, 0], [3, 0, 0, 0], [0, 0, 2, 3]]]
cost of non-idleness: 2 hours = 40 % of OPT


==> anc/three_phase_ni_supplement/dispatch/three_wave_instance.json <==
{
 "note": "SYNTHETIC illustrative data, not from a real company or published dataset",
 "a": [
  4,
  3,
  5
 ],
 "b": [
  3,
  4,
  2,
  3
 ],
 "t": [
  [
   2,
   3,
   5,
   7
  ],
  [
   3,
   2,
   6,
   4
  ],
  [
   8,
   7,
   3,
   2
  ]
 ],
 "wave": [
  [
   1,
   1,
   2,
   3
  ],
  [
   1,
   2,
   3,
   2
  ],
  [
   2,
   3,
   1,
   3
  ]
 ],
 "Q": 12,
 "solutions_in_Shat": 317,
 "nonidle_solutions": 302,
 "OPT": 5,
 "OPT_plan": [
  [
   0,
   4,
   0,
   0
  ],
  [
   3,
   0,
   0,
   0
  ],
  [
   0,
   0,
   2,
   3
  ]
 ],
 "OPT_phase_flows": {
  "1": 9,
  "2": 0,
  "3": 3
 },
 "OPT_phase_times": {
  "1": 3,
  "2": 0,
  "3": 2
 },
 "n_optimal_plans": 1,
 "OPT_NI": 7,
 "OPT_NI_plan": [
  [
   1,
   3,
   0,
   0
  ],
  [
   2,
   1,
   0,
   0
  ],
  [
   0,
   0,
   2,
   3
  ]
 ],
 "OPT_NI_phase_flows": {
  "1": 8,
  "2": 1,
  "3": 3
 },
 "OPT_NI_phase_times": {
  "1": 3,
  "2": 2,
  "3": 2
 },
 "n_optimal_NI_plans": 3,
 "nilib_brute": {
  "OPT": 5,
  "OPT_NI": 7,
  "TNI_min": [
   2,
   2,
   2
  ]
 },
 "algorithm1_scc": {
  "z": 7
 },
 "algorithm1_probe": {
  "z": 7
 },
 "objective_values_attained": [
  5,
  7,
  10,
  11,
  12,
  13,
  14,
  15,
  17,
  18
 ]
}

==> anc/three_phase_ni_supplement/dispatch/three_wave_instance.py <==
#!/usr/bin/env python3
"""Synthetic three-wave dispatch example of Section 5.1: three warehouses, four stores (not real data).
One unit = one truckload; times are round-trip hours of a route.

Computes OPT (idle waves allowed) and OPT_NI (every wave carries >= 1 load) by
  (1) exhaustive enumeration of S-hat (below),
  (2) nilib.brute (independent enumeration), and
  (3) nilib.algorithm1 (independent implementation of Algorithm 1, max-flow/SCC probes),
and checks margins, phase flows, phase times and objective values of the reported shipment plans.
Writes three_wave_instance.json. Standard library only, plus correctness/nilib.py."""

import itertools
import json
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "correctness"))  # nilib.py
import nilib

W = ["W1", "W2", "W3"]
S = ["S1", "S2", "S3", "S4"]
a = [4, 3, 5]  # truckloads available at each warehouse
b = [3, 4, 2, 3]  # truckloads required by each store
t = [[2, 3, 5, 7], [3, 2, 6, 4], [8, 7, 3, 2]]  # round-trip hours, warehouse x store
wave = [
    [1, 1, 2, 3],  # dispatch wave allowed for each route (1, 2 or 3)
    [1, 2, 3, 2],
    [2, 3, 1, 3],
]
m, n = len(a), len(b)
assert sum(a) == sum(b), "unbalanced"
links = [(i, j) for i in range(m) for j in range(n)]
P = {k: [l for l in links if wave[l[0]][l[1]] == k] for k in (1, 2, 3)}
assert all(P[k] for k in P) and all(t[i][j] > 0 for i, j in links)


def flows_times(X):
    F = {k: sum(X[i][j] for i, j in P[k]) for k in P}
    T = {k: max([t[i][j] for i, j in P[k] if X[i][j] > 0], default=0) for k in P}
    return F, T


def enum(a, b):  # own enumeration of S-hat (rows recursively)
    def rows(i, rem):
        if i == m - 1:
            if sum(rem) == a[i]:
                yield [list(rem)]
            return
        for r in itertools.product(*[range(min(a[i], rem[j]) + 1) for j in range(n)]):
            if sum(r) == a[i]:
                for rest in rows(i + 1, [rem[j] - r[j] for j in range(n)]):
                    yield [list(r)] + rest

    yield from rows(0, list(b))


sols = list(enum(a, b))
best, best_ni, cnt_ni = None, None, 0
for X in sols:
    F, T = flows_times(X)
    v = sum(T.values())
    if best is None or v < best[0]:
        best = (v, X)
    if all(F[k] >= 1 for k in F):
        cnt_ni += 1
        if best_ni is None or v < best_ni[0]:
            best_ni = (v, X)
opt_all = sorted({sum(flows_times(X)[1].values()) for X in sols})
# Enumerate all optimal allocations to check uniqueness.
opt_plans = [X for X in sols if sum(flows_times(X)[1].values()) == best[0]]
ni_plans = [
    X
    for X in sols
    if all(v >= 1 for v in flows_times(X)[0].values())
    and sum(flows_times(X)[1].values()) == best_ni[0]
]

# independent checks with nilib
I = nilib.Inst(a, b, t, [[wave[i][j] - 1 for j in range(n)] for i in range(m)], 3)
nb = nilib.brute(I)
r = nilib.algorithm1(I, pi=nilib.pi_scc)
r2 = nilib.algorithm1(I, pi=nilib.pi_probe)
Xalg = r.get("X") or r.get("Xstar") or r.get("X*")


def check(X):
    assert [sum(row) for row in X] == a and [
        sum(X[i][j] for i in range(m)) for j in range(n)
    ] == b
    assert all(x >= 0 and int(x) == x for row in X for x in row)
    F, T = flows_times(X)
    return F, T, sum(T.values())


F0, T0, v0 = check(best[1])
F1, T1, v1 = check(best_ni[1])
report = dict(
    note="SYNTHETIC illustrative data, not from a real company or published dataset",
    a=a,
    b=b,
    t=t,
    wave=wave,
    Q=sum(a),
    solutions_in_Shat=len(sols),
    nonidle_solutions=cnt_ni,
    OPT=best[0],
    OPT_plan=best[1],
    OPT_phase_flows=F0,
    OPT_phase_times=T0,
    n_optimal_plans=len(opt_plans),
    OPT_NI=best_ni[0],
    OPT_NI_plan=best_ni[1],
    OPT_NI_phase_flows=F1,
    OPT_NI_phase_times=T1,
    n_optimal_NI_plans=len(ni_plans),
    nilib_brute=dict(OPT=nb[0], OPT_NI=nb[1], TNI_min=nb[2]),
    algorithm1_scc=dict(z=r["z"]),
    algorithm1_probe=dict(z=r2["z"]),
    objective_values_attained=opt_all,
)
assert nb[0] == best[0] and nb[1] == best_ni[0] == r["z"] == r2["z"], (
    nb,
    r["z"],
    r2["z"],
)
json.dump(report, open(HERE / "three_wave_instance.json", "w"), indent=1, default=str)
for k, v in report.items():
    print(f"{k}: {v}")


==> anc/three_phase_ni_supplement/filtering/filt_metrics.py <==
#!/usr/bin/env python3
"""Recompute the filtering numbers of Section 6.9 and Table 11 from a filt.jsonl file.

Definitions and number formatting match
original_studies/experiments/gen_s6_v3.py (requires NumPy and SciPy):
failure for key K when row[K] != row['OPTNI']; 95% Wilson intervals.
Exits 1 if any value differs from the printed one.

Usage: python3 filtering/filt_metrics.py out/filt.jsonl"""

import json
import math
import sys

rows = [json.loads(l) for l in open(sys.argv[1]) if l.strip()]


def wilson(k, n, z=1.959964):
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return 100 * max(0, c - h), 100 * min(1, c + h)


r1 = (
    lambda x: f"{x:.1f}"
)  # Match one-decimal float formatting used in the reported tables.
ties = []  # cells whose exact value ends in 5 at the second decimal


def cell(rs, key):
    k = sum(r[key] != r["OPTNI"] for r in rs)
    lo, hi = wilson(k, len(rs))
    if (10000 * k) % len(rs) == 0 and (10000 * k // len(rs)) % 10 == 5:
        ties.append((key, f"{k}/{len(rs)}", r1(100 * k / len(rs))))
    return k, f"{r1(100 * k / len(rs))} ({r1(lo)}--{r1(hi)})"


got = {"instances": len(rows)}
for k in range(3):
    got[f"S{k}"] = cell(rows, f"S{k}")
    got[f"A{k}"] = cell(rows, f"A{k}")
fail = lambda r, p: r[f"{p}"] != r["OPTNI"]
got["S_any"] = sum(any(fail(r, f"S{k}") for k in range(3)) for r in rows)
got["S_all"] = sum(all(fail(r, f"S{k}") for k in range(3)) for r in rows)
got["A_any"] = sum(any(fail(r, f"A{k}") for k in range(3)) for r in rows)
got["A_all"] = sum(all(fail(r, f"A{k}") for k in range(3)) for r in rows)
bind = [r for r in rows if r["OPTNI"] > r["OPT"]]
got["binding"] = len(bind)
got["S0_binding_pct"] = r1(100 * sum(fail(r, "S0") for r in bind) / len(bind))
printed = {
    "instances": 2000,
    "S0": "55.2 (53.0--57.4)",
    "S1": "55.7 (53.5--57.9)",
    "S2": "55.5 (53.4--57.7)",
    "A0": "64.2 (62.0--66.2)",
    "A1": "67.8 (65.8--69.9)",
    "A2": "67.0 (65.0--69.1)",
    "S_any": 1597,
    "S_all": 525,
    "A_any": 1671,
    "A_all": 965,
    "binding": 1707,
    "S0_binding_pct": "64.7",
}
bad = 0
for key, want in printed.items():
    g = got[key]
    ok = (g[1] if isinstance(g, tuple) else g) == want
    bad += not ok
    print(
        f'{key:16s} computed {g!s:28s} manuscript {want!s:28s} {"OK" if ok else "DIFFERENT"}'
    )
print("exact ties (x.x5 %), printed as Python formats them:", ties or "none")
print("ALL NUMBERS MATCH THE MANUSCRIPT" if not bad else f"{bad} NUMBER(S) DIFFER")
sys.exit(1 if bad else 0)


==> anc/three_phase_ni_supplement/filtering/reproduce_filt.sh <==
#!/bin/sh
# ORIGINAL EXPERIMENT, re-executed: the archived filtering run is regenerated from its recorded seeds
# (2027: first 1,400 rows; 2026: last 600 rows, appended), compared byte for byte with the archived
# results/filt.jsonl, and its manuscript numbers are recomputed.
set -e
cd "$(dirname "$0")/.."
mkdir -p out; rm -f out/filt.jsonl          # filt.py APPENDS to its output file
python3 archive/experiments/filt.py 2027 1400 out/filt.jsonl
python3 archive/experiments/filt.py 2026 600 out/filt.jsonl
python3 tools/sha256check.py out/filt.jsonl archive/results/filt.jsonl
python3 filtering/filt_metrics.py out/filt.jsonl


==> anc/three_phase_ni_supplement/highs_reproduction/ENVIRONMENT.txt <==
Environment of the recorded HiGHS runs (2026-10-16)

Machine         macOS 26.6.2 (build 25G83), Darwin 25.6.0, arm64
Python          3.13.5
Isolation       one Python virtual environment per HiGHS version (python3 -m venv)
Releases        highspy 1.11.0, 1.12.0, 1.13.0, 1.13.1, 1.14.0, 1.15.0, 1.15.1 from PyPI, each with numpy 2.5.4
                (env/pip_freeze_<version>.txt)
Development     highspy built from source (pip install <checkout>) from https://github.com/ERGO-Code/HiGHS,
                branch "latest", commit f144f50860dd2fb683ed08cb943fac88f72c02cf (env/dev_build_commit.txt);
                it reports version 1.15.1 with git hash f144f50 and is labelled dev-latest-f144f508 in the results
Models          models/hi_bug_indicator.mps and models/hi_bug_threshold.mps, read with Highs.readModel,
                byte-identical to the archived files (SHA-256 in SHA256SUMS)
Solver settings threads=1, mip_rel_gap=0, presolve=on or presolve=off, all other options at their defaults;
                random_seed=15 only in results_seed15_indicator.jsonl; random_seed=0..49 in the seed sweep
Objectives      hi_bug_indicator.mps: the file objective is the application objective; certified optimum 19.
                hi_bug_threshold.mps: the application objective is the file objective + 5 (a constant added
                outside the file); certified optimum 6 in the file, 11 in the application.


==> anc/three_phase_ni_supplement/highs_reproduction/README.md <==
# HiGHS reproduction (footnote of Section 6.7; HiGHS issue #3433)

GitHub issue: **https://github.com/ERGO-Code/HiGHS/issues/3433** ("MIP incorrectly reported Optimal (28 vs feasible 19) with random_seed=15 and presolve enabled", opened 16 October 2026). The follow-up experiments of 17 October 2026 are documented in Section 4.

## 1. What the manuscript's footnote reports, and where the evidence is

| Statement | Kind | Evidence in this directory |
|---|---|---|
| In the 3,300-instance pre-check, HiGHS 1.15.1 reported 24 (optimum 19, indicator model) and 14 (optimum 11, threshold model) as optimal; with presolve off it returned 19 and 11 | **historical** (the authors' logged run, platform not recorded) | The logged records are `historical/S300.jsonl` (r = 292) and `historical/V0.jsonl` (r = 1404), verbatim from the authors' archive; `historical/V1.jsonl` is the other half of the 3,000-instance check, and `historical/models.py` is the authors' model builder. Not re-executable here: the 24 did not recur on this machine (see below) |
| 19 and 6 (11 in the application) are the true optima; feasible points with these values satisfy every constraint of the saved models | **verified, solver-independent** | `feasible_points/`, `scripts/verify_feasible_point.py` |
| Saved threshold model: Optimal 9 (application 14) with presolve on in 1.13.0–1.15.1; 6 (11) in 1.11.0 and 1.12.0 and on the development branch at f144f50; 6 with presolve off | **reproduced** (this machine, every version listed) | `results/results.jsonl`, `logs/<version>/` |
| Saved indicator model, default options: 19 in every version listed | **reproduced** (the historical 24 did **not** recur) | `results/results.jsonl` |
| Saved indicator model, `random_seed=15`, presolve on: **Optimal 28, dual bound 28** in 1.13.0–1.15.1 and on the development branch; 19 in 1.11.0 and 1.12.0; 19 with presolve off in every version. This is the case reported in issue #3433 | **reproduced** | `results/results_seed15_indicator.jsonl`, `logs/<version>/*_seed15.log`, `logs/issue3433_minimal/` |
| Over `random_seed` 0–49: indicator 28 only at seed 15 (1.13.1, 1.15.1, development); threshold 9 at every seed in 1.13.1 and at 26 of 50 in 1.15.1 | **reproduced** | `results/diag_seed_sweep.jsonl` |

**Returned solutions.** All 154 saved solution CSVs satisfy the model constraints within tolerance `1e-6` when checked as raw decimal vectors; 129 are exactly feasible without reconstruction. All 154 satisfy the constraints in exact rational arithmetic after the documented reconstruction, which rounds integer columns and applies `Fraction.limit_denominator(10**6)` to continuous columns. The recorded failures concern optimality claims for suboptimal feasible points.

## 2. Files

- `models/`: the two archived MPS files (verbatim).
- `feasible_points/`: `point_indicator_obj19.csv` and `point_threshold_obj6.csv`.
- `scripts/`:
  - `verify_feasible_point.py`: exact checker, standard library only.
  - `repro_issue3433.py`: a formatted copy of the minimal reproducer attached to the issue, with computational logic intended to remain unchanged. It reads `hi_bug_indicator.mps` from the current directory.
  - `run_highs_repro.py`: both models, presolve on and off, optional `--seed` and `--model`. It records status, objective, dual bound, gap and nodes, and checks raw feasibility at tolerance `1e-6` and reconstructed feasibility exactly.
  - `diag_seed_sweep.py`: `random_seed` 0–49.
  - `run_one_version.sh`: runs all of the above with one interpreter.
  - `compare_with_recorded.py`: compares a rerun with `results/`.
- `results/`: recorded results of all versions, the summary table (`summary_table.md`), and the returned solutions.
  - `diag_inmemory.jsonl` records a diagnostic with the authors' in-memory model builder (`historical/models.py`).
- `logs/<version>/`: the HiGHS log of every recorded run. `logs/issue3433_minimal/` holds the output of `repro_issue3433.py` with 1.15.1 and the development build. `logs/console/` holds the printed console output.
- `historical/`: the authors' logged pre-check records (`S300.jsonl`, `V0.jsonl`, `V1.jsonl`) (byte-for-byte preserved) and a formatted copy of their model builder `models.py`, with computational logic intended to remain unchanged. The 300 + 3,000 instances contain exactly two disagreements, r = 292 in `S300.jsonl` and r = 1404 in `V0.jsonl`.
- `env/`, `ENVIRONMENT.txt`: versions, platform and solver settings.
- `SHA256SUMS`: checksums of all files in this directory.

## 3. Commands

Solver-independent check (no HiGHS needed):
```sh
python3 scripts/verify_feasible_point.py models/hi_bug_indicator.mps feasible_points/point_indicator_obj19.csv
python3 scripts/verify_feasible_point.py models/hi_bug_threshold.mps feasible_points/point_threshold_obj6.csv
```

Rerun one HiGHS version (downloads highspy from PyPI) and compare with the recorded results:
```sh
python3 -m venv venv && venv/bin/python -m pip install highspy==1.15.1
sh scripts/run_one_version.sh venv/bin/python
python3 scripts/compare_with_recorded.py out/1.15.1
```

Issue #3433 minimal reproducer:
```sh
mkdir -p out/issue3433 && cp models/hi_bug_indicator.mps out/issue3433/
cd out/issue3433 && ../../venv/bin/python ../../scripts/repro_issue3433.py
```
Expected output with 1.15.1:
```
1.15.1 04024d7 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 presolve off Optimal objective 19.0 dual bound 19.0
```

Other versions: replace `1.15.1` by 1.11.0, 1.12.0, 1.13.0, 1.13.1, 1.14.0 or 1.15.0. For the development build, install from a checkout of commit f144f508 and pass a label: `sh scripts/run_one_version.sh <python> dev-latest-f144f508`.

## 4. Follow-up of 17 October 2026 (`followup_2026-10-17/`)

After a HiGHS developer reported that `random_seed=15` did not reproduce on the latest branch and closed the issue, the following builds were tested. Each was installed in a clean virtual environment:
- source builds of commits f144f50 and 8fd6a9a, the latest commit on 17 October 2026;
- release 1.15.1, from source and from PyPI;
- each on arm64 and, under Rosetta 2, on x86-64.

`summary_followup.md` tabulates seeds 0, 11, 15, 124, 127 and 267. The results:
- seed 15 gives 19 on the x86-64 builds of both development commits;
- seed 124 gives Optimal 28 (dual bound 28) on every build tested;
- seeds 11 and 127 give Optimal 24 on x86-64.

Contents of the folder:
- `seed_sweep_300*.jsonl`: random_seed 0–299 on the latest commit, both architectures;
- `runs/<build>/`: outputs, HiGHS logs and returned solutions;
- `env/`: commit identities, the library hashes actually loaded, and a summary of the commits between the two development builds;
- `scripts/`: `repro_seed.py` (the issue reproducer with a seed argument), `sweep.py`, `identity.py` and `loaded_images.py`.

To run them with an appropriate HiGHS environment, copy `models/hi_bug_indicator.mps` next to the script, then run `python repro_seed.py 124` or `python sweep.py 300`.

The follow-up report summarizes the available logs and environment records.
Some auxiliary files from the original follow-up working directory were not
retained, so the complete historical workflow cannot be replayed from this
archive alone.

## Source and recorded results

The saved solver models, logs and numerical results are unchanged. Python scripts
have been formatted for readability. Source hashes quoted in historical
reports describe the files used for those runs; `SHA256SUMS` records the
contents of this archive.


==> anc/three_phase_ni_supplement/highs_reproduction/SHA256SUMS <==
6fe57cbf22a0f22e1c705c44a64045da70a38dcfb0d858036a9ce4030dbeb180  ENVIRONMENT.txt
d70bba721e1aeb88e27577c0f1f8bc84f998e90251a84f941e6fdb44a3507d2e  README.md
3300752ee7c2e572f8a270b56c1475479480010608b98a1d07b1f866f6d28eba  env/dev_build_commit.txt
4f34da7593c64429a3b48bcdbc22190eac927c6c60cb9f2b2ad6ba248fd3c11c  env/pip_freeze_1.11.0.txt
3764416d0b0451a89ed5a066317cbfaa674bac1fd1b86383d365fbcab686ef45  env/pip_freeze_1.12.0.txt
dc912decb6593b456254e6d79f835e786df5dee0660aad694c1523a777a52544  env/pip_freeze_1.13.0.txt
44503dfbdc5761911c3e5c95e04d3851241270d164e3c8b6fc873fc0096cf8e9  env/pip_freeze_1.13.1.txt
0cf17b23e4ea88c330aa31bc8930e5ff56578514669e7aead6a25d6978525a86  env/pip_freeze_1.14.0.txt
33281698b38eeeaa1974a5a5f5264fedb4b43d64fe2662014984ad3e34e22c31  env/pip_freeze_1.15.0.txt
e5e07745fe89685abbb454c4ffcd8b661d50cab56d43ddbb6c00e5c7394485c5  env/pip_freeze_1.15.1.txt
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  feasible_points/point_indicator_obj19.csv
0bd7eb1926800aaf8a981e35fcf49d5c68db52726ff415022d9361ed31492adb  feasible_points/point_threshold_obj6.csv
8d3f237da12a72bac64a0045b9479fb2383a08f951f525a8f587e9035d314900  followup_2026-10-17/FOLLOWUP-REPORT.md
da66e40ddbec1b0f34942da91c3271bb9dd5c4e6f561bb5e2681b7280c60e6ce  followup_2026-10-17/env/arch_check_x86_64-8fd6a9a.txt
e61b11a2c23a180f2fc01501f322598e12b3048845b728707447788afb8fb0f0  followup_2026-10-17/env/arch_check_x86_64-f144f50.txt
270585ee2e010f2d5993ae6abe21e60c94af001e2dfecb27c991d4db79cbbf50  followup_2026-10-17/env/arch_check_x86_64-v1.15.1.txt
a30d1d68198a56e8cd172a7a801428526bb1948a40378725a09756d701b26292  followup_2026-10-17/env/commit_8fd6a9a.txt
3300752ee7c2e572f8a270b56c1475479480010608b98a1d07b1f866f6d28eba  followup_2026-10-17/env/commit_f144f50.txt
c606102cba778608c4d3e780f0b818ee0fdf1c88dcd0d058717799c30f450435  followup_2026-10-17/env/commit_v1.15.1.txt
080eca9836a1d56ef324d89555f95d5499a60189f126742b1de62f2c6811f4fa  followup_2026-10-17/env/compare_f144f50_8fd6a9a_summary.txt
cd3a7febc4cef8209fc70177309c12a9860851cd6f988346376814d3d8ff7080  followup_2026-10-17/env/identities.txt
2d7229d693acfbdcded58e25e20b38918e30e74894367f26e666ef6c1c44e395  followup_2026-10-17/env/loaded_images.txt
e5e07745fe89685abbb454c4ffcd8b661d50cab56d43ddbb6c00e5c7394485c5  followup_2026-10-17/env/pip_freeze_x86_64-1.15.1.txt
02fbfb2a48a3053453e33d011d3f2b7ebf2bb89f397893a22a320faa0b33b4b4  followup_2026-10-17/env/remote_heads_2026-10-17.txt
be209837a1513426dc19a277e5060d51754df28d0858d62b9190c8161e4232df  followup_2026-10-17/runs/1.15.1/highs_presolve_off.log
ed3a6c63e32a4539888cd1c5b6537ea674a94fc0882fca1b7e0373e7d20904b6  followup_2026-10-17/runs/1.15.1/highs_presolve_on.log
c2fe0cf00f31c7705c929fceae06881055e792394321e6b2fc099fe185881e5b  followup_2026-10-17/runs/1.15.1/highs_seed0_presolve_off.log
06493639e89762a7f2f07766804bff11d4627f55ad66224fb332155814137bf4  followup_2026-10-17/runs/1.15.1/highs_seed0_presolve_on.log
fcb24c2e507d0f61feed2463d8a30710832d625673ecb7256d8c2f7f0e3586a3  followup_2026-10-17/runs/1.15.1/highs_seed11_presolve_off.log
7da3bd0bfa37156927a1e5b9f21ccedcb5106b7fd83dced1ed376c9c574c7e76  followup_2026-10-17/runs/1.15.1/highs_seed11_presolve_on.log
1f88daef98d1a7f4f440dbf0c651d36ca90cbd68731d14f1e0978ed219c6bb6a  followup_2026-10-17/runs/1.15.1/highs_seed124_presolve_off.log
f2462b91f82bbe3611e96f737107a2347034cec4263367e952e76e14519df7d0  followup_2026-10-17/runs/1.15.1/highs_seed124_presolve_on.log
2492be6250b59c1aad067028b634711cb8c3dcd9ade46f18fb2d4182c89b14ea  followup_2026-10-17/runs/1.15.1/highs_seed127_presolve_off.log
64c3848ce22b474bcec3b7d372debe3c2981212ffd734e1e3f77d1fef105b93e  followup_2026-10-17/runs/1.15.1/highs_seed127_presolve_on.log
1d61f99644cbc9655e1e7fafc8ba9ec1b90cd05ea012a79231549605fcb6a767  followup_2026-10-17/runs/1.15.1/highs_seed15_presolve_off.log
e99a50341461ae88f2a4d7043afe73db661e2b44f359b360e98124ecf671777f  followup_2026-10-17/runs/1.15.1/highs_seed15_presolve_on.log
e4815d574888d3c17c466ca7e95529a15330e19bbd79c48018d2393f5b410e10  followup_2026-10-17/runs/1.15.1/highs_seed267_presolve_off.log
5b5fdd030b29b1a74853fc26681e7cbebad2e8fd08f39168c78623f784e82628  followup_2026-10-17/runs/1.15.1/highs_seed267_presolve_on.log
c761ba400602cdfee9a1ece8940d90e1837df7cd060f8b7761dd865ab528d6db  followup_2026-10-17/runs/1.15.1/identity.json
e77d138c9b056759cf45a8c9df4572d2884b4391e73b1db8c1098c3b1f97af1b  followup_2026-10-17/runs/1.15.1/output.txt
1452bac4449115bc1f09607bdb2aefa9a03710a5f110178fc6dccee638655d47  followup_2026-10-17/runs/1.15.1/output_seeds.txt
c48d9619782249d008fa7bb528acaa651d3a1e72bc641adf139469ac751a6e58  followup_2026-10-17/runs/1.15.1/solution_presolve_off.csv
d1f2b6f8f26c1f9ff53b53e6413106da6c9fd052b3eaa0fb6420d9c8585fb185  followup_2026-10-17/runs/1.15.1/solution_presolve_on.csv
e1fbf005272176de59fff6fa956d5ca59b5a9b9e43b7de5ba31a205e5e064dc2  followup_2026-10-17/runs/1.15.1/solution_seed0_presolve_off.csv
83f8eaf3a2993dc3973143c7b7290035f0b54f14dca8fb76e8855ac4d64444f5  followup_2026-10-17/runs/1.15.1/solution_seed0_presolve_on.csv
a40b578e710683adad90d6aad7281326066594f72b558844c53122da00ec36b2  followup_2026-10-17/runs/1.15.1/solution_seed11_presolve_off.csv
9af0e077ab454b1364aa1c80350c663d9d2d9d6c0d3e7cfae0d4468c73a36524  followup_2026-10-17/runs/1.15.1/solution_seed11_presolve_on.csv
9359d1fe5f2e6d43325bb040cc4aa8487b244b99510a51443eab04e609ae6d9d  followup_2026-10-17/runs/1.15.1/solution_seed124_presolve_off.csv
34ab7efbeae6a89eef1d69cfe436cc607f62322f5a9968abac376d739e20852a  followup_2026-10-17/runs/1.15.1/solution_seed124_presolve_on.csv
7f774aa73ab95874b1d33a85201ac554782f34ba429aab2dfeb0385bc71e95f0  followup_2026-10-17/runs/1.15.1/solution_seed127_presolve_off.csv
7169044a6c059c11f388c9740bba2ac5b6ddd0b68515bc8ac083511619be37e0  followup_2026-10-17/runs/1.15.1/solution_seed127_presolve_on.csv
c48d9619782249d008fa7bb528acaa651d3a1e72bc641adf139469ac751a6e58  followup_2026-10-17/runs/1.15.1/solution_seed15_presolve_off.csv
d1f2b6f8f26c1f9ff53b53e6413106da6c9fd052b3eaa0fb6420d9c8585fb185  followup_2026-10-17/runs/1.15.1/solution_seed15_presolve_on.csv
4423709ab5f39e6ec9b8d4e170b1f9f09deab5c655395005629b02b3068578e9  followup_2026-10-17/runs/1.15.1/solution_seed267_presolve_off.csv
fadffe51b81c88a9683561f59a6ca7aaea6b276bb9835d7d280c6e8d8df350ef  followup_2026-10-17/runs/1.15.1/solution_seed267_presolve_on.csv
e5b7d2b62d6524b04b66c09cecb55b9d827d5e83ad6874f7575972a22c806a27  followup_2026-10-17/runs/8fd6a9a/highs_presolve_off.log
3b25c781b00f936d1b00686164137a8c09a4943499067f74e2397ae24568f191  followup_2026-10-17/runs/8fd6a9a/highs_presolve_on.log
6ddb3db89eecf697bba601498a63a8aa557da9f3dca9192dba1131f33be36611  followup_2026-10-17/runs/8fd6a9a/highs_seed0_presolve_off.log
d6907629d59f169289fd9739f71ba83ae82f6d31cf6e1d6b741ba2773f407481  followup_2026-10-17/runs/8fd6a9a/highs_seed0_presolve_on.log
41e7f3c49325a632a693c4e3a02b2a80920a0763ca993e7bb984cfd81b342e03  followup_2026-10-17/runs/8fd6a9a/highs_seed11_presolve_off.log
e8ca1b5ec6c896b2183fb11323a8ca31779a8680dc7221c23efbbd0931a256fa  followup_2026-10-17/runs/8fd6a9a/highs_seed11_presolve_on.log
c7557eeda1753b3456cbc7a1e38dac955ca2680f3807759f16edd48efb74b6d5  followup_2026-10-17/runs/8fd6a9a/highs_seed124_presolve_off.log
6ddba69ed0f049d141332c739d7ef29b3e43885ef6355ff194b9d8001a430b71  followup_2026-10-17/runs/8fd6a9a/highs_seed124_presolve_on.log
a7b2f141c2719156fcb747b8ecfac6848b28ad8fbbcfbc97fd1b2c2ccf49462f  followup_2026-10-17/runs/8fd6a9a/highs_seed127_presolve_off.log
0d1edbc71b30c4007469cf52a8164e7e3ac86436965cc663b1900d69166ae5e7  followup_2026-10-17/runs/8fd6a9a/highs_seed127_presolve_on.log
f43ca5e9ff087298787abf2dac237a8be22840dd0bf9a67b5d62c3f2f782c488  followup_2026-10-17/runs/8fd6a9a/highs_seed15_presolve_off.log
d2330202f92b48b32f03beeb325d29f6aa3520761cae684589406671753cb497  followup_2026-10-17/runs/8fd6a9a/highs_seed15_presolve_on.log
1a31c9047405f7dafdeb019fa8613f7be19adfc02706f775e078d94ee2e39a1a  followup_2026-10-17/runs/8fd6a9a/highs_seed267_presolve_off.log
97424545cf4da559df790ebb21b9df9fc76e838ee13f982493ababf6b237481e  followup_2026-10-17/runs/8fd6a9a/highs_seed267_presolve_on.log
20bd6e43f80c47373da54d1702e56de59e09294a58c695085a08487e878bcc5d  followup_2026-10-17/runs/8fd6a9a/identity.json
88680636ba0a5070e9f2465db22e6447b37a144ed1594153579debe605c68328  followup_2026-10-17/runs/8fd6a9a/output.txt
8327f2f5d1dd5aa9a5f796c8f0802170d79ab9abfa1c0a50b24d1dff826586c8  followup_2026-10-17/runs/8fd6a9a/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/8fd6a9a/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  followup_2026-10-17/runs/8fd6a9a/solution_presolve_on.csv
7f723354dcd9fdff3b80a438d9d10c7ca3be07de0240563fc8f89f1a219837ce  followup_2026-10-17/runs/8fd6a9a/solution_seed0_presolve_off.csv
fc791909844415e5f42d918b23fdf75dbd74c88a2baa6cb04e2f233be33ff133  followup_2026-10-17/runs/8fd6a9a/solution_seed0_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/8fd6a9a/solution_seed11_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/8fd6a9a/solution_seed11_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/8fd6a9a/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/8fd6a9a/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/8fd6a9a/solution_seed127_presolve_off.csv
6a6942df401107668136f2600db5ace3fedf88a0057623f89d431f445e181e22  followup_2026-10-17/runs/8fd6a9a/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/8fd6a9a/solution_seed15_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  followup_2026-10-17/runs/8fd6a9a/solution_seed15_presolve_on.csv
d39d7babef7cd0d6aa224e871c42364410c3db7465f893c6e8a6ecd80133a4cc  followup_2026-10-17/runs/8fd6a9a/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/8fd6a9a/solution_seed267_presolve_on.csv
71f52812f9553f8c495a90b6442687dc92da3781e84a86c14583bcb9e92b348e  followup_2026-10-17/runs/dev/highs_presolve_off.log
9ebc4c11466d8d06b8c3208ea843a6e8161ae823651c2d1d8b7dddd3dfb13ed0  followup_2026-10-17/runs/dev/highs_presolve_on.log
010878744b8f268a8738863dd5a90458d2866b90dff6d39eaa02f65fef4afa41  followup_2026-10-17/runs/dev/identity.json
b3f0f65eaeb5b6aee428c3f6c87e508d5c18648383140dd7d888b0471ab00d5e  followup_2026-10-17/runs/dev/output.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/dev/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  followup_2026-10-17/runs/dev/solution_presolve_on.csv
3ab618cc0071f7b1732f5a51a41d4c8f86a2133cc2448bc4d22f09032980c5c4  followup_2026-10-17/runs/f144f50/highs_presolve_off.log
20a58dd682687f3fae8b1840a8802d2310c75017a0d8f0b1adcd87fcfb181fdd  followup_2026-10-17/runs/f144f50/highs_presolve_on.log
339b163f3f9ce11d689250c8c29cacf1521c12888cfc97a2c887fa2310b7da5e  followup_2026-10-17/runs/f144f50/highs_seed0_presolve_off.log
2be99235ea2650970ae822b7c954e4d4cd878f210cbb0370090f1605f27b6438  followup_2026-10-17/runs/f144f50/highs_seed0_presolve_on.log
048346dc303cca1cc8f8d7b822f370e085a35843467c9c1c53f756585f83a018  followup_2026-10-17/runs/f144f50/highs_seed11_presolve_off.log
6c19069b54dde20d4246ff7a88ebdd69ecfa39e29e01a4c6c4c2dc524ed5a2be  followup_2026-10-17/runs/f144f50/highs_seed11_presolve_on.log
79215fdaaa5dcb3e84f8fd017fec8072b2e59a96e844e151eb012a0f6f89a794  followup_2026-10-17/runs/f144f50/highs_seed124_presolve_off.log
7e7f5e92aecb600e5bd395908b9455e234c53b0e2b37e0ec2b97a55ecbf8ad93  followup_2026-10-17/runs/f144f50/highs_seed124_presolve_on.log
dc3a5be1baa9aaa63431860498bb5f99cc6f944aa01be0fe953c764b29b145d6  followup_2026-10-17/runs/f144f50/highs_seed127_presolve_off.log
19b3d0c6c804937db965d5ae4648d398e5dc57997aa892623daf8ee6ce7980f8  followup_2026-10-17/runs/f144f50/highs_seed127_presolve_on.log
dc8ab96c0f446d0319c96cdc3d3e608ad20970fe4966d15d8f47f9b8523025c3  followup_2026-10-17/runs/f144f50/highs_seed15_presolve_off.log
6faabf05645025517e874307e5a55ed4d95eb8da8ed90c3533805c965001581b  followup_2026-10-17/runs/f144f50/highs_seed15_presolve_on.log
02b5321c4b6414811e493ae97c070c491a9141a73669d28bec906b6c7aa322c0  followup_2026-10-17/runs/f144f50/highs_seed267_presolve_off.log
19c33a66e5065bf1878c9152e9cef199a2f8f3665dec40afd711f10237879d6c  followup_2026-10-17/runs/f144f50/highs_seed267_presolve_on.log
010878744b8f268a8738863dd5a90458d2866b90dff6d39eaa02f65fef4afa41  followup_2026-10-17/runs/f144f50/identity.json
b3f0f65eaeb5b6aee428c3f6c87e508d5c18648383140dd7d888b0471ab00d5e  followup_2026-10-17/runs/f144f50/output.txt
9c4a468687c7706459650da3553aefef1a8e757e47d747ff810bc78b9dd21846  followup_2026-10-17/runs/f144f50/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/f144f50/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  followup_2026-10-17/runs/f144f50/solution_presolve_on.csv
7f723354dcd9fdff3b80a438d9d10c7ca3be07de0240563fc8f89f1a219837ce  followup_2026-10-17/runs/f144f50/solution_seed0_presolve_off.csv
fc791909844415e5f42d918b23fdf75dbd74c88a2baa6cb04e2f233be33ff133  followup_2026-10-17/runs/f144f50/solution_seed0_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/f144f50/solution_seed11_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/f144f50/solution_seed11_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/f144f50/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/f144f50/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/f144f50/solution_seed127_presolve_off.csv
6a6942df401107668136f2600db5ace3fedf88a0057623f89d431f445e181e22  followup_2026-10-17/runs/f144f50/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/f144f50/solution_seed15_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  followup_2026-10-17/runs/f144f50/solution_seed15_presolve_on.csv
d39d7babef7cd0d6aa224e871c42364410c3db7465f893c6e8a6ecd80133a4cc  followup_2026-10-17/runs/f144f50/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/f144f50/solution_seed267_presolve_on.csv
660ed123d8f0533a9a9c0425902fd4e5c1d493012fd025c7b432f4c6a2b84333  followup_2026-10-17/runs/x86_64-1.15.1/highs_presolve_off.log
800a004f978b1ad95835b7605328456dbb03119f09ae1e993248e7dc7da19f9a  followup_2026-10-17/runs/x86_64-1.15.1/highs_presolve_on.log
69435c9a08542c10080c95562e103b3f6f64153420c22aa818d4816c60ed9967  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed0_presolve_off.log
2757eec260e63be433d2cd8c50ca76304bb67acb812d52cfa2173710efb01a7d  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed0_presolve_on.log
c68520fb00c7a53bace62f32b865aae71bf458e4327b55472e2b0cfa9e3bfdda  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed11_presolve_off.log
46feee5cd92352950a4b870e543b5d67bdda2d2c0c1000c10ba605c1acf14c65  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed11_presolve_on.log
66a2c33d8f84430d6da30286f20c095b090ffa96383b652467ae96f3b618d211  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed124_presolve_off.log
a0ee69cd7ba83efe901438c998346cd3873bf69026a0922828142c7cc00728c8  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed124_presolve_on.log
80ea3df45f366128020fa065ac0bc50716080f292c9b916ac73b04720876ddca  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed127_presolve_off.log
810a7bb242a75bc0f46c4c6f22ff578490b26ee7fd647f2e841701c075ac7ee6  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed127_presolve_on.log
9926892c0fe31c933aa858c07bb1e2b0b4bffea0eea7344925ddb3bc9890d657  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed15_presolve_off.log
674d39f286f7f291cdac0e8619e84b8f67a8dbd58ade2d5ebdbd22d54c5a2773  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed15_presolve_on.log
31840a7083a7bd3ebaa70350aeecc2180e91e254093deaa27d47aa26301d82c4  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed267_presolve_off.log
847b0777d6e6bf63bc1f7154c8015ebbc63c9aa3883e34fa6aadac3cef1d9446  followup_2026-10-17/runs/x86_64-1.15.1/highs_seed267_presolve_on.log
387361eeb7a3048ac1b84e89f094d75b5d664938e32cc5ad3db9674de19d4f88  followup_2026-10-17/runs/x86_64-1.15.1/identity.json
e77d138c9b056759cf45a8c9df4572d2884b4391e73b1db8c1098c3b1f97af1b  followup_2026-10-17/runs/x86_64-1.15.1/output.txt
b381988cf848835db0b3c207cc24c6753642f3b4babc6190f7ac04dc840c58ea  followup_2026-10-17/runs/x86_64-1.15.1/output_seeds.txt
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  followup_2026-10-17/runs/x86_64-1.15.1/solution_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  followup_2026-10-17/runs/x86_64-1.15.1/solution_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed0_presolve_off.csv
7182fbd90b606bed85379b28f79768033f0c82271532a034868685e9909a9680  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed0_presolve_on.csv
8e5b600bfc10b38777205f029ee3003d82306fa15e9b05e7b046ff82a76963fb  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed11_presolve_off.csv
bc13d4d237b0e388c49bde54a91b71650062a0992bd57b21583216ac37df4ae0  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed11_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed124_presolve_off.csv
dbf1231ea799c1720b00fc689ef8d1ab32c1a6eb09d9704b036aa10e68842c7e  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed124_presolve_on.csv
ed954a87caa07781ae38df320b81462dd4c658d67cf354bf5a24aed7af892f60  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed127_presolve_off.csv
8a3aed059df0ca2c4b4e8462ee79abf2b82af668e067f0e48e5615e5c49d31a5  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed127_presolve_on.csv
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed15_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed15_presolve_on.csv
169d68d38bbd866483f71d37e00ce3ee4d83d685bd49b09d037f87a77425c234  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed267_presolve_off.csv
083e28a5cbb7ba94b68e55e9a847ccb2d73a24385b3dd3ce0fdc707768c9ef5a  followup_2026-10-17/runs/x86_64-1.15.1/solution_seed267_presolve_on.csv
1f97495e1219806cfebf4ad108cb46b705cfcf2c25f205531f57201fdc16066e  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_presolve_off.log
58e6840123f69e83e1c5358e6607c1b4c2d113a93731be01c1a5e7f98e382ed4  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_presolve_on.log
ca592d18cedd8de87d18aadb7b10f8b93f59a4b000aa96ff8076ebeca5d0a623  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed0_presolve_off.log
0bbe99b0f8d45c4f3c43830b1fccb1869f8179f1561a3a4957e01fd6bf7d5399  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed0_presolve_on.log
7413c6d9f8df7b7ea8591bc3ef1f91944dfb56293e503f1e1fbfee1a63c5bd7a  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed11_presolve_off.log
7a964aa3929a48c6b0af171a1e78aa692938abdfe1451414e7ef919f252be94a  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed11_presolve_on.log
161f1a07c79857d264dbf6cef0bd4d0294d966e3fb57051d93bf4da12c26a324  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed124_presolve_off.log
d4420a0bb620aab1a7e1ece49606d6126f5c29ddc7f0129d089b94d97aa07a16  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed124_presolve_on.log
5ef6fe200320c98ada8271568ff3bb6f9c18663fb6f70c318f1045f1bf4fdf21  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed127_presolve_off.log
80256961c54a1b102403b7828f57d86ceeb6177cd2ed63464d2d780c9f2a24a1  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed127_presolve_on.log
421d8a8286e90241f9514930c6f82770a01bb1f9149926f948822ce6f5cbd32d  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed15_presolve_off.log
35448c0218c910c28e41c52376cd0dd48c608b6a25c0e5b802842a3512c968d7  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed15_presolve_on.log
111e58c18ee58b87acfda5c485c465fe8a42ef10e4d924ac9da98ddadcf35208  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed267_presolve_off.log
243820bf9296545627257d884dce96884be00729e2520731c20135eb83a11a28  followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed267_presolve_on.log
7c85954d498f558c11863b5535fadf161940524646cabd8d45fb9e3b01d49a51  followup_2026-10-17/runs/x86_64-8fd6a9a/identity.json
88a74f81ca5eb0ebca2d7cc61f964d8bf7661b5661bf7f94ff63a55239828480  followup_2026-10-17/runs/x86_64-8fd6a9a/output.txt
9b8b3552fc1c611fd8aafb1ec9b18c3ab78a6aa484343c7ee95417065d1a6ff9  followup_2026-10-17/runs/x86_64-8fd6a9a/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_presolve_on.csv
3063cf5b7c3257f572dffd371dccd0a126349abb5d2b3bae93c47eda47bd24b4  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed0_presolve_off.csv
da1db7c9ec6afedcfe31e1038f5da90aca16e05c40fa56a2a0616cd7ed11705f  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed0_presolve_on.csv
fc0a31b96a99ba9cd92954bf2b1659193f6af45b7e52bfea9f39e5387a8a1118  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed11_presolve_off.csv
30af1d4c6f9a3deaf8c523818212df900f9f1f35aee45351bb84a628c9da4014  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed11_presolve_on.csv
b007666060b1aea9b7ecf0de22f29beb4d9a9a6c3225d287ac98907a5aa18a0f  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed127_presolve_off.csv
5501c4da18ea0335cc55312aac38c5b3720110629631aee82bbc456c327b92ef  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed15_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed15_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed267_presolve_on.csv
7732baa88a3918ca8fc0130674719013cebc67bf83237d8edbb5590011d0de7f  followup_2026-10-17/runs/x86_64-f144f50/highs_presolve_off.log
a22d3147d225a5e7fab7b0adfb0dc92f43c2be0c9e08420aba0f49b7730be353  followup_2026-10-17/runs/x86_64-f144f50/highs_presolve_on.log
9cd62e861255735110ad224fc3b593254200e6ea6205e19416db64e42de01188  followup_2026-10-17/runs/x86_64-f144f50/highs_seed0_presolve_off.log
a826947db63cdf67ada555b80be6224eb937425ff337114f11a5ecf09d6d3917  followup_2026-10-17/runs/x86_64-f144f50/highs_seed0_presolve_on.log
8ecbadee05875e2c5509e7a47500b4b6a7bf555bf9d82cf80f31e13d2cb78260  followup_2026-10-17/runs/x86_64-f144f50/highs_seed11_presolve_off.log
de58408d66f9e9feb274e2974874f98569b560a9bb7c51331aaec97c5ef26a49  followup_2026-10-17/runs/x86_64-f144f50/highs_seed11_presolve_on.log
eb557845c6830209197556b00557c65eb73c9993ff9b239b893e6fa67b398a6c  followup_2026-10-17/runs/x86_64-f144f50/highs_seed124_presolve_off.log
618a7775a4dbb4f3a54d669aa8cf3333e7371eb72d26d9e3e24742b51bb98a8e  followup_2026-10-17/runs/x86_64-f144f50/highs_seed124_presolve_on.log
cb87fe38c033a05ea1db32232979bb2e3a25d3449bf16191ee412b607d694ec9  followup_2026-10-17/runs/x86_64-f144f50/highs_seed127_presolve_off.log
1913e11e0c527784f54181ec6f993ba48e390e9229973e86bab3c54e1d05f6dc  followup_2026-10-17/runs/x86_64-f144f50/highs_seed127_presolve_on.log
72ef21b2eb07be5ab24a24511718dedefc8e68bc906cedb38442f0bed4e3552a  followup_2026-10-17/runs/x86_64-f144f50/highs_seed15_presolve_off.log
8f1d71be1cee1bf221df7d0c422f438c21f06a2bce584659253a8f24db1c1e74  followup_2026-10-17/runs/x86_64-f144f50/highs_seed15_presolve_on.log
25583dfa3493ae9818e5ab8103f44a6d869042133b740e40d02efda572ac12f0  followup_2026-10-17/runs/x86_64-f144f50/highs_seed267_presolve_off.log
8672ccf6e4458079b80143a6b4921270444c1003e5c623a641d1ef03e278fb8a  followup_2026-10-17/runs/x86_64-f144f50/highs_seed267_presolve_on.log
0f19ac7d3de5a4c96c6185ca9f814ffd4ef964d155e538cda881ec0d62966212  followup_2026-10-17/runs/x86_64-f144f50/identity.json
88a74f81ca5eb0ebca2d7cc61f964d8bf7661b5661bf7f94ff63a55239828480  followup_2026-10-17/runs/x86_64-f144f50/output.txt
9b8b3552fc1c611fd8aafb1ec9b18c3ab78a6aa484343c7ee95417065d1a6ff9  followup_2026-10-17/runs/x86_64-f144f50/output_seeds.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-f144f50/solution_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-f144f50/solution_presolve_on.csv
3063cf5b7c3257f572dffd371dccd0a126349abb5d2b3bae93c47eda47bd24b4  followup_2026-10-17/runs/x86_64-f144f50/solution_seed0_presolve_off.csv
da1db7c9ec6afedcfe31e1038f5da90aca16e05c40fa56a2a0616cd7ed11705f  followup_2026-10-17/runs/x86_64-f144f50/solution_seed0_presolve_on.csv
fc0a31b96a99ba9cd92954bf2b1659193f6af45b7e52bfea9f39e5387a8a1118  followup_2026-10-17/runs/x86_64-f144f50/solution_seed11_presolve_off.csv
30af1d4c6f9a3deaf8c523818212df900f9f1f35aee45351bb84a628c9da4014  followup_2026-10-17/runs/x86_64-f144f50/solution_seed11_presolve_on.csv
b007666060b1aea9b7ecf0de22f29beb4d9a9a6c3225d287ac98907a5aa18a0f  followup_2026-10-17/runs/x86_64-f144f50/solution_seed124_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/x86_64-f144f50/solution_seed124_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-f144f50/solution_seed127_presolve_off.csv
5501c4da18ea0335cc55312aac38c5b3720110629631aee82bbc456c327b92ef  followup_2026-10-17/runs/x86_64-f144f50/solution_seed127_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-f144f50/solution_seed15_presolve_off.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-f144f50/solution_seed15_presolve_on.csv
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  followup_2026-10-17/runs/x86_64-f144f50/solution_seed267_presolve_off.csv
2ad5f9277da632f45e9bf958be76b49c5c5b75215a8621700ba19b3fc5db6108  followup_2026-10-17/runs/x86_64-f144f50/solution_seed267_presolve_on.csv
7cc2f998caa3e4b34742e8717813b13a380ecff6cd6f03b26b99504744854dca  followup_2026-10-17/runs/x86_64-v1.15.1/highs_presolve_off.log
e7da60274dc81ceb42fdc1435a96d6575aa7bb10a89f2d7b832563faab96efef  followup_2026-10-17/runs/x86_64-v1.15.1/highs_presolve_on.log
c62fb8d97ea520d00f418bf814516f41e607ddcacebf4b1952be18b45e6d02da  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed0_presolve_off.log
47cf81b21f0984793babe1e3522db6ea92fe33e470c201c3f5f7f7461aeaffcb  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed0_presolve_on.log
0282215e780691ee399fc852c38b5ed75a279ce5d1376441d8ef30401096baf5  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed11_presolve_off.log
4257ceb7924bda9d3ff2a772f39024f83170917a4fdc29509f5bb26fd12e2943  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed11_presolve_on.log
3db99ea7e30e9255289d69eaada8ebac91c02970fa5a30326f0ff7f63d735e4c  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed124_presolve_off.log
9733be90f83fcf0bf57f00e49f072c0b3e73bfeeb57fd9ecb15ed563a7b149bb  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed124_presolve_on.log
217507a66a646e2fbe12b0028e2418b58b8dd7f68244a7d6f9f22f6d17030d5c  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed127_presolve_off.log
f94d52fa16426a3b998004b35105c9c06cef85fc97484c7ced0324185393fda9  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed127_presolve_on.log
2e27939a93edb9a18e1e114edaff826c536df5d307953ed0c66d6b64b802a9b7  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed15_presolve_off.log
17128ff52f60ab7531635645577b643859da3ff2b6e9135cbafa8ceb2bb58551  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed15_presolve_on.log
ad11a2378c0b8b49c01a6f829fd7f43c82b089c533fba3ab70bc8ba796954e0c  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed267_presolve_off.log
a88f14537e4f1cc1d99b7bb244854d7dad758b6d8345d3d87b7b1dc06ed32ac9  followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed267_presolve_on.log
1f190b3a4c61fd5ac73270be2f6d11597a7fc0a1bfb5b74b884d87f3a2b9f24e  followup_2026-10-17/runs/x86_64-v1.15.1/identity.json
46649ad74ba2c724809dc93ce66e7f6c0fcc83403424b3cbb5c38d05edb0bff3  followup_2026-10-17/runs/x86_64-v1.15.1/output.txt
e51f06113f877d1c73dd8142da8e21444d7f7a564b7f5827aa64d1f86671bb08  followup_2026-10-17/runs/x86_64-v1.15.1/output_seeds.txt
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  followup_2026-10-17/runs/x86_64-v1.15.1/solution_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  followup_2026-10-17/runs/x86_64-v1.15.1/solution_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed0_presolve_off.csv
7182fbd90b606bed85379b28f79768033f0c82271532a034868685e9909a9680  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed0_presolve_on.csv
8e5b600bfc10b38777205f029ee3003d82306fa15e9b05e7b046ff82a76963fb  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed11_presolve_off.csv
bc13d4d237b0e388c49bde54a91b71650062a0992bd57b21583216ac37df4ae0  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed11_presolve_on.csv
b66d83ab6274ac3912c3c18bf223fc16a8400560ade79712250baddc7e632596  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed124_presolve_off.csv
dbf1231ea799c1720b00fc689ef8d1ab32c1a6eb09d9704b036aa10e68842c7e  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed124_presolve_on.csv
ed954a87caa07781ae38df320b81462dd4c658d67cf354bf5a24aed7af892f60  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed127_presolve_off.csv
8a3aed059df0ca2c4b4e8462ee79abf2b82af668e067f0e48e5615e5c49d31a5  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed127_presolve_on.csv
6474feae41f791537f6c043128dd8e400854e1fbd47b3e95fd7f2647a0545312  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed15_presolve_off.csv
0e571e31eb68e044e1f8446c59fd212ba2509a76c4cae5cadfdad5ca0a2a375d  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed15_presolve_on.csv
169d68d38bbd866483f71d37e00ce3ee4d83d685bd49b09d037f87a77425c234  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed267_presolve_off.csv
083e28a5cbb7ba94b68e55e9a847ccb2d73a24385b3dd3ce0fdc707768c9ef5a  followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed267_presolve_on.csv
19582f39a87eb0bab2070cb31f6a89bd271863daef80a01d7bec11bfe05271d4  followup_2026-10-17/scripts/identity.py
1af813ae7d88ef4ca95ec7b15ab22d24c54050119f57f4b0e641253501ef5011  followup_2026-10-17/scripts/loaded_images.py
515177e812e9c908441e83f5fcdf7ab97b4745c2d3292edbc52a02d388b9d5ae  followup_2026-10-17/scripts/repro_seed.py
b704029a8873c8e161f9feb7e555defa209fe557423f96ed5e61fdfecf786cdb  followup_2026-10-17/scripts/sweep.py
d0bc9ab510c2030652fedd9a86c26bf5c8e116273d71e79a90d08d84e4b13f91  followup_2026-10-17/seed_sweep.jsonl
50af5e4d5404b2b347453f13df2a888c1a907da9ea3be01fe53858f3ddb05cbd  followup_2026-10-17/seed_sweep300_arm64-8fd6a9a.txt
9be4f07e96d20cbe0583ad2bca41306b4d3d3c2c8bca0d81633cb430bf9a424c  followup_2026-10-17/seed_sweep300_x86_64-8fd6a9a.txt
5589ba289fa02a8a8f7bd1e51906e7062cb5633ecd98a03c26873a0365bdea73  followup_2026-10-17/seed_sweep_300.jsonl
374c8e9b3310802f692e1d97a2d2f6f5f65f88358cd09c0daa2e90fa041ab3f5  followup_2026-10-17/seed_sweep_300_arm.jsonl
10bd5103860d84f2cf0c692861e7c6e5bdfd491b6fc9e1c21ab751b7402db784  followup_2026-10-17/seed_sweep_8fd6a9a.txt
63a5b826ec7b283cd3103599bc3e67a4655e826b39e6a9be45553d74095273e2  followup_2026-10-17/summary_followup.md
40531aa4dcf39577e3d8f2095c6e89daa61787ab9a4c3583344cf1bae18e9556  followup_2026-10-17/sweep_check_latest.txt
20eeceea1c1c5e8ae1e0509bcf673df64d875a90d4e5afd171ff904cad58cf5e  followup_2026-10-17/verify_point19.txt
a2593d152d62f6349dbb27e59ea7a032da61e95500c4b1a37659028532745067  historical/S300.jsonl
25f6d26e056cf2d017fbc20fce6ff192de8fd061b68235eed086a11a12963f25  historical/V0.jsonl
c7c06583182359540a2891a322408b249c115319a8743ee30a6fac7f04e74f9e  historical/V1.jsonl
18422492738e7de28719c4c7b1d851b1ce49ff9e878606d913584627a02a838b  historical/models.py
7b1155f52d67be592834d547df1eecd7a5fe3d527a01ad1c126934e3f4c6b52d  logs/1.11.0/1.11.0_hi_bug_indicator_presolve_off.log
fe80d37a7179043d045cc5ec2423f04d5f9b3e1f01842b6a01213f78a5df26cd  logs/1.11.0/1.11.0_hi_bug_indicator_presolve_off_seed15.log
19797fca7ad02e2fa5d0ea57f345ffedcbec544b7f404f3637d39bd7557de59a  logs/1.11.0/1.11.0_hi_bug_indicator_presolve_on.log
9fb203dac172a5f32a4dc8522360a106466d60668e620ca66893e095ca690f18  logs/1.11.0/1.11.0_hi_bug_indicator_presolve_on_seed15.log
67feb4c6e373b6197b402605607559459702be57bfb3bb1dd5eef8bd10a2682c  logs/1.11.0/1.11.0_hi_bug_threshold_presolve_off.log
698311c0cb36f847e6cdc2125a95bd6c7915b24a954c13c71a216bcde70e01a3  logs/1.11.0/1.11.0_hi_bug_threshold_presolve_on.log
fee76411bee2cf3fbf0bcb344b2c9be709abd9ccb0227d534530a2dcd95caf9c  logs/1.12.0/1.12.0_hi_bug_indicator_presolve_off.log
34d2447cd2521514103bdf5c32adcc381e29ed06fca57fc0ef991645fbf2bf8a  logs/1.12.0/1.12.0_hi_bug_indicator_presolve_off_seed15.log
dcc30718c651c05434d23e322d1b82116ae2d8c6aaf8260da2f2ecde1fb37f2d  logs/1.12.0/1.12.0_hi_bug_indicator_presolve_on.log
718881106da612cfa17664f7251b15f7b931655acdc60679ad387806085ac20f  logs/1.12.0/1.12.0_hi_bug_indicator_presolve_on_seed15.log
5199dfaaf7fed8ffd06a74cd5557bd7e8beb78503daf58f0c6276f219373511c  logs/1.12.0/1.12.0_hi_bug_threshold_presolve_off.log
9871e6d15b0734f31396bbe602060241cc4f0eaa68e8a41bd7d54be97c992fa4  logs/1.12.0/1.12.0_hi_bug_threshold_presolve_on.log
7ca11458a1bdbcb9cbad3520cd1618fc6153b257fb75d5f01371538dd17ca17c  logs/1.13.0/1.13.0_hi_bug_indicator_presolve_off.log
378945cc5b959031ea7445a21feafe20e826949e90181a3b1bcd50f4100e98dd  logs/1.13.0/1.13.0_hi_bug_indicator_presolve_off_seed15.log
3900c8f492cdf652a809c5dccb44d4732d458282a1eecec3d9c4f031450ca37b  logs/1.13.0/1.13.0_hi_bug_indicator_presolve_on.log
ee9df7c12878f8ee70249bf74fadda5105d40131b2c5ccd9c2f0541087b4539d  logs/1.13.0/1.13.0_hi_bug_indicator_presolve_on_seed15.log
0618c4f4f0949f2f2ddfe533f2db37553a55388495f94a560c6c76fc3787f5bb  logs/1.13.0/1.13.0_hi_bug_threshold_presolve_off.log
f98d998c6e84bb2fc5498d50aee5ea4dab18791beffa0b23da16bd22e4d8ae7c  logs/1.13.0/1.13.0_hi_bug_threshold_presolve_on.log
476fddb867454ce2452993c7d5e28470b31fdff31e9fbe7657651d121653e6bf  logs/1.13.1/1.13.1_hi_bug_indicator_presolve_off.log
d1eb5cdc8d39e55955f9e2377f88e6cd742d1878b82d410a2becbc0a1b11ed30  logs/1.13.1/1.13.1_hi_bug_indicator_presolve_off_seed15.log
765b1f23cb1e84126b80d55e7ff7aa9f91aadbf5326b6f8445f17e4091ed0cdb  logs/1.13.1/1.13.1_hi_bug_indicator_presolve_on.log
39110e9bd867971e273a19541455b8a0d67040213496f05ee2371d416e223067  logs/1.13.1/1.13.1_hi_bug_indicator_presolve_on_seed15.log
9664ee47471f13fbd4ada8568d674ea83eba1af0722d4cc45b0861d00a3742f6  logs/1.13.1/1.13.1_hi_bug_threshold_presolve_off.log
6b74c752e95546f1a458cab02110c8dc325edb1acd1be399e6217d4cdd3114f1  logs/1.13.1/1.13.1_hi_bug_threshold_presolve_on.log
48fc0260870992b4af03d158411f3eb4c1ef1d5e72648e98b20bc750a877c412  logs/1.14.0/1.14.0_hi_bug_indicator_presolve_off.log
bded383a5d07aad8e525c7ee2bd6f21127bbeedaab951c61334edbe996edbb84  logs/1.14.0/1.14.0_hi_bug_indicator_presolve_off_seed15.log
93c88a3576a32e8e45506e58889d1db8e66951b13c500a63e02b52f3223e1762  logs/1.14.0/1.14.0_hi_bug_indicator_presolve_on.log
6f005881927c14769d0177e67bae1a1d18b3cac42b4e9f6e7236e2e696d196ea  logs/1.14.0/1.14.0_hi_bug_indicator_presolve_on_seed15.log
dc1443768392533dd84067c6926e4123806537670f3ab1149f1a07f1c9eb9c07  logs/1.14.0/1.14.0_hi_bug_threshold_presolve_off.log
f2154e8b777069140e85b2f1c329529b0d88b96a5eb662d611f24563a58f6092  logs/1.14.0/1.14.0_hi_bug_threshold_presolve_on.log
c224b93e32357c10fa39e0d9b7d6aaa88950707efc0ed80b009f48322bb3edae  logs/1.15.0/1.15.0_hi_bug_indicator_presolve_off.log
53d52663063c1e658426ff1cfddeb094582c8f3eddab419bfd8d972ca39b0edb  logs/1.15.0/1.15.0_hi_bug_indicator_presolve_off_seed15.log
b1b3f29a21ad6a220f05e3bf3a7cff7b69b97756e308020712de0932e7eb6b3e  logs/1.15.0/1.15.0_hi_bug_indicator_presolve_on.log
0d8115abbc4b2560066dcc35a996cd77cef0a172813d04188281b3b3c7eefabf  logs/1.15.0/1.15.0_hi_bug_indicator_presolve_on_seed15.log
f8e560142d308cfb3784089a70a8faf67443b358472a9719ef8772ff9d93c455  logs/1.15.0/1.15.0_hi_bug_threshold_presolve_off.log
91f48e58e174ea178ffd5e233331ef9514746e3b9b387a46b10bbc212c93bf05  logs/1.15.0/1.15.0_hi_bug_threshold_presolve_on.log
10d39199249cbdb110820b228a93f78c60d6c25c97fecb5d5b31f19372ab8d23  logs/1.15.1/1.15.1_hi_bug_indicator_presolve_off.log
03f9e3d8652b2327915687eb58d5212994f1badd7829d8b53291a76bcb9e2715  logs/1.15.1/1.15.1_hi_bug_indicator_presolve_off_seed15.log
9fe2c61f8a568565947039ede6f5023a0505ff0c586032887ee6d0d1785ecf79  logs/1.15.1/1.15.1_hi_bug_indicator_presolve_on.log
b325181d5d3267692a8f2e58eeea9399aee02c9b8273885743080dd8be4843d7  logs/1.15.1/1.15.1_hi_bug_indicator_presolve_on_seed15.log
09cb931956aca12f9b6df0fe9a0dbaf41bf5ca2fb2547a72d8dceb911aa239f0  logs/1.15.1/1.15.1_hi_bug_threshold_presolve_off.log
2d56789b8d3bd4e237f7f7cb348e319102cd959cf886cab4df8588e7ced4b922  logs/1.15.1/1.15.1_hi_bug_threshold_presolve_on.log
9d3abae1068fae71c64e84500d9bd1f3bde3b7471e037d7628e1184c2322c556  logs/console/console_1.11.0.txt
b56ad0ed348cbde2612f953eff1f3e2eb706dc82ec9c6c8745e7c65f346d4fe9  logs/console/console_1.12.0.txt
540b8155a4ed720b03e048f7c6d1740e0dd8f04400282a78db02122c17aff933  logs/console/console_1.13.0.txt
462b4788bce22f3d73e2205adb1cb03750f9a6a860e30e52e20465efb739914c  logs/console/console_1.13.1.txt
d29cd564f22bb1f846d6d224f6f6c7c277cd3e642d92598336347d0c5ca0c4c2  logs/console/console_1.14.0.txt
e8df59168b4e69896f4899b58106c9e46e95d02a9a276641a6ce31edcb5e117e  logs/console/console_1.15.0.txt
910b390445ab6cdd42e0dd33733dc716c40fe3eb2a4ae097ee769cded4f3ff04  logs/console/console_1.15.1.txt
ef8f8671e977d43ea06c6954ace4aadc6c63747552f4db1c81ffaad5e0f1cf86  logs/console/console_dev.txt
9225b08a746dddc687240db13807af89fe133babdeb22ebb193487970f6afb13  logs/console/console_seed15_indicator.txt
8ad4ec445ad64637987bf3ff9b5fc2e64d7c5304fcd5cec61d25bceb1d54d9fe  logs/console/diag_inmemory_console.txt
3113a2bbae7886a62f1f35d930e074ced30b87ab9580ea201658290043c34570  logs/console/diag_seed_sweep_console.txt
56ad236b6f5331cb89c7eafd083fdc5e05c75ec9f80d01786f5d801182973011  logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_off.log
5c43c4c17fb2c8ee496836cb5945efb780ae948994ae12c24e31906083d0ce4c  logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.log
59d5182b31da7afb8a1e4a7024c3771239cae91f543ea5deb932381264395c21  logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_on.log
9ac7c7b7c04ec7d9c4b07d17f119e7c7ef8c6916b0663d075f6a401375f81efa  logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.log
ea91caa22db83444e783f47c5f2d18e7d61e1a8de798fc4a4d032ea4a10f2c11  logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_threshold_presolve_off.log
4f601f17299f3ddd8b36d99d10fa8f9f9ec90b3a491f371bef198936abb79048  logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_threshold_presolve_on.log
e7d529113841544c1d29283d0366c9cf3511b2f6318d0a88b8f7cf1ac93c1ddd  logs/issue3433_minimal/run_1.15.1/highs_presolve_off.log
07e5e8f076ff350cd65f6caf8bea313132feec9f728ea44cbfe06ebaebbfdc98  logs/issue3433_minimal/run_1.15.1/highs_presolve_on.log
f7ddb7389a3f8959900638ebec9402c3fd95dbc22b665c6bcf1dc84c68ff6726  logs/issue3433_minimal/run_1.15.1/output.txt
c48d9619782249d008fa7bb528acaa651d3a1e72bc641adf139469ac751a6e58  logs/issue3433_minimal/run_1.15.1/solution_presolve_off.csv
d1f2b6f8f26c1f9ff53b53e6413106da6c9fd052b3eaa0fb6420d9c8585fb185  logs/issue3433_minimal/run_1.15.1/solution_presolve_on.csv
e2c505148e30daed46f867904db353a125cf459102672ca12b79b2c466a429de  logs/issue3433_minimal/run_dev/highs_presolve_off.log
b6204aad72f2ec12b6eac3b5374598fd49e2644e1d1c9167aeb3f43f262d9a05  logs/issue3433_minimal/run_dev/highs_presolve_on.log
16883276adb28a7257d49726f77b40987cb67e58193c05b67f9e99d35b9d9aa7  logs/issue3433_minimal/run_dev/output.txt
f834bd48416a35368f012f17653f6838f2f016eb3f1df690569f2103691ce0c3  logs/issue3433_minimal/run_dev/solution_presolve_off.csv
a31a621fbf474f7cc03e7e4989a6fc4e9c09d92836894582ae547410380e792a  logs/issue3433_minimal/run_dev/solution_presolve_on.csv
848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70  models/hi_bug_indicator.mps
44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047  models/hi_bug_threshold.mps
17df826abd41c585fbc58bd122852249e97ba853a1531446bb602b35d4797e46  results/diag_inmemory.jsonl
2883ef3179b1b887906e2fa980339bbe44744775d4f491c9d90dbb91e10df235  results/diag_seed_sweep.jsonl
8ca172b997b91531ce0630b4ecd8d02e750c5ec1b7a8ad6449347b240260a80b  results/results.jsonl
4eecb5a6677a78aa409e3d3d8984096b27ad0fb1ff99d16b4e0fda0296047e53  results/results_seed15_indicator.jsonl
67521b633261581badf11c42af01fe1abb7fc29eb7e512c3f346f188e23a7424  results/solutions/1.11.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  results/solutions/1.11.0_hi_bug_indicator_presolve_off_seed15.csv
60c994151e6981c96b2912cc23575c241b18823114882b9831a1b8b413ccac71  results/solutions/1.11.0_hi_bug_indicator_presolve_on.csv
9797d7b928b84cb13c95360d6c66c99f83c93829610aa01ea026d5d3d9d8c6de  results/solutions/1.11.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/1.11.0_hi_bug_threshold_presolve_off.csv
bd4a8ef3681e3dd5e81071849f6121828a36dcee310fb3b27d72fbfbe1d1939f  results/solutions/1.11.0_hi_bug_threshold_presolve_on.csv
67521b633261581badf11c42af01fe1abb7fc29eb7e512c3f346f188e23a7424  results/solutions/1.12.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  results/solutions/1.12.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  results/solutions/1.12.0_hi_bug_indicator_presolve_on.csv
cc1ee525886d07538cf474754391740f5df750bcf9c408f1b3c34aea842bde71  results/solutions/1.12.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/1.12.0_hi_bug_threshold_presolve_off.csv
504f41ef619a1f2af93a84513e84e8806939ca7f620060d639e41a21c6070840  results/solutions/1.12.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  results/solutions/1.13.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  results/solutions/1.13.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  results/solutions/1.13.0_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  results/solutions/1.13.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/1.13.0_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  results/solutions/1.13.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  results/solutions/1.13.1_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  results/solutions/1.13.1_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  results/solutions/1.13.1_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  results/solutions/1.13.1_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/1.13.1_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  results/solutions/1.13.1_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  results/solutions/1.14.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  results/solutions/1.14.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  results/solutions/1.14.0_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  results/solutions/1.14.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/1.14.0_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  results/solutions/1.14.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  results/solutions/1.15.0_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  results/solutions/1.15.0_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  results/solutions/1.15.0_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  results/solutions/1.15.0_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/1.15.0_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  results/solutions/1.15.0_hi_bug_threshold_presolve_on.csv
8b30d40b25c8f3ac29e2d7702b3fc56f38d63de4ed481a4058007f446ace70a0  results/solutions/1.15.1_hi_bug_indicator_presolve_off.csv
897d8cba0a8fc78a97a9a807ccb0683179602bc1d19bea4da54e30eee69fe408  results/solutions/1.15.1_hi_bug_indicator_presolve_off_seed15.csv
ad1f8798f6b4721ab0764714d6afdb21418490e0187fc234b4288c42a04904b4  results/solutions/1.15.1_hi_bug_indicator_presolve_on.csv
e050aa7ca0d31fab8878e3dc64d127d5762b7676ee91654e4793a2838e26a584  results/solutions/1.15.1_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/1.15.1_hi_bug_threshold_presolve_off.csv
63457d7bacdf40ac8d27dd26cc0f1b279964e673aa71a0dcb578548e02af7c1a  results/solutions/1.15.1_hi_bug_threshold_presolve_on.csv
3c591aa7f3cba916d05bff09a1a1bfd7bfcdf5dd86dee86e373f23669e51913f  results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off.csv
efc9634ea924d1e3d154d385408d32504fdee49805f9052b4b81d5a303271f25  results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.csv
7e74ccc76076da785028079693a0cf69bffecf33b5557e9bd4c3fde63bf47938  results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on.csv
c0e7aabf158d4bea688b59c696ff0e8e4b01fb55a8072db1e8ac5a00b4cf1fef  results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.csv
da3a78257f5a513206b62c9526de35c8b22d2c4c952fea58b2ea613e09e52c2e  results/solutions/dev-latest-f144f508_hi_bug_threshold_presolve_off.csv
051105737c5215e5495b62b18139ef74275cad1641fad645ebaf93936785dde8  results/solutions/dev-latest-f144f508_hi_bug_threshold_presolve_on.csv
ef3a90c3e14f7dccfc117da4b587ff34bff1300076bee6aa01872fdb7b7dd9e1  results/summary_table.md
ea87c67c2da3fa07f072742fb3f0340183a5b6776495ae21315dfd6fde804ee2  scripts/compare_with_recorded.py
b08f65cf73bbcc1bb3d1d4245b244ea53ca5d29959684e3a91e0131181e19048  scripts/diag_seed_sweep.py
990808a70755d2d77bc10adccb66b20cf1e31409d9931d8547c6ce45086dc3d6  scripts/repro_issue3433.py
72cc7528275ec6bb85c62b1c1ae9329c32f95d4785189d53e821f612da967a40  scripts/run_highs_repro.py
d5f6496de2c045e5030355c107d62bb2e28ab1b5c7b2eb19b90c062df2b92b6b  scripts/run_one_version.sh
9177e26f594ab7b3ba56ff99b449443b32a995ca7ca859692d3509e06b8c7743  scripts/verify_feasible_point.py


==> anc/three_phase_ni_supplement/highs_reproduction/env/dev_build_commit.txt <==
f144f50860dd2fb683ed08cb943fac88f72c02cf
2026-10-16 15:05:52 +0100 Merge pull request #3426 from fwesselm/presolveTimers


==> anc/three_phase_ni_supplement/highs_reproduction/env/pip_freeze_1.11.0.txt <==
highspy==1.11.0
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/env/pip_freeze_1.12.0.txt <==
highspy==1.12.0
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/env/pip_freeze_1.13.0.txt <==
highspy==1.13.0
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/env/pip_freeze_1.13.1.txt <==
highspy==1.13.1
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/env/pip_freeze_1.14.0.txt <==
highspy==1.14.0
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/env/pip_freeze_1.15.0.txt <==
highspy==1.15.0
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/env/pip_freeze_1.15.1.txt <==
highspy==1.15.1
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/feasible_points/point_indicator_obj19.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,0
c20,0
c21,0
c22,1
c23,0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,0
c30,0
c31,0
c32,0
c33,0
c34,0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/feasible_points/point_threshold_obj6.csv <==
column,value
c0,0
c1,16
c2,10
c3,4
c4,0
c5,16
c6,0
c7,11
c8,13
c9,0
c10,0
c11,11
c12,0
c13,12
c14,0
c15,10
c16,0
c17,1
c18,1
c19,1
c20,1
c21,1
c22,0


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/FOLLOWUP-REPORT.md <==
# HiGHS issue #3433: follow-up reproduction on arm64 and x86-64 (2026-10-17)

**Developer's response** (jajhall, 2026-10-17): "I've failed to reproduce this with the latest branch", using `hi_bug_indicator.mps`, `random_seed=15`, and "highspy with repro.py". The issue was then **closed as not planned**.
- No platform, commit or separate script was given. Their `repro.py` is presumably the one attached to the issue: SHA-256 `07155095…854f`, unchanged, with `random_seed=15`, `threads=1`, `mip_rel_gap=0`, presolve on and off, and the same model.

## Findings

1. **Commits.**
   - Previously tested: `f144f50860dd…` (2026-10-16).
   - `latest` now: `8fd6a9a4a268…` (2026-10-17). It is 8 commits ahead (`env/compare_f144f50_8fd6a9a_summary.txt`), touching `HighsMipSolver.cpp/.h`, `HighsLpRelaxation.cpp`, `HighsSolve.cpp` and `HighsOptions.h`. The relevant changes are "Enable parallel MIP by default" (#3406), "End search if worker global domain is infeasible", and #3432 "fix-3414", which adds MIP tolerance accessors.
2. **Settings.** The developer's description matches our `repro.py` exactly. The issue's `repro.py` and `hi_bug_indicator.mps` were rerun **unmodified**.. The MPS file equals the archived file.
3. **Library actually loaded.** In every environment, the process loads the `libhighs.1.dylib` of its own venv.
   - Evidence: the in-process image list in `env/loaded_images.txt`, which records abbreviated library hashes. `githash()` reports 04024d7, f144f50 or 8fd6a9a for the arm64 builds and the wheels.
   - The x86-64 source builds report an empty git hash, because git could not run under Rosetta during the build. They are identified by their source checkout (`env/commit_*.txt`) and their library hashes, which differ per commit.
4. **Clean rebuild of f144f50:** reproduced on arm64. Optimal 28, dual bound 28 with presolve on; 19 with presolve off.
5. **Current latest, tested separately:**
   - **arm64:** still reproduces with seed 15 (28/28).
   - **x86-64:** seed 15 gives the **correct 19**, which matches the developer.
6. **Records.** Complete logs, status, objective, dual bound, returned solutions and environment for every build: `runs/<build>/`, `env/`, `summary_followup.md`.
7. **Objective-19 point.** It satisfies the exact MPS model: every row, bound and integrality requirement, in rational arithmetic. Every point HiGHS returned (19, 23, 24 or 28) is feasible too. The failures are false optimality certificates.

| Build | arch | seed 0 | 11 | 15 | 124 | 127 | 267 |
|---|---|---|---|---|---|---|---|
| PyPI 1.15.1 | arm64 | 19 | 19 | **28** | **28** | 19 | 19 |
| f144f50 | arm64 | 19 | 19 | **28** | **28** | 19 | **28** |
| 8fd6a9a (latest) | arm64 | 19 | 19 | **28** | **28** | 19 | **28** |
| PyPI 1.15.1 | x86-64 | 19 | 19 | **28** | **28** | **23** | 19 |
| own build v1.15.1 | x86-64 | 19 | 19 | **28** | **28** | **23** | 19 |
| f144f50 | x86-64 | 19 | **24** | 19 | **28** | **24** | **28** |
| 8fd6a9a (latest) | x86-64 | 19 | **24** | 19 | **28** | **24** | **28** |

All entries have status Optimal and a dual bound equal to the objective, with presolve on. Presolve off gives 19 everywhere. Over seeds 0–299 on latest: x86-64 fails at seeds 11, 124, 127 and 267; arm64 at seeds 15, 124 and 267.

## Determination

**The discrepancy is a platform-dependent search path, not a fix and not different settings.**
- With identical source and settings, x86-64 and arm64 builds follow different branch-and-bound paths.
- On x86-64, the code changes between v1.15.1 and f144f50 moved the failure away from seed 15, so a developer on x86-64 sees 19 at seed 15. Our own x86-64 build of v1.15.1 matches the official wheel on all six seeds, so the build method is not the explanation.
- The false "Optimal" certificate **still occurs on the current latest branch on both architectures**: seed 124 gives 28 everywhere. It also shows the value 24 at seeds 11 and 127 on x86-64; 24 is the historical value from the authors' original run.

The root cause in HiGHS remains **unresolved and unknown**. Linux was not tested.


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/arch_check_x86_64-8fd6a9a.txt <==
/venv_x86_64-8fd6a9a/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so: Mach-O 64-bit bundle x86_64


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/arch_check_x86_64-f144f50.txt <==
/venv_x86_64-f144f50/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so: Mach-O 64-bit bundle x86_64


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/arch_check_x86_64-v1.15.1.txt <==
/venv_x86_64-v1.15.1/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so: Mach-O 64-bit bundle x86_64


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/commit_8fd6a9a.txt <==
8fd6a9a4a26801fb9d515a198e8e4056629dd999
2026-10-17 11:54:26 +0100 Merge pull request #3432 from ERGO-Code/fix-3414


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/commit_f144f50.txt <==
f144f50860dd2fb683ed08cb943fac88f72c02cf
2026-10-16 15:05:52 +0100 Merge pull request #3426 from fwesselm/presolveTimers


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/commit_v1.15.1.txt <==
04024d701f79feb8e2f18bc3df0dffc04ef05088 2026-07-02 09:42:37 +0300 Merge pull request #3127 from ERGO-Code/latest


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/compare_f144f50_8fd6a9a_summary.txt <==
Commits on ERGO-Code/HiGHS branch 'latest' after f144f50 up to 8fd6a9a (GitHub compare API, 2026-10-17): status ahead, ahead by 8
83f7d35f7  2026-10-13T12:45:30Z  Enable parallel MIP by default
0367bf552  2026-10-13T14:10:30Z  End search if worker global domain is infeasible
6a06ba8c8  2026-10-14T11:49:46Z  Merge branch 'latest' of https://github.com/ERGO-Code/HiGHS into enable-parallelism-by-default
f43111c17  2026-10-14T13:30:34Z  Add missing break
be81f4368  2026-10-14T13:33:30Z  Update documentation
e3379516f  2026-10-16T21:52:37Z  Introduced HighsOptions::getMipPrimalFeasibilityTolerance() and HighsOptions::getMipDualFeasibilityTolerance(), and using them to get the modified tolerances for MIPs, in particular during Highs::userScaleSolution, fixing 3414
770286103  2026-10-16T22:09:48Z  Merge pull request #3406 from ERGO-Code/enable-parallelism-by-default
8fd6a9a4a  2026-10-17T10:54:26Z  Merge pull request #3432 from ERGO-Code/fix-3414
Files changed: check/TestLpFileFormat.cpp (+1390 -1076), docs/src/parallel.md (+1 -1), highs/lp_data/HighsInterface.cpp (+10 -0), highs/lp_data/HighsOptions.h (+6 -0), highs/lp_data/HighsSolve.cpp (+14 -11), highs/mip/HighsLpRelaxation.cpp (+6 -8), highs/mip/HighsMipSolver.cpp (+20 -2), highs/mip/HighsMipSolver.h (+1 -1)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/identities.txt <==
runs/1.15.1 arm64 1.15.1 '04024d7' ['highspy 1.15.1'] c6882c174834
runs/8fd6a9a arm64 1.15.1 '8fd6a9a' ['highspy 1.15.1'] 97882d76fe45
runs/dev arm64 1.15.1 'f144f50' ['highspy 1.15.1'] 97882d76fe45
runs/f144f50 arm64 1.15.1 'f144f50' ['highspy 1.15.1'] 97882d76fe45
runs/x86_64-1.15.1 x86_64 1.15.1 '04024d7' ['highspy 1.15.1'] 7c196e9097fd
runs/x86_64-8fd6a9a x86_64 1.15.1 '' ['highspy 1.15.1'] fe5e67fa1f8d
runs/x86_64-f144f50 x86_64 1.15.1 '' ['highspy 1.15.1'] fe5e67fa1f8d
runs/x86_64-v1.15.1 x86_64 1.15.1 '' ['highspy 1.15.1'] a0dc1921ba8a


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/loaded_images.txt <==
== x86_64-8fd6a9a
x86_64 site-packages/highspy/_core.cpython-313-darwin.so fe5e67fa1f8df36e githash=''
x86_64 site-packages/highspy/libhighs.1.dylib 7f17530893818d0c githash=''
== x86_64-f144f50
x86_64 site-packages/highspy/_core.cpython-313-darwin.so fe5e67fa1f8df36e githash=''
x86_64 site-packages/highspy/libhighs.1.dylib cc569925cc37539e githash=''
== x86_64-v1.15.1
x86_64 site-packages/highspy/_core.cpython-313-darwin.so a0dc1921ba8a0066 githash=''
x86_64 site-packages/highspy/libhighs.1.dylib 4f741d2b4d300af4 githash=''
== x86_64-1.15.1
x86_64 site-packages/highspy/_core.cpython-313-darwin.so 7c196e9097fd1494 githash='04024d7'
x86_64 site-packages/highspy/libhighs.1.dylib 38347bf267366a70 githash='04024d7'
== 8fd6a9a
arm64 site-packages/highspy/_core.cpython-313-darwin.so 97882d76fe459b7c githash='8fd6a9a'
arm64 site-packages/highspy/libhighs.1.dylib 7b9b668dc81be896 githash='8fd6a9a'
== f144f50
arm64 site-packages/highspy/_core.cpython-313-darwin.so 97882d76fe459b7c githash='f144f50'
arm64 site-packages/highspy/libhighs.1.dylib 89f70b1a03cee7ae githash='f144f50'


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/pip_freeze_x86_64-1.15.1.txt <==
highspy==1.15.1
numpy==2.5.4


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/env/remote_heads_2026-10-17.txt <==
8fd6a9a4a26801fb9d515a198e8e4056629dd999	refs/heads/latest
73cac48c5340d775a477087198611862559be250	refs/heads/master


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1737     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1935     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4341     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0965298772789
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.18 (Solve)
                        MIP    time [calls] = 0.17 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1017     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1025     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0443152060659
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed0_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     22       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     73      2692     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     2025     54     78      2803     0.1s
 B      24      10         4  37.77%   13.70781845     25                45.17%     2025     54     78      3035     0.2s
 B      29       5         8  49.68%   13.70781845     24                42.88%     2087     58    212      3671     0.2s
 T      29       2         8  50.00%   13.70781845     22                37.69%     2088     58    220      3671     0.2s
 B      35       0        10  75.00%   13.70781845     19                27.85%     2124     65    255      4050     0.2s
        36       0        11 100.00%   19              19                 0.00%     2125     65    259      4378     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.128010317846
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.24
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.24 (Solve)
                        MIP    time [calls] = 0.22 [1]
                        subMIP time [calls] = 0.02 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             36
  Repair LPs        0
  LP iterations     4378
                    2910 (strong br.)
                    629 (separation)
                    238 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed0_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       312     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       439     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0406231351355
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.10489395411e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.06 (Solve)
                        MIP    time [calls] = 0.05 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     439
                    68 (strong br.)
                    187 (separation)
                    84 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed11_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        70     0.0s
 L       0       0         0   0.00%   12.62829936     33                61.73%     1585     70     29       326     0.1s
 L       0       0         0   0.00%   12.62829936     32                60.54%     1585     18     29       376     0.1s
 T       8       0         2  28.12%   12.62829936     30                57.91%     1585     18    110      1867     0.1s
 T      10       0         3  29.69%   12.62829936     29                56.45%     1586     18    110      1871     0.1s
 T      15       0         6  35.94%   12.62829936     28                54.90%     1587     18    110      1876     0.1s
 T      28       0        13  75.00%   12.62829936     27                53.23%     1589     18    176      2862     0.2s
 B      38       0        14  76.56%   12.62829936     25                49.49%     1590     18    187      3788     0.2s
 B      51       2        18  82.03%   15.4174099      24                35.76%     1823     38    220      5005     0.2s
 T      52       2        19  83.59%   15.4174099      22                29.92%     1824     38    234      5034     0.2s
 T      55       2        20  86.72%   15.4174099      22                29.92%     1826     38    270      5093     0.2s
 T      56       1        21  92.97%   17.73883864     19                 6.64%     1722     42    271      5207     0.2s
        58       0        23 100.00%   19              19                 0.00%     1686     38    272      5273     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.124579084329
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    3.99680288865e-15 (int. viol.)
                    0 (row viol.)
  Timing            0.24
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [7]
                    0.24 (Solve)
                        MIP    time [calls] = 0.22 [1]
                        subMIP time [calls] = 0.02 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [7]
  Max sub-MIP depth 4
  Nodes             58
  Repair LPs        0
  LP iterations     5273
                    3959 (strong br.)
                    356 (separation)
                    284 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed11_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        64     0.0s
 L       0       0         0   0.00%   11.65292229     37                68.51%     1172     34    101       223     0.1s
 L       0       0         0   0.00%   11.65292229     34                65.73%     1172     12    101       263     0.1s
 B       0       0         0   0.00%   11.65292229     30                61.16%     1172     12    115       263     0.1s
 T       0       0         0   0.00%   11.65292229     29                59.82%     1173     12    130       263     0.1s
 T       7       0         1   6.25%   11.65292229     28                58.38%     1173     12    133      1120     0.1s
 T       9       0         2  12.50%   11.65292229     27                56.84%     1173     12    160      1123     0.1s
 T      14       1         3  14.06%   11.65292229     24                51.45%     1173     12    167      1197     0.1s
 T      16       1         5  48.44%   11.65292229     22                47.03%     1173     12    429      1215     0.1s
 T      19       0         6  98.44%   18              19                 5.26%     1173     12    437      1365     0.1s
        20       0         7 100.00%   19              19                 0.00%     1173     12    438      1388     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0666976668119
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    7.69002536839e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.10
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.10 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             20
  Repair LPs        0
  LP iterations     1388
                    925 (strong br.)
                    159 (separation)
                    77 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed124_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      1        68     0.0s
 L       0       0         0   0.00%   12.55427969     33                61.96%     1730     67     20       331     0.1s
 L       0       0         0   0.00%   12.55427969     25                49.78%     1730     21     20       385     0.1s
 T       0       0         0   0.00%   12.55427969     24                47.69%     1730     21     32       385     0.1s
 T      12       1         4  81.25%   12.55427969     19                33.92%     1732     21    169      3705     0.1s
        17       0         6 100.00%   19              19                 0.00%     2006     69    253      4366     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0885216960824
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    2.32702745961e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [4]
                    0.18 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.01 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [4]
  Max sub-MIP depth 2
  Nodes             17
  Repair LPs        0
  LP iterations     4366
                    3532 (strong br.)
                    359 (separation)
                    142 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed124_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            44                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     43                83.23%        0      0      0        76     0.0s
 C       0       0         0   0.00%   10.8367263      41                73.57%      377     14      0       133     0.0s
 L       0       0         0   0.00%   10.93661337     37                70.44%      773     32     12       165     0.0s
 L       0       0         0   0.00%   10.93661337     31                64.72%      773     18     12       232     0.0s
 T       2       0         1  50.00%   10.93661337     28                60.94%      773     18    110       693     0.1s
         8       0         2 100.00%   28              28                 0.00%      774     18    111       738     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0318688580859
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.05
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             8
  Repair LPs        0
  LP iterations     738
                    430 (strong br.)
                    89 (separation)
                    102 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed127_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            29                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     29                75.14%        0      0      1        73     0.0s
 L       0       0         0   0.00%   12.57581224     27                53.42%     1635     74     21       389     0.1s
 B       5       0         1   6.25%   12.57581224     26                51.63%     1635     21     46      1849     0.1s
 L       8       2         1  12.50%   13.47375404     19                29.09%     1890     54     46      2014     0.2s
        11       0         4 100.00%   19              19                 0.00%     1867     61     94      3372     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.096600815584
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [6]
                    0.20 (Solve)
                        MIP    time [calls] = 0.15 [1]
                        subMIP time [calls] = 0.05 [6]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [6]
  Max sub-MIP depth 4
  Nodes             11
  Repair LPs        0
  LP iterations     3372
                    1664 (strong br.)
                    536 (separation)
                    861 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed127_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            50                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     47                84.66%        0      0      0        70     0.0s
 C       0       0         0   0.00%   11.0205766      45                75.51%      353     17      0       157     0.0s
 L       0       0         0   0.00%   11.70781287     42                72.12%     1383     44      0       279     0.0s
 L       0       0         0   0.00%   11.70781287     26                54.97%     1383     18      0       338     0.0s
 B       0       0         0   0.00%   11.70781287     24                51.22%     1383     18    107       338     0.1s
 B       0       0         0   0.00%   11.70781287     19                38.38%     1384     18    126       338     0.1s
         1       0         1 100.00%   19              19                 0.00%     1385     18    131       700     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0345550263692
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.39822697808e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.06 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     700
                    284 (strong br.)
                    209 (separation)
                    102 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed15_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1737     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1935     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4341     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.112883763985
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.21 (Solve)
                        MIP    time [calls] = 0.19 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed15_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1017     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1025     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0465971683102
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed267_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 L       0       0         0   0.00%   12.11062939     34                64.38%     1627     64     72       317     0.1s
 L       0       0         0   0.00%   12.11062939     25                51.56%     1627     20     72       527     0.1s
 B       5       1         1  18.75%   12.11062939     24                49.54%     1627     20    208      1852     0.2s
 B       7       1         2  31.25%   12.11062939     24                49.54%     1629     20    216      2052     0.2s
 B       7       1         2  31.25%   12.11062939     22                44.95%     1630     20    216      2052     0.2s
 T      16       0         5  76.56%   12.80493651     19                32.61%     1913     67    230      3853     0.3s
        18       0         7 100.00%   19              19                 0.00%     1914     67    232      3866     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.175395356825
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.34
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.33 (Solve)
                        MIP    time [calls] = 0.31 [1]
                        subMIP time [calls] = 0.02 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             18
  Repair LPs        0
  LP iterations     3866
                    2850 (strong br.)
                    364 (separation)
                    272 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/highs_seed267_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        71     0.0s
 C       0       0         0   0.00%   10.73197756     44                75.61%      357     12      0       140     0.0s
 L       0       0         0   0.00%   11.20849736     41                72.66%     1350     29      0       242     0.0s
 L       0       0         0   0.00%   11.20849736     25                55.17%     1350     17      0       294     0.0s
 B       0       0         0   0.00%   11.20849736     24                53.30%     1350     17     23       294     0.1s
 B       0       0         0   0.00%   11.20849736     19                41.01%     1351     17     27       294     0.1s
         1       0         1 100.00%   19              19                 0.00%     1352     17     29       505     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0379399470686
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.31894495325e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     505
                    149 (strong br.)
                    171 (separation)
                    85 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "arm64",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "04024d7",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "c6882c174834f6a0b4378d0ef7bf91f834abec7ba9c81d359ebfb8a79e0f48d2",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "e05b4c054f6f90f026b397183a6a94a18ab4ee11bb49209b6d0b5c12fefab2b8",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "e05b4c054f6f90f026b397183a6a94a18ab4ee11bb49209b6d0b5c12fefab2b8"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/output.txt <==
1.15.1 04024d7 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/output_seeds.txt <==
1.15.1 04024d7 seed 0 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1 04024d7 seed 0 presolve off Optimal objective 18.999999999999996 dual bound 18.999999999999996
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed0_presolve_on.csv: FEASIBLE; objective 19
1.15.1 04024d7 seed 11 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1 04024d7 seed 11 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed11_presolve_on.csv: FEASIBLE; objective 19
1.15.1 04024d7 seed 15 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 seed 15 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed15_presolve_on.csv: FEASIBLE; objective 28
1.15.1 04024d7 seed 124 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 seed 124 presolve off Optimal objective 19.000000000000313 dual bound 19.000000000000313
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed124_presolve_on.csv: FEASIBLE; objective 28
1.15.1 04024d7 seed 127 presolve on Optimal objective 18.99999999999988 dual bound 18.99999999999988
1.15.1 04024d7 seed 127 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed127_presolve_on.csv: FEASIBLE; objective 19
1.15.1 04024d7 seed 267 presolve on Optimal objective 19.000000000000064 dual bound 19.000000000000064
1.15.1 04024d7 seed 267 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed267_presolve_on.csv: FEASIBLE; objective 19


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,-0
c9,0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,5
c3,-0
c4,0
c5,4
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,0
c24,11
c25,0
c26,0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed0_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,0
c13,0
c14,-0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed0_presolve_on.csv <==
column,value
c0,0
c1,0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,-0
c11,1
c12,-0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed11_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,0
c40,-0
c41,1
c42,-0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed11_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,0
c3,0
c4,0
c5,9
c6,-0
c7,2
c8,0
c9,-0
c10,-0
c11,1
c12,-0
c13,0
c14,-0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,-0
c50,-0
c51,0
c52,1
c53,0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed124_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,0
c3,-0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,0
c28,0
c29,0
c30,-0
c31,0
c32,-0
c33,-0
c34,0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,0
c41,1
c42,-0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,-0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed124_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,0
c4,0
c5,4
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,-0
c51,0
c52,1
c53,1
c54,1
c55,0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed127_presolve_off.csv <==
column,value
c0,0
c1,0
c2,-0
c3,0
c4,0
c5,9
c6,-0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,-0
c14,-0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,-0
c34,0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,0
c54,1
c55,-0
c56,1
c57,-0
c58,0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed127_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,0
c4,0
c5,9
c6,-0
c7,2
c8,0
c9,-0
c10,-0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,0
c20,-0
c21,0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,-0
c50,0
c51,-0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed15_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,-0
c9,0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed15_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,5
c3,-0
c4,0
c5,4
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,0
c24,11
c25,0
c26,0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed267_presolve_off.csv <==
column,value
c0,0
c1,0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,-0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,-0
c50,-0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/1.15.1/solution_seed267_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,-0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,-0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,-0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     28       280     0.0s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     28       345     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    100      1741     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    100      1939     0.1s
 B      34       0        11  81.35%   12.1331546      22                44.85%     1712     20    432      3791     0.1s
 T      38       1        12  87.50%   14.14893672     19                25.53%     2204     65    444      4199     0.2s
        40       0        14 100.00%   19              19                 0.00%     2205     65    444      4319     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0913376882726
  Solution status   feasible
                    19 (objective)
                    4.4408920985e-16 (integrality violation)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.17 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.01 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             40
  Repair LPs        0
  LP iterations     4319
                    3307 (strong br.)
                    315 (separation)
                    181 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    127       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18    127       487     0.1s
 T       2       0         1  50.00%   11.76146088     30                60.80%     1534     18    205      1115     0.1s
 T       8       0         2  51.56%   11.76146088     29                59.44%     1535     18    210      1124     0.1s
 T       9       0         3  75.00%   11.76146088     28                57.99%     1535     18    213      1125     0.1s
        11       0         4 100.00%   28              28                 0.00%     1535     18    214      1179     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0399277080414
  Solution status   feasible
                    28 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     1179
                    587 (strong br.)
                    235 (separation)
                    229 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed0_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1713     20     35       404     0.1s
 T       4       0         1  12.50%   12.70105732     28                54.64%     1714     20     69      1567     0.1s
 B       8       0         2  15.62%   12.70105732     27                52.96%     1715     20     69      1706     0.1s
 B      17       1         3  44.14%   13.01329602     25                47.95%     1996     52     83      3344     0.1s
 L      23       2         6  56.25%   14.71599423     22                33.11%     2063     52    101      3701     0.2s
 T      25       0         8  75.00%   14.92886825     19                21.43%     2760     63    121      4153     0.2s
        27       0         9 100.00%   19              19                 0.00%     2760     63    121      4468     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.105497401434
  Solution status   feasible
                    19 (objective)
                    3.8369307731e-13 (integrality violation)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.21 (Solve)
                        MIP    time [calls] = 0.19 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             27
  Repair LPs        0
  LP iterations     4468
                    2938 (strong br.)
                    735 (separation)
                    256 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed0_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            45                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     44                83.61%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     42                74.23%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.0s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       312     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       448     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0350907737502
  Solution status   feasible
                    19 (objective)
                    1.10489395411e-12 (integrality violation)
  Timing            0.05
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     448
                    68 (strong br.)
                    187 (separation)
                    93 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed11_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      1        70     0.0s
 L       0       0         0   0.00%   12.62829936     33                61.73%     1585     70     29       326     0.0s
 L       0       0         0   0.00%   12.62829936     32                60.54%     1585     18     29       376     0.0s
 T       8       0         2  28.12%   12.62829936     30                57.91%     1585     18    110      1867     0.1s
 T      10       0         3  29.69%   12.62829936     29                56.45%     1586     18    110      1871     0.1s
 T      15       0         6  35.94%   12.62829936     28                54.90%     1587     18    110      1876     0.1s
 T      28       0        13  75.00%   12.62829936     27                53.23%     1589     18    176      2862     0.1s
 B      38       0        14  76.56%   12.62829936     25                49.49%     1590     18    187      3788     0.1s
 T      53       1        19  82.42%   15.4174099      19                18.86%     1823     38    215      5010     0.2s
        56       0        22 100.00%   19              19                 0.00%     1851     47    234      5115     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0977147754847
  Solution status   feasible
                    19 (objective)
  Timing            0.19
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [8]
                    0.18 (Solve)
                        MIP    time [calls] = 0.17 [1]
                        subMIP time [calls] = 0.02 [6]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [8]
  Max sub-MIP depth 4
  Nodes             56
  Repair LPs        0
  LP iterations     5115
                    3886 (strong br.)
                    342 (separation)
                    281 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed11_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        64     0.0s
 L       0       0         0   0.00%   11.65292229     32                63.58%     1172     34    107       223     0.0s
 L       0       0         0   0.00%   11.65292229     29                59.82%     1172     12    114       281     0.0s
 T       7       0         2  15.62%   11.65292229     25                53.39%     1172     12    168       627     0.0s
 T       9       0         3  17.19%   11.65292229     24                51.45%     1173     12    172       631     0.0s
 B      10       0         4  50.00%   11.65292229     19                38.67%     1173     12    217       635     0.1s
        11       0         5 100.00%   19              19                 0.00%     1174     12    227       731     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0301489160689
  Solution status   feasible
                    19 (objective)
                    1.7763568394e-15 (integrality violation)
  Timing            0.05
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     731
                    323 (strong br.)
                    159 (separation)
                    115 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed124_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      1        68     0.0s
 L       0       0         0   0.00%   12.55427969     32.999999         61.96%     1730     67     20       331     0.1s
 L       0       0         0   0.00%   12.55427969     25                49.78%     1730     21     20       385     0.1s
 T       0       0         0   0.00%   12.55427969     24                47.69%     1730     21     32       385     0.1s
 B      19       0         7  84.38%   12.55427969     22                42.94%     1734     21     97      4302     0.1s
 H      21       0         7  87.50%   15.20726096     19                19.96%     2040     58    100      4706     0.1s
        22       0         8 100.00%   19              19                 0.00%     2042     58    134      4803     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.07684343925
  Solution status   feasible
                    19 (objective)
                    3.5527136788e-13 (integrality violation)
  Timing            0.15
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.15 (Solve)
                        MIP    time [calls] = 0.14 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             22
  Repair LPs        0
  LP iterations     4803
                    3936 (strong br.)
                    378 (separation)
                    108 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed124_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 L       0       0         0   0.00%   10.93661337     34                67.83%      773     32    113       165     0.0s
 L       0       0         0   0.00%   10.93661337     31                64.72%      773     18    113       243     0.0s
 T       2       0         1  50.00%   10.93661337     28                60.94%      773     18    211       704     0.1s
         8       0         2 100.00%   28              28                 0.00%      774     18    212       752     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.031924874027
  Solution status   feasible
                    28 (objective)
  Timing            0.05
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.01 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             8
  Repair LPs        0
  LP iterations     752
                    430 (strong br.)
                    89 (separation)
                    116 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed127_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            29                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     29                75.14%        0      0      1        73     0.0s
 L       0       0         0   0.00%   12.57581224     27                53.42%     1635     74     21       389     0.1s
 B       5       0         1   6.25%   12.57581224     26                51.63%     1635     21     46      1849     0.1s
 L       8       2         1  12.50%   13.47375404     19                29.09%     1890     54     46      2014     0.1s
        11       0         4 100.00%   19              19                 0.00%     1867     61     94      3258     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0829810349708
  Solution status   feasible
                    19 (objective)
                    8.881784197e-16 (integrality violation)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
                    0.18 (Solve)
                        MIP    time [calls] = 0.13 [1]
                        subMIP time [calls] = 0.04 [5]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     3258
                    1664 (strong br.)
                    536 (separation)
                    747 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed127_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      4        70     0.0s
 L       0       0         0   0.00%   11.70781287     36                67.48%     1383     44    110       279     0.0s
 L       0       0         0   0.00%   11.70781287     27                56.64%     1383     18    110       329     0.1s
 B       0       0         0   0.00%   11.70781287     24                51.22%     1383     18    173       329     0.1s
 B       0       0         0   0.00%   11.70781287     19                38.38%     1384     18    192       329     0.1s
         1       0         1 100.00%   19              19                 0.00%     1385     18    203       697     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0392757409816
  Solution status   feasible
                    19 (objective)
                    1.72839520474e-12 (integrality violation)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.05 [1]
                        subMIP time [calls] = 0.01 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     697
                    289 (strong br.)
                    209 (separation)
                    94 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed15_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     28       280     0.0s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     28       345     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    100      1741     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    100      1939     0.1s
 B      34       0        11  81.35%   12.1331546      22                44.85%     1712     20    432      3791     0.1s
 T      38       1        12  87.50%   14.14893672     19                25.53%     2204     65    444      4199     0.2s
        40       0        14 100.00%   19              19                 0.00%     2205     65    444      4319     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0914184066918
  Solution status   feasible
                    19 (objective)
                    4.4408920985e-16 (integrality violation)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.17 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.01 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             40
  Repair LPs        0
  LP iterations     4319
                    3307 (strong br.)
                    315 (separation)
                    181 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed15_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    127       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18    127       487     0.1s
 T       2       0         1  50.00%   11.76146088     30                60.80%     1534     18    205      1115     0.1s
 T       8       0         2  51.56%   11.76146088     29                59.44%     1535     18    210      1124     0.1s
 T       9       0         3  75.00%   11.76146088     28                57.99%     1535     18    213      1125     0.1s
        11       0         4 100.00%   28              28                 0.00%     1535     18    214      1179     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0391924008217
  Solution status   feasible
                    28 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.06 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     1179
                    587 (strong br.)
                    235 (separation)
                    229 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed267_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 L       0       0         0   0.00%   12.11062939     34                64.38%     1627     64     72       317     0.1s
 L       0       0         0   0.00%   12.11062939     25                51.56%     1627     20     72       522     0.1s
 B       6       0         2  25.00%   12.11062939     24                49.54%     1627     20    203      1849     0.1s
 B       8       0         3  37.50%   12.11062939     24                49.54%     1629     20    231      2046     0.1s
 B       8       0         3  37.50%   12.11062939     22                44.95%     1630     20    231      2046     0.1s
 T      20       0         7  75.00%   12.80493651     19                32.61%     2010     57    283      3650     0.2s
        22       0         8 100.00%   19              19                 0.00%     2011     57    283      3889     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0853023146092
  Solution status   feasible
                    19 (objective)
                    4.10534895662e-13 (integrality violation)
  Timing            0.16
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.16 (Solve)
                        MIP    time [calls] = 0.14 [1]
                        subMIP time [calls] = 0.01 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             22
  Repair LPs        0
  LP iterations     3889
                    2876 (strong br.)
                    365 (separation)
                    252 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/highs_seed267_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 8fd6a9a): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            43                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     42                82.83%        0      0      0        71     0.0s
 C       0       0         0   0.00%   10.73197756     40                73.17%      357     12      0       140     0.0s
 L       0       0         0   0.00%   11.20849736     39                71.26%     1350     29     10       242     0.0s
 L       0       0         0   0.00%   11.20849736     30                62.64%     1350     17     10       294     0.0s
 T      10       0         1  25.00%   11.20849736     29                61.35%     1350     17     86       881     0.1s
 T      11       0         2  50.00%   11.20849736     28                59.97%     1351     17     88       888     0.1s
        13       0         3 100.00%   28              28                 0.00%     1351     17     89       932     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0343194647139
  Solution status   feasible
                    28 (objective)
  Timing            0.05
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             13
  Repair LPs        0
  LP iterations     932
                    538 (strong br.)
                    171 (separation)
                    89 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "arm64",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "8fd6a9a",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "97882d76fe459b7c35c7c498a9f1eaae5d9ad74e381909d9e257fc69e5d6ad74",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "7b9b668dc81be8962b906c82f659808929a3d1fc08fa18e1d06a098925a59028",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "7b9b668dc81be8962b906c82f659808929a3d1fc08fa18e1d06a098925a59028"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/output.txt <==
1.15.1 8fd6a9a presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 8fd6a9a presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/output_seeds.txt <==
1.15.1 8fd6a9a seed 0 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1 8fd6a9a seed 0 presolve off Optimal objective 19.00000000000027 dual bound 19.00000000000027
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed0_presolve_on.csv: FEASIBLE; objective 19
1.15.1 8fd6a9a seed 11 presolve on Optimal objective 19.000000000000004 dual bound 19.000000000000004
1.15.1 8fd6a9a seed 11 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed11_presolve_on.csv: FEASIBLE; objective 19
1.15.1 8fd6a9a seed 15 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 8fd6a9a seed 15 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed15_presolve_on.csv: FEASIBLE; objective 28
1.15.1 8fd6a9a seed 124 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 8fd6a9a seed 124 presolve off Optimal objective 19.000000000000107 dual bound 19.000000000000107
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed124_presolve_on.csv: FEASIBLE; objective 28
1.15.1 8fd6a9a seed 127 presolve on Optimal objective 18.99999999999995 dual bound 18.99999999999995
1.15.1 8fd6a9a seed 127 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed127_presolve_on.csv: FEASIBLE; objective 19
1.15.1 8fd6a9a seed 267 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 8fd6a9a seed 267 presolve off Optimal objective 18.999999999999968 dual bound 18.999999999999968
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed267_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed0_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed0_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,-0
c3,0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed11_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed11_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed124_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed124_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed127_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed127_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,0
c20,-0
c21,-0
c22,1
c23,0
c24,6
c25,0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed15_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed15_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed267_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,-0
c30,-0
c31,-0
c32,0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/8fd6a9a/solution_seed267_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/dev/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     28       280     0.0s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     28       345     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    100      1741     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    100      1939     0.1s
 B      34       0        11  81.35%   12.1331546      22                44.85%     1712     20    432      3791     0.1s
 T      38       1        12  87.50%   14.14893672     19                25.53%     2204     65    444      4199     0.2s
        40       0        14 100.00%   19              19                 0.00%     2205     65    444      4319     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0915634648702
  Solution status   feasible
                    19 (objective)
                    4.4408920985e-16 (integrality violation)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.18 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.01 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             40
  Repair LPs        0
  LP iterations     4319
                    3307 (strong br.)
                    315 (separation)
                    181 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/dev/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    127       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18    127       487     0.1s
 T       2       0         1  50.00%   11.76146088     30                60.80%     1534     18    205      1115     0.1s
 T       8       0         2  51.56%   11.76146088     29                59.44%     1535     18    210      1124     0.1s
 T       9       0         3  75.00%   11.76146088     28                57.99%     1535     18    213      1125     0.1s
        11       0         4 100.00%   28              28                 0.00%     1535     18    214      1179     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0406176820251
  Solution status   feasible
                    28 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     1179
                    587 (strong br.)
                    235 (separation)
                    229 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/dev/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "arm64",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "f144f50",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "97882d76fe459b7c35c7c498a9f1eaae5d9ad74e381909d9e257fc69e5d6ad74",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "89f70b1a03cee7ae778a26e1a864f7a30a05450f1f61e8b16ad4e28c38543a01",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "89f70b1a03cee7ae778a26e1a864f7a30a05450f1f61e8b16ad4e28c38543a01"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/dev/output.txt <==
1.15.1 f144f50 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 f144f50 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/dev/solution_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/dev/solution_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     28       280     0.0s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     28       345     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    100      1741     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    100      1939     0.1s
 B      34       0        11  81.35%   12.1331546      22                44.85%     1712     20    432      3791     0.1s
 T      38       1        12  87.50%   14.14893672     19                25.53%     2204     65    444      4199     0.2s
        40       0        14 100.00%   19              19                 0.00%     2205     65    444      4319     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0909227874867
  Solution status   feasible
                    19 (objective)
                    4.4408920985e-16 (integrality violation)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.17 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.01 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             40
  Repair LPs        0
  LP iterations     4319
                    3307 (strong br.)
                    315 (separation)
                    181 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    127       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18    127       487     0.1s
 T       2       0         1  50.00%   11.76146088     30                60.80%     1534     18    205      1115     0.1s
 T       8       0         2  51.56%   11.76146088     29                59.44%     1535     18    210      1124     0.1s
 T       9       0         3  75.00%   11.76146088     28                57.99%     1535     18    213      1125     0.1s
        11       0         4 100.00%   28              28                 0.00%     1535     18    214      1179     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0401590694701
  Solution status   feasible
                    28 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     1179
                    587 (strong br.)
                    235 (separation)
                    229 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed0_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1713     20     35       404     0.1s
 T       4       0         1  12.50%   12.70105732     28                54.64%     1714     20     69      1567     0.1s
 B       8       0         2  15.62%   12.70105732     27                52.96%     1715     20     69      1706     0.1s
 B      17       1         3  44.14%   13.01329602     25                47.95%     1996     52     83      3344     0.1s
 L      23       2         6  56.25%   14.71599423     22                33.11%     2063     52    101      3701     0.2s
 T      25       0         8  75.00%   14.92886825     19                21.43%     2760     63    121      4153     0.2s
        27       0         9 100.00%   19              19                 0.00%     2760     63    121      4468     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.106162379793
  Solution status   feasible
                    19 (objective)
                    3.8369307731e-13 (integrality violation)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.21 (Solve)
                        MIP    time [calls] = 0.19 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             27
  Repair LPs        0
  LP iterations     4468
                    2938 (strong br.)
                    735 (separation)
                    256 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed0_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            45                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     44                83.61%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     42                74.23%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       312     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       448     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0367802682043
  Solution status   feasible
                    19 (objective)
                    1.10489395411e-12 (integrality violation)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     448
                    68 (strong br.)
                    187 (separation)
                    93 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed11_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      1        70     0.0s
 L       0       0         0   0.00%   12.62829936     33                61.73%     1585     70     29       326     0.0s
 L       0       0         0   0.00%   12.62829936     32                60.54%     1585     18     29       376     0.0s
 T       8       0         2  28.12%   12.62829936     30                57.91%     1585     18    110      1867     0.1s
 T      10       0         3  29.69%   12.62829936     29                56.45%     1586     18    110      1871     0.1s
 T      15       0         6  35.94%   12.62829936     28                54.90%     1587     18    110      1876     0.1s
 T      28       0        13  75.00%   12.62829936     27                53.23%     1589     18    176      2862     0.1s
 B      38       0        14  76.56%   12.62829936     25                49.49%     1590     18    187      3788     0.1s
 T      53       1        19  82.42%   15.4174099      19                18.86%     1823     38    215      5010     0.2s
        56       0        22 100.00%   19              19                 0.00%     1851     47    234      5115     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.101572033174
  Solution status   feasible
                    19 (objective)
  Timing            0.20
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [8]
                    0.20 (Solve)
                        MIP    time [calls] = 0.18 [1]
                        subMIP time [calls] = 0.02 [6]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [8]
  Max sub-MIP depth 4
  Nodes             56
  Repair LPs        0
  LP iterations     5115
                    3886 (strong br.)
                    342 (separation)
                    281 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed11_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        64     0.0s
 L       0       0         0   0.00%   11.65292229     32                63.58%     1172     34    107       223     0.0s
 L       0       0         0   0.00%   11.65292229     29                59.82%     1172     12    114       281     0.0s
 T       7       0         2  15.62%   11.65292229     25                53.39%     1172     12    168       627     0.1s
 T       9       0         3  17.19%   11.65292229     24                51.45%     1173     12    172       631     0.1s
 B      10       0         4  50.00%   11.65292229     19                38.67%     1173     12    217       635     0.1s
        11       0         5 100.00%   19              19                 0.00%     1174     12    227       731     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0309404817239
  Solution status   feasible
                    19 (objective)
                    1.7763568394e-15 (integrality violation)
  Timing            0.05
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     731
                    323 (strong br.)
                    159 (separation)
                    115 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed124_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      1        68     0.0s
 L       0       0         0   0.00%   12.55427969     32.999999         61.96%     1730     67     20       331     0.1s
 L       0       0         0   0.00%   12.55427969     25                49.78%     1730     21     20       385     0.1s
 T       0       0         0   0.00%   12.55427969     24                47.69%     1730     21     32       385     0.1s
 B      19       0         7  84.38%   12.55427969     22                42.94%     1734     21     97      4302     0.2s
 H      21       0         7  87.50%   15.20726096     19                19.96%     2040     58    100      4706     0.2s
        22       0         8 100.00%   19              19                 0.00%     2042     58    134      4803     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0850217169534
  Solution status   feasible
                    19 (objective)
                    3.5527136788e-13 (integrality violation)
  Timing            0.17
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.16 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             22
  Repair LPs        0
  LP iterations     4803
                    3936 (strong br.)
                    378 (separation)
                    108 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed124_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 L       0       0         0   0.00%   10.93661337     34                67.83%      773     32    113       165     0.0s
 L       0       0         0   0.00%   10.93661337     31                64.72%      773     18    113       243     0.0s
 T       2       0         1  50.00%   10.93661337     28                60.94%      773     18    211       704     0.1s
         8       0         2 100.00%   28              28                 0.00%      774     18    212       752     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0360608858842
  Solution status   feasible
                    28 (objective)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.06 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             8
  Repair LPs        0
  LP iterations     752
                    430 (strong br.)
                    89 (separation)
                    116 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed127_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            29                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     29                75.14%        0      0      1        73     0.0s
 L       0       0         0   0.00%   12.57581224     27                53.42%     1635     74     21       389     0.1s
 B       5       0         1   6.25%   12.57581224     26                51.63%     1635     21     46      1849     0.1s
 L       8       2         1  12.50%   13.47375404     19                29.09%     1890     54     46      2014     0.2s
        11       0         4 100.00%   19              19                 0.00%     1867     61     94      3258     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0905078862942
  Solution status   feasible
                    19 (objective)
                    8.881784197e-16 (integrality violation)
  Timing            0.19
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
                    0.19 (Solve)
                        MIP    time [calls] = 0.15 [1]
                        subMIP time [calls] = 0.05 [5]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     3258
                    1664 (strong br.)
                    536 (separation)
                    747 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed127_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      4        70     0.0s
 L       0       0         0   0.00%   11.70781287     36                67.48%     1383     44    110       279     0.0s
 L       0       0         0   0.00%   11.70781287     27                56.64%     1383     18    110       329     0.1s
 B       0       0         0   0.00%   11.70781287     24                51.22%     1383     18    173       329     0.1s
 B       0       0         0   0.00%   11.70781287     19                38.38%     1384     18    192       329     0.1s
         1       0         1 100.00%   19              19                 0.00%     1385     18    203       697     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0397591957662
  Solution status   feasible
                    19 (objective)
                    1.72839520474e-12 (integrality violation)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.05 [1]
                        subMIP time [calls] = 0.01 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     697
                    289 (strong br.)
                    209 (separation)
                    94 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed15_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     28       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     28       345     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    100      1741     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    100      1939     0.1s
 B      34       0        11  81.35%   12.1331546      22                44.85%     1712     20    432      3791     0.2s
 T      38       1        12  87.50%   14.14893672     19                25.53%     2204     65    444      4199     0.2s
        40       0        14 100.00%   19              19                 0.00%     2205     65    444      4319     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0986629255825
  Solution status   feasible
                    19 (objective)
                    4.4408920985e-16 (integrality violation)
  Timing            0.19
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.19 (Solve)
                        MIP    time [calls] = 0.17 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             40
  Repair LPs        0
  LP iterations     4319
                    3307 (strong br.)
                    315 (separation)
                    181 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed15_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    127       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18    127       487     0.1s
 T       2       0         1  50.00%   11.76146088     30                60.80%     1534     18    205      1115     0.1s
 T       8       0         2  51.56%   11.76146088     29                59.44%     1535     18    210      1124     0.1s
 T       9       0         3  75.00%   11.76146088     28                57.99%     1535     18    213      1125     0.1s
        11       0         4 100.00%   28              28                 0.00%     1535     18    214      1179     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0420601656361
  Solution status   feasible
                    28 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     1179
                    587 (strong br.)
                    235 (separation)
                    229 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed267_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 L       0       0         0   0.00%   12.11062939     34                64.38%     1627     64     72       317     0.1s
 L       0       0         0   0.00%   12.11062939     25                51.56%     1627     20     72       522     0.1s
 B       6       0         2  25.00%   12.11062939     24                49.54%     1627     20    203      1849     0.1s
 B       8       0         3  37.50%   12.11062939     24                49.54%     1629     20    231      2046     0.1s
 B       8       0         3  37.50%   12.11062939     22                44.95%     1630     20    231      2046     0.1s
 T      20       0         7  75.00%   12.80493651     19                32.61%     2010     57    283      3650     0.2s
        22       0         8 100.00%   19              19                 0.00%     2011     57    283      3889     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0887356195318
  Solution status   feasible
                    19 (objective)
                    4.10534895662e-13 (integrality violation)
  Timing            0.17
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.17 (Solve)
                        MIP    time [calls] = 0.15 [1]
                        subMIP time [calls] = 0.02 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             22
  Repair LPs        0
  LP iterations     3889
                    2876 (strong br.)
                    365 (separation)
                    252 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/highs_seed267_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            43                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     42                82.83%        0      0      0        71     0.0s
 C       0       0         0   0.00%   10.73197756     40                73.17%      357     12      0       140     0.0s
 L       0       0         0   0.00%   11.20849736     39                71.26%     1350     29     10       242     0.0s
 L       0       0         0   0.00%   11.20849736     30                62.64%     1350     17     10       294     0.0s
 T      10       0         1  25.00%   11.20849736     29                61.35%     1350     17     86       881     0.1s
 T      11       0         2  50.00%   11.20849736     28                59.97%     1351     17     88       888     0.1s
        13       0         3 100.00%   28              28                 0.00%     1351     17     89       932     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.036657099201
  Solution status   feasible
                    28 (objective)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             13
  Repair LPs        0
  LP iterations     932
                    538 (strong br.)
                    171 (separation)
                    89 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "arm64",
 "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "f144f50",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "97882d76fe459b7c35c7c498a9f1eaae5d9ad74e381909d9e257fc69e5d6ad74",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "89f70b1a03cee7ae778a26e1a864f7a30a05450f1f61e8b16ad4e28c38543a01",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "89f70b1a03cee7ae778a26e1a864f7a30a05450f1f61e8b16ad4e28c38543a01"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/output.txt <==
1.15.1 f144f50 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 f144f50 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/output_seeds.txt <==
1.15.1 f144f50 seed 0 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1 f144f50 seed 0 presolve off Optimal objective 19.00000000000027 dual bound 19.00000000000027
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed0_presolve_on.csv: FEASIBLE; objective 19
1.15.1 f144f50 seed 11 presolve on Optimal objective 19.000000000000004 dual bound 19.000000000000004
1.15.1 f144f50 seed 11 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed11_presolve_on.csv: FEASIBLE; objective 19
1.15.1 f144f50 seed 15 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 f144f50 seed 15 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed15_presolve_on.csv: FEASIBLE; objective 28
1.15.1 f144f50 seed 124 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 f144f50 seed 124 presolve off Optimal objective 19.000000000000107 dual bound 19.000000000000107
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed124_presolve_on.csv: FEASIBLE; objective 28
1.15.1 f144f50 seed 127 presolve on Optimal objective 18.99999999999995 dual bound 18.99999999999995
1.15.1 f144f50 seed 127 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed127_presolve_on.csv: FEASIBLE; objective 19
1.15.1 f144f50 seed 267 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 f144f50 seed 267 presolve off Optimal objective 18.999999999999968 dual bound 18.999999999999968
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed267_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed0_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed0_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,-0
c3,0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed11_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed11_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed124_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed124_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed127_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed127_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,0
c20,-0
c21,-0
c22,1
c23,0
c24,6
c25,0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed15_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed15_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed267_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,-0
c30,-0
c31,-0
c32,0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/f144f50/solution_seed267_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     32       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     32       348     0.1s
 B      22       2         7  70.31%   12.1331546      28                56.67%     1708     20    223      3688     0.2s
 L      27       4         7  71.88%   13.936          24                41.93%     1984     47    223      3843     0.2s
 B      28       3         8  73.44%   14.14893672     22                35.69%     1971     48    256      4065     0.2s
 T      33       0         9  93.75%   14.14893672     19                25.53%     2389     62    307      5041     0.3s
        34       0        10 100.00%   19              19                 0.00%     2390     62    307      5042     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.146340119318
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.28
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.27 (Solve)
                        MIP    time [calls] = 0.25 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             34
  Repair LPs        0
  LP iterations     5042
                    3811 (strong br.)
                    437 (separation)
                    237 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     41                71.31%     1534     40     12       303     0.1s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     12       376     0.1s
 T       3       0         1  25.00%   11.76146088     29                59.44%     1534     18     90      1027     0.1s
 T       7       0         2  50.00%   11.76146088     28                57.99%     1534     18     92      1039     0.1s
         9       0         3 100.00%   28              28                 0.00%     1534     18     93      1091     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0650489774998
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    4.4408920985e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.10
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.10 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     1091
                    598 (strong br.)
                    233 (separation)
                    112 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed0_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   13.43140627     38                64.65%     1731     60      8       324     0.1s
 L       0       0         0   0.00%   13.43140627     32                58.03%     1731     19     10       391     0.1s
 B      12       0         5  34.38%   13.43140627     31                56.67%     1731     19     41      1710     0.1s
 B      31       1         8  43.77%   13.54581652     29                53.29%     2077     55     66      3937     0.2s
 L      32       1         8  62.50%   14.4522161      19                23.94%     2218     54     66      4059     0.3s
        34       0        10 100.00%   19              19                 0.00%     2680     71    104      4674     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.158788430105
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.30
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.30 (Solve)
                        MIP    time [calls] = 0.26 [1]
                        subMIP time [calls] = 0.04 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             34
  Repair LPs        0
  LP iterations     4674
                    3400 (strong br.)
                    605 (separation)
                    232 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed0_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.1s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       315     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       315     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       442     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0665023080551
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    5.54223333893e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.11
                    0.01 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.10 (Solve)
                        MIP    time [calls] = 0.09 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     442
                    68 (strong br.)
                    187 (separation)
                    87 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed11_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        70     0.0s
 L       0       0         0   0.00%   12.96381391     36                63.99%     1652     74     29       325     0.1s
 L       0       0         0   0.00%   12.96381391     32                59.49%     1652     22     30       394     0.1s
 T       9       0         4  37.50%   12.96381391     30                56.79%     1652     22     90      2167     0.2s
 T      17       0         5  37.60%   12.96381391     29                55.30%     1653     22     90      2667     0.2s
 B      21       1         8  45.31%   12.96381391     28                53.70%     1655     22    109      2776     0.2s
 B      22       1         8  48.44%   13.19583349     27                51.13%     1984     66    112      2943     0.3s
 L      32       7         8  48.83%   14.95059663     25                40.20%     1992     49    112      4723     0.3s
 B      50       5        17  70.70%   14.95059663     24                37.71%     2919     68    183      6780     0.5s
 T      53       1        18  78.12%   14.95059663     19                21.31%     2921     68    185      6971     0.5s
        54       0        20 100.00%   19              19                 0.00%     3114     96    186      7090     0.5s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.239173336034
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    2.6645352591e-15 (int. viol.)
                    0 (row viol.)
  Timing            0.48
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.48 (Solve)
                        MIP    time [calls] = 0.45 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             54
  Repair LPs        0
  LP iterations     7090
                    5230 (strong br.)
                    794 (separation)
                    264 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed11_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        64     0.0s
 L       0       0         0   0.00%   11.65292229     43                72.90%     1174     34    101       223     0.1s
 L       0       0         0   0.00%   11.65292229     34                65.73%     1174     12    101       267     0.1s
 B       0       0         0   0.00%   11.65292229     30                61.16%     1174     12    115       267     0.1s
 T       0       0         0   0.00%   11.65292229     28                58.38%     1175     12    127       267     0.1s
 T       9       0         1   0.78%   11.65292229     27                56.84%     1175     12    131      1158     0.1s
 T      10       0         2  12.50%   11.65292229     19                38.67%     1175     12    145      1161     0.1s
        14       0         3 100.00%   19              19                 0.00%     1175     12    148      1212     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0732554422821
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.11
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.11 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             14
  Repair LPs        0
  LP iterations     1212
                    820 (strong br.)
                    159 (separation)
                    81 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed124_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      1        68     0.0s
 L       0       0         0   0.00%   12.76451586     36                64.54%     1658     55     21       285     0.1s
 L       0       0         0   0.00%   12.76451586     33                61.32%     1658     17     23       349     0.1s
 B      12       0         2  12.60%   12.76451586     31                58.82%     1658     17     30      1471     0.1s
 T      22       2         5  32.81%   13.15789356     29                54.63%     2054     66     70      3054     0.2s
 T      23       2         6  34.38%   13.15789356     28                53.01%     2055     66     70      3056     0.2s
 B      27       2         8  50.00%   13.15789356     27                51.27%     2057     66    120      4057     0.2s
 L      28       1         8  62.50%   15.33571558     19                19.29%     1995     56    120      4066     0.2s
        30       0        10 100.00%   19              19                 0.00%     2636     88    239      4555     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.147289459345
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.28
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.28 (Solve)
                        MIP    time [calls] = 0.26 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             30
  Repair LPs        0
  LP iterations     4555
                    3429 (strong br.)
                    480 (separation)
                    225 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed124_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            44                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     43                83.23%        0      0      0        76     0.0s
 C       0       0         0   0.00%   10.8367263      41                73.57%      377     14      0       133     0.0s
 L       0       0         0   0.00%   10.93661337     37                70.44%      773     32      0       165     0.0s
 L       0       0         0   0.00%   10.93661337     31                64.72%      773     18      0       233     0.1s
 T       2       0         1  50.00%   10.93661337     28                60.94%      773     18     98       691     0.1s
         8       0         2 100.00%   28              28                 0.00%      774     18     99       735     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.048155311443
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.08 (Solve)
                        MIP    time [calls] = 0.07 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             8
  Repair LPs        0
  LP iterations     735
                    427 (strong br.)
                    89 (separation)
                    103 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed127_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            29                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     29                75.14%        0      0      1        73     0.0s
 T       9       0         4  43.75%   12.21944996     24                49.09%     1762     22    136      3821     0.2s
 B      25       1        11  87.11%   13.42876984     19                29.32%     2006     44    241      5785     0.3s
        27       0        12 100.00%   19              19                 0.00%     2023     47    317      6144     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.163018842
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    2.98427949019e-14 (int. viol.)
                    0 (row viol.)
  Timing            0.31
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.31 (Solve)
                        MIP    time [calls] = 0.30 [1]
                        subMIP time [calls] = 0.01 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             27
  Repair LPs        0
  LP iterations     6144
                    4748 (strong br.)
                    332 (separation)
                    426 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed127_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            50                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     47                84.66%        0      0      0        70     0.0s
 C       0       0         0   0.00%   11.0205766      45                75.51%      353     17      0       157     0.0s
 L       0       0         0   0.00%   11.70781287     40                70.73%     1383     44      0       279     0.1s
 L       0       0         0   0.00%   11.70781287     29                59.63%     1383     18      0       341     0.1s
 T       0       0         0   0.00%   11.70781287     28                58.19%     1383     18     91       341     0.1s
 B       3       0         1  25.00%   11.70781287     25                53.17%     1384     18     93       859     0.1s
 T       3       0         1  25.00%   11.70781287     24                51.22%     1385     18    102       859     0.1s
 T       4       0         2  50.00%   11.70781287     23                49.10%     1386     18    110       883     0.1s
         5       0         3 100.00%   23              23                 0.00%     1386     18    112       934     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      23
  Dual bound        23
  Gap               0%
  P-D integral      0.0627008252855
  Solution status   feasible
                    23 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.10
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.10 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             5
  Repair LPs        0
  LP iterations     934
                    485 (strong br.)
                    209 (separation)
                    105 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed15_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     32       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     32       348     0.1s
 B      22       2         7  70.31%   12.1331546      28                56.67%     1708     20    223      3688     0.2s
 L      27       4         7  71.88%   13.936          24                41.93%     1984     47    223      3843     0.3s
 B      28       3         8  73.44%   14.14893672     22                35.69%     1971     48    256      4065     0.3s
 T      33       0         9  93.75%   14.14893672     19                25.53%     2389     62    307      5041     0.3s
        34       0        10 100.00%   19              19                 0.00%     2390     62    307      5042     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.167505748002
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.31
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.31 (Solve)
                        MIP    time [calls] = 0.28 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             34
  Repair LPs        0
  LP iterations     5042
                    3811 (strong br.)
                    437 (separation)
                    237 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed15_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     41                71.31%     1534     40     12       303     0.1s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     12       376     0.1s
 T       3       0         1  25.00%   11.76146088     29                59.44%     1534     18     90      1027     0.1s
 T       7       0         2  50.00%   11.76146088     28                57.99%     1534     18     92      1039     0.1s
         9       0         3 100.00%   28              28                 0.00%     1534     18     93      1091     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.072853973538
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    4.4408920985e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.11
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.11 (Solve)
                        MIP    time [calls] = 0.09 [1]
                        subMIP time [calls] = 0.02 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     1091
                    598 (strong br.)
                    233 (separation)
                    112 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed267_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 H       0       0         0   0.00%   12.49283962     29                56.92%     1732     62     11       335     0.1s
 L       0       0         0   0.00%   12.49283962     24                47.95%     1739     17     92       599     0.1s
 B      15       1         5  60.16%   12.49283962     22                43.21%     1741     17    269      3326     0.2s
 B      17       1         5  86.72%   13              19                31.58%     1778     23    279      3462     0.2s
        19       0         7 100.00%   19              19                 0.00%     1902     53    287      3601     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.108848479696
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.21 (Solve)
                        MIP    time [calls] = 0.18 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             19
  Repair LPs        0
  LP iterations     3601
                    2524 (strong br.)
                    348 (separation)
                    377 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/highs_seed267_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        71     0.0s
 C       0       0         0   0.00%   10.73197756     44                75.61%      357     12      0       140     0.0s
 L       0       0         0   0.00%   11.20849736     41                72.66%     1350     29      0       242     0.1s
 L       0       0         0   0.00%   11.20849736     25                55.17%     1350     17      0       294     0.1s
 B       0       0         0   0.00%   11.20849736     24                53.30%     1350     17     39       294     0.1s
 B       0       0         0   0.00%   11.20849736     19                41.01%     1350     17     43       294     0.1s
         1       0         1 100.00%   19              19                 0.00%     1351     17     45       510     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0539862089142
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    2.07229752866e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.08 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     510
                    154 (strong br.)
                    171 (separation)
                    85 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "x86_64",
 "platform": "macOS-26.6.2-x86_64-i386-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "04024d7",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "7c196e9097fd1494443573d80b3bd1e9f3de53dc49791ba84e46cef3c7fb300d",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "38347bf267366a70ffdf912e731bfe73b99ea9a0f21840c4aff65f1b6d376539",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "38347bf267366a70ffdf912e731bfe73b99ea9a0f21840c4aff65f1b6d376539"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/output.txt <==
1.15.1 04024d7 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/output_seeds.txt <==
1.15.1 04024d7 seed 0 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1 04024d7 seed 0 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed0_presolve_on.csv: FEASIBLE; objective 19
1.15.1 04024d7 seed 11 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1 04024d7 seed 11 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed11_presolve_on.csv: FEASIBLE; objective 19
1.15.1 04024d7 seed 15 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 seed 15 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed15_presolve_on.csv: FEASIBLE; objective 28
1.15.1 04024d7 seed 124 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 seed 124 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed124_presolve_on.csv: FEASIBLE; objective 28
1.15.1 04024d7 seed 127 presolve on Optimal objective 23.0 dual bound 23.0
1.15.1 04024d7 seed 127 presolve off Optimal objective 19.000000000000014 dual bound 19.000000000000014
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed127_presolve_on.csv: FEASIBLE; objective 23
1.15.1 04024d7 seed 267 presolve on Optimal objective 18.999999999999982 dual bound 18.999999999999982
1.15.1 04024d7 seed 267 presolve off Optimal objective 19.000000000000004 dual bound 19.000000000000004
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed267_presolve_on.csv: FEASIBLE; objective 19


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,-0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,5
c3,-0
c4,0
c5,4
c6,0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,-0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,0
c24,11
c25,0
c26,0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed0_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,0
c20,0
c21,0
c22,1
c23,0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,0
c30,0
c31,0
c32,0
c33,0
c34,0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed0_presolve_on.csv <==
column,value
c0,0
c1,0
c2,-0
c3,-0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,-0
c11,1
c12,-0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,-0
c50,-0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed11_presolve_off.csv <==
column,value
c0,0
c1,0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,-0
c10,-0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed11_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,-0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed124_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,0
c20,0
c21,0
c22,1
c23,0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,0
c30,0
c31,0
c32,0
c33,0
c34,0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed124_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,0
c4,0
c5,4
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,-0
c51,0
c52,1
c53,1
c54,1
c55,0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed127_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,-0
c4,0
c5,9
c6,-0
c7,2
c8,-0
c9,0
c10,-0
c11,1
c12,-0
c13,0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed127_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,-0
c3,-0
c4,0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,-0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,11


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed15_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,-0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed15_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,5
c3,-0
c4,0
c5,4
c6,0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,-0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,0
c24,11
c25,0
c26,0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed267_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,0
c3,0
c4,-0
c5,9
c6,0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,0
c28,0
c29,0
c30,-0
c31,-0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-1.15.1/solution_seed267_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,-0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,0
c30,0
c31,0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     28       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     28       347     0.1s
 T       8       0         2  31.25%   12.1331546      28                56.67%     1707     20    151      2114     0.1s
 B      12       0         3  32.81%   12.1331546      27                55.06%     1708     20    151      2182     0.1s
 B      33       1        11  60.94%   12.70918807     25                49.16%     2021     44    256      4022     0.2s
 L      36       2        11  65.62%   14.05884154     22                36.10%     2096     51    256      4091     0.2s
 T      40       0        14  87.50%   14.05884154     19                26.01%     2308     54    273      4908     0.3s
        41       0        15 100.00%   19              19                 0.00%     2308     54    273      4910     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.136761476898
  Solution status   feasible
                    19 (objective)
  Timing            0.26
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.26 (Solve)
                        MIP    time [calls] = 0.23 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             41
  Repair LPs        0
  LP iterations     4910
                    3728 (strong br.)
                    359 (separation)
                    253 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    135       303     0.1s
 L       0       0         0   0.00%   11.76146088     30                60.80%     1534     18    135       478     0.1s
 T       0       0         0   0.00%   11.76146088     29                59.44%     1534     18    176       478     0.1s
 T       3       0         1  50.00%   11.76146088     28                57.99%     1535     18    178       991     0.1s
 T      11       0         3  57.03%   11.76146088     26                54.76%     1535     18    184      1030     0.1s
 T      14       0         4  59.38%   11.76146088     24                50.99%     1535     18    187      1035     0.1s
 T      15       0         5  62.50%   11.76146088     19                38.10%     1535     18    192      1045     0.1s
        17       0         6 100.00%   19              19                 0.00%     1535     18    194      1099     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0541314930625
  Solution status   feasible
                    19 (objective)
                    8.881784197e-16 (integrality violation)
  Timing            0.09
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.09 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             17
  Repair LPs        0
  LP iterations     1099
                    469 (strong br.)
                    233 (separation)
                    219 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed0_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        78     0.0s
 L       0       0         0   0.00%   13.43140627     38                64.65%     1731     60     26       324     0.1s
 L       0       0         0   0.00%   13.43140627     31                56.67%     1731     19     28       391     0.1s
 B      12       0         5  31.25%   13.43140627     30                55.23%     1732     19     57      1672     0.1s
 T      33       1         9  50.81%   13.54581652     29                53.29%     2101     54     83      4409     0.2s
 B      39       1        11  50.85%   13.54581652     27                49.83%     2102     54     89      4416     0.2s
 B      43       5        11  51.17%   14.92827346     24                37.80%     2125     65    108      4472     0.2s
 T      44       2        12  68.36%   14.92827346     19                21.43%     2025     40    123      4803     0.2s
        46       0        15 100.00%   19              19                 0.00%     2862     83    138      5165     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.141460842457
  Solution status   feasible
                    19 (objective)
                    2.6645352591e-15 (integrality violation)
  Timing            0.27
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.27 (Solve)
                        MIP    time [calls] = 0.24 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             46
  Repair LPs        0
  LP iterations     5165
                    3859 (strong br.)
                    550 (separation)
                    236 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed0_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            45                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     44                83.61%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     42                74.23%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.1s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       317     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       317     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       452     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0495740017649
  Solution status   feasible
                    19 (objective)
                    5.54223333893e-13 (integrality violation)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     452
                    68 (strong br.)
                    187 (separation)
                    97 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed11_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      1        70     0.0s
 L       0       0         0   0.00%   12.96381391     29                55.30%     1652     74     29       325     0.1s
 B       8       0         1   0.78%   12.96381391     28                53.70%     1652     22     41      1698     0.1s
 T      15       2         2  37.50%   13.19583349     27                51.13%     2018     53     76      3083     0.2s
 B      20       2         3  37.70%   13.19583349     25                47.22%     2019     53     76      3196     0.2s
 T      23       3         4  43.75%   15.63393963     24                34.86%     1909     65    100      3281     0.2s
 B      37       1         8  64.89%   15.63393963     22                28.94%     1963     43    122      4620     0.2s
 L      38       0         8  96.88%   17.5            19                 7.89%     1905     55    122      4673     0.3s
        39       0         9 100.00%   19              19                 0.00%     1906     55    124      4825     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.128717752131
  Solution status   feasible
                    19 (objective)
                    1.7763568394e-14 (integrality violation)
  Timing            0.27
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
                    0.26 (Solve)
                        MIP    time [calls] = 0.23 [1]
                        subMIP time [calls] = 0.03 [4]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
  Max sub-MIP depth 2
  Nodes             39
  Repair LPs        0
  LP iterations     4825
                    3599 (strong br.)
                    461 (separation)
                    277 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed11_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        64     0.0s
 L       0       0         0   0.00%   11.65292229     32                63.58%     1174     34    107       223     0.1s
 L       0       0         0   0.00%   11.65292229     29                59.82%     1174     12    114       286     0.1s
 T       0       0         0   0.00%   11.65292229     28                58.38%     1174     12    167       286     0.1s
 T       5       0         1  12.50%   11.65292229     25                53.39%     1175     12    170       611     0.1s
 T       7       0         2  25.00%   11.65292229     24                51.45%     1175     12    173       612     0.1s
         9       0         3 100.00%   24              24                 0.00%     1175     12    175       674     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      24
  Dual bound        24
  Gap               0%
  P-D integral      0.0424296212484
  Solution status   feasible
                    24 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     674
                    286 (strong br.)
                    159 (separation)
                    122 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed124_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      1        68     0.0s
 L       0       0         0   0.00%   12.76451586     36                64.54%     1658     55     21       285     0.1s
 L       0       0         0   0.00%   12.76451586     33                61.32%     1658     17     23       349     0.1s
 B      12       0         2  12.60%   12.76451586     31                58.82%     1658     17     30      1471     0.1s
 T      22       2         5  32.81%   13.15789356     29                54.63%     2054     66     70      3055     0.2s
 T      23       2         6  34.38%   13.15789356     28                53.01%     2055     66     70      3057     0.2s
 B      27       2         8  50.00%   13.15789356     27                51.27%     2057     66    120      4058     0.2s
 L      28       1         8  62.50%   15.33571558     19                19.29%     1995     56    120      4067     0.2s
        30       0        10 100.00%   19              19                 0.00%     2636     88    239      4556     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.136840994253
  Solution status   feasible
                    19 (objective)
  Timing            0.26
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.26 (Solve)
                        MIP    time [calls] = 0.24 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             30
  Repair LPs        0
  LP iterations     4556
                    3429 (strong br.)
                    480 (separation)
                    226 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed124_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 L       0       0         0   0.00%   10.93661337     34                67.83%      773     32    113       165     0.0s
 L       0       0         0   0.00%   10.93661337     31                64.72%      773     18    113       242     0.1s
 T       2       0         1  50.00%   10.93661337     28                60.94%      773     18    211       700     0.1s
         8       0         2 100.00%   28              28                 0.00%      774     18    212       747     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0462008760001
  Solution status   feasible
                    28 (objective)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.05 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             8
  Repair LPs        0
  LP iterations     747
                    427 (strong br.)
                    89 (separation)
                    115 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed127_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            29                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     29                75.14%        0      0      1        73     0.0s
 L       0       0         0   0.00%   12.21944996     28                56.36%     1761     22     86       663     0.1s
 T      18       0         6  43.95%   12.21944996     24                49.09%     1764     22    147      4277     0.2s
 T      20       0         8  45.31%   12.21944996     19                35.69%     1766     22    198      4300     0.2s
        24       0        10 100.00%   19              19                 0.00%     1767     22    289      4658     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.111500754634
  Solution status   feasible
                    19 (objective)
                    9.99200722163e-15 (integrality violation)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [4]
                    0.20 (Solve)
                        MIP    time [calls] = 0.18 [1]
                        subMIP time [calls] = 0.02 [4]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [4]
  Max sub-MIP depth 2
  Nodes             24
  Repair LPs        0
  LP iterations     4658
                    3591 (strong br.)
                    217 (separation)
                    475 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed127_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      4        70     0.0s
 L       0       0         0   0.00%   11.70781287     34                65.57%     1383     44    122       279     0.1s
 L       0       0         0   0.00%   11.70781287     29                59.63%     1383     18    122       376     0.1s
 T       4       0         1  12.50%   11.70781287     28                58.19%     1383     18    196       901     0.1s
 T       5       0         2  50.00%   11.70781287     24                51.22%     1384     18    202       908     0.1s
         9       0         3 100.00%   24              24                 0.00%     1384     18    205       965     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      24
  Dual bound        24
  Gap               0%
  P-D integral      0.0440222610279
  Solution status   feasible
                    24 (objective)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.08 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     965
                    489 (strong br.)
                    209 (separation)
                    144 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed15_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     28       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     28       347     0.1s
 T       8       0         2  31.25%   12.1331546      28                56.67%     1707     20    151      2114     0.1s
 B      12       0         3  32.81%   12.1331546      27                55.06%     1708     20    151      2182     0.1s
 B      33       1        11  60.94%   12.70918807     25                49.16%     2021     44    256      4022     0.2s
 L      36       2        11  65.62%   14.05884154     22                36.10%     2096     51    256      4091     0.2s
 T      40       0        14  87.50%   14.05884154     19                26.01%     2308     54    273      4908     0.3s
        41       0        15 100.00%   19              19                 0.00%     2308     54    273      4910     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.139075392831
  Solution status   feasible
                    19 (objective)
  Timing            0.26
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.26 (Solve)
                        MIP    time [calls] = 0.24 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             41
  Repair LPs        0
  LP iterations     4910
                    3728 (strong br.)
                    359 (separation)
                    253 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed15_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    135       303     0.1s
 L       0       0         0   0.00%   11.76146088     30                60.80%     1534     18    135       478     0.1s
 T       0       0         0   0.00%   11.76146088     29                59.44%     1534     18    176       478     0.1s
 T       3       0         1  50.00%   11.76146088     28                57.99%     1535     18    178       991     0.1s
 T      11       0         3  57.03%   11.76146088     26                54.76%     1535     18    184      1030     0.1s
 T      14       0         4  59.38%   11.76146088     24                50.99%     1535     18    187      1035     0.1s
 T      15       0         5  62.50%   11.76146088     19                38.10%     1535     18    192      1045     0.1s
        17       0         6 100.00%   19              19                 0.00%     1535     18    194      1099     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0555932228583
  Solution status   feasible
                    19 (objective)
                    8.881784197e-16 (integrality violation)
  Timing            0.09
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.09 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             17
  Repair LPs        0
  LP iterations     1099
                    469 (strong br.)
                    233 (separation)
                    219 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed267_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 H       0       0         0   0.00%   12.49283962     29                56.92%     1732     62     11       335     0.1s
 L       0       0         0   0.00%   12.49283962     24                47.95%     1739     17     92       599     0.1s
 B      10       0         2  50.78%   12.49283962     19                34.25%     1739     17    180      2661     0.2s
        13       0         4 100.00%   19              19                 0.00%     1989     64    251      3186     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0960236942824
  Solution status   feasible
                    19 (objective)
                    2.6645352591e-15 (integrality violation)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.18 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             13
  Repair LPs        0
  LP iterations     3186
                    2118 (strong br.)
                    372 (separation)
                    377 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/highs_seed267_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            43                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     42                82.83%        0      0      0        71     0.0s
 C       0       0         0   0.00%   10.73197756     40                73.17%      357     12      0       140     0.0s
 L       0       0         0   0.00%   11.20849736     39                71.26%     1350     29     10       242     0.1s
 L       0       0         0   0.00%   11.20849736     30                62.64%     1350     17     10       294     0.1s
 T       4       0         1  25.00%   11.20849736     29                61.35%     1350     17     78       852     0.1s
 T       5       0         2  50.00%   11.20849736     28                59.97%     1351     17     80       860     0.1s
         7       0         3 100.00%   28              28                 0.00%     1351     17     81       910     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0589772802823
  Solution status   feasible
                    28 (objective)
                    1.7763568394e-15 (integrality violation)
  Timing            0.09
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.09 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             7
  Repair LPs        0
  LP iterations     910
                    517 (strong br.)
                    171 (separation)
                    91 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "x86_64",
 "platform": "macOS-26.6.2-x86_64-i386-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "fe5e67fa1f8df36e82235faf59036b602998897344fb8ef9f59cc4173f4fd027",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "7f17530893818d0c54b5491020b3272e8f79ef6cfba8765c41f0fac089797357",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "7f17530893818d0c54b5491020b3272e8f79ef6cfba8765c41f0fac089797357"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/output.txt <==
1.15.1  presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 19


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/output_seeds.txt <==
1.15.1  seed 0 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  seed 0 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed0_presolve_on.csv: FEASIBLE; objective 19
1.15.1  seed 11 presolve on Optimal objective 24.0 dual bound 24.0
1.15.1  seed 11 presolve off Optimal objective 19.000000000000004 dual bound 19.000000000000004
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed11_presolve_on.csv: FEASIBLE; objective 24
1.15.1  seed 15 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  seed 15 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed15_presolve_on.csv: FEASIBLE; objective 19
1.15.1  seed 124 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1  seed 124 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed124_presolve_on.csv: FEASIBLE; objective 28
1.15.1  seed 127 presolve on Optimal objective 24.0 dual bound 24.0
1.15.1  seed 127 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed127_presolve_on.csv: FEASIBLE; objective 24
1.15.1  seed 267 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1  seed 267 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed267_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed0_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed0_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed11_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed11_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,12


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed124_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed124_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed127_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed127_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,3
c19,-0
c20,-0
c21,-0
c22,1
c23,5
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,12


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed15_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed15_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed267_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-8fd6a9a/solution_seed267_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     28       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     28       347     0.1s
 T       8       0         2  31.25%   12.1331546      28                56.67%     1707     20    151      2114     0.1s
 B      12       0         3  32.81%   12.1331546      27                55.06%     1708     20    151      2182     0.1s
 B      33       1        11  60.94%   12.70918807     25                49.16%     2021     44    256      4022     0.2s
 L      36       2        11  65.62%   14.05884154     22                36.10%     2096     51    256      4091     0.2s
 T      40       0        14  87.50%   14.05884154     19                26.01%     2308     54    273      4908     0.3s
        41       0        15 100.00%   19              19                 0.00%     2308     54    273      4910     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.137722814849
  Solution status   feasible
                    19 (objective)
  Timing            0.26
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.26 (Solve)
                        MIP    time [calls] = 0.24 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             41
  Repair LPs        0
  LP iterations     4910
                    3728 (strong br.)
                    359 (separation)
                    253 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    135       303     0.1s
 L       0       0         0   0.00%   11.76146088     30                60.80%     1534     18    135       478     0.1s
 T       0       0         0   0.00%   11.76146088     29                59.44%     1534     18    176       478     0.1s
 T       3       0         1  50.00%   11.76146088     28                57.99%     1535     18    178       991     0.1s
 T      11       0         3  57.03%   11.76146088     26                54.76%     1535     18    184      1030     0.1s
 T      14       0         4  59.38%   11.76146088     24                50.99%     1535     18    187      1035     0.1s
 T      15       0         5  62.50%   11.76146088     19                38.10%     1535     18    192      1045     0.1s
        17       0         6 100.00%   19              19                 0.00%     1535     18    194      1099     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0545150360731
  Solution status   feasible
                    19 (objective)
                    8.881784197e-16 (integrality violation)
  Timing            0.09
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.09 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             17
  Repair LPs        0
  LP iterations     1099
                    469 (strong br.)
                    233 (separation)
                    219 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed0_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        78     0.0s
 L       0       0         0   0.00%   13.43140627     38                64.65%     1731     60     26       324     0.1s
 L       0       0         0   0.00%   13.43140627     31                56.67%     1731     19     28       391     0.1s
 B      12       0         5  31.25%   13.43140627     30                55.23%     1732     19     57      1672     0.1s
 T      33       1         9  50.81%   13.54581652     29                53.29%     2101     54     83      4409     0.2s
 B      39       1        11  50.85%   13.54581652     27                49.83%     2102     54     89      4416     0.2s
 B      43       5        11  51.17%   14.92827346     24                37.80%     2125     65    108      4472     0.2s
 T      44       2        12  68.36%   14.92827346     19                21.43%     2025     40    123      4803     0.2s
        46       0        15 100.00%   19              19                 0.00%     2862     83    138      5165     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.141424503241
  Solution status   feasible
                    19 (objective)
                    2.6645352591e-15 (integrality violation)
  Timing            0.27
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.27 (Solve)
                        MIP    time [calls] = 0.24 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             46
  Repair LPs        0
  LP iterations     5165
                    3859 (strong br.)
                    550 (separation)
                    236 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed0_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            45                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     44                83.61%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     42                74.23%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.1s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       317     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       317     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       452     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0496379683064
  Solution status   feasible
                    19 (objective)
                    5.54223333893e-13 (integrality violation)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     452
                    68 (strong br.)
                    187 (separation)
                    97 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed11_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      1        70     0.0s
 L       0       0         0   0.00%   12.96381391     29                55.30%     1652     74     29       325     0.1s
 B       8       0         1   0.78%   12.96381391     28                53.70%     1652     22     41      1698     0.1s
 T      15       2         2  37.50%   13.19583349     27                51.13%     2018     53     76      3083     0.2s
 B      20       2         3  37.70%   13.19583349     25                47.22%     2019     53     76      3196     0.2s
 T      23       3         4  43.75%   15.63393963     24                34.86%     1909     65    100      3281     0.2s
 B      37       1         8  64.89%   15.63393963     22                28.94%     1963     43    122      4620     0.2s
 L      38       0         8  96.88%   17.5            19                 7.89%     1905     55    122      4673     0.3s
        39       0         9 100.00%   19              19                 0.00%     1906     55    124      4825     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.131630779167
  Solution status   feasible
                    19 (objective)
                    1.7763568394e-14 (integrality violation)
  Timing            0.28
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
                    0.27 (Solve)
                        MIP    time [calls] = 0.24 [1]
                        subMIP time [calls] = 0.04 [4]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [5]
  Max sub-MIP depth 2
  Nodes             39
  Repair LPs        0
  LP iterations     4825
                    3599 (strong br.)
                    461 (separation)
                    277 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed11_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        64     0.0s
 L       0       0         0   0.00%   11.65292229     32                63.58%     1174     34    107       223     0.1s
 L       0       0         0   0.00%   11.65292229     29                59.82%     1174     12    114       286     0.1s
 T       0       0         0   0.00%   11.65292229     28                58.38%     1174     12    167       286     0.1s
 T       5       0         1  12.50%   11.65292229     25                53.39%     1175     12    170       611     0.1s
 T       7       0         2  25.00%   11.65292229     24                51.45%     1175     12    173       612     0.1s
         9       0         3 100.00%   24              24                 0.00%     1175     12    175       674     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      24
  Dual bound        24
  Gap               0%
  P-D integral      0.0412654686377
  Solution status   feasible
                    24 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     674
                    286 (strong br.)
                    159 (separation)
                    122 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed124_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      1        68     0.0s
 L       0       0         0   0.00%   12.76451586     36                64.54%     1658     55     21       285     0.1s
 L       0       0         0   0.00%   12.76451586     33                61.32%     1658     17     23       349     0.1s
 B      12       0         2  12.60%   12.76451586     31                58.82%     1658     17     30      1471     0.1s
 T      22       2         5  32.81%   13.15789356     29                54.63%     2054     66     70      3055     0.2s
 T      23       2         6  34.38%   13.15789356     28                53.01%     2055     66     70      3057     0.2s
 B      27       2         8  50.00%   13.15789356     27                51.27%     2057     66    120      4058     0.2s
 L      28       1         8  62.50%   15.33571558     19                19.29%     1995     56    120      4067     0.3s
        30       0        10 100.00%   19              19                 0.00%     2636     88    239      4556     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.151898619935
  Solution status   feasible
                    19 (objective)
  Timing            0.29
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.28 (Solve)
                        MIP    time [calls] = 0.26 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             30
  Repair LPs        0
  LP iterations     4556
                    3429 (strong br.)
                    480 (separation)
                    226 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed124_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 L       0       0         0   0.00%   10.93661337     34                67.83%      773     32    113       165     0.1s
 L       0       0         0   0.00%   10.93661337     31                64.72%      773     18    113       242     0.1s
 T       2       0         1  50.00%   10.93661337     28                60.94%      773     18    211       700     0.1s
         8       0         2 100.00%   28              28                 0.00%      774     18    212       747     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.050983810938
  Solution status   feasible
                    28 (objective)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.08 (Solve)
                        MIP    time [calls] = 0.05 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             8
  Repair LPs        0
  LP iterations     747
                    427 (strong br.)
                    89 (separation)
                    115 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed127_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            29                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     29                75.14%        0      0      1        73     0.0s
 L       0       0         0   0.00%   12.21944996     28                56.36%     1761     22     86       663     0.1s
 T      18       0         6  43.95%   12.21944996     24                49.09%     1764     22    147      4277     0.2s
 T      20       0         8  45.31%   12.21944996     19                35.69%     1766     22    198      4300     0.2s
        24       0        10 100.00%   19              19                 0.00%     1767     22    289      4658     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.11283819334
  Solution status   feasible
                    19 (objective)
                    9.99200722163e-15 (integrality violation)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [4]
                    0.20 (Solve)
                        MIP    time [calls] = 0.18 [1]
                        subMIP time [calls] = 0.02 [4]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [4]
  Max sub-MIP depth 2
  Nodes             24
  Repair LPs        0
  LP iterations     4658
                    3591 (strong br.)
                    217 (separation)
                    475 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed127_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      4        70     0.0s
 L       0       0         0   0.00%   11.70781287     34                65.57%     1383     44    122       279     0.1s
 L       0       0         0   0.00%   11.70781287     29                59.63%     1383     18    122       376     0.1s
 T       4       0         1  12.50%   11.70781287     28                58.19%     1383     18    196       901     0.1s
 T       5       0         2  50.00%   11.70781287     24                51.22%     1384     18    202       908     0.1s
         9       0         3 100.00%   24              24                 0.00%     1384     18    205       965     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      24
  Dual bound        24
  Gap               0%
  P-D integral      0.0434832817001
  Solution status   feasible
                    24 (objective)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.08 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     965
                    489 (strong br.)
                    209 (separation)
                    144 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed15_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     28       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     28       347     0.1s
 T       8       0         2  31.25%   12.1331546      28                56.67%     1707     20    151      2114     0.2s
 B      12       0         3  32.81%   12.1331546      27                55.06%     1708     20    151      2182     0.2s
 B      33       1        11  60.94%   12.70918807     25                49.16%     2021     44    256      4022     0.2s
 L      36       2        11  65.62%   14.05884154     22                36.10%     2096     51    256      4091     0.3s
 T      40       0        14  87.50%   14.05884154     19                26.01%     2308     54    273      4908     0.3s
        41       0        15 100.00%   19              19                 0.00%     2308     54    273      4910     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.163286868968
  Solution status   feasible
                    19 (objective)
  Timing            0.31
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.31 (Solve)
                        MIP    time [calls] = 0.28 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             41
  Repair LPs        0
  LP iterations     4910
                    3728 (strong br.)
                    359 (separation)
                    253 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed15_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    135       303     0.1s
 L       0       0         0   0.00%   11.76146088     30                60.80%     1534     18    135       478     0.1s
 T       0       0         0   0.00%   11.76146088     29                59.44%     1534     18    176       478     0.1s
 T       3       0         1  50.00%   11.76146088     28                57.99%     1535     18    178       991     0.1s
 T      11       0         3  57.03%   11.76146088     26                54.76%     1535     18    184      1030     0.1s
 T      14       0         4  59.38%   11.76146088     24                50.99%     1535     18    187      1035     0.1s
 T      15       0         5  62.50%   11.76146088     19                38.10%     1535     18    192      1045     0.1s
        17       0         6 100.00%   19              19                 0.00%     1535     18    194      1099     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.062317453977
  Solution status   feasible
                    19 (objective)
                    8.881784197e-16 (integrality violation)
  Timing            0.11
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.10 (Solve)
                        MIP    time [calls] = 0.09 [1]
                        subMIP time [calls] = 0.02 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             17
  Repair LPs        0
  LP iterations     1099
                    469 (strong br.)
                    233 (separation)
                    219 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed267_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 H       0       0         0   0.00%   12.49283962     29                56.92%     1732     62     11       335     0.1s
 L       0       0         0   0.00%   12.49283962     24                47.95%     1739     17     92       599     0.1s
 B      10       0         2  50.78%   12.49283962     19                34.25%     1739     17    180      2661     0.2s
        13       0         4 100.00%   19              19                 0.00%     1989     64    251      3186     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0948452505631
  Solution status   feasible
                    19 (objective)
                    2.6645352591e-15 (integrality violation)
  Timing            0.18
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.18 (Solve)
                        MIP    time [calls] = 0.16 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             13
  Repair LPs        0
  LP iterations     3186
                    2118 (strong br.)
                    372 (separation)
                    377 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/highs_seed267_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            43                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     42                82.83%        0      0      0        71     0.0s
 C       0       0         0   0.00%   10.73197756     40                73.17%      357     12      0       140     0.0s
 L       0       0         0   0.00%   11.20849736     39                71.26%     1350     29     10       242     0.1s
 L       0       0         0   0.00%   11.20849736     30                62.64%     1350     17     10       294     0.1s
 T       4       0         1  25.00%   11.20849736     29                61.35%     1350     17     78       852     0.1s
 T       5       0         2  50.00%   11.20849736     28                59.97%     1351     17     80       860     0.1s
         7       0         3 100.00%   28              28                 0.00%     1351     17     81       910     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0458424877583
  Solution status   feasible
                    28 (objective)
                    1.7763568394e-15 (integrality violation)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             7
  Repair LPs        0
  LP iterations     910
                    517 (strong br.)
                    171 (separation)
                    91 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "x86_64",
 "platform": "macOS-26.6.2-x86_64-i386-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "fe5e67fa1f8df36e82235faf59036b602998897344fb8ef9f59cc4173f4fd027",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "cc569925cc37539e662b6513b305321908f425e23389187f99a05370f61949be",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "cc569925cc37539e662b6513b305321908f425e23389187f99a05370f61949be"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/output.txt <==
1.15.1  presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 19


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/output_seeds.txt <==
1.15.1  seed 0 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  seed 0 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed0_presolve_on.csv: FEASIBLE; objective 19
1.15.1  seed 11 presolve on Optimal objective 24.0 dual bound 24.0
1.15.1  seed 11 presolve off Optimal objective 19.000000000000004 dual bound 19.000000000000004
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed11_presolve_on.csv: FEASIBLE; objective 24
1.15.1  seed 15 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  seed 15 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed15_presolve_on.csv: FEASIBLE; objective 19
1.15.1  seed 124 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1  seed 124 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed124_presolve_on.csv: FEASIBLE; objective 28
1.15.1  seed 127 presolve on Optimal objective 24.0 dual bound 24.0
1.15.1  seed 127 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed127_presolve_on.csv: FEASIBLE; objective 24
1.15.1  seed 267 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1  seed 267 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed267_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed0_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed0_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed11_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed11_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,12


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed124_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed124_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed127_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed127_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,3
c19,-0
c20,-0
c21,-0
c22,1
c23,5
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,12


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed15_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed15_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed267_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-f144f50/solution_seed267_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,1
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     32       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     32       348     0.1s
 B      22       2         7  70.31%   12.1331546      28                56.67%     1708     20    223      3688     0.2s
 L      27       4         7  71.88%   13.936          24                41.93%     1984     47    223      3843     0.2s
 B      28       3         8  73.44%   14.14893672     22                35.69%     1971     48    256      4065     0.2s
 T      33       0         9  93.75%   14.14893672     19                25.53%     2389     62    307      5041     0.3s
        34       0        10 100.00%   19              19                 0.00%     2390     62    307      5042     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.141345133812
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.27
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.26 (Solve)
                        MIP    time [calls] = 0.24 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             34
  Repair LPs        0
  LP iterations     5042
                    3811 (strong br.)
                    437 (separation)
                    237 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     41                71.31%     1534     40     12       303     0.1s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     12       376     0.1s
 T       3       0         1  25.00%   11.76146088     29                59.44%     1534     18     90      1027     0.1s
 T       7       0         2  50.00%   11.76146088     28                57.99%     1534     18     92      1039     0.1s
         9       0         3 100.00%   28              28                 0.00%     1534     18     93      1091     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.059660474514
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    4.4408920985e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.09
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.09 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     1091
                    598 (strong br.)
                    233 (separation)
                    112 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed0_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   13.43140627     38                64.65%     1731     60      8       324     0.1s
 L       0       0         0   0.00%   13.43140627     32                58.03%     1731     19     10       391     0.1s
 B      12       0         5  34.38%   13.43140627     31                56.67%     1731     19     41      1710     0.2s
 B      31       1         8  43.77%   13.54581652     29                53.29%     2077     55     66      3937     0.2s
 L      32       1         8  62.50%   14.4522161      19                23.94%     2218     54     66      4059     0.3s
        34       0        10 100.00%   19              19                 0.00%     2680     71    104      4674     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.179731639786
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.34
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.34 (Solve)
                        MIP    time [calls] = 0.29 [1]
                        subMIP time [calls] = 0.05 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             34
  Repair LPs        0
  LP iterations     4674
                    3400 (strong br.)
                    605 (separation)
                    232 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed0_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.1s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       315     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       315     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       442     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0551261983181
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    5.54223333893e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.08 (Solve)
                        MIP    time [calls] = 0.07 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     442
                    68 (strong br.)
                    187 (separation)
                    87 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed11_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        70     0.0s
 L       0       0         0   0.00%   12.96381391     36                63.99%     1652     74     29       325     0.1s
 L       0       0         0   0.00%   12.96381391     32                59.49%     1652     22     30       394     0.1s
 T       9       0         4  37.50%   12.96381391     30                56.79%     1652     22     90      2167     0.2s
 T      17       0         5  37.60%   12.96381391     29                55.30%     1653     22     90      2667     0.2s
 B      21       1         8  45.31%   12.96381391     28                53.70%     1655     22    109      2776     0.2s
 B      22       1         8  48.44%   13.19583349     27                51.13%     1984     66    112      2943     0.3s
 L      32       7         8  48.83%   14.95059663     25                40.20%     1992     49    112      4723     0.3s
 B      50       5        17  70.70%   14.95059663     24                37.71%     2919     68    183      6780     0.4s
 T      53       1        18  78.12%   14.95059663     19                21.31%     2921     68    185      6971     0.5s
        54       0        20 100.00%   19              19                 0.00%     3114     96    186      7090     0.5s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.230754326126
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    2.6645352591e-15 (int. viol.)
                    0 (row viol.)
  Timing            0.46
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.46 (Solve)
                        MIP    time [calls] = 0.43 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             54
  Repair LPs        0
  LP iterations     7090
                    5230 (strong br.)
                    794 (separation)
                    264 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed11_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        64     0.0s
 L       0       0         0   0.00%   11.65292229     43                72.90%     1174     34    101       223     0.1s
 L       0       0         0   0.00%   11.65292229     34                65.73%     1174     12    101       267     0.1s
 B       0       0         0   0.00%   11.65292229     30                61.16%     1174     12    115       267     0.1s
 T       0       0         0   0.00%   11.65292229     28                58.38%     1175     12    127       267     0.1s
 T       9       0         1   0.78%   11.65292229     27                56.84%     1175     12    131      1158     0.1s
 T      10       0         2  12.50%   11.65292229     19                38.67%     1175     12    145      1161     0.1s
        14       0         3 100.00%   19              19                 0.00%     1175     12    148      1212     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0793580027512
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.12
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.12 (Solve)
                        MIP    time [calls] = 0.09 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             14
  Repair LPs        0
  LP iterations     1212
                    820 (strong br.)
                    159 (separation)
                    81 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed124_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            38                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     38                81.02%        0      0      1        68     0.0s
 L       0       0         0   0.00%   12.76451586     36                64.54%     1658     55     21       285     0.1s
 L       0       0         0   0.00%   12.76451586     33                61.32%     1658     17     23       349     0.1s
 B      12       0         2  12.60%   12.76451586     31                58.82%     1658     17     30      1471     0.1s
 T      22       2         5  32.81%   13.15789356     29                54.63%     2054     66     70      3054     0.2s
 T      23       2         6  34.38%   13.15789356     28                53.01%     2055     66     70      3056     0.2s
 B      27       2         8  50.00%   13.15789356     27                51.27%     2057     66    120      4057     0.3s
 L      28       1         8  62.50%   15.33571558     19                19.29%     1995     56    120      4066     0.3s
        30       0        10 100.00%   19              19                 0.00%     2636     88    239      4555     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.161504576294
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.31
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.31 (Solve)
                        MIP    time [calls] = 0.29 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             30
  Repair LPs        0
  LP iterations     4555
                    3429 (strong br.)
                    480 (separation)
                    225 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed124_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            44                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     43                83.23%        0      0      0        76     0.0s
 C       0       0         0   0.00%   10.8367263      41                73.57%      377     14      0       133     0.0s
 L       0       0         0   0.00%   10.93661337     37                70.44%      773     32      0       165     0.0s
 L       0       0         0   0.00%   10.93661337     31                64.72%      773     18      0       233     0.1s
 T       2       0         1  50.00%   10.93661337     28                60.94%      773     18     98       691     0.1s
         8       0         2 100.00%   28              28                 0.00%      774     18     99       735     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0436945325358
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.08
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             8
  Repair LPs        0
  LP iterations     735
                    427 (strong br.)
                    89 (separation)
                    103 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed127_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            29                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     29                75.14%        0      0      1        73     0.0s
 T       9       0         4  43.75%   12.21944996     24                49.09%     1762     22    136      3821     0.2s
 B      25       1        11  87.11%   13.42876984     19                29.32%     2006     44    241      5785     0.2s
        27       0        12 100.00%   19              19                 0.00%     2023     47    317      6144     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.138021979326
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    2.98427949019e-14 (int. viol.)
                    0 (row viol.)
  Timing            0.27
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.26 (Solve)
                        MIP    time [calls] = 0.26 [1]
                        subMIP time [calls] = 0.01 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             27
  Repair LPs        0
  LP iterations     6144
                    4748 (strong br.)
                    332 (separation)
                    426 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed127_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            50                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     47                84.66%        0      0      0        70     0.0s
 C       0       0         0   0.00%   11.0205766      45                75.51%      353     17      0       157     0.0s
 L       0       0         0   0.00%   11.70781287     40                70.73%     1383     44      0       279     0.1s
 L       0       0         0   0.00%   11.70781287     29                59.63%     1383     18      0       341     0.1s
 T       0       0         0   0.00%   11.70781287     28                58.19%     1383     18     91       341     0.1s
 B       3       0         1  25.00%   11.70781287     25                53.17%     1384     18     93       859     0.1s
 T       3       0         1  25.00%   11.70781287     24                51.22%     1385     18    102       859     0.1s
 T       4       0         2  50.00%   11.70781287     23                49.10%     1386     18    110       883     0.1s
         5       0         3 100.00%   23              23                 0.00%     1386     18    112       934     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      23
  Dual bound        23
  Gap               0%
  P-D integral      0.0571329165481
  Solution status   feasible
                    23 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.09
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.09 (Solve)
                        MIP    time [calls] = 0.08 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             5
  Repair LPs        0
  LP iterations     934
                    485 (strong br.)
                    209 (separation)
                    105 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed15_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1707     61     32       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1707     20     32       348     0.1s
 B      22       2         7  70.31%   12.1331546      28                56.67%     1708     20    223      3688     0.2s
 L      27       4         7  71.88%   13.936          24                41.93%     1984     47    223      3843     0.2s
 B      28       3         8  73.44%   14.14893672     22                35.69%     1971     48    256      4065     0.3s
 T      33       0         9  93.75%   14.14893672     19                25.53%     2389     62    307      5041     0.3s
        34       0        10 100.00%   19              19                 0.00%     2390     62    307      5042     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.158902090932
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.30
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.29 (Solve)
                        MIP    time [calls] = 0.27 [1]
                        subMIP time [calls] = 0.03 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             34
  Repair LPs        0
  LP iterations     5042
                    3811 (strong br.)
                    437 (separation)
                    237 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed15_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     41                71.31%     1534     40     12       303     0.1s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     12       376     0.1s
 T       3       0         1  25.00%   11.76146088     29                59.44%     1534     18     90      1027     0.1s
 T       7       0         2  50.00%   11.76146088     28                57.99%     1534     18     92      1039     0.1s
         9       0         3 100.00%   28              28                 0.00%     1534     18     93      1091     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0704416846259
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    4.4408920985e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.11
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.11 (Solve)
                        MIP    time [calls] = 0.09 [1]
                        subMIP time [calls] = 0.02 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             9
  Repair LPs        0
  LP iterations     1091
                    598 (strong br.)
                    233 (separation)
                    112 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed267_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            36                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     36                79.97%        0      0      1        76     0.0s
 H       0       0         0   0.00%   12.49283962     29                56.92%     1732     62     11       335     0.1s
 L       0       0         0   0.00%   12.49283962     24                47.95%     1739     17     92       599     0.1s
 B      15       1         5  60.16%   12.49283962     22                43.21%     1741     17    269      3326     0.2s
 B      17       1         5  86.72%   13              19                31.58%     1778     23    279      3462     0.2s
        19       0         7 100.00%   19              19                 0.00%     1902     53    287      3601     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.107022101174
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.20 (Solve)
                        MIP    time [calls] = 0.18 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             19
  Repair LPs        0
  LP iterations     3601
                    2524 (strong br.)
                    348 (separation)
                    377 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/highs_seed267_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: ): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        71     0.0s
 C       0       0         0   0.00%   10.73197756     44                75.61%      357     12      0       140     0.0s
 L       0       0         0   0.00%   11.20849736     41                72.66%     1350     29      0       242     0.1s
 L       0       0         0   0.00%   11.20849736     25                55.17%     1350     17      0       294     0.1s
 B       0       0         0   0.00%   11.20849736     24                53.30%     1350     17     39       294     0.1s
 B       0       0         0   0.00%   11.20849736     19                41.01%     1350     17     43       294     0.1s
         1       0         1 100.00%   19              19                 0.00%     1351     17     45       510     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0436171795037
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    2.07229752866e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.06 (Solve)
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     510
                    154 (strong br.)
                    171 (separation)
                    85 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/identity.json <==
{
 "python": "3.13.5",
 "executable": "<venv>/bin/python",
 "machine": "x86_64",
 "platform": "macOS-26.6.2-x86_64-i386-64bit-Mach-O",
 "highspy_dist_version": "1.15.1",
 "highs_version": "1.15.1",
 "highs_githash": "",
 "highspy_file": "<venv>/lib/python3.13/site-packages/highspy/__init__.py",
 "extensions": {
  "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so": "a0dc1921ba8a0066a4ac5bf3743e44b5e6f8dba4e98361490e8efee79023151d",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.15.dylib": "4f741d2b4d300af4c329650537ea0dc1675e0612d4ea6c1a39966f0f582e8350",
  "<venv>/lib/python3.13/site-packages/highspy/libhighs.1.dylib": "4f741d2b4d300af4c329650537ea0dc1675e0612d4ea6c1a39966f0f582e8350"
 },
 "loaded_core": "<venv>/lib/python3.13/site-packages/highspy/_core.cpython-313-darwin.so",
 "highspy_distributions": [
  "highspy 1.15.1"
 ],
 "versionMajor": 1,
 "versionMinor": 15,
 "versionPatch": 1
}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/output.txt <==
1.15.1  presolve on Optimal objective 28.0 dual bound 28.0
1.15.1  presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/output_seeds.txt <==
1.15.1  seed 0 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  seed 0 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed0_presolve_on.csv: FEASIBLE; objective 19
1.15.1  seed 11 presolve on Optimal objective 19.0 dual bound 19.0
1.15.1  seed 11 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed11_presolve_on.csv: FEASIBLE; objective 19
1.15.1  seed 15 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1  seed 15 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed15_presolve_on.csv: FEASIBLE; objective 28
1.15.1  seed 124 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1  seed 124 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed124_presolve_on.csv: FEASIBLE; objective 28
1.15.1  seed 127 presolve on Optimal objective 23.0 dual bound 23.0
1.15.1  seed 127 presolve off Optimal objective 19.000000000000014 dual bound 19.000000000000014
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed127_presolve_on.csv: FEASIBLE; objective 23
1.15.1  seed 267 presolve on Optimal objective 18.999999999999982 dual bound 18.999999999999982
1.15.1  seed 267 presolve off Optimal objective 19.000000000000004 dual bound 19.000000000000004
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_seed267_presolve_on.csv: FEASIBLE; objective 19


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,-0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,5
c3,-0
c4,0
c5,4
c6,0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,-0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,0
c24,11
c25,0
c26,0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed0_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,0
c20,0
c21,0
c22,1
c23,0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,0
c30,0
c31,0
c32,0
c33,0
c34,0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed0_presolve_on.csv <==
column,value
c0,0
c1,0
c2,-0
c3,-0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,-0
c11,1
c12,-0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,-0
c50,-0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed11_presolve_off.csv <==
column,value
c0,0
c1,0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,-0
c10,-0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed11_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,-0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed124_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,5
c17,0
c18,8
c19,0
c20,0
c21,0
c22,1
c23,0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,0
c30,0
c31,0
c32,0
c33,0
c34,0
c35,1
c36,0
c37,1
c38,0
c39,0
c40,0
c41,1
c42,0
c43,0
c44,0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed124_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,0
c4,0
c5,4
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,-0
c51,0
c52,1
c53,1
c54,1
c55,0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed127_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,-0
c4,0
c5,9
c6,-0
c7,2
c8,-0
c9,0
c10,-0
c11,1
c12,-0
c13,0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed127_presolve_on.csv <==
column,value
c0,-0
c1,0
c2,-0
c3,-0
c4,0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,-0
c24,6
c25,0
c26,5
c27,0
c28,0
c29,-0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,-0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,11


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed15_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,-0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,-0
c28,0
c29,0
c30,-0
c31,0
c32,-0
c33,-0
c34,-0
c35,1
c36,0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed15_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,5
c3,-0
c4,0
c5,4
c6,0
c7,2
c8,-0
c9,-0
c10,0
c11,1
c12,-0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,0
c24,11
c25,0
c26,0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed267_presolve_off.csv <==
column,value
c0,0
c1,-0
c2,0
c3,0
c4,-0
c5,9
c6,0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,-0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,0
c28,0
c29,0
c30,-0
c31,-0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,-0
c58,-0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/runs/x86_64-v1.15.1/solution_seed267_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,-0
c3,-0
c4,0
c5,9
c6,0
c7,2
c8,0
c9,0
c10,0
c11,1
c12,0
c13,-0
c14,0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,0
c22,1
c23,0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,0
c30,0
c31,0
c32,-0
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,0
c43,0
c44,-0
c45,1
c46,1
c47,0
c48,1
c49,0
c50,0
c51,-0
c52,1
c53,-0
c54,1
c55,0
c56,1
c57,0
c58,0
c59,0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/scripts/identity.py <==
#!/usr/bin/env python3
"""Print the identity of the HiGHS library that this interpreter actually loads: interpreter,
architecture, highspy package and compiled extension paths with SHA-256, version(), githash(), and
any other highspy distributions visible on sys.path.  Output is JSON (paths shortened to the venv)."""

import glob
import hashlib
import importlib.metadata as md
import json
import os
import platform
import sys
import highspy

h = highspy.Highs()
pkg = os.path.dirname(highspy.__file__)
exts = sorted(
    glob.glob(os.path.join(pkg, '**', '*.so'), recursive=True)
    + glob.glob(os.path.join(pkg, '**', '*.dylib'), recursive=True)
)
short = lambda p: p.replace(sys.prefix, '<venv>')
info = dict(
    python=platform.python_version(),
    executable=short(sys.executable),
    machine=platform.machine(),
    platform=platform.platform(),
    highspy_dist_version=md.version('highspy'),
    highs_version=h.version(),
    highs_githash=h.githash() if hasattr(h, 'githash') else None,
    highspy_file=short(highspy.__file__),
    extensions={
        short(p): hashlib.sha256(open(p, 'rb').read()).hexdigest() for p in exts
    },
    loaded_core=short(getattr(getattr(highspy, '_core', None), '__file__', '') or ''),
    highspy_distributions=[
        d.metadata['Name'] + ' ' + d.version
        for d in md.distributions()
        if d.metadata['Name'].lower() == 'highspy'
    ],
)
for k in ('compilationDate', 'versionMajor', 'versionMinor', 'versionPatch'):
    if hasattr(h, k):
        try:
            info[k] = getattr(h, k)()
        except Exception as e:
            info[k] = f'error: {e}'
print(json.dumps(info, indent=1))


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/scripts/loaded_images.py <==
"""List the dynamic libraries loaded in this process after importing highspy (dyld API), with SHA-256."""

import ctypes
import hashlib
import platform
import highspy

libc = ctypes.CDLL(None)
libc._dyld_get_image_name.restype = ctypes.c_char_p
h = highspy.Highs()
for i in range(libc._dyld_image_count()):
    n = libc._dyld_get_image_name(i).decode()
    if 'highs' in n.lower():
        print(
            platform.machine(),
            n.split('/lib/python3.13/')[-1],
            hashlib.sha256(open(n, 'rb').read()).hexdigest()[:16],
            'githash=%r' % h.githash(),
        )


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/scripts/repro_seed.py <==
"""Minimal reproducer: hi_bug_indicator.mps, threads=1, mip_rel_gap=0, random_seed=15, presolve on/off.
Prints version, status, objective and dual bound; writes the HiGHS logs and the returned solutions."""

import sys
import highspy

SEED = (
    int(sys.argv[1]) if len(sys.argv) > 1 else 15
)  # seed argument (default 15); otherwise as the issue's repro.py
for presolve in ('on', 'off'):
    h = highspy.Highs()
    h.setOptionValue('log_file', f'highs_seed{SEED}_presolve_{presolve}.log')
    h.setOptionValue('log_to_console', False)
    h.setOptionValue('threads', 1)
    h.setOptionValue('mip_rel_gap', 0.0)
    h.setOptionValue('random_seed', SEED)
    h.setOptionValue('presolve', presolve)
    h.readModel('hi_bug_indicator.mps')
    h.run()
    i = h.getInfo()
    lp = h.getLp()
    x = h.getSolution().col_value
    with open(f'solution_seed{SEED}_presolve_{presolve}.csv', 'w') as f:
        f.write('column,value\n')
        f.writelines(f'{c},{round(v, 9):g}\n' for c, v in zip(lp.col_names_, x))
    print(
        h.version(),
        h.githash(),
        'seed',
        SEED,
        'presolve',
        presolve,
        h.modelStatusToString(h.getModelStatus()),
        'objective',
        i.objective_function_value,
        'dual bound',
        i.mip_dual_bound,
    )


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/scripts/sweep.py <==
"""Solve hi_bug_indicator.mps (optimum 19) with threads=1, mip_rel_gap=0, presolve on, for
random_seed = 0..N-1, and list every seed reported Optimal with an objective above 19.
Usage: python sweep.py [N]   (default 300)"""

import sys
import highspy

N = int(sys.argv[1]) if len(sys.argv) > 1 else 300
h0 = highspy.Highs()
print('HiGHS', h0.version(), 'githash', repr(h0.githash()))
bad = []
for seed in range(N):
    h = highspy.Highs()
    h.setOptionValue('output_flag', False)
    h.setOptionValue('threads', 1)
    h.setOptionValue('mip_rel_gap', 0.0)
    h.setOptionValue('random_seed', seed)
    h.setOptionValue('presolve', 'on')
    h.readModel('hi_bug_indicator.mps')
    h.run()
    i = h.getInfo()
    if (
        h.modelStatusToString(h.getModelStatus()) == 'Optimal'
        and i.objective_function_value > 19 + 1e-6
    ):
        bad.append((seed, i.objective_function_value, i.mip_dual_bound))
print(f'seeds 0..{N - 1}: {len(bad)} reported Optimal above 19:', bad)


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/seed_sweep.jsonl <==
{"highspy_version": "8fd6a9a", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_indicator.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 19.0, "dual_bound": 19.0, "count": 49, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20]}, {"status": "Optimal", "objective": 28.0, "dual_bound": 28.0, "count": 1, "seeds": [15]}]}
{"highspy_version": "8fd6a9a", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_threshold.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 6.0, "dual_bound": 6.0, "count": 50, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]}]}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/seed_sweep300_arm64-8fd6a9a.txt <==
arm64-8fd6a9a hi_bug_indicator.mps random_seed 0..299: Optimal obj 19.0 (dual 19.0) x297, Optimal obj 28.0 (dual 28.0) x3
arm64-8fd6a9a hi_bug_threshold.mps random_seed 0..299: Optimal obj 6.0 (dual 6.0) x300


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/seed_sweep300_x86_64-8fd6a9a.txt <==
x86_64-8fd6a9a hi_bug_indicator.mps random_seed 0..299: Optimal obj 19.0 (dual 19.0) x296, Optimal obj 24.0 (dual 24.0) x2, Optimal obj 28.0 (dual 28.0) x2
x86_64-8fd6a9a hi_bug_threshold.mps random_seed 0..299: Optimal obj 6.0 (dual 6.0) x300


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/seed_sweep_300.jsonl <==
{"highspy_version": "x86_64-8fd6a9a", "python": "3.13.5", "os": "macOS-26.6.2-x86_64-i386-64bit-Mach-O", "model": "hi_bug_indicator.mps", "presolve": "on", "seeds": "0..299", "outcomes": [{"status": "Optimal", "objective": 19.0, "dual_bound": 19.0, "count": 296, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 18, 19, 20]}, {"status": "Optimal", "objective": 24.0, "dual_bound": 24.0, "count": 2, "seeds": [11, 127]}, {"status": "Optimal", "objective": 28.0, "dual_bound": 28.0, "count": 2, "seeds": [124, 267]}]}
{"highspy_version": "x86_64-8fd6a9a", "python": "3.13.5", "os": "macOS-26.6.2-x86_64-i386-64bit-Mach-O", "model": "hi_bug_threshold.mps", "presolve": "on", "seeds": "0..299", "outcomes": [{"status": "Optimal", "objective": 6.0, "dual_bound": 6.0, "count": 300, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]}]}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/seed_sweep_300_arm.jsonl <==
{"highspy_version": "arm64-8fd6a9a", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_indicator.mps", "presolve": "on", "seeds": "0..299", "outcomes": [{"status": "Optimal", "objective": 19.0, "dual_bound": 19.0, "count": 297, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20]}, {"status": "Optimal", "objective": 28.0, "dual_bound": 28.0, "count": 3, "seeds": [15, 124, 267]}]}
{"highspy_version": "arm64-8fd6a9a", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_threshold.mps", "presolve": "on", "seeds": "0..299", "outcomes": [{"status": "Optimal", "objective": 6.0, "dual_bound": 6.0, "count": 300, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]}]}


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/seed_sweep_8fd6a9a.txt <==
8fd6a9a hi_bug_indicator.mps random_seed 0..49: Optimal obj 19.0 (dual 19.0) x49, Optimal obj 28.0 (dual 28.0) x1
8fd6a9a hi_bug_threshold.mps random_seed 0..49: Optimal obj 6.0 (dual 6.0) x50


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/summary_followup.md <==
Indicator model, presolve on, threads=1, mip_rel_gap=0; cell = status objective/dual bound (certified optimum 19). Presolve off gave 19 in every cell.

| Build | arch | seed 0 | seed 11 | seed 15 | seed 124 | seed 127 | seed 267 | returned points exactly feasible | presolve off all 19 |
|---|---|---|---|---|---|---|---|---|---|
| PyPI wheel 1.15.1 (04024d7) | arm64 | Optimal 19/19 | Optimal 19/19 | **Optimal 28/28** | **Optimal 28/28** | Optimal 19/19 | Optimal 19/19 | 6/6 | True |
| source build f144f50 | arm64 | Optimal 19/19 | Optimal 19/19 | **Optimal 28/28** | **Optimal 28/28** | Optimal 19/19 | **Optimal 28/28** | 6/6 | True |
| source build 8fd6a9a (latest, 2026-10-17) | arm64 | Optimal 19/19 | Optimal 19/19 | **Optimal 28/28** | **Optimal 28/28** | Optimal 19/19 | **Optimal 28/28** | 6/6 | True |
| PyPI wheel 1.15.1 (04024d7) | x86_64 | Optimal 19/19 | Optimal 19/19 | **Optimal 28/28** | **Optimal 28/28** | **Optimal 23/23** | Optimal 19/19 | 6/6 | True |
| source build v1.15.1 (04024d7) | x86_64 | Optimal 19/19 | Optimal 19/19 | **Optimal 28/28** | **Optimal 28/28** | **Optimal 23/23** | Optimal 19/19 | 6/6 | True |
| source build f144f50 | x86_64 | Optimal 19/19 | **Optimal 24/24** | Optimal 19/19 | **Optimal 28/28** | **Optimal 24/24** | **Optimal 28/28** | 6/6 | True |
| source build 8fd6a9a (latest, 2026-10-17) | x86_64 | Optimal 19/19 | **Optimal 24/24** | Optimal 19/19 | **Optimal 28/28** | **Optimal 24/24** | **Optimal 28/28** | 6/6 | True |


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/sweep_check_latest.txt <==
HiGHS 1.15.1 githash '8fd6a9a'
seeds 0..299: 3 reported Optimal above 19: [(15, 28.0, 28.0), (124, 28.0, 28.0), (267, 28.0, 28.0)]
HiGHS 1.15.1 githash ''
seeds 0..299: 4 reported Optimal above 19: [(11, 24.0, 24.0), (124, 28.0, 28.0), (127, 24.0, 24.0), (267, 28.0, 28.0)]


==> anc/three_phase_ni_supplement/highs_reproduction/followup_2026-10-17/verify_point19.txt <==
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point point_indicator_obj19.csv: FEASIBLE; objective 19
848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70  hi_bug_indicator.mps
848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70  archive:hi_bug_indicator.mps
07155095b64920f8dbfbca29c3e7338da57b79960b595a74d7f3e1848ea1854f  repro.py


==> anc/three_phase_ni_supplement/highs_reproduction/historical/S300.jsonl <==
{"r": 0, "seed": 50000, "m": 3, "n": 6, "hi": 100, "p1": 0.2, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 1, "seed": 50001, "m": 4, "n": 6, "hi": 20, "p1": 0.5, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2, "seed": 50002, "m": 6, "n": 2, "hi": 100, "p1": 0.2, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 3, "seed": 50003, "m": 5, "n": 4, "hi": 100, "p1": 0.2, "alg": 212, "ind": 212, "ind_st": "Optimal", "thr": 212, "thr_st": "Optimal"}
{"r": 4, "seed": 50004, "m": 3, "n": 5, "hi": 100, "p1": 0.5, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 5, "seed": 50005, "m": 5, "n": 5, "hi": 100, "p1": 0.2, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 6, "seed": 50006, "m": 3, "n": 3, "hi": 100, "p1": 0.33, "alg": 218, "ind": 218, "ind_st": "Optimal", "thr": 218, "thr_st": "Optimal"}
{"r": 7, "seed": 50007, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 8, "seed": 50008, "m": 2, "n": 4, "hi": 5, "p1": 0.33, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 9, "seed": 50009, "m": 5, "n": 6, "hi": 100, "p1": 0.33, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 10, "seed": 50010, "m": 5, "n": 5, "hi": 100, "p1": 0.5, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 11, "seed": 50011, "m": 5, "n": 3, "hi": 20, "p1": 0.2, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 12, "seed": 50012, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 13, "seed": 50013, "m": 4, "n": 5, "hi": 100, "p1": 0.33, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 14, "seed": 50014, "m": 5, "n": 6, "hi": 20, "p1": 0.5, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 15, "seed": 50015, "m": 4, "n": 6, "hi": 100, "p1": 0.33, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 16, "seed": 50016, "m": 6, "n": 3, "hi": 20, "p1": 0.5, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 17, "seed": 50017, "m": 2, "n": 4, "hi": 100, "p1": 0.5, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 18, "seed": 50018, "m": 3, "n": 4, "hi": 100, "p1": 0.5, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 19, "seed": 50019, "m": 6, "n": 2, "hi": 100, "p1": 0.5, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 20, "seed": 50020, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 21, "seed": 50021, "m": 2, "n": 2, "hi": 20, "p1": 0.5, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 22, "seed": 50022, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 23, "seed": 50023, "m": 5, "n": 3, "hi": 5, "p1": 0.33, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 24, "seed": 50024, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 25, "seed": 50025, "m": 6, "n": 6, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 26, "seed": 50026, "m": 6, "n": 4, "hi": 100, "p1": 0.33, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 27, "seed": 50027, "m": 6, "n": 3, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 28, "seed": 50028, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 29, "seed": 50029, "m": 6, "n": 2, "hi": 5, "p1": 0.33, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 30, "seed": 50030, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 31, "seed": 50031, "m": 2, "n": 4, "hi": 20, "p1": 0.33, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 32, "seed": 50032, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 33, "seed": 50033, "m": 6, "n": 5, "hi": 100, "p1": 0.5, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 34, "seed": 50034, "m": 6, "n": 2, "hi": 100, "p1": 0.5, "alg": 208, "ind": 208, "ind_st": "Optimal", "thr": 208, "thr_st": "Optimal"}
{"r": 35, "seed": 50035, "m": 4, "n": 5, "hi": 100, "p1": 0.5, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 36, "seed": 50036, "m": 3, "n": 4, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 37, "seed": 50037, "m": 6, "n": 4, "hi": 100, "p1": 0.33, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 38, "seed": 50038, "m": 2, "n": 5, "hi": 100, "p1": 0.33, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 39, "seed": 50039, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 40, "seed": 50040, "m": 3, "n": 2, "hi": 100, "p1": 0.5, "alg": 242, "ind": 242, "ind_st": "Optimal", "thr": 242, "thr_st": "Optimal"}
{"r": 41, "seed": 50041, "m": 4, "n": 5, "hi": 20, "p1": 0.5, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 42, "seed": 50042, "m": 4, "n": 6, "hi": 100, "p1": 0.33, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 43, "seed": 50043, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 175, "ind": 175, "ind_st": "Optimal", "thr": 175, "thr_st": "Optimal"}
{"r": 44, "seed": 50044, "m": 2, "n": 4, "hi": 20, "p1": 0.5, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 45, "seed": 50045, "m": 5, "n": 4, "hi": 100, "p1": 0.5, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 46, "seed": 50046, "m": 4, "n": 3, "hi": 20, "p1": 0.2, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 47, "seed": 50047, "m": 4, "n": 4, "hi": 100, "p1": 0.33, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 48, "seed": 50048, "m": 4, "n": 5, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 49, "seed": 50049, "m": 6, "n": 3, "hi": 20, "p1": 0.5, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 50, "seed": 50050, "m": 3, "n": 4, "hi": 5, "p1": 0.33, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 51, "seed": 50051, "m": 3, "n": 5, "hi": 100, "p1": 0.5, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 52, "seed": 50052, "m": 2, "n": 2, "hi": 100, "p1": 0.33, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 53, "seed": 50053, "m": 4, "n": 3, "hi": 20, "p1": 0.2, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 54, "seed": 50054, "m": 2, "n": 4, "hi": 100, "p1": 0.5, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 55, "seed": 50055, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 56, "seed": 50056, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 57, "seed": 50057, "m": 3, "n": 4, "hi": 100, "p1": 0.2, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 58, "seed": 50058, "m": 4, "n": 4, "hi": 100, "p1": 0.2, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 59, "seed": 50059, "m": 6, "n": 4, "hi": 100, "p1": 0.2, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 60, "seed": 50060, "m": 5, "n": 4, "hi": 100, "p1": 0.33, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 61, "seed": 50061, "m": 5, "n": 4, "hi": 100, "p1": 0.33, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 62, "seed": 50062, "m": 4, "n": 5, "hi": 100, "p1": 0.33, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 63, "seed": 50063, "m": 2, "n": 5, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 64, "seed": 50064, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 65, "seed": 50065, "m": 5, "n": 6, "hi": 100, "p1": 0.2, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 66, "seed": 50066, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 177, "ind": 177, "ind_st": "Optimal", "thr": 177, "thr_st": "Optimal"}
{"r": 67, "seed": 50067, "m": 6, "n": 4, "hi": 100, "p1": 0.33, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 68, "seed": 50068, "m": 3, "n": 2, "hi": 100, "p1": 0.33, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 69, "seed": 50069, "m": 2, "n": 3, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 70, "seed": 50070, "m": 6, "n": 3, "hi": 20, "p1": 0.5, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 71, "seed": 50071, "m": 2, "n": 2, "hi": 20, "p1": 0.5, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 72, "seed": 50072, "m": 2, "n": 3, "hi": 100, "p1": 0.33, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 73, "seed": 50073, "m": 3, "n": 2, "hi": 100, "p1": 0.5, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 74, "seed": 50074, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 251, "ind": 251, "ind_st": "Optimal", "thr": 251, "thr_st": "Optimal"}
{"r": 75, "seed": 50075, "m": 4, "n": 3, "hi": 20, "p1": 0.5, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 76, "seed": 50076, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 77, "seed": 50077, "m": 3, "n": 2, "hi": 100, "p1": 0.2, "alg": 55, "ind": 55, "ind_st": "Optimal", "thr": 55, "thr_st": "Optimal"}
{"r": 78, "seed": 50078, "m": 3, "n": 3, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 79, "seed": 50079, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 80, "seed": 50080, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 81, "seed": 50081, "m": 4, "n": 6, "hi": 100, "p1": 0.5, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 82, "seed": 50082, "m": 5, "n": 2, "hi": 20, "p1": 0.33, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 83, "seed": 50083, "m": 2, "n": 2, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 84, "seed": 50084, "m": 2, "n": 2, "hi": 5, "p1": 0.33, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 85, "seed": 50085, "m": 2, "n": 2, "hi": 100, "p1": 0.5, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 86, "seed": 50086, "m": 5, "n": 4, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 87, "seed": 50087, "m": 2, "n": 4, "hi": 20, "p1": 0.5, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 88, "seed": 50088, "m": 5, "n": 6, "hi": 20, "p1": 0.33, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 89, "seed": 50089, "m": 4, "n": 3, "hi": 20, "p1": 0.33, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 90, "seed": 50090, "m": 2, "n": 3, "hi": 100, "p1": 0.2, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 91, "seed": 50091, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 197, "ind": 197, "ind_st": "Optimal", "thr": 197, "thr_st": "Optimal"}
{"r": 92, "seed": 50092, "m": 2, "n": 4, "hi": 20, "p1": 0.5, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 93, "seed": 50093, "m": 6, "n": 5, "hi": 100, "p1": 0.2, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 94, "seed": 50094, "m": 6, "n": 5, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 95, "seed": 50095, "m": 5, "n": 4, "hi": 20, "p1": 0.5, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 96, "seed": 50096, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 97, "seed": 50097, "m": 3, "n": 6, "hi": 20, "p1": 0.5, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 98, "seed": 50098, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 99, "seed": 50099, "m": 5, "n": 3, "hi": 5, "p1": 0.33, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 100, "seed": 50100, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 101, "seed": 50101, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 102, "seed": 50102, "m": 6, "n": 5, "hi": 100, "p1": 0.2, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 103, "seed": 50103, "m": 4, "n": 6, "hi": 100, "p1": 0.2, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 104, "seed": 50104, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 105, "seed": 50105, "m": 3, "n": 5, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 106, "seed": 50106, "m": 2, "n": 6, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 107, "seed": 50107, "m": 5, "n": 3, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 108, "seed": 50108, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 109, "seed": 50109, "m": 5, "n": 4, "hi": 100, "p1": 0.33, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 110, "seed": 50110, "m": 2, "n": 2, "hi": 100, "p1": 0.5, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 111, "seed": 50111, "m": 6, "n": 3, "hi": 5, "p1": 0.5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 112, "seed": 50112, "m": 2, "n": 6, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 113, "seed": 50113, "m": 4, "n": 6, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 114, "seed": 50114, "m": 3, "n": 3, "hi": 100, "p1": 0.2, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 115, "seed": 50115, "m": 5, "n": 6, "hi": 100, "p1": 0.33, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 116, "seed": 50116, "m": 4, "n": 4, "hi": 100, "p1": 0.33, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 117, "seed": 50117, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 118, "seed": 50118, "m": 5, "n": 6, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 119, "seed": 50119, "m": 3, "n": 5, "hi": 100, "p1": 0.5, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 120, "seed": 50120, "m": 6, "n": 6, "hi": 100, "p1": 0.33, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 121, "seed": 50121, "m": 3, "n": 5, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 122, "seed": 50122, "m": 2, "n": 5, "hi": 100, "p1": 0.33, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 123, "seed": 50123, "m": 6, "n": 5, "hi": 100, "p1": 0.5, "alg": 60, "ind": 60, "ind_st": "Optimal", "thr": 60, "thr_st": "Optimal"}
{"r": 124, "seed": 50124, "m": 3, "n": 3, "hi": 20, "p1": 0.2, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 125, "seed": 50125, "m": 3, "n": 6, "hi": 100, "p1": 0.33, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 126, "seed": 50126, "m": 3, "n": 6, "hi": 20, "p1": 0.5, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 127, "seed": 50127, "m": 5, "n": 6, "hi": 100, "p1": 0.5, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 128, "seed": 50128, "m": 4, "n": 3, "hi": 20, "p1": 0.2, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 129, "seed": 50129, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 130, "seed": 50130, "m": 3, "n": 6, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 131, "seed": 50131, "m": 4, "n": 5, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 132, "seed": 50132, "m": 5, "n": 6, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 133, "seed": 50133, "m": 6, "n": 6, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 134, "seed": 50134, "m": 2, "n": 5, "hi": 100, "p1": 0.2, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 135, "seed": 50135, "m": 5, "n": 3, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 136, "seed": 50136, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 137, "seed": 50137, "m": 3, "n": 4, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 138, "seed": 50138, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 49, "ind": 49, "ind_st": "Optimal", "thr": 49, "thr_st": "Optimal"}
{"r": 139, "seed": 50139, "m": 2, "n": 4, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 140, "seed": 50140, "m": 2, "n": 2, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 141, "seed": 50141, "m": 4, "n": 4, "hi": 5, "p1": 0.33, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 142, "seed": 50142, "m": 5, "n": 6, "hi": 100, "p1": 0.5, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 143, "seed": 50143, "m": 4, "n": 2, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 144, "seed": 50144, "m": 4, "n": 5, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 145, "seed": 50145, "m": 2, "n": 3, "hi": 100, "p1": 0.5, "alg": 207, "ind": 207, "ind_st": "Optimal", "thr": 207, "thr_st": "Optimal"}
{"r": 146, "seed": 50146, "m": 5, "n": 5, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 147, "seed": 50147, "m": 4, "n": 2, "hi": 20, "p1": 0.2, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 148, "seed": 50148, "m": 5, "n": 2, "hi": 20, "p1": 0.5, "alg": 54, "ind": 54, "ind_st": "Optimal", "thr": 54, "thr_st": "Optimal"}
{"r": 149, "seed": 50149, "m": 4, "n": 2, "hi": 100, "p1": 0.5, "alg": 61, "ind": 61, "ind_st": "Optimal", "thr": 61, "thr_st": "Optimal"}
{"r": 150, "seed": 50150, "m": 4, "n": 4, "hi": 20, "p1": 0.33, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 151, "seed": 50151, "m": 4, "n": 2, "hi": 20, "p1": 0.5, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 152, "seed": 50152, "m": 6, "n": 6, "hi": 100, "p1": 0.2, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 153, "seed": 50153, "m": 5, "n": 6, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 154, "seed": 50154, "m": 4, "n": 6, "hi": 100, "p1": 0.2, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 155, "seed": 50155, "m": 3, "n": 3, "hi": 20, "p1": 0.5, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 156, "seed": 50156, "m": 5, "n": 2, "hi": 5, "p1": 0.5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 157, "seed": 50157, "m": 3, "n": 4, "hi": 100, "p1": 0.5, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 158, "seed": 50158, "m": 6, "n": 5, "hi": 100, "p1": 0.33, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 159, "seed": 50159, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 160, "seed": 50160, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 161, "seed": 50161, "m": 3, "n": 6, "hi": 100, "p1": 0.5, "alg": 206, "ind": 206, "ind_st": "Optimal", "thr": 206, "thr_st": "Optimal"}
{"r": 162, "seed": 50162, "m": 5, "n": 4, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 163, "seed": 50163, "m": 4, "n": 5, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 164, "seed": 50164, "m": 2, "n": 5, "hi": 100, "p1": 0.33, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 165, "seed": 50165, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 166, "seed": 50166, "m": 5, "n": 5, "hi": 100, "p1": 0.2, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 167, "seed": 50167, "m": 4, "n": 5, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 168, "seed": 50168, "m": 4, "n": 6, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 169, "seed": 50169, "m": 2, "n": 6, "hi": 100, "p1": 0.2, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 170, "seed": 50170, "m": 3, "n": 3, "hi": 100, "p1": 0.33, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 171, "seed": 50171, "m": 5, "n": 3, "hi": 100, "p1": 0.5, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 172, "seed": 50172, "m": 3, "n": 5, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 173, "seed": 50173, "m": 6, "n": 3, "hi": 100, "p1": 0.2, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 174, "seed": 50174, "m": 3, "n": 4, "hi": 20, "p1": 0.33, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 175, "seed": 50175, "m": 2, "n": 5, "hi": 20, "p1": 0.33, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 176, "seed": 50176, "m": 4, "n": 6, "hi": 100, "p1": 0.33, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 177, "seed": 50177, "m": 5, "n": 6, "hi": 100, "p1": 0.5, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 178, "seed": 50178, "m": 4, "n": 5, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 179, "seed": 50179, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 180, "seed": 50180, "m": 3, "n": 5, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 181, "seed": 50181, "m": 5, "n": 3, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 182, "seed": 50182, "m": 3, "n": 2, "hi": 100, "p1": 0.5, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 183, "seed": 50183, "m": 5, "n": 2, "hi": 100, "p1": 0.33, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 184, "seed": 50184, "m": 3, "n": 3, "hi": 20, "p1": 0.2, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 185, "seed": 50185, "m": 6, "n": 2, "hi": 5, "p1": 0.33, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 186, "seed": 50186, "m": 6, "n": 3, "hi": 100, "p1": 0.2, "alg": 190, "ind": 190, "ind_st": "Optimal", "thr": 190, "thr_st": "Optimal"}
{"r": 187, "seed": 50187, "m": 5, "n": 6, "hi": 5, "p1": 0.33, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 188, "seed": 50188, "m": 4, "n": 4, "hi": 20, "p1": 0.5, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 189, "seed": 50189, "m": 3, "n": 2, "hi": 100, "p1": 0.2, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 190, "seed": 50190, "m": 2, "n": 4, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 191, "seed": 50191, "m": 3, "n": 5, "hi": 100, "p1": 0.2, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 192, "seed": 50192, "m": 5, "n": 4, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 193, "seed": 50193, "m": 5, "n": 2, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 194, "seed": 50194, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 195, "seed": 50195, "m": 2, "n": 6, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 196, "seed": 50196, "m": 5, "n": 4, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 197, "seed": 50197, "m": 5, "n": 5, "hi": 20, "p1": 0.2, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 198, "seed": 50198, "m": 5, "n": 2, "hi": 100, "p1": 0.33, "alg": 207, "ind": 207, "ind_st": "Optimal", "thr": 207, "thr_st": "Optimal"}
{"r": 199, "seed": 50199, "m": 4, "n": 4, "hi": 20, "p1": 0.5, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 200, "seed": 50200, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 201, "seed": 50201, "m": 2, "n": 3, "hi": 20, "p1": 0.33, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 202, "seed": 50202, "m": 3, "n": 5, "hi": 100, "p1": 0.2, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 203, "seed": 50203, "m": 3, "n": 3, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 204, "seed": 50204, "m": 6, "n": 5, "hi": 100, "p1": 0.2, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 205, "seed": 50205, "m": 2, "n": 3, "hi": 5, "p1": 0.5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 206, "seed": 50206, "m": 3, "n": 5, "hi": 20, "p1": 0.2, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 207, "seed": 50207, "m": 2, "n": 2, "hi": 20, "p1": 0.33, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 208, "seed": 50208, "m": 4, "n": 5, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 209, "seed": 50209, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 210, "seed": 50210, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 211, "seed": 50211, "m": 3, "n": 2, "hi": 20, "p1": 0.33, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 212, "seed": 50212, "m": 3, "n": 3, "hi": 20, "p1": 0.5, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 213, "seed": 50213, "m": 2, "n": 4, "hi": 5, "p1": 0.5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 214, "seed": 50214, "m": 2, "n": 4, "hi": 20, "p1": 0.33, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 215, "seed": 50215, "m": 4, "n": 5, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 216, "seed": 50216, "m": 4, "n": 2, "hi": 20, "p1": 0.5, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 217, "seed": 50217, "m": 4, "n": 4, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 218, "seed": 50218, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 219, "seed": 50219, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 220, "seed": 50220, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 221, "seed": 50221, "m": 2, "n": 5, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 222, "seed": 50222, "m": 6, "n": 4, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 223, "seed": 50223, "m": 4, "n": 5, "hi": 20, "p1": 0.5, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 224, "seed": 50224, "m": 2, "n": 5, "hi": 20, "p1": 0.5, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 225, "seed": 50225, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 226, "seed": 50226, "m": 5, "n": 2, "hi": 100, "p1": 0.33, "alg": 208, "ind": 208, "ind_st": "Optimal", "thr": 208, "thr_st": "Optimal"}
{"r": 227, "seed": 50227, "m": 6, "n": 4, "hi": 100, "p1": 0.5, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 228, "seed": 50228, "m": 5, "n": 3, "hi": 100, "p1": 0.5, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 229, "seed": 50229, "m": 5, "n": 6, "hi": 20, "p1": 0.2, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 230, "seed": 50230, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 231, "seed": 50231, "m": 5, "n": 5, "hi": 20, "p1": 0.33, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 232, "seed": 50232, "m": 3, "n": 6, "hi": 100, "p1": 0.5, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 233, "seed": 50233, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 234, "seed": 50234, "m": 3, "n": 2, "hi": 20, "p1": 0.2, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 235, "seed": 50235, "m": 2, "n": 4, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 236, "seed": 50236, "m": 2, "n": 6, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 237, "seed": 50237, "m": 5, "n": 4, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 238, "seed": 50238, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 239, "seed": 50239, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 240, "seed": 50240, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 241, "seed": 50241, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 242, "seed": 50242, "m": 3, "n": 6, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 243, "seed": 50243, "m": 3, "n": 4, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 244, "seed": 50244, "m": 6, "n": 6, "hi": 20, "p1": 0.5, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 245, "seed": 50245, "m": 6, "n": 4, "hi": 100, "p1": 0.2, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 246, "seed": 50246, "m": 5, "n": 3, "hi": 100, "p1": 0.2, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 247, "seed": 50247, "m": 2, "n": 2, "hi": 100, "p1": 0.2, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 248, "seed": 50248, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 249, "seed": 50249, "m": 2, "n": 5, "hi": 20, "p1": 0.2, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 250, "seed": 50250, "m": 6, "n": 2, "hi": 100, "p1": 0.33, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 251, "seed": 50251, "m": 4, "n": 5, "hi": 100, "p1": 0.5, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 252, "seed": 50252, "m": 5, "n": 2, "hi": 20, "p1": 0.5, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 253, "seed": 50253, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 254, "seed": 50254, "m": 6, "n": 2, "hi": 20, "p1": 0.33, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 255, "seed": 50255, "m": 2, "n": 4, "hi": 20, "p1": 0.2, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 256, "seed": 50256, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 257, "seed": 50257, "m": 4, "n": 5, "hi": 100, "p1": 0.2, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 258, "seed": 50258, "m": 6, "n": 6, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 259, "seed": 50259, "m": 4, "n": 2, "hi": 20, "p1": 0.2, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 260, "seed": 50260, "m": 5, "n": 5, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 261, "seed": 50261, "m": 3, "n": 4, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 262, "seed": 50262, "m": 3, "n": 3, "hi": 100, "p1": 0.5, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 263, "seed": 50263, "m": 5, "n": 6, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 264, "seed": 50264, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 265, "seed": 50265, "m": 5, "n": 5, "hi": 100, "p1": 0.2, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 266, "seed": 50266, "m": 4, "n": 2, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 267, "seed": 50267, "m": 2, "n": 3, "hi": 20, "p1": 0.5, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 268, "seed": 50268, "m": 6, "n": 2, "hi": 100, "p1": 0.33, "alg": 192, "ind": 192, "ind_st": "Optimal", "thr": 192, "thr_st": "Optimal"}
{"r": 269, "seed": 50269, "m": 2, "n": 3, "hi": 100, "p1": 0.2, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 270, "seed": 50270, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 271, "seed": 50271, "m": 4, "n": 5, "hi": 100, "p1": 0.2, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 272, "seed": 50272, "m": 4, "n": 3, "hi": 5, "p1": 0.33, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 273, "seed": 50273, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 274, "seed": 50274, "m": 3, "n": 3, "hi": 20, "p1": 0.5, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 275, "seed": 50275, "m": 4, "n": 5, "hi": 100, "p1": 0.33, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 276, "seed": 50276, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 277, "seed": 50277, "m": 5, "n": 6, "hi": 100, "p1": 0.2, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 278, "seed": 50278, "m": 4, "n": 4, "hi": 20, "p1": 0.2, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 279, "seed": 50279, "m": 5, "n": 4, "hi": 20, "p1": 0.33, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 280, "seed": 50280, "m": 3, "n": 6, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 281, "seed": 50281, "m": 3, "n": 6, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 282, "seed": 50282, "m": 2, "n": 3, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 283, "seed": 50283, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 284, "seed": 50284, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 285, "seed": 50285, "m": 3, "n": 2, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 286, "seed": 50286, "m": 4, "n": 2, "hi": 100, "p1": 0.5, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 287, "seed": 50287, "m": 2, "n": 5, "hi": 20, "p1": 0.33, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 288, "seed": 50288, "m": 3, "n": 5, "hi": 20, "p1": 0.5, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 289, "seed": 50289, "m": 4, "n": 4, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 290, "seed": 50290, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 291, "seed": 50291, "m": 3, "n": 6, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 292, "seed": 50292, "m": 5, "n": 6, "hi": 20, "p1": 0.5, "alg": 19, "ind": 24, "ind_st": "Optimal", "ind_nopresolve": 19, "thr": 19, "thr_st": "Optimal"}
{"r": 293, "seed": 50293, "m": 3, "n": 4, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 294, "seed": 50294, "m": 2, "n": 2, "hi": 20, "p1": 0.5, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 295, "seed": 50295, "m": 2, "n": 5, "hi": 20, "p1": 0.5, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 296, "seed": 50296, "m": 6, "n": 6, "hi": 20, "p1": 0.33, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 297, "seed": 50297, "m": 6, "n": 3, "hi": 20, "p1": 0.2, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 298, "seed": 50298, "m": 2, "n": 3, "hi": 100, "p1": 0.2, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 299, "seed": 50299, "m": 5, "n": 4, "hi": 20, "p1": 0.33, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}


==> anc/three_phase_ni_supplement/highs_reproduction/historical/V0.jsonl <==
{"r": 0, "m": 8, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 4, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 6, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 8, "m": 3, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 10, "m": 6, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 12, "m": 5, "n": 4, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 14, "m": 2, "n": 6, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 16, "m": 4, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 18, "m": 3, "n": 2, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 20, "m": 7, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 22, "m": 3, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 24, "m": 7, "n": 5, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 26, "m": 7, "n": 3, "hi": 100, "alg": 217, "ind": 217, "ind_st": "Optimal", "thr": 217, "thr_st": "Optimal"}
{"r": 28, "m": 2, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 30, "m": 6, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 32, "m": 2, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 34, "m": 6, "n": 4, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 36, "m": 4, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 38, "m": 7, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 40, "m": 5, "n": 6, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 42, "m": 7, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 44, "m": 5, "n": 6, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 46, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 48, "m": 6, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 50, "m": 5, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 52, "m": 4, "n": 2, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 54, "m": 3, "n": 5, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 56, "m": 8, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 58, "m": 6, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 60, "m": 4, "n": 4, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 62, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 64, "m": 5, "n": 2, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 66, "m": 2, "n": 4, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 68, "m": 7, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 70, "m": 2, "n": 4, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 72, "m": 2, "n": 8, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 74, "m": 8, "n": 6, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 76, "m": 4, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 78, "m": 8, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 80, "m": 4, "n": 5, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 82, "m": 3, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 84, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 86, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 88, "m": 5, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 90, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 92, "m": 5, "n": 6, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 94, "m": 6, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 96, "m": 4, "n": 4, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 98, "m": 4, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 100, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 102, "m": 3, "n": 7, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 104, "m": 2, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 106, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 108, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 110, "m": 5, "n": 8, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 112, "m": 5, "n": 8, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 114, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 116, "m": 8, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 118, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 120, "m": 6, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 122, "m": 6, "n": 3, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 124, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 126, "m": 6, "n": 2, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 128, "m": 8, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 130, "m": 6, "n": 5, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 132, "m": 5, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 134, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 136, "m": 6, "n": 5, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 138, "m": 3, "n": 5, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 140, "m": 8, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 142, "m": 6, "n": 7, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 144, "m": 5, "n": 2, "hi": 20, "alg": 47, "ind": 47, "ind_st": "Optimal", "thr": 47, "thr_st": "Optimal"}
{"r": 146, "m": 3, "n": 3, "hi": 100, "alg": 177, "ind": 177, "ind_st": "Optimal", "thr": 177, "thr_st": "Optimal"}
{"r": 148, "m": 5, "n": 7, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 150, "m": 8, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 152, "m": 8, "n": 5, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 154, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 156, "m": 5, "n": 5, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 158, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 160, "m": 2, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 162, "m": 2, "n": 7, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 164, "m": 2, "n": 7, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 166, "m": 3, "n": 7, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 168, "m": 7, "n": 2, "hi": 100, "alg": 200, "ind": 200, "ind_st": "Optimal", "thr": 200, "thr_st": "Optimal"}
{"r": 170, "m": 8, "n": 4, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 172, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 174, "m": 8, "n": 2, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 176, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 178, "m": 2, "n": 6, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 180, "m": 3, "n": 2, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 182, "m": 5, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 184, "m": 4, "n": 2, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 186, "m": 4, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 188, "m": 8, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 190, "m": 2, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 192, "m": 4, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 194, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 196, "m": 7, "n": 6, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 198, "m": 2, "n": 6, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 200, "m": 2, "n": 3, "hi": 100, "alg": 206, "ind": 206, "ind_st": "Optimal", "thr": 206, "thr_st": "Optimal"}
{"r": 202, "m": 8, "n": 5, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 204, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 206, "m": 2, "n": 2, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 208, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 210, "m": 5, "n": 2, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 212, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 214, "m": 6, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 216, "m": 8, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 218, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 220, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 222, "m": 8, "n": 2, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 224, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 226, "m": 5, "n": 2, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 228, "m": 8, "n": 7, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 230, "m": 7, "n": 3, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 232, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 234, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 236, "m": 7, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 238, "m": 8, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 240, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 242, "m": 4, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 244, "m": 8, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 246, "m": 2, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 248, "m": 8, "n": 5, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 250, "m": 5, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 252, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 254, "m": 4, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 256, "m": 5, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 258, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 260, "m": 3, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 262, "m": 4, "n": 8, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 264, "m": 6, "n": 8, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 266, "m": 2, "n": 6, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 268, "m": 8, "n": 6, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 270, "m": 8, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 272, "m": 5, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 274, "m": 3, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 276, "m": 4, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 278, "m": 4, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 280, "m": 4, "n": 5, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 282, "m": 7, "n": 2, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 284, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 286, "m": 5, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 288, "m": 8, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 290, "m": 6, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 292, "m": 8, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 294, "m": 3, "n": 2, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 296, "m": 2, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 298, "m": 3, "n": 6, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 300, "m": 6, "n": 4, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 302, "m": 6, "n": 6, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 304, "m": 3, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 306, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 308, "m": 3, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 310, "m": 6, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 312, "m": 7, "n": 3, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 314, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 316, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 318, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 320, "m": 5, "n": 6, "hi": 100, "alg": 73, "ind": 73, "ind_st": "Optimal", "thr": 73, "thr_st": "Optimal"}
{"r": 322, "m": 8, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 324, "m": 6, "n": 3, "hi": 100, "alg": 240, "ind": 240, "ind_st": "Optimal", "thr": 240, "thr_st": "Optimal"}
{"r": 326, "m": 2, "n": 5, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 328, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 330, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 332, "m": 3, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 334, "m": 3, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 336, "m": 2, "n": 8, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 338, "m": 2, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 340, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 342, "m": 2, "n": 3, "hi": 100, "alg": 191, "ind": 191, "ind_st": "Optimal", "thr": 191, "thr_st": "Optimal"}
{"r": 344, "m": 5, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 346, "m": 6, "n": 3, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 348, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 350, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 352, "m": 4, "n": 3, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 354, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 356, "m": 7, "n": 2, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 358, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 360, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 362, "m": 8, "n": 6, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 364, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 366, "m": 2, "n": 5, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 368, "m": 5, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 370, "m": 2, "n": 7, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 372, "m": 2, "n": 7, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 374, "m": 4, "n": 3, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 376, "m": 7, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 378, "m": 2, "n": 4, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 380, "m": 3, "n": 4, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 382, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 384, "m": 7, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 386, "m": 6, "n": 4, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 388, "m": 8, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 390, "m": 6, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 392, "m": 6, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 394, "m": 3, "n": 3, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 396, "m": 2, "n": 4, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 398, "m": 5, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 400, "m": 4, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 402, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 404, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 406, "m": 5, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 408, "m": 8, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 410, "m": 3, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 412, "m": 4, "n": 8, "hi": 100, "alg": 68, "ind": 68, "ind_st": "Optimal", "thr": 68, "thr_st": "Optimal"}
{"r": 414, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 416, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 418, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 420, "m": 2, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 422, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 424, "m": 6, "n": 5, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 426, "m": 3, "n": 4, "hi": 100, "alg": 64, "ind": 64, "ind_st": "Optimal", "thr": 64, "thr_st": "Optimal"}
{"r": 428, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 430, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 432, "m": 6, "n": 7, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 434, "m": 4, "n": 2, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 436, "m": 5, "n": 5, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 438, "m": 3, "n": 6, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 440, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 442, "m": 4, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 444, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 446, "m": 8, "n": 5, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 448, "m": 4, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 450, "m": 2, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 452, "m": 4, "n": 4, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 454, "m": 4, "n": 6, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 456, "m": 7, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 458, "m": 2, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 460, "m": 4, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 462, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 464, "m": 4, "n": 3, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 466, "m": 2, "n": 2, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 468, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 470, "m": 2, "n": 7, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 472, "m": 3, "n": 3, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 474, "m": 2, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 476, "m": 5, "n": 7, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 478, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 480, "m": 5, "n": 6, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 482, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 484, "m": 6, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 486, "m": 3, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 488, "m": 2, "n": 6, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 490, "m": 7, "n": 5, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 492, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 494, "m": 7, "n": 6, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 496, "m": 7, "n": 5, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 498, "m": 5, "n": 5, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 500, "m": 8, "n": 5, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 502, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 504, "m": 5, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 506, "m": 8, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 508, "m": 6, "n": 8, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 510, "m": 7, "n": 8, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 512, "m": 2, "n": 8, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 514, "m": 4, "n": 2, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 516, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 518, "m": 8, "n": 4, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 520, "m": 2, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 522, "m": 2, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 524, "m": 3, "n": 2, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 526, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 528, "m": 8, "n": 2, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 530, "m": 4, "n": 2, "hi": 100, "alg": 182, "ind": 182, "ind_st": "Optimal", "thr": 182, "thr_st": "Optimal"}
{"r": 532, "m": 3, "n": 7, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 534, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 536, "m": 7, "n": 3, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 538, "m": 4, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 540, "m": 6, "n": 6, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 542, "m": 5, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 544, "m": 7, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 546, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 548, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 550, "m": 8, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 552, "m": 2, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 554, "m": 6, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 556, "m": 7, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 558, "m": 5, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 560, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 562, "m": 7, "n": 4, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 564, "m": 4, "n": 3, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 566, "m": 8, "n": 5, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 568, "m": 2, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 570, "m": 2, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 572, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 574, "m": 4, "n": 6, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 576, "m": 8, "n": 7, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 578, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 580, "m": 6, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 582, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 584, "m": 6, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 586, "m": 7, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 588, "m": 7, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 590, "m": 2, "n": 2, "hi": 100, "alg": 58, "ind": 58, "ind_st": "Optimal", "thr": 58, "thr_st": "Optimal"}
{"r": 592, "m": 2, "n": 5, "hi": 100, "alg": 187, "ind": 187, "ind_st": "Optimal", "thr": 187, "thr_st": "Optimal"}
{"r": 594, "m": 3, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 596, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 598, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 600, "m": 4, "n": 4, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 602, "m": 5, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 604, "m": 2, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 606, "m": 7, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 608, "m": 3, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 610, "m": 5, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 612, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 614, "m": 4, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 616, "m": 2, "n": 7, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 618, "m": 5, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 620, "m": 3, "n": 5, "hi": 100, "alg": 62, "ind": 62, "ind_st": "Optimal", "thr": 62, "thr_st": "Optimal"}
{"r": 622, "m": 4, "n": 2, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 624, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 626, "m": 4, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 628, "m": 5, "n": 2, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 630, "m": 5, "n": 3, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 632, "m": 4, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 634, "m": 3, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 636, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 638, "m": 7, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 640, "m": 2, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 642, "m": 7, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 644, "m": 5, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 646, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 648, "m": 7, "n": 3, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 650, "m": 4, "n": 7, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 652, "m": 3, "n": 6, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 654, "m": 7, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 656, "m": 7, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 658, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 660, "m": 2, "n": 7, "hi": 100, "alg": 70, "ind": 70, "ind_st": "Optimal", "thr": 70, "thr_st": "Optimal"}
{"r": 662, "m": 7, "n": 2, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 664, "m": 8, "n": 7, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 666, "m": 5, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 668, "m": 5, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 670, "m": 6, "n": 4, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 672, "m": 2, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 674, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 676, "m": 2, "n": 8, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 678, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 680, "m": 6, "n": 5, "hi": 100, "alg": 73, "ind": 73, "ind_st": "Optimal", "thr": 73, "thr_st": "Optimal"}
{"r": 682, "m": 6, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 684, "m": 5, "n": 7, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 686, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 688, "m": 8, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 690, "m": 4, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 692, "m": 8, "n": 2, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 694, "m": 7, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 696, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 698, "m": 8, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 700, "m": 3, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 702, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 704, "m": 8, "n": 6, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 706, "m": 6, "n": 4, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 708, "m": 2, "n": 8, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 710, "m": 5, "n": 7, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 712, "m": 4, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 714, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 716, "m": 3, "n": 5, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 718, "m": 4, "n": 8, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 720, "m": 7, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 722, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 724, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 726, "m": 4, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 728, "m": 2, "n": 5, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 730, "m": 4, "n": 2, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 732, "m": 7, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 734, "m": 7, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 736, "m": 4, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 738, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 740, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 742, "m": 5, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 744, "m": 4, "n": 8, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 746, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 748, "m": 2, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 750, "m": 4, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 752, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 754, "m": 3, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 756, "m": 5, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 758, "m": 4, "n": 2, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 760, "m": 3, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 762, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 764, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 766, "m": 4, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 768, "m": 2, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 770, "m": 5, "n": 3, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 772, "m": 2, "n": 8, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 774, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 776, "m": 5, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 778, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 780, "m": 3, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 782, "m": 7, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 784, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 786, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 788, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 790, "m": 7, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 792, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 794, "m": 4, "n": 3, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 796, "m": 6, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 798, "m": 5, "n": 4, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 800, "m": 7, "n": 5, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 802, "m": 6, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 804, "m": 5, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 806, "m": 5, "n": 2, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 808, "m": 4, "n": 5, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 810, "m": 7, "n": 8, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 812, "m": 2, "n": 5, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 814, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 816, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 818, "m": 5, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 820, "m": 3, "n": 4, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 822, "m": 2, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 824, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 826, "m": 6, "n": 8, "hi": 100, "alg": 70, "ind": 70, "ind_st": "Optimal", "thr": 70, "thr_st": "Optimal"}
{"r": 828, "m": 3, "n": 3, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 830, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 832, "m": 7, "n": 7, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 834, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 836, "m": 5, "n": 2, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 838, "m": 6, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 840, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 842, "m": 2, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 844, "m": 7, "n": 8, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 846, "m": 2, "n": 2, "hi": 20, "alg": 55, "ind": 55, "ind_st": "Optimal", "thr": 55, "thr_st": "Optimal"}
{"r": 848, "m": 8, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 850, "m": 8, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 852, "m": 8, "n": 8, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 854, "m": 8, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 856, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 858, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 860, "m": 3, "n": 3, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 862, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 864, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 866, "m": 2, "n": 3, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 868, "m": 5, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 870, "m": 3, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 872, "m": 6, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 874, "m": 6, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 876, "m": 7, "n": 2, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 878, "m": 8, "n": 6, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 880, "m": 2, "n": 2, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 882, "m": 2, "n": 7, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 884, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 886, "m": 3, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 888, "m": 2, "n": 5, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 890, "m": 2, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 892, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 894, "m": 5, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 896, "m": 3, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 898, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 900, "m": 6, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 902, "m": 4, "n": 7, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 904, "m": 7, "n": 6, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 906, "m": 2, "n": 4, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 908, "m": 7, "n": 2, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 910, "m": 6, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 912, "m": 6, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 914, "m": 2, "n": 4, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 916, "m": 7, "n": 6, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 918, "m": 8, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 920, "m": 6, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 922, "m": 2, "n": 6, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 924, "m": 6, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 926, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 928, "m": 4, "n": 5, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 930, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 932, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 934, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 936, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 938, "m": 5, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 940, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 942, "m": 5, "n": 3, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 944, "m": 2, "n": 4, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 946, "m": 2, "n": 7, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 948, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 950, "m": 3, "n": 3, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 952, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 954, "m": 3, "n": 6, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 956, "m": 7, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 958, "m": 4, "n": 6, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 960, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 962, "m": 4, "n": 6, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 964, "m": 8, "n": 8, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 966, "m": 2, "n": 4, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 968, "m": 8, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 970, "m": 8, "n": 4, "hi": 100, "alg": 235, "ind": 235, "ind_st": "Optimal", "thr": 235, "thr_st": "Optimal"}
{"r": 972, "m": 7, "n": 2, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 974, "m": 4, "n": 6, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 976, "m": 8, "n": 4, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 978, "m": 6, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 980, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 982, "m": 6, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 984, "m": 8, "n": 7, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 986, "m": 2, "n": 2, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 988, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 990, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 992, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 994, "m": 3, "n": 8, "hi": 100, "alg": 176, "ind": 176, "ind_st": "Optimal", "thr": 176, "thr_st": "Optimal"}
{"r": 996, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 998, "m": 3, "n": 5, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1000, "m": 8, "n": 5, "hi": 100, "alg": 187, "ind": 187, "ind_st": "Optimal", "thr": 187, "thr_st": "Optimal"}
{"r": 1002, "m": 6, "n": 6, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1004, "m": 5, "n": 2, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1006, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1008, "m": 6, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1010, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1012, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1014, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1016, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1018, "m": 5, "n": 7, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1020, "m": 2, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1022, "m": 3, "n": 5, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 1024, "m": 8, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1026, "m": 2, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1028, "m": 5, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1030, "m": 2, "n": 5, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1032, "m": 5, "n": 7, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 1034, "m": 8, "n": 2, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 1036, "m": 5, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1038, "m": 2, "n": 2, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1040, "m": 4, "n": 3, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 1042, "m": 3, "n": 3, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1044, "m": 8, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1046, "m": 5, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1048, "m": 4, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1050, "m": 4, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1052, "m": 3, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1054, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1056, "m": 2, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1058, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1060, "m": 3, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1062, "m": 2, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1064, "m": 3, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1066, "m": 5, "n": 6, "hi": 100, "alg": 87, "ind": 87, "ind_st": "Optimal", "thr": 87, "thr_st": "Optimal"}
{"r": 1068, "m": 5, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1070, "m": 4, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1072, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1074, "m": 8, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1076, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1078, "m": 2, "n": 3, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1080, "m": 8, "n": 5, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1082, "m": 3, "n": 8, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 1084, "m": 7, "n": 2, "hi": 100, "alg": 74, "ind": 74, "ind_st": "Optimal", "thr": 74, "thr_st": "Optimal"}
{"r": 1086, "m": 8, "n": 6, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1088, "m": 6, "n": 7, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 1090, "m": 5, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1092, "m": 6, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1094, "m": 6, "n": 8, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 1096, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1098, "m": 3, "n": 4, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1100, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1102, "m": 7, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1104, "m": 4, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1106, "m": 5, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1108, "m": 3, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 1110, "m": 5, "n": 3, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 1112, "m": 4, "n": 2, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1114, "m": 6, "n": 4, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1116, "m": 8, "n": 6, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1118, "m": 3, "n": 7, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 1120, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1122, "m": 5, "n": 8, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1124, "m": 2, "n": 4, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1126, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1128, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1130, "m": 6, "n": 4, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 1132, "m": 6, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1134, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1136, "m": 2, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1138, "m": 4, "n": 8, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1140, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1142, "m": 2, "n": 3, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1144, "m": 6, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1146, "m": 7, "n": 5, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1148, "m": 5, "n": 4, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1150, "m": 3, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1152, "m": 6, "n": 6, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1154, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1156, "m": 6, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1158, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1160, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1162, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1164, "m": 3, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1166, "m": 7, "n": 2, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 1168, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1170, "m": 2, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1172, "m": 6, "n": 8, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 1174, "m": 3, "n": 5, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1176, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1178, "m": 6, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1180, "m": 5, "n": 7, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1182, "m": 7, "n": 3, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 1184, "m": 6, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1186, "m": 4, "n": 4, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 1188, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1190, "m": 5, "n": 6, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1192, "m": 7, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1194, "m": 7, "n": 4, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 1196, "m": 3, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1198, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1200, "m": 4, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1202, "m": 4, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1204, "m": 5, "n": 7, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1206, "m": 4, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1208, "m": 2, "n": 2, "hi": 100, "alg": 217, "ind": 217, "ind_st": "Optimal", "thr": 217, "thr_st": "Optimal"}
{"r": 1210, "m": 2, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1212, "m": 8, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1214, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1216, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1218, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1220, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1222, "m": 6, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1224, "m": 2, "n": 3, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1226, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1228, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1230, "m": 6, "n": 8, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1232, "m": 6, "n": 3, "hi": 100, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 1234, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1236, "m": 6, "n": 5, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 1238, "m": 2, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1240, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1242, "m": 2, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1244, "m": 4, "n": 6, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 1246, "m": 3, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1248, "m": 6, "n": 7, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 1250, "m": 3, "n": 5, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 1252, "m": 8, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1254, "m": 5, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1256, "m": 6, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1258, "m": 3, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1260, "m": 2, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 1262, "m": 3, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1264, "m": 2, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1266, "m": 7, "n": 3, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1268, "m": 2, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1270, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1272, "m": 3, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1274, "m": 2, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1276, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1278, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1280, "m": 7, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1282, "m": 2, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1284, "m": 5, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1286, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1288, "m": 8, "n": 7, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1290, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1292, "m": 5, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1294, "m": 4, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1296, "m": 5, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1298, "m": 3, "n": 4, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 1300, "m": 4, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1302, "m": 8, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1304, "m": 5, "n": 4, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1306, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1308, "m": 5, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1310, "m": 3, "n": 6, "hi": 100, "alg": 170, "ind": 170, "ind_st": "Optimal", "thr": 170, "thr_st": "Optimal"}
{"r": 1312, "m": 6, "n": 8, "hi": 100, "alg": 59, "ind": 59, "ind_st": "Optimal", "thr": 59, "thr_st": "Optimal"}
{"r": 1314, "m": 5, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1316, "m": 3, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 1318, "m": 8, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1320, "m": 3, "n": 3, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 1322, "m": 5, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1324, "m": 5, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1326, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1328, "m": 3, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1330, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1332, "m": 2, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1334, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1336, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1338, "m": 8, "n": 8, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1340, "m": 4, "n": 8, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1342, "m": 8, "n": 2, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1344, "m": 5, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1346, "m": 4, "n": 7, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 1348, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1350, "m": 5, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1352, "m": 4, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1354, "m": 6, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1356, "m": 3, "n": 8, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1358, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1360, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1362, "m": 8, "n": 2, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1364, "m": 8, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1366, "m": 6, "n": 3, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1368, "m": 3, "n": 3, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 1370, "m": 7, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1372, "m": 7, "n": 2, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 1374, "m": 2, "n": 7, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1376, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1378, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1380, "m": 7, "n": 6, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 1382, "m": 7, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1384, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1386, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1388, "m": 6, "n": 8, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1390, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1392, "m": 4, "n": 8, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1394, "m": 5, "n": 3, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1396, "m": 2, "n": 5, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 1398, "m": 4, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1400, "m": 3, "n": 7, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1402, "m": 6, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1404, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal", "thr_nopresolve": 11}
{"r": 1406, "m": 3, "n": 6, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1408, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1410, "m": 4, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1412, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1414, "m": 8, "n": 3, "hi": 100, "alg": 167, "ind": 167, "ind_st": "Optimal", "thr": 167, "thr_st": "Optimal"}
{"r": 1416, "m": 2, "n": 7, "hi": 100, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 1418, "m": 8, "n": 2, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1420, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1422, "m": 3, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1424, "m": 2, "n": 5, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 1426, "m": 2, "n": 8, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 1428, "m": 6, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1430, "m": 8, "n": 4, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 1432, "m": 5, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1434, "m": 2, "n": 5, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1436, "m": 8, "n": 4, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 1438, "m": 5, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1440, "m": 3, "n": 8, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 1442, "m": 7, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1444, "m": 7, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1446, "m": 4, "n": 2, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 1448, "m": 5, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1450, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1452, "m": 4, "n": 2, "hi": 100, "alg": 242, "ind": 242, "ind_st": "Optimal", "thr": 242, "thr_st": "Optimal"}
{"r": 1454, "m": 7, "n": 4, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 1456, "m": 5, "n": 3, "hi": 100, "alg": 215, "ind": 215, "ind_st": "Optimal", "thr": 215, "thr_st": "Optimal"}
{"r": 1458, "m": 3, "n": 3, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 1460, "m": 7, "n": 5, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1462, "m": 4, "n": 7, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1464, "m": 4, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1466, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1468, "m": 8, "n": 8, "hi": 100, "alg": 64, "ind": 64, "ind_st": "Optimal", "thr": 64, "thr_st": "Optimal"}
{"r": 1470, "m": 7, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1472, "m": 3, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 1474, "m": 2, "n": 5, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 1476, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1478, "m": 6, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1480, "m": 7, "n": 7, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 1482, "m": 2, "n": 7, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 1484, "m": 3, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1486, "m": 8, "n": 5, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1488, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1490, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1492, "m": 6, "n": 3, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1494, "m": 3, "n": 2, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1496, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1498, "m": 3, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1500, "m": 4, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1502, "m": 3, "n": 6, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 1504, "m": 5, "n": 6, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1506, "m": 3, "n": 5, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 1508, "m": 4, "n": 6, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 1510, "m": 5, "n": 5, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1512, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1514, "m": 2, "n": 3, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 1516, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1518, "m": 3, "n": 5, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 1520, "m": 5, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1522, "m": 6, "n": 3, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1524, "m": 2, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1526, "m": 6, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1528, "m": 4, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1530, "m": 2, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1532, "m": 8, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1534, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1536, "m": 2, "n": 4, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1538, "m": 4, "n": 8, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 1540, "m": 2, "n": 4, "hi": 100, "alg": 223, "ind": 223, "ind_st": "Optimal", "thr": 223, "thr_st": "Optimal"}
{"r": 1542, "m": 4, "n": 7, "hi": 100, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 1544, "m": 3, "n": 7, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 1546, "m": 3, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1548, "m": 3, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 1550, "m": 6, "n": 2, "hi": 100, "alg": 223, "ind": 223, "ind_st": "Optimal", "thr": 223, "thr_st": "Optimal"}
{"r": 1552, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1554, "m": 5, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1556, "m": 4, "n": 6, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 1558, "m": 3, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 1560, "m": 7, "n": 5, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 1562, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1564, "m": 2, "n": 2, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1566, "m": 2, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1568, "m": 5, "n": 5, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1570, "m": 2, "n": 2, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 1572, "m": 7, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1574, "m": 5, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1576, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1578, "m": 5, "n": 4, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 1580, "m": 8, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1582, "m": 3, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1584, "m": 8, "n": 4, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1586, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1588, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1590, "m": 2, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1592, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1594, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1596, "m": 2, "n": 4, "hi": 100, "alg": 215, "ind": 215, "ind_st": "Optimal", "thr": 215, "thr_st": "Optimal"}
{"r": 1598, "m": 5, "n": 5, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1600, "m": 2, "n": 4, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 1602, "m": 8, "n": 4, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1604, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1606, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1608, "m": 3, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1610, "m": 4, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1612, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1614, "m": 3, "n": 3, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1616, "m": 6, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1618, "m": 7, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1620, "m": 2, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1622, "m": 5, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1624, "m": 3, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1626, "m": 4, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1628, "m": 2, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1630, "m": 2, "n": 4, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1632, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1634, "m": 8, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1636, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1638, "m": 7, "n": 5, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1640, "m": 8, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1642, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1644, "m": 5, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1646, "m": 5, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1648, "m": 2, "n": 8, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1650, "m": 5, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 1652, "m": 4, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1654, "m": 3, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1656, "m": 7, "n": 8, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1658, "m": 8, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1660, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1662, "m": 7, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1664, "m": 7, "n": 5, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1666, "m": 6, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 1668, "m": 6, "n": 8, "hi": 100, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 1670, "m": 8, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1672, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1674, "m": 8, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1676, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1678, "m": 4, "n": 8, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1680, "m": 4, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1682, "m": 4, "n": 8, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1684, "m": 5, "n": 2, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 1686, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1688, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1690, "m": 2, "n": 6, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1692, "m": 8, "n": 3, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 1694, "m": 7, "n": 2, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1696, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1698, "m": 5, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1700, "m": 5, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1702, "m": 5, "n": 3, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1704, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1706, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1708, "m": 4, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1710, "m": 8, "n": 5, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1712, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1714, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1716, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1718, "m": 5, "n": 8, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1720, "m": 4, "n": 5, "hi": 100, "alg": 192, "ind": 192, "ind_st": "Optimal", "thr": 192, "thr_st": "Optimal"}
{"r": 1722, "m": 8, "n": 5, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1724, "m": 2, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1726, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1728, "m": 5, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1730, "m": 3, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1732, "m": 3, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 1734, "m": 2, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1736, "m": 2, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1738, "m": 6, "n": 2, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1740, "m": 7, "n": 3, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 1742, "m": 2, "n": 5, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1744, "m": 4, "n": 5, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1746, "m": 3, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1748, "m": 6, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1750, "m": 4, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1752, "m": 3, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1754, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1756, "m": 8, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1758, "m": 3, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1760, "m": 6, "n": 8, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1762, "m": 4, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1764, "m": 3, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1766, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1768, "m": 8, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1770, "m": 4, "n": 5, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1772, "m": 3, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1774, "m": 4, "n": 6, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 1776, "m": 6, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1778, "m": 8, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1780, "m": 6, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1782, "m": 5, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1784, "m": 2, "n": 2, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1786, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1788, "m": 8, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1790, "m": 3, "n": 8, "hi": 100, "alg": 56, "ind": 56, "ind_st": "Optimal", "thr": 56, "thr_st": "Optimal"}
{"r": 1792, "m": 7, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1794, "m": 4, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1796, "m": 5, "n": 2, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1798, "m": 5, "n": 8, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 1800, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1802, "m": 7, "n": 6, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1804, "m": 7, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1806, "m": 2, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1808, "m": 2, "n": 2, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 1810, "m": 2, "n": 7, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 1812, "m": 6, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1814, "m": 8, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1816, "m": 4, "n": 3, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 1818, "m": 3, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1820, "m": 3, "n": 3, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1822, "m": 8, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1824, "m": 3, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1826, "m": 8, "n": 8, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1828, "m": 7, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1830, "m": 6, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1832, "m": 5, "n": 7, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 1834, "m": 5, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1836, "m": 3, "n": 8, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 1838, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1840, "m": 8, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1842, "m": 3, "n": 3, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1844, "m": 6, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1846, "m": 8, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1848, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1850, "m": 7, "n": 8, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 1852, "m": 2, "n": 7, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1854, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1856, "m": 7, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1858, "m": 6, "n": 6, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1860, "m": 8, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1862, "m": 4, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1864, "m": 2, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1866, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1868, "m": 6, "n": 5, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1870, "m": 4, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1872, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1874, "m": 6, "n": 8, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1876, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1878, "m": 6, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1880, "m": 8, "n": 8, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1882, "m": 5, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1884, "m": 8, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1886, "m": 2, "n": 8, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 1888, "m": 6, "n": 7, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1890, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1892, "m": 7, "n": 4, "hi": 100, "alg": 200, "ind": 200, "ind_st": "Optimal", "thr": 200, "thr_st": "Optimal"}
{"r": 1894, "m": 8, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1896, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1898, "m": 4, "n": 7, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1900, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1902, "m": 2, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1904, "m": 5, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1906, "m": 3, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1908, "m": 3, "n": 8, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1910, "m": 2, "n": 5, "hi": 100, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 1912, "m": 2, "n": 7, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 1914, "m": 2, "n": 3, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 1916, "m": 2, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1918, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1920, "m": 5, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1922, "m": 2, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1924, "m": 4, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1926, "m": 8, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1928, "m": 3, "n": 3, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1930, "m": 8, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1932, "m": 4, "n": 2, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 1934, "m": 4, "n": 3, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1936, "m": 4, "n": 6, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1938, "m": 6, "n": 7, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1940, "m": 7, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1942, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1944, "m": 2, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1946, "m": 3, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1948, "m": 5, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1950, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1952, "m": 7, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1954, "m": 7, "n": 5, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1956, "m": 7, "n": 4, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1958, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1960, "m": 4, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1962, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1964, "m": 7, "n": 3, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1966, "m": 8, "n": 2, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 1968, "m": 7, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1970, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1972, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1974, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1976, "m": 8, "n": 2, "hi": 100, "alg": 197, "ind": 197, "ind_st": "Optimal", "thr": 197, "thr_st": "Optimal"}
{"r": 1978, "m": 2, "n": 5, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1980, "m": 2, "n": 8, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1982, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1984, "m": 4, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1986, "m": 8, "n": 4, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1988, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1990, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1992, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1994, "m": 5, "n": 5, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 1996, "m": 6, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1998, "m": 6, "n": 3, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2000, "m": 5, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2002, "m": 7, "n": 2, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2004, "m": 6, "n": 2, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 2006, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2008, "m": 3, "n": 6, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2010, "m": 3, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2012, "m": 2, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2014, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2016, "m": 7, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2018, "m": 6, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2020, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2022, "m": 6, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2024, "m": 5, "n": 3, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 2026, "m": 2, "n": 4, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2028, "m": 4, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2030, "m": 4, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2032, "m": 8, "n": 2, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2034, "m": 2, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2036, "m": 2, "n": 6, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 2038, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2040, "m": 5, "n": 8, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 2042, "m": 8, "n": 4, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2044, "m": 2, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2046, "m": 6, "n": 5, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 2048, "m": 4, "n": 5, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 2050, "m": 6, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2052, "m": 7, "n": 4, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 2054, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2056, "m": 6, "n": 7, "hi": 100, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 2058, "m": 3, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2060, "m": 6, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2062, "m": 4, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2064, "m": 7, "n": 4, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2066, "m": 7, "n": 2, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 2068, "m": 8, "n": 7, "hi": 100, "alg": 173, "ind": 173, "ind_st": "Optimal", "thr": 173, "thr_st": "Optimal"}
{"r": 2070, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2072, "m": 4, "n": 3, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2074, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2076, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2078, "m": 2, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2080, "m": 2, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2082, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2084, "m": 5, "n": 4, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 2086, "m": 7, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2088, "m": 6, "n": 5, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2090, "m": 3, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2092, "m": 8, "n": 8, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2094, "m": 2, "n": 4, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2096, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2098, "m": 3, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2100, "m": 8, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2102, "m": 4, "n": 7, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 2104, "m": 3, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2106, "m": 5, "n": 7, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 2108, "m": 8, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2110, "m": 2, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2112, "m": 2, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2114, "m": 3, "n": 3, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 2116, "m": 6, "n": 3, "hi": 100, "alg": 170, "ind": 170, "ind_st": "Optimal", "thr": 170, "thr_st": "Optimal"}
{"r": 2118, "m": 5, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2120, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2122, "m": 5, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2124, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2126, "m": 3, "n": 2, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2128, "m": 2, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2130, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2132, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2134, "m": 5, "n": 4, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 2136, "m": 3, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 2138, "m": 6, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2140, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2142, "m": 7, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2144, "m": 8, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2146, "m": 8, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2148, "m": 5, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2150, "m": 5, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2152, "m": 5, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2154, "m": 7, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2156, "m": 7, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2158, "m": 6, "n": 5, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 2160, "m": 4, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2162, "m": 6, "n": 8, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 2164, "m": 4, "n": 7, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2166, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2168, "m": 8, "n": 2, "hi": 100, "alg": 203, "ind": 203, "ind_st": "Optimal", "thr": 203, "thr_st": "Optimal"}
{"r": 2170, "m": 8, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2172, "m": 6, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2174, "m": 2, "n": 2, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2176, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2178, "m": 7, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2180, "m": 3, "n": 7, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2182, "m": 4, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2184, "m": 2, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2186, "m": 2, "n": 7, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2188, "m": 8, "n": 4, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2190, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2192, "m": 8, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2194, "m": 5, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2196, "m": 2, "n": 6, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2198, "m": 7, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2200, "m": 4, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2202, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2204, "m": 2, "n": 2, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2206, "m": 5, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2208, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2210, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2212, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2214, "m": 4, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2216, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2218, "m": 2, "n": 4, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 2220, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2222, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2224, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2226, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2228, "m": 4, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2230, "m": 3, "n": 4, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2232, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2234, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2236, "m": 6, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2238, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2240, "m": 8, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2242, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2244, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2246, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2248, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2250, "m": 5, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2252, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2254, "m": 3, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2256, "m": 2, "n": 8, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 2258, "m": 2, "n": 7, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 2260, "m": 4, "n": 8, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2262, "m": 8, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2264, "m": 8, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 2266, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2268, "m": 3, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2270, "m": 4, "n": 7, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 2272, "m": 4, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2274, "m": 7, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2276, "m": 5, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2278, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2280, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2282, "m": 3, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2284, "m": 4, "n": 4, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2286, "m": 5, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2288, "m": 6, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2290, "m": 7, "n": 6, "hi": 100, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 2292, "m": 4, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2294, "m": 8, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2296, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2298, "m": 6, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2300, "m": 5, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2302, "m": 8, "n": 2, "hi": 100, "alg": 259, "ind": 259, "ind_st": "Optimal", "thr": 259, "thr_st": "Optimal"}
{"r": 2304, "m": 6, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2306, "m": 5, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2308, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2310, "m": 4, "n": 6, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2312, "m": 7, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2314, "m": 3, "n": 2, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2316, "m": 7, "n": 8, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2318, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2320, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2322, "m": 7, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2324, "m": 6, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2326, "m": 5, "n": 7, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 2328, "m": 3, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2330, "m": 4, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2332, "m": 3, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2334, "m": 6, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2336, "m": 5, "n": 5, "hi": 100, "alg": 174, "ind": 174, "ind_st": "Optimal", "thr": 174, "thr_st": "Optimal"}
{"r": 2338, "m": 6, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2340, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2342, "m": 6, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2344, "m": 5, "n": 4, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2346, "m": 5, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2348, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2350, "m": 6, "n": 6, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 2352, "m": 5, "n": 7, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2354, "m": 5, "n": 3, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 2356, "m": 8, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2358, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2360, "m": 5, "n": 3, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 2362, "m": 7, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2364, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2366, "m": 4, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2368, "m": 4, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2370, "m": 5, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2372, "m": 6, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2374, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2376, "m": 7, "n": 7, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2378, "m": 8, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 2380, "m": 5, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2382, "m": 5, "n": 6, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 2384, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2386, "m": 6, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2388, "m": 3, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2390, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2392, "m": 8, "n": 4, "hi": 100, "alg": 211, "ind": 211, "ind_st": "Optimal", "thr": 211, "thr_st": "Optimal"}
{"r": 2394, "m": 5, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2396, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2398, "m": 6, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2400, "m": 2, "n": 2, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2402, "m": 7, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2404, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2406, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2408, "m": 5, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2410, "m": 2, "n": 7, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2412, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2414, "m": 8, "n": 3, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 2416, "m": 8, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2418, "m": 8, "n": 6, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2420, "m": 4, "n": 7, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2422, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2424, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2426, "m": 6, "n": 8, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2428, "m": 4, "n": 8, "hi": 100, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 2430, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2432, "m": 7, "n": 4, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2434, "m": 5, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2436, "m": 8, "n": 2, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 2438, "m": 5, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2440, "m": 5, "n": 8, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2442, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2444, "m": 5, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 2446, "m": 4, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2448, "m": 8, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2450, "m": 5, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2452, "m": 3, "n": 2, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 2454, "m": 3, "n": 3, "hi": 100, "alg": 212, "ind": 212, "ind_st": "Optimal", "thr": 212, "thr_st": "Optimal"}
{"r": 2456, "m": 6, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2458, "m": 7, "n": 3, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2460, "m": 2, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2462, "m": 3, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2464, "m": 6, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2466, "m": 4, "n": 4, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2468, "m": 4, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2470, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2472, "m": 5, "n": 7, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2474, "m": 8, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2476, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2478, "m": 7, "n": 3, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 2480, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2482, "m": 3, "n": 5, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2484, "m": 7, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2486, "m": 6, "n": 8, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2488, "m": 4, "n": 3, "hi": 20, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2490, "m": 4, "n": 8, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2492, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2494, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2496, "m": 2, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2498, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2500, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2502, "m": 3, "n": 7, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 2504, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2506, "m": 8, "n": 5, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2508, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2510, "m": 6, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2512, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2514, "m": 2, "n": 8, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 2516, "m": 4, "n": 4, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 2518, "m": 5, "n": 2, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 2520, "m": 6, "n": 7, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2522, "m": 4, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2524, "m": 7, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2526, "m": 3, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2528, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2530, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2532, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2534, "m": 6, "n": 4, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2536, "m": 5, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2538, "m": 6, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2540, "m": 8, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2542, "m": 2, "n": 2, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 2544, "m": 6, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2546, "m": 4, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2548, "m": 8, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2550, "m": 8, "n": 3, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2552, "m": 2, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2554, "m": 4, "n": 3, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2556, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2558, "m": 6, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2560, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2562, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2564, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2566, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2568, "m": 6, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2570, "m": 7, "n": 2, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2572, "m": 2, "n": 5, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2574, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2576, "m": 7, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2578, "m": 5, "n": 3, "hi": 100, "alg": 212, "ind": 212, "ind_st": "Optimal", "thr": 212, "thr_st": "Optimal"}
{"r": 2580, "m": 2, "n": 3, "hi": 20, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2582, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2584, "m": 4, "n": 5, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 2586, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2588, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2590, "m": 7, "n": 2, "hi": 100, "alg": 237, "ind": 237, "ind_st": "Optimal", "thr": 237, "thr_st": "Optimal"}
{"r": 2592, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2594, "m": 4, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2596, "m": 8, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2598, "m": 7, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2600, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2602, "m": 2, "n": 7, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2604, "m": 2, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2606, "m": 5, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2608, "m": 8, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2610, "m": 8, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2612, "m": 3, "n": 7, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2614, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2616, "m": 5, "n": 7, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 2618, "m": 7, "n": 5, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2620, "m": 7, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2622, "m": 4, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2624, "m": 8, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2626, "m": 8, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2628, "m": 4, "n": 8, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2630, "m": 8, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2632, "m": 3, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 2634, "m": 8, "n": 6, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2636, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2638, "m": 6, "n": 7, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2640, "m": 8, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2642, "m": 6, "n": 6, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2644, "m": 8, "n": 8, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2646, "m": 2, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2648, "m": 4, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2650, "m": 7, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2652, "m": 2, "n": 5, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2654, "m": 5, "n": 2, "hi": 100, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 2656, "m": 3, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2658, "m": 2, "n": 5, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2660, "m": 2, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2662, "m": 7, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2664, "m": 6, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2666, "m": 8, "n": 4, "hi": 100, "alg": 87, "ind": 87, "ind_st": "Optimal", "thr": 87, "thr_st": "Optimal"}
{"r": 2668, "m": 4, "n": 3, "hi": 100, "alg": 219, "ind": 219, "ind_st": "Optimal", "thr": 219, "thr_st": "Optimal"}
{"r": 2670, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2672, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2674, "m": 8, "n": 2, "hi": 100, "alg": 203, "ind": 203, "ind_st": "Optimal", "thr": 203, "thr_st": "Optimal"}
{"r": 2676, "m": 4, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2678, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2680, "m": 6, "n": 8, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2682, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2684, "m": 4, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2686, "m": 3, "n": 8, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2688, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2690, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2692, "m": 4, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2694, "m": 4, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2696, "m": 6, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2698, "m": 3, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2700, "m": 3, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2702, "m": 3, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2704, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2706, "m": 7, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2708, "m": 7, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2710, "m": 6, "n": 3, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2712, "m": 4, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2714, "m": 5, "n": 7, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2716, "m": 2, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2718, "m": 3, "n": 2, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2720, "m": 3, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2722, "m": 4, "n": 4, "hi": 100, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 2724, "m": 7, "n": 8, "hi": 100, "alg": 72, "ind": 72, "ind_st": "Optimal", "thr": 72, "thr_st": "Optimal"}
{"r": 2726, "m": 3, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2728, "m": 2, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2730, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2732, "m": 7, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2734, "m": 2, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2736, "m": 2, "n": 5, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 2738, "m": 5, "n": 5, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2740, "m": 7, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2742, "m": 5, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2744, "m": 8, "n": 4, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 2746, "m": 3, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2748, "m": 8, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2750, "m": 3, "n": 7, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 2752, "m": 6, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2754, "m": 6, "n": 4, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2756, "m": 5, "n": 2, "hi": 100, "alg": 174, "ind": 174, "ind_st": "Optimal", "thr": 174, "thr_st": "Optimal"}
{"r": 2758, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2760, "m": 7, "n": 3, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2762, "m": 8, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2764, "m": 5, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2766, "m": 5, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2768, "m": 8, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2770, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2772, "m": 5, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2774, "m": 6, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2776, "m": 4, "n": 3, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 2778, "m": 4, "n": 3, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2780, "m": 6, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2782, "m": 4, "n": 8, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2784, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2786, "m": 8, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2788, "m": 4, "n": 3, "hi": 100, "alg": 50, "ind": 50, "ind_st": "Optimal", "thr": 50, "thr_st": "Optimal"}
{"r": 2790, "m": 2, "n": 8, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2792, "m": 3, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2794, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2796, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2798, "m": 7, "n": 3, "hi": 100, "alg": 176, "ind": 176, "ind_st": "Optimal", "thr": 176, "thr_st": "Optimal"}
{"r": 2800, "m": 7, "n": 6, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2802, "m": 4, "n": 4, "hi": 100, "alg": 191, "ind": 191, "ind_st": "Optimal", "thr": 191, "thr_st": "Optimal"}
{"r": 2804, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2806, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2808, "m": 3, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2810, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2812, "m": 7, "n": 2, "hi": 100, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 2814, "m": 6, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 2816, "m": 5, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2818, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2820, "m": 6, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2822, "m": 5, "n": 8, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 2824, "m": 3, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2826, "m": 3, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2828, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2830, "m": 7, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2832, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2834, "m": 5, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2836, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2838, "m": 7, "n": 5, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2840, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2842, "m": 2, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2844, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2846, "m": 4, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2848, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2850, "m": 2, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2852, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2854, "m": 2, "n": 5, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 2856, "m": 6, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2858, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2860, "m": 7, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2862, "m": 7, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2864, "m": 6, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2866, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2868, "m": 5, "n": 8, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 2870, "m": 5, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2872, "m": 8, "n": 2, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2874, "m": 3, "n": 4, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2876, "m": 6, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2878, "m": 3, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2880, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2882, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2884, "m": 3, "n": 8, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 2886, "m": 4, "n": 5, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2888, "m": 4, "n": 4, "hi": 100, "alg": 53, "ind": 53, "ind_st": "Optimal", "thr": 53, "thr_st": "Optimal"}
{"r": 2890, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2892, "m": 8, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2894, "m": 6, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2896, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2898, "m": 3, "n": 3, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 2900, "m": 8, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2902, "m": 6, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2904, "m": 7, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2906, "m": 2, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2908, "m": 7, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2910, "m": 2, "n": 4, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2912, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2914, "m": 7, "n": 8, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2916, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2918, "m": 2, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2920, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2922, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2924, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2926, "m": 7, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 2928, "m": 4, "n": 6, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2930, "m": 8, "n": 5, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2932, "m": 8, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2934, "m": 5, "n": 4, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 2936, "m": 6, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2938, "m": 2, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2940, "m": 7, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2942, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2944, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2946, "m": 4, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2948, "m": 4, "n": 4, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2950, "m": 4, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2952, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2954, "m": 6, "n": 2, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 2956, "m": 6, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2958, "m": 4, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2960, "m": 2, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2962, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2964, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2966, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2968, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2970, "m": 8, "n": 7, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 2972, "m": 8, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 2974, "m": 2, "n": 3, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2976, "m": 4, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2978, "m": 6, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2980, "m": 6, "n": 3, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2982, "m": 7, "n": 6, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2984, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2986, "m": 2, "n": 5, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 2988, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2990, "m": 2, "n": 7, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 2992, "m": 7, "n": 2, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 2994, "m": 6, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2996, "m": 3, "n": 2, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 2998, "m": 5, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}


==> anc/three_phase_ni_supplement/highs_reproduction/historical/V1.jsonl <==
{"r": 1, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 3, "m": 3, "n": 6, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 5, "m": 6, "n": 4, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 7, "m": 4, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 9, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 11, "m": 5, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 13, "m": 4, "n": 4, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 15, "m": 3, "n": 2, "hi": 100, "alg": 173, "ind": 173, "ind_st": "Optimal", "thr": 173, "thr_st": "Optimal"}
{"r": 17, "m": 6, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 19, "m": 7, "n": 2, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 21, "m": 3, "n": 5, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 23, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 25, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 27, "m": 7, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 29, "m": 6, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 31, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 33, "m": 6, "n": 3, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 35, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 37, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 39, "m": 3, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 41, "m": 5, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 43, "m": 2, "n": 4, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 45, "m": 4, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 47, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 49, "m": 2, "n": 4, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 51, "m": 3, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 53, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 55, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 57, "m": 2, "n": 4, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 59, "m": 3, "n": 2, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 61, "m": 5, "n": 3, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 63, "m": 5, "n": 5, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 65, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 67, "m": 2, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 69, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 71, "m": 4, "n": 6, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 73, "m": 4, "n": 2, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 75, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 77, "m": 8, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 79, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 81, "m": 6, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 83, "m": 5, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 85, "m": 3, "n": 7, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 87, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 89, "m": 2, "n": 8, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 91, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 93, "m": 8, "n": 5, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 95, "m": 8, "n": 6, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 97, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 99, "m": 5, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 101, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 103, "m": 7, "n": 5, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 105, "m": 6, "n": 4, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 107, "m": 3, "n": 6, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 109, "m": 4, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 111, "m": 8, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 113, "m": 2, "n": 7, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 115, "m": 4, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 117, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 119, "m": 4, "n": 3, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 121, "m": 2, "n": 3, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 123, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 125, "m": 3, "n": 3, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 127, "m": 2, "n": 6, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 129, "m": 6, "n": 8, "hi": 100, "alg": 55, "ind": 55, "ind_st": "Optimal", "thr": 55, "thr_st": "Optimal"}
{"r": 131, "m": 4, "n": 4, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 133, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 135, "m": 7, "n": 4, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 137, "m": 2, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 139, "m": 2, "n": 7, "hi": 100, "alg": 161, "ind": 161, "ind_st": "Optimal", "thr": 161, "thr_st": "Optimal"}
{"r": 141, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 143, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 145, "m": 8, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 147, "m": 6, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 149, "m": 2, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 151, "m": 7, "n": 5, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 153, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 155, "m": 6, "n": 6, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 157, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 159, "m": 5, "n": 3, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 161, "m": 6, "n": 3, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 163, "m": 6, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 165, "m": 2, "n": 2, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 167, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 169, "m": 4, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 171, "m": 8, "n": 8, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 173, "m": 4, "n": 5, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 175, "m": 5, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 177, "m": 3, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 179, "m": 8, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 181, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 183, "m": 2, "n": 2, "hi": 100, "alg": 209, "ind": 209, "ind_st": "Optimal", "thr": 209, "thr_st": "Optimal"}
{"r": 185, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 187, "m": 4, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 189, "m": 5, "n": 8, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 191, "m": 8, "n": 6, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 193, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 195, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 197, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 199, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 201, "m": 2, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 203, "m": 2, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 205, "m": 5, "n": 5, "hi": 100, "alg": 175, "ind": 175, "ind_st": "Optimal", "thr": 175, "thr_st": "Optimal"}
{"r": 207, "m": 6, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 209, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 211, "m": 6, "n": 4, "hi": 100, "alg": 173, "ind": 173, "ind_st": "Optimal", "thr": 173, "thr_st": "Optimal"}
{"r": 213, "m": 3, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 215, "m": 2, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 217, "m": 4, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 219, "m": 7, "n": 7, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 221, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 223, "m": 4, "n": 4, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 225, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 227, "m": 5, "n": 8, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 229, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 231, "m": 8, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 233, "m": 7, "n": 8, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 235, "m": 4, "n": 7, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 237, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 239, "m": 2, "n": 3, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 241, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 243, "m": 6, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 245, "m": 3, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 247, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 249, "m": 4, "n": 6, "hi": 100, "alg": 71, "ind": 71, "ind_st": "Optimal", "thr": 71, "thr_st": "Optimal"}
{"r": 251, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 253, "m": 6, "n": 6, "hi": 20, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 255, "m": 2, "n": 4, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 257, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 259, "m": 2, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 261, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 263, "m": 7, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 265, "m": 8, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 267, "m": 3, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 269, "m": 2, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 271, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 273, "m": 3, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 275, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 277, "m": 2, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 279, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 281, "m": 2, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 283, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 285, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 287, "m": 6, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 289, "m": 8, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 291, "m": 7, "n": 5, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 293, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 295, "m": 8, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 297, "m": 6, "n": 4, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 299, "m": 4, "n": 6, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 301, "m": 5, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 303, "m": 2, "n": 3, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 305, "m": 3, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 307, "m": 7, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 309, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 311, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 313, "m": 6, "n": 3, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 315, "m": 5, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 317, "m": 5, "n": 2, "hi": 100, "alg": 187, "ind": 187, "ind_st": "Optimal", "thr": 187, "thr_st": "Optimal"}
{"r": 319, "m": 3, "n": 2, "hi": 100, "alg": 190, "ind": 190, "ind_st": "Optimal", "thr": 190, "thr_st": "Optimal"}
{"r": 321, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 323, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 325, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 327, "m": 8, "n": 2, "hi": 100, "alg": 263, "ind": 263, "ind_st": "Optimal", "thr": 263, "thr_st": "Optimal"}
{"r": 329, "m": 8, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 331, "m": 8, "n": 7, "hi": 20, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 333, "m": 6, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 335, "m": 3, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 337, "m": 3, "n": 5, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 339, "m": 3, "n": 8, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 341, "m": 6, "n": 4, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 343, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 345, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 347, "m": 4, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 349, "m": 5, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 351, "m": 8, "n": 6, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 353, "m": 2, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 355, "m": 3, "n": 2, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 357, "m": 3, "n": 4, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 359, "m": 2, "n": 6, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 361, "m": 6, "n": 3, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 363, "m": 8, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 365, "m": 7, "n": 4, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 367, "m": 2, "n": 6, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 369, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 371, "m": 4, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 373, "m": 2, "n": 2, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 375, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 377, "m": 3, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 379, "m": 2, "n": 3, "hi": 100, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 381, "m": 5, "n": 5, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 383, "m": 6, "n": 8, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 385, "m": 2, "n": 8, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 387, "m": 5, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 389, "m": 7, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 391, "m": 5, "n": 3, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 393, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 395, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 397, "m": 2, "n": 2, "hi": 20, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 399, "m": 2, "n": 3, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 401, "m": 5, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 403, "m": 3, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 405, "m": 2, "n": 3, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 407, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 409, "m": 8, "n": 6, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 411, "m": 3, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 413, "m": 8, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 415, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 417, "m": 6, "n": 8, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 419, "m": 6, "n": 7, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 421, "m": 7, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 423, "m": 4, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 425, "m": 5, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 427, "m": 3, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 429, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 431, "m": 4, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 433, "m": 3, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 435, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 437, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 439, "m": 5, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 441, "m": 3, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 443, "m": 8, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 445, "m": 6, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 447, "m": 5, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 449, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 451, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 453, "m": 3, "n": 5, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 455, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 457, "m": 8, "n": 3, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 459, "m": 7, "n": 8, "hi": 100, "alg": 71, "ind": 71, "ind_st": "Optimal", "thr": 71, "thr_st": "Optimal"}
{"r": 461, "m": 7, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 463, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 465, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 467, "m": 4, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 469, "m": 4, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 471, "m": 7, "n": 2, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 473, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 475, "m": 2, "n": 2, "hi": 100, "alg": 235, "ind": 235, "ind_st": "Optimal", "thr": 235, "thr_st": "Optimal"}
{"r": 477, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 479, "m": 8, "n": 5, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 481, "m": 7, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 483, "m": 6, "n": 7, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 485, "m": 3, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 487, "m": 8, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 489, "m": 3, "n": 6, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 491, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 493, "m": 4, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 495, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 497, "m": 4, "n": 6, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 499, "m": 2, "n": 3, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 501, "m": 7, "n": 4, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 503, "m": 3, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 505, "m": 3, "n": 4, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 507, "m": 5, "n": 6, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 509, "m": 7, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 511, "m": 2, "n": 5, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 513, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 515, "m": 3, "n": 4, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 517, "m": 8, "n": 5, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 519, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 521, "m": 2, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 523, "m": 7, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 525, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 527, "m": 5, "n": 8, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 529, "m": 7, "n": 3, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 531, "m": 7, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 533, "m": 5, "n": 3, "hi": 100, "alg": 199, "ind": 199, "ind_st": "Optimal", "thr": 199, "thr_st": "Optimal"}
{"r": 535, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 537, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 539, "m": 4, "n": 3, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 541, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 543, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 545, "m": 3, "n": 7, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 547, "m": 2, "n": 2, "hi": 100, "alg": 261, "ind": 261, "ind_st": "Optimal", "thr": 261, "thr_st": "Optimal"}
{"r": 549, "m": 7, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 551, "m": 6, "n": 7, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 553, "m": 5, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 555, "m": 3, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 557, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 559, "m": 2, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 561, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 563, "m": 6, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 565, "m": 7, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 567, "m": 3, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 569, "m": 6, "n": 8, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 571, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 573, "m": 7, "n": 7, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 575, "m": 4, "n": 7, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 577, "m": 5, "n": 4, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 579, "m": 4, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 581, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 583, "m": 6, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 585, "m": 2, "n": 2, "hi": 100, "alg": 176, "ind": 176, "ind_st": "Optimal", "thr": 176, "thr_st": "Optimal"}
{"r": 587, "m": 7, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 589, "m": 2, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 591, "m": 6, "n": 5, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 593, "m": 4, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 595, "m": 4, "n": 4, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 597, "m": 2, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 599, "m": 7, "n": 2, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 601, "m": 3, "n": 7, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 603, "m": 3, "n": 6, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 605, "m": 3, "n": 6, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 607, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 609, "m": 7, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 611, "m": 6, "n": 4, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 613, "m": 4, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 615, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 617, "m": 7, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 619, "m": 6, "n": 2, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 621, "m": 4, "n": 6, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 623, "m": 2, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 625, "m": 5, "n": 4, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 627, "m": 4, "n": 7, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 629, "m": 2, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 631, "m": 8, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 633, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 635, "m": 4, "n": 4, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 637, "m": 5, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 639, "m": 7, "n": 8, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 641, "m": 5, "n": 2, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 643, "m": 6, "n": 5, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 645, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 647, "m": 7, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 649, "m": 4, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 651, "m": 2, "n": 8, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 653, "m": 7, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 655, "m": 8, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 657, "m": 6, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 659, "m": 7, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 661, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 663, "m": 7, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 665, "m": 6, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 667, "m": 2, "n": 6, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 669, "m": 4, "n": 6, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 671, "m": 8, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 673, "m": 6, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 675, "m": 3, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 677, "m": 7, "n": 2, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 679, "m": 7, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 681, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 683, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 685, "m": 4, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 687, "m": 5, "n": 3, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 689, "m": 6, "n": 3, "hi": 20, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 691, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 693, "m": 5, "n": 3, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 695, "m": 4, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 697, "m": 3, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 699, "m": 4, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 701, "m": 7, "n": 4, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 703, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 705, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 707, "m": 2, "n": 6, "hi": 100, "alg": 167, "ind": 167, "ind_st": "Optimal", "thr": 167, "thr_st": "Optimal"}
{"r": 709, "m": 6, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 711, "m": 6, "n": 5, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 713, "m": 5, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 715, "m": 6, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 717, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 719, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 721, "m": 3, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 723, "m": 6, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 725, "m": 2, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 727, "m": 6, "n": 3, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 729, "m": 7, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 731, "m": 7, "n": 2, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 733, "m": 5, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 735, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 737, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 739, "m": 3, "n": 7, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 741, "m": 3, "n": 8, "hi": 100, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 743, "m": 7, "n": 4, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 745, "m": 3, "n": 7, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 747, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 749, "m": 8, "n": 5, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 751, "m": 8, "n": 7, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 753, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 755, "m": 8, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 757, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 759, "m": 2, "n": 6, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 761, "m": 3, "n": 6, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 763, "m": 6, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 765, "m": 2, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 767, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 769, "m": 2, "n": 3, "hi": 100, "alg": 193, "ind": 193, "ind_st": "Optimal", "thr": 193, "thr_st": "Optimal"}
{"r": 771, "m": 5, "n": 3, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 773, "m": 3, "n": 5, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 775, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 777, "m": 3, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 779, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 781, "m": 3, "n": 3, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 783, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 785, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 787, "m": 4, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 789, "m": 5, "n": 7, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 791, "m": 7, "n": 3, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 793, "m": 8, "n": 6, "hi": 100, "alg": 72, "ind": 72, "ind_st": "Optimal", "thr": 72, "thr_st": "Optimal"}
{"r": 795, "m": 5, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 797, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 799, "m": 8, "n": 3, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 801, "m": 2, "n": 3, "hi": 20, "alg": 53, "ind": 53, "ind_st": "Optimal", "thr": 53, "thr_st": "Optimal"}
{"r": 803, "m": 2, "n": 3, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 805, "m": 5, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 807, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 809, "m": 2, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 811, "m": 2, "n": 3, "hi": 100, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 813, "m": 3, "n": 2, "hi": 100, "alg": 174, "ind": 174, "ind_st": "Optimal", "thr": 174, "thr_st": "Optimal"}
{"r": 815, "m": 2, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 817, "m": 3, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 819, "m": 4, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 821, "m": 6, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 823, "m": 4, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 825, "m": 4, "n": 7, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 827, "m": 4, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 829, "m": 3, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 831, "m": 3, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 833, "m": 6, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 835, "m": 6, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 837, "m": 6, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 839, "m": 6, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 841, "m": 6, "n": 7, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 843, "m": 7, "n": 6, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 845, "m": 2, "n": 4, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 847, "m": 5, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 849, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 851, "m": 6, "n": 5, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 853, "m": 5, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 855, "m": 3, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 857, "m": 5, "n": 7, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 859, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 861, "m": 8, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 863, "m": 6, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 865, "m": 5, "n": 6, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 867, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 869, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 871, "m": 4, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 873, "m": 3, "n": 7, "hi": 100, "alg": 65, "ind": 65, "ind_st": "Optimal", "thr": 65, "thr_st": "Optimal"}
{"r": 875, "m": 6, "n": 4, "hi": 100, "alg": 221, "ind": 221, "ind_st": "Optimal", "thr": 221, "thr_st": "Optimal"}
{"r": 877, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 879, "m": 2, "n": 8, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 881, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 883, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 885, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 887, "m": 5, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 889, "m": 7, "n": 6, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 891, "m": 7, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 893, "m": 6, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 895, "m": 7, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 897, "m": 2, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 899, "m": 8, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 901, "m": 5, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 903, "m": 2, "n": 7, "hi": 100, "alg": 170, "ind": 170, "ind_st": "Optimal", "thr": 170, "thr_st": "Optimal"}
{"r": 905, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 907, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 909, "m": 3, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 911, "m": 5, "n": 5, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 913, "m": 2, "n": 2, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 915, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 917, "m": 8, "n": 8, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 919, "m": 7, "n": 6, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 921, "m": 4, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 923, "m": 8, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 925, "m": 2, "n": 2, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 927, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 929, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 931, "m": 8, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 933, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 935, "m": 8, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 937, "m": 6, "n": 3, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 939, "m": 2, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 941, "m": 4, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 943, "m": 6, "n": 3, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 945, "m": 5, "n": 4, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 947, "m": 3, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 949, "m": 4, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 951, "m": 8, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 953, "m": 2, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 955, "m": 7, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 957, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 959, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 961, "m": 7, "n": 8, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 963, "m": 6, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 965, "m": 3, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 967, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 969, "m": 5, "n": 7, "hi": 100, "alg": 70, "ind": 70, "ind_st": "Optimal", "thr": 70, "thr_st": "Optimal"}
{"r": 971, "m": 4, "n": 3, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 973, "m": 3, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 975, "m": 5, "n": 7, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 977, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 979, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 981, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 983, "m": 7, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 985, "m": 4, "n": 3, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 987, "m": 6, "n": 8, "hi": 100, "alg": 47, "ind": 47, "ind_st": "Optimal", "thr": 47, "thr_st": "Optimal"}
{"r": 989, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 991, "m": 3, "n": 5, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 993, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 995, "m": 3, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 997, "m": 5, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 999, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1001, "m": 8, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1003, "m": 5, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1005, "m": 5, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1007, "m": 8, "n": 2, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 1009, "m": 3, "n": 2, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1011, "m": 4, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1013, "m": 5, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1015, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1017, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1019, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1021, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1023, "m": 5, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1025, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1027, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1029, "m": 6, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1031, "m": 7, "n": 6, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 1033, "m": 7, "n": 3, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1035, "m": 8, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1037, "m": 2, "n": 5, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 1039, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1041, "m": 5, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1043, "m": 6, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1045, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1047, "m": 2, "n": 4, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1049, "m": 7, "n": 7, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 1051, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1053, "m": 8, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1055, "m": 2, "n": 2, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 1057, "m": 8, "n": 6, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 1059, "m": 2, "n": 2, "hi": 100, "alg": 193, "ind": 193, "ind_st": "Optimal", "thr": 193, "thr_st": "Optimal"}
{"r": 1061, "m": 6, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1063, "m": 3, "n": 3, "hi": 100, "alg": 214, "ind": 214, "ind_st": "Optimal", "thr": 214, "thr_st": "Optimal"}
{"r": 1065, "m": 7, "n": 2, "hi": 20, "alg": 54, "ind": 54, "ind_st": "Optimal", "thr": 54, "thr_st": "Optimal"}
{"r": 1067, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1069, "m": 4, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1071, "m": 2, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1073, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1075, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1077, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1079, "m": 6, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1081, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1083, "m": 3, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1085, "m": 7, "n": 7, "hi": 100, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 1087, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1089, "m": 4, "n": 5, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1091, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1093, "m": 4, "n": 7, "hi": 100, "alg": 87, "ind": 87, "ind_st": "Optimal", "thr": 87, "thr_st": "Optimal"}
{"r": 1095, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1097, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1099, "m": 5, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1101, "m": 4, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1103, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1105, "m": 8, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1107, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1109, "m": 5, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1111, "m": 3, "n": 3, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1113, "m": 2, "n": 2, "hi": 5, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 1115, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1117, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1119, "m": 2, "n": 6, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 1121, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1123, "m": 4, "n": 4, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1125, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1127, "m": 5, "n": 3, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1129, "m": 7, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1131, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1133, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1135, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1137, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1139, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1141, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1143, "m": 7, "n": 7, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 1145, "m": 3, "n": 6, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1147, "m": 3, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1149, "m": 6, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 1151, "m": 3, "n": 6, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 1153, "m": 2, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1155, "m": 3, "n": 8, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1157, "m": 6, "n": 8, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1159, "m": 3, "n": 5, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1161, "m": 6, "n": 4, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1163, "m": 2, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1165, "m": 8, "n": 3, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1167, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1169, "m": 8, "n": 2, "hi": 100, "alg": 177, "ind": 177, "ind_st": "Optimal", "thr": 177, "thr_st": "Optimal"}
{"r": 1171, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1173, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1175, "m": 5, "n": 6, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1177, "m": 5, "n": 4, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1179, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1181, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1183, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1185, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1187, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1189, "m": 6, "n": 7, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1191, "m": 5, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1193, "m": 4, "n": 6, "hi": 100, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1195, "m": 4, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1197, "m": 7, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1199, "m": 7, "n": 2, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1201, "m": 3, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1203, "m": 8, "n": 3, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1205, "m": 7, "n": 5, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 1207, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1209, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1211, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1213, "m": 6, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1215, "m": 5, "n": 7, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1217, "m": 2, "n": 8, "hi": 100, "alg": 201, "ind": 201, "ind_st": "Optimal", "thr": 201, "thr_st": "Optimal"}
{"r": 1219, "m": 8, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1221, "m": 2, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1223, "m": 7, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1225, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1227, "m": 6, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1229, "m": 3, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1231, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1233, "m": 4, "n": 4, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 1235, "m": 7, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1237, "m": 3, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1239, "m": 2, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1241, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1243, "m": 7, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1245, "m": 6, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1247, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1249, "m": 6, "n": 3, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1251, "m": 7, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1253, "m": 7, "n": 3, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 1255, "m": 5, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1257, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1259, "m": 5, "n": 7, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 1261, "m": 2, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1263, "m": 8, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1265, "m": 2, "n": 2, "hi": 100, "alg": 222, "ind": 222, "ind_st": "Optimal", "thr": 222, "thr_st": "Optimal"}
{"r": 1267, "m": 2, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1269, "m": 7, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1271, "m": 4, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1273, "m": 8, "n": 7, "hi": 100, "alg": 58, "ind": 58, "ind_st": "Optimal", "thr": 58, "thr_st": "Optimal"}
{"r": 1275, "m": 7, "n": 7, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 1277, "m": 3, "n": 7, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1279, "m": 7, "n": 5, "hi": 100, "alg": 72, "ind": 72, "ind_st": "Optimal", "thr": 72, "thr_st": "Optimal"}
{"r": 1281, "m": 3, "n": 3, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 1283, "m": 4, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1285, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1287, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1289, "m": 6, "n": 5, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1291, "m": 6, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1293, "m": 4, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1295, "m": 2, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1297, "m": 5, "n": 4, "hi": 100, "alg": 68, "ind": 68, "ind_st": "Optimal", "thr": 68, "thr_st": "Optimal"}
{"r": 1299, "m": 4, "n": 5, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 1301, "m": 8, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1303, "m": 4, "n": 4, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 1305, "m": 3, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1307, "m": 6, "n": 3, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 1309, "m": 5, "n": 5, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1311, "m": 3, "n": 4, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1313, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1315, "m": 5, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1317, "m": 6, "n": 4, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1319, "m": 5, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1321, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1323, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1325, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1327, "m": 3, "n": 6, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 1329, "m": 5, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1331, "m": 6, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1333, "m": 5, "n": 4, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1335, "m": 7, "n": 6, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1337, "m": 6, "n": 6, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 1339, "m": 7, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1341, "m": 5, "n": 4, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1343, "m": 4, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1345, "m": 2, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1347, "m": 5, "n": 7, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 1349, "m": 2, "n": 4, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1351, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1353, "m": 3, "n": 6, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1355, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1357, "m": 6, "n": 5, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1359, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1361, "m": 2, "n": 4, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 1363, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1365, "m": 5, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1367, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1369, "m": 6, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1371, "m": 7, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1373, "m": 2, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1375, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1377, "m": 3, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1379, "m": 7, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1381, "m": 6, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1383, "m": 2, "n": 4, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 1385, "m": 3, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1387, "m": 8, "n": 2, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1389, "m": 2, "n": 8, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1391, "m": 3, "n": 6, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 1393, "m": 5, "n": 8, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1395, "m": 7, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1397, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1399, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1401, "m": 7, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1403, "m": 4, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1405, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1407, "m": 2, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1409, "m": 2, "n": 6, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1411, "m": 8, "n": 2, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1413, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1415, "m": 8, "n": 6, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1417, "m": 4, "n": 7, "hi": 100, "alg": 57, "ind": 57, "ind_st": "Optimal", "thr": 57, "thr_st": "Optimal"}
{"r": 1419, "m": 6, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 1421, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1423, "m": 8, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1425, "m": 4, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1427, "m": 8, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1429, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1431, "m": 6, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1433, "m": 7, "n": 2, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1435, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1437, "m": 3, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1439, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1441, "m": 8, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1443, "m": 3, "n": 2, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1445, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1447, "m": 2, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1449, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1451, "m": 4, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1453, "m": 4, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1455, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1457, "m": 4, "n": 2, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 1459, "m": 5, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1461, "m": 2, "n": 7, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1463, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1465, "m": 3, "n": 3, "hi": 100, "alg": 65, "ind": 65, "ind_st": "Optimal", "thr": 65, "thr_st": "Optimal"}
{"r": 1467, "m": 7, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1469, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1471, "m": 3, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1473, "m": 2, "n": 7, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 1475, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1477, "m": 7, "n": 5, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 1479, "m": 2, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1481, "m": 2, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1483, "m": 6, "n": 3, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1485, "m": 4, "n": 6, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 1487, "m": 8, "n": 3, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 1489, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1491, "m": 3, "n": 2, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1493, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1495, "m": 5, "n": 7, "hi": 100, "alg": 59, "ind": 59, "ind_st": "Optimal", "thr": 59, "thr_st": "Optimal"}
{"r": 1497, "m": 2, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1499, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1501, "m": 7, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1503, "m": 5, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1505, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1507, "m": 2, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1509, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1511, "m": 3, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1513, "m": 6, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1515, "m": 8, "n": 8, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1517, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1519, "m": 3, "n": 4, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 1521, "m": 2, "n": 4, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 1523, "m": 3, "n": 5, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 1525, "m": 8, "n": 4, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 1527, "m": 6, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1529, "m": 4, "n": 2, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 1531, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1533, "m": 8, "n": 6, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 1535, "m": 4, "n": 8, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1537, "m": 4, "n": 6, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1539, "m": 2, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1541, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1543, "m": 2, "n": 5, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1545, "m": 3, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1547, "m": 8, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1549, "m": 6, "n": 7, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1551, "m": 8, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1553, "m": 6, "n": 4, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 1555, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1557, "m": 2, "n": 6, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1559, "m": 8, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1561, "m": 8, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1563, "m": 6, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1565, "m": 8, "n": 6, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1567, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1569, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1571, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1573, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1575, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1577, "m": 8, "n": 4, "hi": 100, "alg": 161, "ind": 161, "ind_st": "Optimal", "thr": 161, "thr_st": "Optimal"}
{"r": 1579, "m": 2, "n": 7, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1581, "m": 7, "n": 4, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1583, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1585, "m": 6, "n": 4, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 1587, "m": 2, "n": 3, "hi": 100, "alg": 218, "ind": 218, "ind_st": "Optimal", "thr": 218, "thr_st": "Optimal"}
{"r": 1589, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1591, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1593, "m": 5, "n": 2, "hi": 100, "alg": 230, "ind": 230, "ind_st": "Optimal", "thr": 230, "thr_st": "Optimal"}
{"r": 1595, "m": 3, "n": 2, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1597, "m": 8, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1599, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1601, "m": 5, "n": 5, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1603, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1605, "m": 3, "n": 2, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1607, "m": 2, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1609, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1611, "m": 4, "n": 6, "hi": 100, "alg": 59, "ind": 59, "ind_st": "Optimal", "thr": 59, "thr_st": "Optimal"}
{"r": 1613, "m": 4, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1615, "m": 4, "n": 7, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1617, "m": 8, "n": 5, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1619, "m": 2, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1621, "m": 3, "n": 7, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 1623, "m": 7, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1625, "m": 4, "n": 4, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1627, "m": 4, "n": 5, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1629, "m": 6, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1631, "m": 2, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1633, "m": 6, "n": 5, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1635, "m": 8, "n": 2, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1637, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1639, "m": 2, "n": 7, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 1641, "m": 8, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1643, "m": 8, "n": 4, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 1645, "m": 7, "n": 4, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1647, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1649, "m": 6, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1651, "m": 2, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1653, "m": 8, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1655, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1657, "m": 7, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1659, "m": 5, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1661, "m": 5, "n": 8, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1663, "m": 7, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1665, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1667, "m": 8, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1669, "m": 8, "n": 3, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1671, "m": 4, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1673, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1675, "m": 4, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1677, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1679, "m": 2, "n": 8, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 1681, "m": 4, "n": 8, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1683, "m": 8, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1685, "m": 6, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1687, "m": 7, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1689, "m": 6, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1691, "m": 4, "n": 5, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1693, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1695, "m": 2, "n": 6, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1697, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1699, "m": 8, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1701, "m": 5, "n": 5, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1703, "m": 6, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1705, "m": 7, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1707, "m": 3, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1709, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1711, "m": 8, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1713, "m": 7, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1715, "m": 6, "n": 8, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1717, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1719, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1721, "m": 8, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1723, "m": 4, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1725, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1727, "m": 7, "n": 2, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 1729, "m": 7, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1731, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1733, "m": 3, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1735, "m": 8, "n": 5, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1737, "m": 3, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1739, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1741, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1743, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1745, "m": 4, "n": 4, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1747, "m": 5, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1749, "m": 8, "n": 3, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1751, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1753, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1755, "m": 8, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1757, "m": 7, "n": 8, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 1759, "m": 8, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1761, "m": 2, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1763, "m": 7, "n": 6, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1765, "m": 3, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1767, "m": 7, "n": 6, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 1769, "m": 2, "n": 5, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 1771, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1773, "m": 5, "n": 3, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 1775, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1777, "m": 6, "n": 4, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1779, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1781, "m": 2, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1783, "m": 5, "n": 5, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 1785, "m": 8, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1787, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1789, "m": 7, "n": 7, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 1791, "m": 8, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1793, "m": 2, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1795, "m": 2, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1797, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1799, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1801, "m": 2, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1803, "m": 6, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1805, "m": 8, "n": 4, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 1807, "m": 6, "n": 3, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1809, "m": 8, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1811, "m": 6, "n": 4, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1813, "m": 5, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1815, "m": 2, "n": 3, "hi": 100, "alg": 188, "ind": 188, "ind_st": "Optimal", "thr": 188, "thr_st": "Optimal"}
{"r": 1817, "m": 6, "n": 6, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1819, "m": 5, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1821, "m": 4, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 1823, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1825, "m": 8, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 1827, "m": 4, "n": 8, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1829, "m": 4, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1831, "m": 6, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1833, "m": 8, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1835, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1837, "m": 6, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1839, "m": 2, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1841, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1843, "m": 5, "n": 3, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 1845, "m": 2, "n": 8, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 1847, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1849, "m": 4, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1851, "m": 5, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1853, "m": 3, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1855, "m": 4, "n": 5, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 1857, "m": 3, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1859, "m": 7, "n": 4, "hi": 100, "alg": 73, "ind": 73, "ind_st": "Optimal", "thr": 73, "thr_st": "Optimal"}
{"r": 1861, "m": 8, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1863, "m": 5, "n": 8, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 1865, "m": 7, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1867, "m": 6, "n": 3, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 1869, "m": 8, "n": 3, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1871, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1873, "m": 8, "n": 8, "hi": 100, "alg": 62, "ind": 62, "ind_st": "Optimal", "thr": 62, "thr_st": "Optimal"}
{"r": 1875, "m": 3, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1877, "m": 3, "n": 7, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1879, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1881, "m": 4, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1883, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1885, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1887, "m": 4, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1889, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1891, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1893, "m": 7, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1895, "m": 8, "n": 4, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1897, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1899, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1901, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1903, "m": 7, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1905, "m": 2, "n": 8, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 1907, "m": 3, "n": 3, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 1909, "m": 4, "n": 3, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1911, "m": 4, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1913, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1915, "m": 6, "n": 2, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 1917, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1919, "m": 4, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1921, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1923, "m": 5, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1925, "m": 3, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1927, "m": 7, "n": 7, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1929, "m": 8, "n": 6, "hi": 100, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 1931, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1933, "m": 4, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1935, "m": 3, "n": 7, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 1937, "m": 6, "n": 3, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 1939, "m": 6, "n": 3, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1941, "m": 5, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1943, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1945, "m": 5, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1947, "m": 7, "n": 7, "hi": 100, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 1949, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1951, "m": 3, "n": 5, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 1953, "m": 7, "n": 4, "hi": 100, "alg": 161, "ind": 161, "ind_st": "Optimal", "thr": 161, "thr_st": "Optimal"}
{"r": 1955, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1957, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1959, "m": 7, "n": 8, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1961, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1963, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1965, "m": 7, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1967, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1969, "m": 5, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1971, "m": 3, "n": 8, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1973, "m": 3, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1975, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1977, "m": 5, "n": 3, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 1979, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1981, "m": 3, "n": 2, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 1983, "m": 7, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 1985, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1987, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1989, "m": 6, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1991, "m": 6, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1993, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1995, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1997, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1999, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2001, "m": 6, "n": 2, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2003, "m": 2, "n": 7, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2005, "m": 5, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2007, "m": 3, "n": 8, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 2009, "m": 4, "n": 7, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 2011, "m": 6, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2013, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2015, "m": 7, "n": 2, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2017, "m": 3, "n": 5, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2019, "m": 8, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2021, "m": 8, "n": 5, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2023, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2025, "m": 6, "n": 2, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 2027, "m": 2, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2029, "m": 7, "n": 5, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2031, "m": 7, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2033, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2035, "m": 8, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2037, "m": 4, "n": 8, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 2039, "m": 7, "n": 7, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2041, "m": 2, "n": 5, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 2043, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2045, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2047, "m": 7, "n": 3, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2049, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2051, "m": 3, "n": 5, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2053, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2055, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2057, "m": 7, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2059, "m": 5, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2061, "m": 4, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2063, "m": 8, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2065, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2067, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2069, "m": 4, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2071, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2073, "m": 3, "n": 6, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 2075, "m": 6, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2077, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2079, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2081, "m": 5, "n": 3, "hi": 100, "alg": 160, "ind": 160, "ind_st": "Optimal", "thr": 160, "thr_st": "Optimal"}
{"r": 2083, "m": 2, "n": 7, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2085, "m": 2, "n": 3, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 2087, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2089, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2091, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2093, "m": 5, "n": 8, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2095, "m": 6, "n": 4, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2097, "m": 2, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2099, "m": 8, "n": 5, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2101, "m": 7, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2103, "m": 8, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 2105, "m": 3, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2107, "m": 8, "n": 2, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 2109, "m": 5, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2111, "m": 4, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2113, "m": 2, "n": 4, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2115, "m": 4, "n": 6, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2117, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2119, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2121, "m": 3, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2123, "m": 7, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2125, "m": 4, "n": 8, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2127, "m": 2, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2129, "m": 3, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2131, "m": 7, "n": 5, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 2133, "m": 2, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2135, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2137, "m": 6, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2139, "m": 7, "n": 3, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 2141, "m": 5, "n": 6, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 2143, "m": 6, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2145, "m": 5, "n": 7, "hi": 100, "alg": 66, "ind": 66, "ind_st": "Optimal", "thr": 66, "thr_st": "Optimal"}
{"r": 2147, "m": 3, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2149, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2151, "m": 6, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2153, "m": 2, "n": 2, "hi": 100, "alg": 225, "ind": 225, "ind_st": "Optimal", "thr": 225, "thr_st": "Optimal"}
{"r": 2155, "m": 2, "n": 3, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 2157, "m": 8, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2159, "m": 4, "n": 8, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 2161, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2163, "m": 6, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2165, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2167, "m": 6, "n": 2, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2169, "m": 4, "n": 6, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 2171, "m": 3, "n": 8, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2173, "m": 7, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2175, "m": 4, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2177, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2179, "m": 4, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2181, "m": 3, "n": 6, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2183, "m": 6, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2185, "m": 4, "n": 8, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2187, "m": 2, "n": 4, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2189, "m": 2, "n": 5, "hi": 100, "alg": 160, "ind": 160, "ind_st": "Optimal", "thr": 160, "thr_st": "Optimal"}
{"r": 2191, "m": 3, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2193, "m": 6, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 2195, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2197, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2199, "m": 7, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2201, "m": 8, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2203, "m": 6, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2205, "m": 6, "n": 2, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 2207, "m": 7, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2209, "m": 2, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2211, "m": 6, "n": 2, "hi": 100, "alg": 221, "ind": 221, "ind_st": "Optimal", "thr": 221, "thr_st": "Optimal"}
{"r": 2213, "m": 4, "n": 8, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 2215, "m": 3, "n": 7, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2217, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2219, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2221, "m": 7, "n": 6, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2223, "m": 7, "n": 7, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2225, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2227, "m": 8, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2229, "m": 5, "n": 6, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2231, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2233, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2235, "m": 4, "n": 4, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2237, "m": 2, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2239, "m": 4, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2241, "m": 6, "n": 5, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2243, "m": 5, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2245, "m": 3, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2247, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2249, "m": 4, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2251, "m": 2, "n": 2, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2253, "m": 5, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2255, "m": 7, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2257, "m": 2, "n": 2, "hi": 100, "alg": 64, "ind": 64, "ind_st": "Optimal", "thr": 64, "thr_st": "Optimal"}
{"r": 2259, "m": 2, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2261, "m": 4, "n": 7, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2263, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2265, "m": 2, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2267, "m": 6, "n": 3, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 2269, "m": 6, "n": 6, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 2271, "m": 5, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2273, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2275, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2277, "m": 4, "n": 6, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2279, "m": 5, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2281, "m": 4, "n": 7, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2283, "m": 2, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2285, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2287, "m": 7, "n": 7, "hi": 100, "alg": 63, "ind": 63, "ind_st": "Optimal", "thr": 63, "thr_st": "Optimal"}
{"r": 2289, "m": 7, "n": 8, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2291, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2293, "m": 6, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2295, "m": 4, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2297, "m": 5, "n": 8, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2299, "m": 3, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2301, "m": 4, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2303, "m": 2, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2305, "m": 3, "n": 5, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2307, "m": 4, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2309, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2311, "m": 3, "n": 5, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2313, "m": 8, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2315, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2317, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2319, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2321, "m": 4, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2323, "m": 7, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2325, "m": 6, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2327, "m": 3, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2329, "m": 6, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2331, "m": 4, "n": 5, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2333, "m": 2, "n": 8, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2335, "m": 6, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2337, "m": 6, "n": 4, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 2339, "m": 7, "n": 2, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 2341, "m": 8, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2343, "m": 6, "n": 2, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 2345, "m": 7, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2347, "m": 3, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2349, "m": 7, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2351, "m": 5, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2353, "m": 6, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2355, "m": 4, "n": 2, "hi": 20, "alg": 56, "ind": 56, "ind_st": "Optimal", "thr": 56, "thr_st": "Optimal"}
{"r": 2357, "m": 8, "n": 4, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 2359, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2361, "m": 8, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2363, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2365, "m": 6, "n": 7, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2367, "m": 5, "n": 7, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2369, "m": 5, "n": 2, "hi": 100, "alg": 247, "ind": 247, "ind_st": "Optimal", "thr": 247, "thr_st": "Optimal"}
{"r": 2371, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2373, "m": 5, "n": 2, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 2375, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2377, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2379, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2381, "m": 3, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2383, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2385, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2387, "m": 2, "n": 2, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2389, "m": 8, "n": 7, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2391, "m": 3, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 2393, "m": 2, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2395, "m": 7, "n": 6, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2397, "m": 2, "n": 8, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 2399, "m": 7, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2401, "m": 2, "n": 8, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2403, "m": 2, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2405, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2407, "m": 5, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2409, "m": 5, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2411, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2413, "m": 5, "n": 7, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2415, "m": 8, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2417, "m": 6, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2419, "m": 2, "n": 3, "hi": 100, "alg": 266, "ind": 266, "ind_st": "Optimal", "thr": 266, "thr_st": "Optimal"}
{"r": 2421, "m": 2, "n": 2, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2423, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2425, "m": 4, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2427, "m": 7, "n": 7, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 2429, "m": 4, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2431, "m": 5, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2433, "m": 7, "n": 4, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2435, "m": 7, "n": 3, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 2437, "m": 6, "n": 7, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 2439, "m": 2, "n": 7, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 2441, "m": 5, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2443, "m": 5, "n": 8, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2445, "m": 5, "n": 6, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2447, "m": 7, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2449, "m": 2, "n": 4, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 2451, "m": 3, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2453, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2455, "m": 5, "n": 3, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 2457, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2459, "m": 4, "n": 3, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 2461, "m": 8, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2463, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2465, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2467, "m": 3, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2469, "m": 4, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2471, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2473, "m": 4, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2475, "m": 2, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2477, "m": 3, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2479, "m": 5, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2481, "m": 8, "n": 2, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 2483, "m": 6, "n": 3, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2485, "m": 2, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 2487, "m": 7, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2489, "m": 3, "n": 7, "hi": 100, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 2491, "m": 7, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 2493, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2495, "m": 2, "n": 6, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 2497, "m": 5, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2499, "m": 8, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2501, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2503, "m": 4, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2505, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2507, "m": 6, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2509, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2511, "m": 7, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2513, "m": 4, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2515, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2517, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2519, "m": 2, "n": 5, "hi": 20, "alg": 47, "ind": 47, "ind_st": "Optimal", "thr": 47, "thr_st": "Optimal"}
{"r": 2521, "m": 4, "n": 3, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 2523, "m": 2, "n": 4, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2525, "m": 4, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2527, "m": 7, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2529, "m": 4, "n": 3, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 2531, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2533, "m": 7, "n": 2, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 2535, "m": 7, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2537, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2539, "m": 8, "n": 5, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2541, "m": 8, "n": 6, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2543, "m": 2, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 2545, "m": 8, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2547, "m": 4, "n": 4, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2549, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2551, "m": 8, "n": 6, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2553, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2555, "m": 4, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 2557, "m": 2, "n": 4, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2559, "m": 7, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2561, "m": 3, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2563, "m": 6, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2565, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2567, "m": 8, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2569, "m": 6, "n": 4, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2571, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2573, "m": 2, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2575, "m": 4, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2577, "m": 6, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2579, "m": 7, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2581, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2583, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2585, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2587, "m": 4, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2589, "m": 2, "n": 6, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2591, "m": 4, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2593, "m": 5, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2595, "m": 7, "n": 3, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2597, "m": 6, "n": 2, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2599, "m": 6, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2601, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2603, "m": 8, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2605, "m": 6, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2607, "m": 3, "n": 7, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 2609, "m": 2, "n": 5, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2611, "m": 5, "n": 4, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 2613, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2615, "m": 6, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2617, "m": 8, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2619, "m": 6, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2621, "m": 5, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2623, "m": 8, "n": 2, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2625, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2627, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2629, "m": 5, "n": 6, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 2631, "m": 7, "n": 4, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2633, "m": 6, "n": 4, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2635, "m": 7, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2637, "m": 4, "n": 8, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2639, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2641, "m": 8, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2643, "m": 3, "n": 2, "hi": 20, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2645, "m": 6, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2647, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2649, "m": 3, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2651, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2653, "m": 7, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2655, "m": 3, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2657, "m": 2, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2659, "m": 6, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2661, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2663, "m": 6, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2665, "m": 7, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2667, "m": 2, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2669, "m": 4, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2671, "m": 2, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2673, "m": 3, "n": 6, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2675, "m": 6, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2677, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2679, "m": 8, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2681, "m": 2, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 2683, "m": 7, "n": 7, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 2685, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2687, "m": 5, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2689, "m": 2, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2691, "m": 4, "n": 3, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 2693, "m": 7, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2695, "m": 7, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2697, "m": 7, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2699, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2701, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2703, "m": 5, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2705, "m": 3, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2707, "m": 4, "n": 8, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2709, "m": 7, "n": 3, "hi": 100, "alg": 182, "ind": 182, "ind_st": "Optimal", "thr": 182, "thr_st": "Optimal"}
{"r": 2711, "m": 4, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2713, "m": 5, "n": 3, "hi": 100, "alg": 206, "ind": 206, "ind_st": "Optimal", "thr": 206, "thr_st": "Optimal"}
{"r": 2715, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2717, "m": 6, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2719, "m": 8, "n": 7, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2721, "m": 6, "n": 5, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2723, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2725, "m": 5, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2727, "m": 4, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2729, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2731, "m": 7, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2733, "m": 7, "n": 2, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2735, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2737, "m": 4, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2739, "m": 5, "n": 5, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2741, "m": 5, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2743, "m": 3, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2745, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2747, "m": 3, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2749, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2751, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2753, "m": 3, "n": 4, "hi": 100, "alg": 62, "ind": 62, "ind_st": "Optimal", "thr": 62, "thr_st": "Optimal"}
{"r": 2755, "m": 7, "n": 5, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 2757, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2759, "m": 3, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2761, "m": 3, "n": 4, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2763, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2765, "m": 2, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2767, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2769, "m": 3, "n": 2, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2771, "m": 3, "n": 3, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 2773, "m": 3, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2775, "m": 7, "n": 5, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2777, "m": 6, "n": 4, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2779, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2781, "m": 4, "n": 7, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2783, "m": 6, "n": 4, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 2785, "m": 4, "n": 4, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 2787, "m": 7, "n": 4, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2789, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2791, "m": 7, "n": 6, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 2793, "m": 2, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2795, "m": 7, "n": 5, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2797, "m": 6, "n": 8, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2799, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2801, "m": 5, "n": 2, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 2803, "m": 7, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2805, "m": 3, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2807, "m": 6, "n": 2, "hi": 100, "alg": 239, "ind": 239, "ind_st": "Optimal", "thr": 239, "thr_st": "Optimal"}
{"r": 2809, "m": 8, "n": 7, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2811, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2813, "m": 6, "n": 8, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 2815, "m": 8, "n": 8, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2817, "m": 8, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2819, "m": 3, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2821, "m": 5, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2823, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2825, "m": 3, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2827, "m": 2, "n": 8, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 2829, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2831, "m": 5, "n": 2, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2833, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2835, "m": 3, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2837, "m": 4, "n": 2, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2839, "m": 5, "n": 5, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2841, "m": 4, "n": 7, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 2843, "m": 6, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2845, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2847, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2849, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2851, "m": 4, "n": 3, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2853, "m": 3, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2855, "m": 6, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2857, "m": 7, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2859, "m": 5, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2861, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2863, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2865, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2867, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2869, "m": 5, "n": 3, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2871, "m": 7, "n": 7, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2873, "m": 7, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2875, "m": 3, "n": 2, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 2877, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2879, "m": 2, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2881, "m": 8, "n": 2, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2883, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2885, "m": 2, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2887, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2889, "m": 6, "n": 6, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2891, "m": 4, "n": 2, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2893, "m": 3, "n": 8, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 2895, "m": 6, "n": 8, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2897, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2899, "m": 6, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2901, "m": 2, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2903, "m": 8, "n": 2, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 2905, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2907, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2909, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2911, "m": 5, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2913, "m": 4, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2915, "m": 8, "n": 5, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2917, "m": 8, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2919, "m": 2, "n": 2, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2921, "m": 2, "n": 5, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 2923, "m": 8, "n": 7, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 2925, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2927, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2929, "m": 4, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2931, "m": 4, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2933, "m": 4, "n": 2, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 2935, "m": 3, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2937, "m": 7, "n": 5, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 2939, "m": 6, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2941, "m": 5, "n": 5, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 2943, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2945, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2947, "m": 3, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2949, "m": 8, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2951, "m": 7, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2953, "m": 5, "n": 8, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 2955, "m": 7, "n": 2, "hi": 100, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 2957, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2959, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2961, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2963, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2965, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2967, "m": 8, "n": 2, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 2969, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2971, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2973, "m": 8, "n": 5, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 2975, "m": 7, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2977, "m": 5, "n": 6, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 2979, "m": 3, "n": 8, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2981, "m": 7, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 2983, "m": 4, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2985, "m": 6, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2987, "m": 2, "n": 5, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2989, "m": 6, "n": 4, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 2991, "m": 6, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2993, "m": 8, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2995, "m": 4, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2997, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2999, "m": 7, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}


==> anc/three_phase_ni_supplement/highs_reproduction/historical/models.py <==
"""Two MIP models of 3-PhTP-NI, both solved by HiGHS with identical options.
indicator : Eq. (11) of the draft (one binary y_ij per link).
threshold : one binary z_{k,l} per phase k and distinct time level d_{k,l};
            z_{k,l}=1 iff T_k >= d_{k,l}; z_{k,1}=1 is implied by NI;
            x_ij <= min(a_i,b_j) z_{k,l(ij)} for (i,j) in P_k with t_ij = d_{k,l(ij)};
            T_k = d_{k,1} + sum_{l>=2} (d_{k,l}-d_{k,l-1}) z_{k,l}."""

import time
import highspy


def _new(tl):
    h = highspy.Highs()
    h.setOptionValue('output_flag', False)
    h.setOptionValue('threads', 1)
    h.setOptionValue('time_limit', float(tl))
    h.setOptionValue('mip_rel_gap', 0.0)
    return h


def _x(h, a, b):
    m, n = len(a), len(b)
    x = {
        (i, j): h.addVariable(
            lb=0, ub=min(a[i], b[j]), type=highspy.HighsVarType.kInteger
        )
        for i in range(m)
        for j in range(n)
    }
    for i in range(m):
        h.addConstr(sum(x[i, j] for j in range(n)) == a[i])
    for j in range(n):
        h.addConstr(sum(x[i, j] for i in range(m)) == b[j])
    return x


def _finish(h, t0, obj_const=0.0):
    build = time.process_time() - t0
    h.run()
    total = time.process_time() - t0
    st = h.modelStatusToString(h.getModelStatus())
    v = h.getInfo().objective_function_value
    val = round(v + obj_const) if abs(v) < 1e18 and st == 'Optimal' else None
    return val, st, build, total, h.getInfo().mip_node_count


def indicator(a, b, t, Ps, tl):
    t0 = time.process_time()
    h = _new(tl)
    x = _x(h, a, b)
    m, n = len(a), len(b)
    y = {
        (i, j): h.addVariable(lb=0, ub=1, type=highspy.HighsVarType.kInteger)
        for i in range(m)
        for j in range(n)
    }
    T = [h.addVariable(lb=0, ub=highspy.kHighsInf) for _ in range(3)]
    for i, j in x:
        h.addConstr(x[i, j] - min(a[i], b[j]) * y[i, j] <= 0)
    for k in range(3):
        for i, j in Ps[k]:
            h.addConstr(T[k] - t[i][j] * y[i, j] >= 0)
        h.addConstr(sum(x[c] for c in Ps[k]) >= 1)
    h.changeObjectiveSense(highspy.ObjSense.kMinimize)
    h.changeColsCost(3, [T[0].index, T[1].index, T[2].index], [1.0, 1.0, 1.0])
    return _finish(h, t0)


def threshold(a, b, t, Ps, tl):
    t0 = time.process_time()
    h = _new(tl)
    x = _x(h, a, b)
    const, cols, costs = 0.0, [], []
    for k in range(3):
        D = sorted({t[i][j] for (i, j) in Ps[k]})
        const += D[0]
        z = {
            l: h.addVariable(lb=0, ub=1, type=highspy.HighsVarType.kInteger)
            for l in range(1, len(D))
        }
        for l in range(2, len(D)):
            h.addConstr(z[l] - z[l - 1] <= 0)
        lev = {d: l for l, d in enumerate(D)}
        for i, j in Ps[k]:
            l = lev[t[i][j]]
            if l >= 1:
                h.addConstr(x[i, j] - min(a[i], b[j]) * z[l] <= 0)
        h.addConstr(sum(x[c] for c in Ps[k]) >= 1)
        for l in range(1, len(D)):
            cols.append(z[l].index)
            costs.append(float(D[l] - D[l - 1]))
    h.changeObjectiveSense(highspy.ObjSense.kMinimize)
    if cols:
        h.changeColsCost(len(cols), cols, costs)
    return _finish(h, t0, const)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.11.0 (git hash: 364c83a): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP  hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix [1e+00, 2e+01]
  Cost   [1e+00, 1e+00]
  Bound  [1e+00, 1e+01]
  RHS    [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; J => Feasibility jump;
     H => Heuristic; L => Sub-MIP; P => Empty MIP; R => Randomized rounding; Z => ZI Round;
     I => Shifting; S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution;
     z => Trivial zero; l => Trivial lower; u => Trivial upper; p => Trivial point

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     10       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     55      2719     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     1943     67     60      2841     0.1s
 T      22      10         4  37.77%   13.70781845     25                45.17%     1944     67     69      3089     0.1s
 B      28       5         9  49.68%   13.70781845     24                42.88%     2017     65    130      3894     0.2s
 T      31       2        10  53.12%   13.70781845     22                37.69%     2019     65    130      4218     0.2s
 B      36       0        11  75.00%   13.70781845     19                27.85%     2227     78    141      4353     0.2s
        37       0        12 100.00%   19              19                 0.00%     2228     78    167      4645     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.126973106758
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    4.53059811889e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.24 (total)
                    0.00 (presolve)
                    0.00 (solve)
                    0.00 (postsolve)
  Max sub-MIP depth 1
  Nodes             37
  Repair LPs        0 (0 feasible; 0 iterations)
  LP iterations     4645 (total)
                    2883 (strong br.)
                    829 (separation)
                    247 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.11.0 (git hash: 364c83a): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP  hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix [1e+00, 2e+01]
  Cost   [1e+00, 1e+00]
  Bound  [1e+00, 1e+01]
  RHS    [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; J => Feasibility jump;
     H => Heuristic; L => Sub-MIP; P => Empty MIP; R => Randomized rounding; Z => ZI Round;
     I => Shifting; S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution;
     z => Trivial zero; l => Trivial lower; u => Trivial upper; p => Trivial point

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20     87      1781     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20     87      1979     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    294      4385     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    297      4535     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.13032120526
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.25 (total)
                    0.00 (presolve)
                    0.00 (solve)
                    0.00 (postsolve)
  Max sub-MIP depth 1
  Nodes             31
  Repair LPs        0 (0 feasible; 0 iterations)
  LP iterations     4535 (total)
                    3613 (strong br.)
                    288 (separation)
                    105 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.11.0 (git hash: 364c83a): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP  hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix [1e+00, 2e+01]
  Cost   [1e+00, 1e+00]
  Bound  [1e+00, 1e+01]
  RHS    [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; J => Feasibility jump;
     H => Heuristic; L => Sub-MIP; P => Empty MIP; R => Randomized rounding; Z => ZI Round;
     I => Shifting; S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution;
     z => Trivial zero; l => Trivial lower; u => Trivial upper; p => Trivial point

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            44                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     42                82.83%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     40                72.94%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     36                68.24%     1467     35      0       257     0.1s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       313     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    116       343     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    123       441     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0464380018452
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.85629289717e-13 (int. viol.)
                    0 (row viol.)
  Timing            0.07 (total)
                    0.00 (presolve)
                    0.00 (solve)
                    0.00 (postsolve)
  Max sub-MIP depth 1
  Nodes             1
  Repair LPs        0 (0 feasible; 0 iterations)
  LP iterations     441 (total)
                    76 (strong br.)
                    187 (separation)
                    86 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.11.0/1.11.0_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.11.0 (git hash: 364c83a): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP  hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix [1e+00, 2e+01]
  Cost   [1e+00, 1e+00]
  Bound  [1e+00, 1e+01]
  RHS    [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; J => Feasibility jump;
     H => Heuristic; L => Sub-MIP; P => Empty MIP; R => Randomized rounding; Z => ZI Round;
     I => Shifting; S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution;
     z => Trivial zero; l => Trivial lower; u => Trivial upper; p => Trivial point

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   0               inf                  inf        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     50                85.58%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       45                75.61%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.78629772     41                71.25%     1529     41      0       305     0.1s
 L       0       0         0   0.00%   11.78629772     26                54.67%     1529     15      1       350     0.1s
 T       0       0         0   0.00%   11.78629772     24                50.89%     1529     15     40       425     0.1s
 B       4       0         1  25.00%   11.78629772     19                37.97%     1530     15     58       694     0.1s
         5       0         2 100.00%   19              19                 0.00%     1531     15     66       709     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0594922645472
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.7763568394e-15 (int. viol.)
                    0 (row viol.)
  Timing            0.10 (total)
                    0.00 (presolve)
                    0.00 (solve)
                    0.00 (postsolve)
  Max sub-MIP depth 1
  Nodes             5
  Repair LPs        0 (0 feasible; 0 iterations)
  LP iterations     709 (total)
                    209 (strong br.)
                    235 (separation)
                    120 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.11.0/1.11.0_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.11.0 (git hash: 364c83a): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP  hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix [1e+00, 2e+01]
  Cost   [1e+00, 3e+00]
  Bound  [1e+00, 2e+01]
  RHS    [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; J => Feasibility jump;
     H => Heuristic; L => Sub-MIP; P => Empty MIP; R => Randomized rounding; Z => ZI Round;
     I => Shifting; S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution;
     z => Trivial zero; l => Trivial lower; u => Trivial upper; p => Trivial point

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.0003648129059
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01 (total)
                    0.00 (presolve)
                    0.00 (solve)
                    0.00 (postsolve)
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0 (0 feasible; 0 iterations)
  LP iterations     10 (total)
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.11.0/1.11.0_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.11.0 (git hash: 364c83a): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP  hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix [1e+00, 2e+01]
  Cost   [1e+00, 3e+00]
  Bound  [1e+00, 2e+01]
  RHS    [1e+00, 8e+01]
Presolving model
19 rows, 15 cols, 51 nonzeros  0s
17 rows, 9 cols, 31 nonzeros  0s
5 rows, 7 cols, 14 nonzeros  0s
5 rows, 7 cols, 14 nonzeros  0s
Objective function is integral with scale 1

Solving MIP model with:
   5 rows
   7 cols (2 binary, 5 integer, 0 implied int., 0 continuous, 0 domain fixed)
   14 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; J => Feasibility jump;
     H => Heuristic; L => Sub-MIP; P => Empty MIP; R => Randomized rounding; Z => ZI Round;
     I => Shifting; S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution;
     z => Trivial zero; l => Trivial lower; u => Trivial upper; p => Trivial point

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0 100.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01 (total)
                    0.00 (presolve)
                    0.00 (solve)
                    0.00 (postsolve)
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0 (0 feasible; 0 iterations)
  LP iterations     0 (total)
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.12.0 (git hash: 755a8e0): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     10       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     55      2721     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     1943     67     60      2843     0.1s
 T      22      10         4  37.77%   13.70781845     25                45.17%     1944     67     69      3091     0.1s
 B      28       5         9  49.68%   13.70781845     24                42.88%     2017     65    130      3899     0.2s
 T      31       2        10  53.12%   13.70781845     22                37.69%     2019     65    130      4223     0.2s
 B      36       0        11  75.00%   13.70781845     19                27.85%     2227     78    141      4358     0.2s
        37       0        12 100.00%   19              19                 0.00%     2228     78    167      4650     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.127532862139
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    4.53059811889e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.24
  Max sub-MIP depth 1
  Nodes             37
  Repair LPs        0
  LP iterations     4650
                    2883 (strong br.)
                    829 (separation)
                    252 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.12.0 (git hash: 755a8e0): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20     87      1785     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20     87      1983     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    294      4389     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    297      4539     0.3s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.13965772433
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.26
  Max sub-MIP depth 1
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.12.0 (git hash: 755a8e0): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       341     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       439     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0373905787071
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.10489395411e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.06
  Max sub-MIP depth 1
  Nodes             1
  Repair LPs        0
  LP iterations     439
                    68 (strong br.)
                    187 (separation)
                    84 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.12.0/1.12.0_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.12.0 (git hash: 755a8e0): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.1s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T      10       0         3  20.31%   11.76146088     29                59.44%     1534     18    101      1099     0.1s
 T      13       0         4  20.70%   11.76146088     28                57.99%     1535     18    105      1103     0.1s
 T      14       0         5  25.00%   11.76146088     27                56.44%     1535     18    107      1104     0.1s
 T      17       0         6  31.25%   11.76146088     25                52.95%     1535     18    123      1128     0.1s
 T      23       0         7  32.03%   11.76146088     24                50.99%     1535     18    126      1167     0.1s
 T      25       0         8  34.38%   11.76146088     19                38.10%     1535     18    128      1168     0.1s
        26       0         9 100.00%   19              19                 0.00%     1535     18    130      1173     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0664010412063
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.10
  Max sub-MIP depth 1
  Nodes             26
  Repair LPs        0
  LP iterations     1173
                    626 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.12.0/1.12.0_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.12.0 (git hash: 755a8e0): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.000296208192594
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0
  LP iterations     10
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.12.0/1.12.0_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.12.0 (git hash: 755a8e0): Copyright (c) 2025 HiGHS under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]
Presolving model
19 rows, 15 cols, 51 nonzeros  0s
17 rows, 9 cols, 31 nonzeros  0s
4 rows, 6 cols, 10 nonzeros  0s
0 rows, 0 cols, 0 nonzeros  0s
Presolve reductions: rows 0(-29); columns 0(-23); nonzeros 0(-80) - Reduced to empty
Presolve: Optimal

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   6               6                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.00
  Max sub-MIP depth 0
  Nodes             0
  Repair LPs        0
  LP iterations     0


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.13.0 (git hash: 1bce6d5): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     22       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     73      2721     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     2025     54     78      2803     0.1s
 B      24      10         4  37.77%   13.70781845     25                45.17%     2025     54     78      3035     0.1s
 B      29       5         8  49.68%   13.70781845     24                42.88%     2087     58    212      3671     0.2s
 T      29       2         8  50.00%   13.70781845     22                37.69%     2088     58    220      3671     0.2s
 B      35       0        10  75.00%   13.70781845     19                27.85%     2124     65    255      4050     0.2s
        36       0        11 100.00%   19              19                 0.00%     2125     65    259      4378     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.119999658413
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.22
  Max sub-MIP depth 1
  Nodes             36
  Repair LPs        0
  LP iterations     4378
                    2910 (strong br.)
                    629 (separation)
                    238 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.13.0 (git hash: 1bce6d5): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1785     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1983     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4389     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.120101711774
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.23
  Max sub-MIP depth 1
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.13.0 (git hash: 1bce6d5): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       341     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       439     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0374465099102
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.10489395411e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.06
  Max sub-MIP depth 1
  Nodes             1
  Repair LPs        0
  LP iterations     439
                    68 (strong br.)
                    187 (separation)
                    84 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.0/1.13.0_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.13.0 (git hash: 1bce6d5): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.1s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1071     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1079     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0526061586554
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.08
  Max sub-MIP depth 1
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.0/1.13.0_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.13.0 (git hash: 1bce6d5): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.000332416500896
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0
  LP iterations     10
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.0/1.13.0_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.13.0 (git hash: 1bce6d5): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]
Presolving model
19 rows, 15 cols, 51 nonzeros  0s
17 rows, 10 cols, 34 nonzeros  0s
6 rows, 7 cols, 17 nonzeros  0s
4 rows, 6 cols, 13 nonzeros  0s
0 rows, 0 cols, 0 nonzeros  0s
Presolve reductions: rows 0(-29); columns 0(-23); nonzeros 0(-80) - Reduced to empty
Presolve: Optimal

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   9               9                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      9
  Dual bound        9
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    9 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.00
  Max sub-MIP depth 0
  Nodes             0
  Repair LPs        0
  LP iterations     0


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.13.1 (git hash: 1d267d9): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     22       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     73      2721     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     2025     54     78      2803     0.1s
 B      24      10         4  37.77%   13.70781845     25                45.17%     2025     54     78      3035     0.1s
 B      29       5         8  49.68%   13.70781845     24                42.88%     2087     58    212      3671     0.2s
 T      29       2         8  50.00%   13.70781845     22                37.69%     2088     58    220      3671     0.2s
 B      35       0        10  75.00%   13.70781845     19                27.85%     2124     65    255      4050     0.2s
        36       0        11 100.00%   19              19                 0.00%     2125     65    259      4378     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.12016465708
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.22
  Max sub-MIP depth 1
  Nodes             36
  Repair LPs        0
  LP iterations     4378
                    2910 (strong br.)
                    629 (separation)
                    238 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.13.1 (git hash: 1d267d9): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1785     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1983     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4389     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.120402588356
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.23
  Max sub-MIP depth 1
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.13.1 (git hash: 1d267d9): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       341     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       439     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0373935672827
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.10489395411e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.06
  Max sub-MIP depth 1
  Nodes             1
  Repair LPs        0
  LP iterations     439
                    68 (strong br.)
                    187 (separation)
                    84 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.1/1.13.1_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.13.1 (git hash: 1d267d9): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros  0s
73 rows, 63 cols, 195 nonzeros  0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1071     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1079     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0448370505065
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.07
  Max sub-MIP depth 1
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.1/1.13.1_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.13.1 (git hash: 1d267d9): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.000294895959087
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0
  LP iterations     10
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.13.1/1.13.1_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.13.1 (git hash: 1d267d9): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]
Presolving model
19 rows, 15 cols, 51 nonzeros  0s
17 rows, 10 cols, 34 nonzeros  0s
6 rows, 7 cols, 17 nonzeros  0s
4 rows, 6 cols, 13 nonzeros  0s
0 rows, 0 cols, 0 nonzeros  0s
Presolve reductions: rows 0(-29); columns 0(-23); nonzeros 0(-80) - Reduced to empty
Presolve: Optimal

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   9               9                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      9
  Dual bound        9
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    9 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.00
  Max sub-MIP depth 0
  Nodes             0
  Repair LPs        0
  LP iterations     0


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.14.0 (git hash: 7df0786): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     22       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     73      2721     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     2025     54     78      2803     0.1s
 B      24      10         4  37.77%   13.70781845     25                45.17%     2025     54     78      3035     0.1s
 B      29       5         8  49.68%   13.70781845     24                42.88%     2087     58    212      3671     0.2s
 T      29       2         8  50.00%   13.70781845     22                37.69%     2088     58    220      3671     0.2s
 B      35       0        10  75.00%   13.70781845     19                27.85%     2124     65    255      4050     0.2s
        36       0        11 100.00%   19              19                 0.00%     2125     65    259      4378     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.12067123523
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.22
  Max sub-MIP depth 1
  Nodes             36
  Repair LPs        0
  LP iterations     4378
                    2910 (strong br.)
                    629 (separation)
                    238 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.14.0 (git hash: 7df0786): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1785     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1983     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4389     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.115603933572
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.22
  Max sub-MIP depth 1
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.14.0 (git hash: 7df0786): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       341     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       439     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0373819698255
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.10489395411e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.06
  Max sub-MIP depth 1
  Nodes             1
  Repair LPs        0
  LP iterations     439
                    68 (strong br.)
                    187 (separation)
                    84 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.14.0/1.14.0_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.14.0 (git hash: 7df0786): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1071     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1079     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0497009753867
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.08
  Max sub-MIP depth 1
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.14.0/1.14.0_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.14.0 (git hash: 7df0786): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.00033014616929
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0
  LP iterations     10
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.14.0/1.14.0_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.14.0 (git hash: 7df0786): Copyright (c) 2026 under MIT licence terms
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]
Presolving model
19 rows, 15 cols, 51 nonzeros 0s
17 rows, 10 cols, 34 nonzeros 0s
6 rows, 7 cols, 17 nonzeros 0s
4 rows, 6 cols, 13 nonzeros 0s
0 rows, 0 cols, 0 nonzeros 0s
Presolve reductions: rows 0(-29); columns 0(-23); nonzeros 0(-80) - Reduced to empty
Presolve: Optimal

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   9               9                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      9
  Dual bound        9
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    9 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.00
  Max sub-MIP depth 0
  Nodes             0
  Repair LPs        0
  LP iterations     0


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.15.0 (git hash: 8396001): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     22       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     73      2692     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     2025     54     78      2803     0.1s
 B      24      10         4  37.77%   13.70781845     25                45.17%     2025     54     78      3035     0.1s
 B      29       5         8  49.68%   13.70781845     24                42.88%     2087     58    212      3671     0.2s
 T      29       2         8  50.00%   13.70781845     22                37.69%     2088     58    220      3671     0.2s
 B      35       0        10  75.00%   13.70781845     19                27.85%     2124     65    255      4050     0.2s
        36       0        11 100.00%   19              19                 0.00%     2125     65    259      4378     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.117878195935
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.22
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.22 (Solve)
                        MIP    time [calls] = 0.20 [1]
                        subMIP time [calls] = 0.02 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             36
  Repair LPs        0
  LP iterations     4378
                    2910 (strong br.)
                    629 (separation)
                    238 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.15.0 (git hash: 8396001): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1737     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1935     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4341     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.128723834501
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.24
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.24 (Solve)
                        MIP    time [calls] = 0.22 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.15.0 (git hash: 8396001): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       312     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       439     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0366408255086
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.10489395411e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.05
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.05 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     439
                    68 (strong br.)
                    187 (separation)
                    84 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.0/1.15.0_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.15.0 (git hash: 8396001): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1017     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1025     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0475743351272
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.0/1.15.0_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.15.0 (git hash: 8396001): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.000295645557344
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01
                    0.00 (Presolve)
                    0.01 (Solve)
                    0.00 (Postsolve)
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0
  LP iterations     10
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.0/1.15.0_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.15.0 (git hash: 8396001): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]
Presolving model
19 rows, 15 cols, 51 nonzeros 0s
17 rows, 10 cols, 34 nonzeros 0s
6 rows, 7 cols, 17 nonzeros 0s
4 rows, 6 cols, 13 nonzeros 0s
0 rows, 0 cols, 0 nonzeros 0s
Presolve reductions: rows 0(-29); columns 0(-23); nonzeros 0(-80) - Reduced to empty
Presolve: Optimal

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   9               9                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      9
  Dual bound        9
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    9 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.00
                    0.00 (Presolve)
                    0.00 (Solve)
                    0.00 (Postsolve)
  Max sub-MIP depth 0
  Nodes             0
  Repair LPs        0
  LP iterations     0


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            41                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     41                82.41%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     40                68.25%     1712     62      8       334     0.1s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1712     20     22       404     0.1s
 B      19       1         3  37.51%   12.70105732     28                54.64%     1713     20     73      2692     0.1s
 B      20      11         3  37.52%   13.70781845     27                49.23%     2025     54     78      2803     0.1s
 B      24      10         4  37.77%   13.70781845     25                45.17%     2025     54     78      3035     0.1s
 B      29       5         8  49.68%   13.70781845     24                42.88%     2087     58    212      3671     0.2s
 T      29       2         8  50.00%   13.70781845     22                37.69%     2088     58    220      3671     0.2s
 B      35       0        10  75.00%   13.70781845     19                27.85%     2124     65    255      4050     0.2s
        36       0        11 100.00%   19              19                 0.00%     2125     65    259      4378     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.118172816363
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    8.881784197e-16 (int. viol.)
                    0 (row viol.)
  Timing            0.22
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.22 (Solve)
                        MIP    time [calls] = 0.20 [1]
                        subMIP time [calls] = 0.02 [3]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             36
  Repair LPs        0
  LP iterations     4378
                    2910 (strong br.)
                    629 (separation)
                    238 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1737     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1935     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4341     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0993523277469
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.19
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.19 (Solve)
                        MIP    time [calls] = 0.17 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            46                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     44                75.40%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       312     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       439     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0369408430699
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    1.10489395411e-12 (int. viol.)
                    0 (row viol.)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.05 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     439
                    68 (strong br.)
                    187 (separation)
                    84 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.1/1.15.1_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1017     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1025     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0439611864336
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.1/1.15.1_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.000308906426653
  Solution status   feasible
                    6 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.01
                    0.00 (Presolve)
                    0.01 (Solve)
                    0.00 (Postsolve)
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0
  LP iterations     10
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/1.15.1/1.15.1_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]
Presolving model
19 rows, 15 cols, 51 nonzeros 0s
17 rows, 10 cols, 34 nonzeros 0s
6 rows, 7 cols, 17 nonzeros 0s
4 rows, 6 cols, 13 nonzeros 0s
0 rows, 0 cols, 0 nonzeros 0s
Presolve reductions: rows 0(-29); columns 0(-23); nonzeros 0(-80) - Reduced to empty
Presolve: Optimal

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   9               9                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      9
  Dual bound        9
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    9 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.00
                    0.00 (Presolve)
                    0.00 (Solve)
                    0.00 (Postsolve)
  Max sub-MIP depth 0
  Nodes             0
  Repair LPs        0
  LP iterations     0


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_1.11.0.txt <==
1.11.0   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 2.78e-13, rounded exactly feasible True obj 19 | wrong Optimal: False
1.11.0   hi_bug_indicator.mps   presolve off Optimal  obj 19.000000000000405 dual 19.000000000000405 gap 0.0 nodes 37 | exact check: raw feasible(1e-6) True max viol 5.18e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.11.0   hi_bug_threshold.mps   presolve on  Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False
1.11.0   hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_1.12.0.txt <==
1.12.0   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 1.1e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.12.0   hi_bug_indicator.mps   presolve off Optimal  obj 19.000000000000405 dual 19.000000000000405 gap 0.0 nodes 37 | exact check: raw feasible(1e-6) True max viol 5.18e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.12.0   hi_bug_threshold.mps   presolve on  Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 0 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False
1.12.0   hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_1.13.0.txt <==
1.13.0   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 1.1e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.13.0   hi_bug_indicator.mps   presolve off Optimal  obj 18.999999999999996 dual 18.999999999999996 gap 0.0 nodes 36 | exact check: raw feasible(1e-6) True max viol 1.78e-15, rounded exactly feasible True obj 19 | wrong Optimal: False
1.13.0   hi_bug_threshold.mps   presolve on  Optimal  obj 9.0 dual 9.0 gap 0.0 nodes 0 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 9 | wrong Optimal: True
1.13.0   hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_1.13.1.txt <==
1.13.1   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 1.1e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.13.1   hi_bug_indicator.mps   presolve off Optimal  obj 18.999999999999996 dual 18.999999999999996 gap 0.0 nodes 36 | exact check: raw feasible(1e-6) True max viol 1.78e-15, rounded exactly feasible True obj 19 | wrong Optimal: False
1.13.1   hi_bug_threshold.mps   presolve on  Optimal  obj 9.0 dual 9.0 gap 0.0 nodes 0 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 9 | wrong Optimal: True
1.13.1   hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_1.14.0.txt <==
1.14.0   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 1.1e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.14.0   hi_bug_indicator.mps   presolve off Optimal  obj 18.999999999999996 dual 18.999999999999996 gap 0.0 nodes 36 | exact check: raw feasible(1e-6) True max viol 1.78e-15, rounded exactly feasible True obj 19 | wrong Optimal: False
1.14.0   hi_bug_threshold.mps   presolve on  Optimal  obj 9.0 dual 9.0 gap 0.0 nodes 0 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 9 | wrong Optimal: True
1.14.0   hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_1.15.0.txt <==
1.15.0   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 1.1e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.15.0   hi_bug_indicator.mps   presolve off Optimal  obj 18.999999999999996 dual 18.999999999999996 gap 0.0 nodes 36 | exact check: raw feasible(1e-6) True max viol 1.78e-15, rounded exactly feasible True obj 19 | wrong Optimal: False
1.15.0   hi_bug_threshold.mps   presolve on  Optimal  obj 9.0 dual 9.0 gap 0.0 nodes 0 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 9 | wrong Optimal: True
1.15.0   hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_1.15.1.txt <==
1.15.1   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 1.1e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
1.15.1   hi_bug_indicator.mps   presolve off Optimal  obj 18.999999999999996 dual 18.999999999999996 gap 0.0 nodes 36 | exact check: raw feasible(1e-6) True max viol 1.78e-15, rounded exactly feasible True obj 19 | wrong Optimal: False
1.15.1   hi_bug_threshold.mps   presolve on  Optimal  obj 9.0 dual 9.0 gap 0.0 nodes 0 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 9 | wrong Optimal: True
1.15.1   hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_dev.txt <==
dev-latest-f144f508 hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 1.1e-12, rounded exactly feasible True obj 19 | wrong Optimal: False
dev-latest-f144f508 hi_bug_indicator.mps   presolve off Optimal  obj 19.00000000000027 dual 19.00000000000027 gap 0.0 nodes 27 | exact check: raw feasible(1e-6) True max viol 2.26e-13, rounded exactly feasible True obj 19 | wrong Optimal: False
dev-latest-f144f508 hi_bug_threshold.mps   presolve on  Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 0 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False
dev-latest-f144f508 hi_bug_threshold.mps   presolve off Optimal  obj 6.0 dual 6.0 gap 0.0 nodes 1 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 6 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/console_seed15_indicator.txt <==
1.15.1   hi_bug_indicator.mps   presolve on  Optimal  obj 28.0 dual 28.0 gap 0.0 nodes 10 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 28 | wrong Optimal: True
1.15.1   hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 31 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False
1.15.0   hi_bug_indicator.mps   presolve on  Optimal  obj 28.0 dual 28.0 gap 0.0 nodes 10 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 28 | wrong Optimal: True
1.15.0   hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 31 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False
1.14.0   hi_bug_indicator.mps   presolve on  Optimal  obj 28.0 dual 28.0 gap 0.0 nodes 10 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 28 | wrong Optimal: True
1.14.0   hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 31 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False
1.13.1   hi_bug_indicator.mps   presolve on  Optimal  obj 28.0 dual 28.0 gap 0.0 nodes 10 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 28 | wrong Optimal: True
1.13.1   hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 31 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False
1.13.0   hi_bug_indicator.mps   presolve on  Optimal  obj 28.0 dual 28.0 gap 0.0 nodes 10 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 28 | wrong Optimal: True
1.13.0   hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 31 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False
1.12.0   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 26 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 19 | wrong Optimal: False
1.12.0   hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 31 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False
1.11.0   hi_bug_indicator.mps   presolve on  Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 5 | exact check: raw feasible(1e-6) True max viol 1.78e-15, rounded exactly feasible True obj 19 | wrong Optimal: False
1.11.0   hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 31 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False
dev-latest-f144f508 hi_bug_indicator.mps   presolve on  Optimal  obj 28.0 dual 28.0 gap 0.0 nodes 11 | exact check: raw feasible(1e-6) True max viol 0, rounded exactly feasible True obj 28 | wrong Optimal: True
dev-latest-f144f508 hi_bug_indicator.mps   presolve off Optimal  obj 19.0 dual 19.0 gap 0.0 nodes 40 | exact check: raw feasible(1e-6) True max viol 8.88e-16, rounded exactly feasible True obj 19 | wrong Optimal: False


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/diag_inmemory_console.txt <==
1.15.1   indicator (in memory)                      presolve on : Optimal 19   archived log: 24   same: False
1.15.1   indicator (in memory)                      presolve off: Optimal 19   archived log: 19   same: True
1.15.1   threshold (in memory, application value)   presolve on : Optimal 14   archived log: 14   same: True
1.15.1   threshold (in memory, application value)   presolve off: Optimal 11   archived log: 11   same: True
1.12.0   indicator (in memory)                      presolve on : Optimal 19   archived log: 24   same: False
1.12.0   indicator (in memory)                      presolve off: Optimal 19   archived log: 19   same: True
1.12.0   threshold (in memory, application value)   presolve on : Optimal 11   archived log: 14   same: False
1.12.0   threshold (in memory, application value)   presolve off: Optimal 11   archived log: 11   same: True
1.11.0   indicator (in memory)                      presolve on : Optimal 19   archived log: 24   same: False
1.11.0   indicator (in memory)                      presolve off: Optimal 19   archived log: 19   same: True
1.11.0   threshold (in memory, application value)   presolve on : Optimal 11   archived log: 14   same: False
1.11.0   threshold (in memory, application value)   presolve off: Optimal 11   archived log: 11   same: True


==> anc/three_phase_ni_supplement/highs_reproduction/logs/console/diag_seed_sweep_console.txt <==
1.15.1 hi_bug_indicator.mps random_seed 0..49: Optimal obj 19.0 (dual 19.0) x49, Optimal obj 28.0 (dual 28.0) x1
1.15.1 hi_bug_threshold.mps random_seed 0..49: Optimal obj 6.0 (dual 6.0) x24, Optimal obj 9.0 (dual 9.0) x26
1.13.1 hi_bug_indicator.mps random_seed 0..49: Optimal obj 19.0 (dual 19.0) x49, Optimal obj 28.0 (dual 28.0) x1
1.13.1 hi_bug_threshold.mps random_seed 0..49: Optimal obj 9.0 (dual 9.0) x50
1.12.0 hi_bug_indicator.mps random_seed 0..49: Optimal obj 19.0 (dual 19.0) x50
1.12.0 hi_bug_threshold.mps random_seed 0..49: Optimal obj 6.0 (dual 6.0) x50
dev-latest-f144f508 hi_bug_indicator.mps random_seed 0..49: Optimal obj 19.0 (dual 19.0) x49, Optimal obj 28.0 (dual 28.0) x1
dev-latest-f144f508 hi_bug_threshold.mps random_seed 0..49: Optimal obj 6.0 (dual 6.0) x50


==> anc/three_phase_ni_supplement/highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            40                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     40                81.97%        0      0      1        78     0.0s
 L       0       0         0   0.00%   12.70105732     29                56.20%     1713     20     35       404     0.1s
 T       4       0         1  12.50%   12.70105732     28                54.64%     1714     20     69      1567     0.1s
 B       8       0         2  15.62%   12.70105732     27                52.96%     1715     20     69      1706     0.1s
 B      17       1         3  44.14%   13.01329602     25                47.95%     1996     52     83      3344     0.1s
 L      23       2         6  56.25%   14.71599423     22                33.11%     2063     52    101      3701     0.2s
 T      25       0         8  75.00%   14.92886825     19                21.43%     2760     63    121      4153     0.2s
        27       0         9 100.00%   19              19                 0.00%     2760     63    121      4468     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.107400017971
  Solution status   feasible
                    19 (objective)
                    3.8369307731e-13 (integrality violation)
  Timing            0.21
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.21 (Solve)
                        MIP    time [calls] = 0.20 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             27
  Repair LPs        0
  LP iterations     4468
                    2938 (strong br.)
                    735 (separation)
                    256 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     28       280     0.0s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     28       345     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    100      1741     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    100      1939     0.1s
 B      34       0        11  81.35%   12.1331546      22                44.85%     1712     20    432      3791     0.2s
 T      38       1        12  87.50%   14.14893672     19                25.53%     2204     65    444      4199     0.2s
        40       0        14 100.00%   19              19                 0.00%     2205     65    444      4319     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0992931988384
  Solution status   feasible
                    19 (objective)
                    4.4408920985e-16 (integrality violation)
  Timing            0.19
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.19 (Solve)
                        MIP    time [calls] = 0.18 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             40
  Repair LPs        0
  LP iterations     4319
                    3307 (strong br.)
                    315 (separation)
                    181 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            45                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     44                83.61%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.82514458     42                74.23%      373     11      0       138     0.0s
 L       0       0         0   0.00%   11.43344534     34                66.37%     1467     35      0       257     0.0s
 L       0       0         0   0.00%   11.43344534     22                48.03%     1467     13      0       312     0.1s
 B       0       0         0   0.00%   11.43344534     19                39.82%     1467     13    108       312     0.1s
         1       0         1 100.00%   19              19                 0.00%     1468     13    120       448     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0359684841114
  Solution status   feasible
                    19 (objective)
                    1.10489395411e-12 (integrality violation)
  Timing            0.06
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.05 (Solve)
                        MIP    time [calls] = 0.04 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             1
  Repair LPs        0
  LP iterations     448
                    68 (strong br.)
                    187 (separation)
                    93 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    127       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18    127       487     0.1s
 T       2       0         1  50.00%   11.76146088     30                60.80%     1534     18    205      1115     0.1s
 T       8       0         2  51.56%   11.76146088     29                59.44%     1535     18    210      1124     0.1s
 T       9       0         3  75.00%   11.76146088     28                57.99%     1535     18    213      1125     0.1s
        11       0         4 100.00%   28              28                 0.00%     1535     18    214      1179     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.040113794486
  Solution status   feasible
                    28 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     1179
                    587 (strong br.)
                    235 (separation)
                    229 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_threshold_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]

Presolve is switched off
Objective function is integral with scale 1

Solving MIP model with:
   29 rows
   23 cols (7 binary, 16 integer, 0 implied int., 0 continuous, 0 domain fixed)
   80 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            6                  Large        0      0      0         0     0.0s
         1       0         1 100.00%   6               6                  0.00%        0      0      2        10     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0.000302833504975
  Solution status   feasible
                    6 (objective)
  Timing            0.01
                    0.00 (Presolve)
                    0.01 (Solve)
                    0.00 (Postsolve)
  Max sub-MIP depth 0
  Nodes             1
  Repair LPs        0
  LP iterations     10
                    0 (strong br.)
                    0 (separation)
                    0 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/dev-latest-f144f508/dev-latest-f144f508_hi_bug_threshold_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 7
Number of UI entries in BOUNDS section is 16
MIP hi_bug_threshold has 29 rows; 23 cols; 80 nonzeros; 23 integer variables (7 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 3e+00]
  Bound   [1e+00, 2e+01]
  RHS     [1e+00, 8e+01]
Presolving model
29 rows, 23 cols, 80 nonzeros 0s
19 rows, 15 cols, 51 nonzeros 0s
13 rows, 10 cols, 32 nonzeros 0s
6 rows, 7 cols, 17 nonzeros 0s
Presolve reductions: rows 0(-29); columns 0(-23); nonzeros 0(-80) - Reduced to empty
Presolve: Optimal

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

         0       0         0   0.00%   6               6                  0.00%        0      0      0         0     0.0s

Solving report
  Model             hi_bug_threshold
  Status            Optimal
  Primal bound      6
  Dual bound        6
  Gap               0%
  P-D integral      0
  Solution status   feasible
                    6 (objective)
  Timing            0.00
                    0.00 (Presolve)
                    0.00 (Solve)
                    0.00 (Postsolve)
  Max sub-MIP depth 0
  Nodes             0
  Repair LPs        0
  LP iterations     0


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_1.15.1/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            35                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     35                79.40%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     30       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     30       341     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    102      1737     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    102      1935     0.1s
 T      30       2        11  89.84%   12.1331546      19                36.14%     1720     20    339      4341     0.2s
        31       0        14 100.00%   19              19                 0.00%     1955     64    342      4539     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.0987885981507
  Solution status   feasible
                    19 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.19
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.19 (Solve)
                        MIP    time [calls] = 0.17 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             31
  Repair LPs        0
  LP iterations     4539
                    3613 (strong br.)
                    288 (separation)
                    109 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_1.15.1/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: 04024d7): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [1e+00, 1e+01]
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count 1 (of 10 threads). Using 1 max workers. Parallel search off

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            47                 Large        0      0      0         0     0.0s
 R       0       0         0   0.00%   7.210505183     45                83.98%        0      0      0        70     0.0s
 C       0       0         0   0.00%   10.974309       42                73.87%      337     15      0       145     0.0s
 L       0       0         0   0.00%   11.76146088     40                70.60%     1534     40     14       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18     14       387     0.1s
 T       5       1         2  62.50%   11.76146088     29                59.44%     1534     18     95      1017     0.1s
 T       9       0         3  78.12%   11.76146088     28                57.99%     1534     18     98      1025     0.1s
        10       0         4 100.00%   28              28                 0.00%     1535     18     99      1080     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0468022062983
  Solution status   feasible
                    28 (objective)
                    0 (bound viol.)
                    0 (int. viol.)
                    0 (row viol.)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             10
  Repair LPs        0
  LP iterations     1080
                    587 (strong br.)
                    235 (separation)
                    136 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_1.15.1/output.txt <==
1.15.1 04024d7 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 04024d7 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point ../point_indicator_obj19.csv: FEASIBLE; objective 19


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_1.15.1/solution_presolve_off.csv <==
column,value
c0,0
c1,0
c2,0
c3,0
c4,0
c5,9
c6,0
c7,2
c8,-0
c9,0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,0
c21,0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,0
c28,-0
c29,0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,0
c39,-0
c40,-0
c41,1
c42,-0
c43,0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,0
c54,1
c55,0
c56,1
c57,-0
c58,0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_1.15.1/solution_presolve_on.csv <==
column,value
c0,0
c1,-0
c2,5
c3,-0
c4,0
c5,4
c6,0
c7,2
c8,0
c9,-0
c10,0
c11,1
c12,0
c13,0
c14,0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,0
c24,11
c25,0
c26,0
c27,-0
c28,0
c29,-0
c30,-0
c31,-0
c32,1
c33,0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,0
c50,0
c51,0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,0
c58,-0
c59,0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_dev/highs_presolve_off.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]

Presolve is switched off

Solving MIP model with:
   74 rows
   63 cols (30 binary, 30 integer, 0 implied int., 3 continuous, 0 domain fixed)
   210 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            39                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     39                81.51%        0      0      2        78     0.0s
 L       0       0         0   0.00%   12.1331546      34                64.31%     1709     61     28       280     0.1s
 L       0       0         0   0.00%   12.1331546      29                58.16%     1709     20     28       345     0.1s
 T       4       0         1  25.00%   12.1331546      25                51.47%     1709     20    100      1741     0.1s
 T       7       0         2  31.25%   12.1331546      24                49.45%     1710     20    100      1939     0.1s
 B      34       0        11  81.35%   12.1331546      22                44.85%     1712     20    432      3791     0.2s
 T      38       1        12  87.50%   14.14893672     19                25.53%     2204     65    444      4199     0.2s
        40       0        14 100.00%   19              19                 0.00%     2205     65    444      4319     0.2s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      19
  Dual bound        19
  Gap               0%
  P-D integral      0.100067343566
  Solution status   feasible
                    19 (objective)
                    4.4408920985e-16 (integrality violation)
  Timing            0.19
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
                    0.19 (Solve)
                        MIP    time [calls] = 0.17 [1]
                        subMIP time [calls] = 0.02 [2]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [3]
  Max sub-MIP depth 2
  Nodes             40
  Repair LPs        0
  LP iterations     4319
                    3307 (strong br.)
                    315 (separation)
                    181 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_dev/highs_presolve_on.log <==
Running HiGHS 1.15.1 (git hash: f144f50): Copyright (c) 2026 under MIT licence terms
Includes third-party software components, see THIRD_PARTY_NOTICES.md for full details
Number of BV entries in BOUNDS section is 30
Number of UI entries in BOUNDS section is 30
MIP hi_bug_indicator has 74 rows; 63 cols; 210 nonzeros; 60 integer variables (30 binary)
Coefficient ranges:
  Matrix  [1e+00, 2e+01]
  Cost    [1e+00, 1e+00]
  Bound   [0e+00, 0e+00] (continuous)
  Bound   [1e+00, 1e+01] (non-continuous)
  RHS     [1e+00, 1e+01]
Presolving model
74 rows, 63 cols, 210 nonzeros 0s
73 rows, 63 cols, 195 nonzeros 0s
Presolve reductions: rows 73(-1); columns 63(-0); nonzeros 195(-15) 
Objective function is integral with scale 1

Solving MIP model with:
   73 rows
   63 cols (30 binary, 30 integer, 3 implied int., 0 continuous, 0 domain fixed)
   195 nonzeros
   Thread count: 10 available cores, 10 logical processors, using up to 1 workers across 1 threads.

Src: B => Branching; C => Central rounding; F => Feasibility pump; H => Heuristic;
     I => Shifting; J => Feasibility jump; L => Sub-MIP; P => Empty MIP; R => Randomized rounding;
     S => Solve LP; T => Evaluate node; U => Unbounded; X => User solution; Y => HiGHS solution;
     Z => ZI Round; l => Trivial lower; p => Trivial point; u => Trivial upper; z => Trivial zero

        Nodes      |    B&B Tree     |            Objective Bounds              |  Dynamic Constraints |       Work      
Src  Proc. InQueue |  Leaves   Expl. | BestBound       BestSol              Gap |   Cuts   InLp Confl. | LpIters     Time

 J       0       0         0   0.00%   -inf            34                 Large        0      0      0         0     0.0s
         0       0         0   0.00%   7.210505183     34                78.79%        0      0      3        70     0.0s
 L       0       0         0   0.00%   11.76146088     33                64.36%     1534     40    127       305     0.0s
 L       0       0         0   0.00%   11.76146088     32                63.25%     1534     18    127       487     0.1s
 T       2       0         1  50.00%   11.76146088     30                60.80%     1534     18    205      1115     0.1s
 T       8       0         2  51.56%   11.76146088     29                59.44%     1535     18    210      1124     0.1s
 T       9       0         3  75.00%   11.76146088     28                57.99%     1535     18    213      1125     0.1s
        11       0         4 100.00%   28              28                 0.00%     1535     18    214      1179     0.1s

Solving report
  Model             hi_bug_indicator
  Status            Optimal
  Primal bound      28
  Dual bound        28
  Gap               0%
  P-D integral      0.0449882085296
  Solution status   feasible
                    28 (objective)
  Timing            0.07
                    0.00 (Presolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
                    0.07 (Solve)
                        MIP    time [calls] = 0.06 [1]
                        subMIP time [calls] = 0.01 [1]
                    0.00 (Postsolve)
                        MIP    time [calls] = 0.00 [1]
                        subMIP time [calls] = 0.00 [2]
  Max sub-MIP depth 2
  Nodes             11
  Repair LPs        0
  LP iterations     1179
                    587 (strong br.)
                    235 (separation)
                    229 (heuristics)


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_dev/output.txt <==
1.15.1 f144f50 presolve on Optimal objective 28.0 dual bound 28.0
1.15.1 f144f50 presolve off Optimal objective 19.0 dual bound 19.0
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point solution_presolve_on.csv: FEASIBLE; objective 28
hi_bug_indicator.mps: 63 columns (60 integer), 74 rows; point ../point_indicator_obj19.csv: FEASIBLE; objective 19


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_dev/solution_presolve_off.csv <==
column,value
c0,-0
c1,-0
c2,-0
c3,-0
c4,-0
c5,9
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,5
c17,-0
c18,8
c19,-0
c20,-0
c21,-0
c22,1
c23,-0
c24,6
c25,-0
c26,5
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,-0
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,1
c47,-0
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,1
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,7


==> anc/three_phase_ni_supplement/highs_reproduction/logs/issue3433_minimal/run_dev/solution_presolve_on.csv <==
column,value
c0,-0
c1,-0
c2,5
c3,-0
c4,-0
c5,4
c6,-0
c7,2
c8,-0
c9,-0
c10,-0
c11,1
c12,-0
c13,-0
c14,-0
c15,6
c16,-0
c17,5
c18,3
c19,-0
c20,-0
c21,-0
c22,6
c23,-0
c24,11
c25,-0
c26,-0
c27,-0
c28,-0
c29,-0
c30,-0
c31,-0
c32,1
c33,-0
c34,-0
c35,1
c36,-0
c37,1
c38,-0
c39,-0
c40,-0
c41,1
c42,-0
c43,-0
c44,-0
c45,1
c46,-0
c47,1
c48,1
c49,-0
c50,-0
c51,-0
c52,1
c53,-0
c54,1
c55,-0
c56,-0
c57,-0
c58,-0
c59,-0
c60,3
c61,9
c62,16


==> anc/three_phase_ni_supplement/highs_reproduction/models/hi_bug_indicator.mps <==
NAME        
ROWS
 N  Obj     
 E  r0      
 E  r1      
 E  r2      
 E  r3      
 E  r4      
 E  r5      
 E  r6      
 E  r7      
 E  r8      
 E  r9      
 E  r10     
 L  r11     
 L  r12     
 L  r13     
 L  r14     
 L  r15     
 L  r16     
 L  r17     
 L  r18     
 L  r19     
 L  r20     
 L  r21     
 L  r22     
 L  r23     
 L  r24     
 L  r25     
 L  r26     
 L  r27     
 L  r28     
 L  r29     
 L  r30     
 L  r31     
 L  r32     
 L  r33     
 L  r34     
 L  r35     
 L  r36     
 L  r37     
 L  r38     
 L  r39     
 L  r40     
 G  r41     
 G  r42     
 G  r43     
 G  r44     
 G  r45     
 G  r46     
 G  r47     
 G  r48     
 G  r49     
 G  r50     
 G  r51     
 G  r52     
 G  r53     
 G  r54     
 G  r55     
 G  r56     
 G  r57     
 G  r58     
 G  r59     
 G  r60     
 G  r61     
 G  r62     
 G  r63     
 G  r64     
 G  r65     
 G  r66     
 G  r67     
 G  r68     
 G  r69     
 G  r70     
 G  r71     
 G  r72     
 G  r73     
COLUMNS
    MARK0000  'MARKER'                 'INTORG'
    c0        r0        1
    c0        r5        1
    c0        r11       1
    c0        r56       1
    c1        r0        1
    c1        r6        1
    c1        r12       1
    c1        r73       1
    c2        r0        1
    c2        r7        1
    c2        r13       1
    c2        r56       1
    c3        r0        1
    c3        r8        1
    c3        r14       1
    c3        r56       1
    c4        r0        1
    c4        r9        1
    c4        r15       1
    c4        r56       1
    c5        r0        1
    c5        r10       1
    c5        r16       1
    c5        r73       1
    c6        r1        1
    c6        r5        1
    c6        r17       1
    c6        r56       1
    c7        r1        1
    c7        r6        1
    c7        r18       1
    c7        r65       1
    c8        r1        1
    c8        r7        1
    c8        r19       1
    c8        r65       1
    c9        r1        1
    c9        r8        1
    c9        r20       1
    c9        r73       1
    c10       r1        1
    c10       r9        1
    c10       r21       1
    c10       r56       1
    c11       r1        1
    c11       r10       1
    c11       r22       1
    c11       r65       1
    c12       r2        1
    c12       r5        1
    c12       r23       1
    c12       r56       1
    c13       r2        1
    c13       r6        1
    c13       r24       1
    c13       r56       1
    c14       r2        1
    c14       r7        1
    c14       r25       1
    c14       r56       1
    c15       r2        1
    c15       r8        1
    c15       r26       1
    c15       r65       1
    c16       r2        1
    c16       r9        1
    c16       r27       1
    c16       r73       1
    c17       r2        1
    c17       r10       1
    c17       r28       1
    c17       r73       1
    c18       r3        1
    c18       r5        1
    c18       r29       1
    c18       r56       1
    c19       r3        1
    c19       r6        1
    c19       r30       1
    c19       r56       1
    c20       r3        1
    c20       r7        1
    c20       r31       1
    c20       r65       1
    c21       r3        1
    c21       r8        1
    c21       r32       1
    c21       r65       1
    c22       r3        1
    c22       r9        1
    c22       r33       1
    c22       r65       1
    c23       r3        1
    c23       r10       1
    c23       r34       1
    c23       r73       1
    c24       r4        1
    c24       r5        1
    c24       r35       1
    c24       r56       1
    c25       r4        1
    c25       r6        1
    c25       r36       1
    c25       r56       1
    c26       r4        1
    c26       r7        1
    c26       r37       1
    c26       r73       1
    c27       r4        1
    c27       r8        1
    c27       r38       1
    c27       r56       1
    c28       r4        1
    c28       r9        1
    c28       r39       1
    c28       r65       1
    c29       r4        1
    c29       r10       1
    c29       r40       1
    c29       r56       1
    c30       r11       -9
    c30       r44       -4
    c31       r12       -2
    c31       r66       -20
    c32       r13       -5
    c32       r51       -3
    c33       r14       -6
    c33       r47       -10
    c34       r15       -6
    c34       r42       -15
    c35       r16       -9
    c35       r69       -7
    c36       r17       -3
    c36       r54       -19
    c37       r18       -2
    c37       r61       -6
    c38       r19       -3
    c38       r58       -12
    c39       r20       -3
    c39       r71       -17
    c40       r21       -3
    c40       r49       -15
    c41       r22       -3
    c41       r60       -7
    c42       r23       -11
    c42       r48       -10
    c43       r24       -2
    c43       r43       -20
    c44       r25       -5
    c44       r53       -10
    c45       r26       -6
    c45       r62       -9
    c46       r27       -6
    c46       r67       -4
    c47       r28       -10
    c47       r70       -16
    c48       r29       -9
    c48       r50       -2
    c49       r30       -2
    c49       r45       -13
    c50       r31       -5
    c50       r64       -18
    c51       r32       -6
    c51       r63       -14
    c52       r33       -6
    c52       r59       -6
    c53       r34       -9
    c53       r72       -12
    c54       r35       -11
    c54       r41       -3
    c55       r36       -2
    c55       r55       -17
    c56       r37       -5
    c56       r68       -6
    c57       r38       -6
    c57       r46       -9
    c58       r39       -6
    c58       r57       -20
    c59       r40       -10
    c59       r52       -11
    MARK0001  'MARKER'                 'INTEND'
    c60       Obj       1
    c60       r41       1
    c60       r42       1
    c60       r43       1
    c60       r44       1
    c60       r45       1
    c60       r46       1
    c60       r47       1
    c60       r48       1
    c60       r49       1
    c60       r50       1
    c60       r51       1
    c60       r52       1
    c60       r53       1
    c60       r54       1
    c60       r55       1
    c61       Obj       1
    c61       r57       1
    c61       r58       1
    c61       r59       1
    c61       r60       1
    c61       r61       1
    c61       r62       1
    c61       r63       1
    c61       r64       1
    c62       Obj       1
    c62       r66       1
    c62       r67       1
    c62       r68       1
    c62       r69       1
    c62       r70       1
    c62       r71       1
    c62       r72       1
RHS
    RHS_V     r0        9
    RHS_V     r1        3
    RHS_V     r2        11
    RHS_V     r3        9
    RHS_V     r4        11
    RHS_V     r5        14
    RHS_V     r6        2
    RHS_V     r7        5
    RHS_V     r8        6
    RHS_V     r9        6
    RHS_V     r10       10
    RHS_V     r56       1
    RHS_V     r65       1
    RHS_V     r73       1
BOUNDS
 UI BOUND     c0        9
 UI BOUND     c1        2
 UI BOUND     c2        5
 UI BOUND     c3        6
 UI BOUND     c4        6
 UI BOUND     c5        9
 UI BOUND     c6        3
 UI BOUND     c7        2
 UI BOUND     c8        3
 UI BOUND     c9        3
 UI BOUND     c10       3
 UI BOUND     c11       3
 UI BOUND     c12       11
 UI BOUND     c13       2
 UI BOUND     c14       5
 UI BOUND     c15       6
 UI BOUND     c16       6
 UI BOUND     c17       10
 UI BOUND     c18       9
 UI BOUND     c19       2
 UI BOUND     c20       5
 UI BOUND     c21       6
 UI BOUND     c22       6
 UI BOUND     c23       9
 UI BOUND     c24       11
 UI BOUND     c25       2
 UI BOUND     c26       5
 UI BOUND     c27       6
 UI BOUND     c28       6
 UI BOUND     c29       10
 BV BOUND     c30     
 BV BOUND     c31     
 BV BOUND     c32     
 BV BOUND     c33     
 BV BOUND     c34     
 BV BOUND     c35     
 BV BOUND     c36     
 BV BOUND     c37     
 BV BOUND     c38     
 BV BOUND     c39     
 BV BOUND     c40     
 BV BOUND     c41     
 BV BOUND     c42     
 BV BOUND     c43     
 BV BOUND     c44     
 BV BOUND     c45     
 BV BOUND     c46     
 BV BOUND     c47     
 BV BOUND     c48     
 BV BOUND     c49     
 BV BOUND     c50     
 BV BOUND     c51     
 BV BOUND     c52     
 BV BOUND     c53     
 BV BOUND     c54     
 BV BOUND     c55     
 BV BOUND     c56     
 BV BOUND     c57     
 BV BOUND     c58     
 BV BOUND     c59     
ENDATA


==> anc/three_phase_ni_supplement/highs_reproduction/models/hi_bug_threshold.mps <==
NAME        
ROWS
 N  Obj     
 E  r0      
 E  r1      
 E  r2      
 E  r3      
 E  r4      
 E  r5      
 E  r6      
 E  r7      
 E  r8      
 E  r9      
 L  r10     
 G  r11     
 L  r12     
 L  r13     
 L  r14     
 L  r15     
 L  r16     
 L  r17     
 L  r18     
 G  r19     
 L  r20     
 L  r21     
 L  r22     
 L  r23     
 L  r24     
 L  r25     
 L  r26     
 L  r27     
 G  r28     
COLUMNS
    MARK0000  'MARKER'                 'INTORG'
    c0        r0        1
    c0        r8        1
    c0        r10       1
    c0        r11       1
    c1        r0        1
    c1        r9        1
    c1        r14       1
    c1        r19       1
    c2        r1        1
    c2        r8        1
    c2        r26       1
    c2        r28       1
    c3        r1        1
    c3        r9        1
    c3        r28       1
    c4        r2        1
    c4        r8        1
    c4        r24       1
    c4        r28       1
    c5        r2        1
    c5        r9        1
    c5        r16       1
    c5        r19       1
    c6        r3        1
    c6        r8        1
    c6        r17       1
    c6        r19       1
    c7        r3        1
    c7        r9        1
    c7        r19       1
    c8        r4        1
    c8        r8        1
    c8        r22       1
    c8        r28       1
    c9        r4        1
    c9        r9        1
    c9        r27       1
    c9        r28       1
    c10       r5        1
    c10       r8        1
    c10       r25       1
    c10       r28       1
    c11       r5        1
    c11       r9        1
    c11       r11       1
    c12       r6        1
    c12       r8        1
    c12       r18       1
    c12       r19       1
    c13       r6        1
    c13       r9        1
    c13       r11       1
    c14       r7        1
    c14       r8        1
    c14       r23       1
    c14       r28       1
    c15       r7        1
    c15       r9        1
    c15       r15       1
    c15       r19       1
    c16       Obj       3
    c16       r10       -16
    c17       Obj       1
    c17       r12       -1
    c17       r15       -10
    c17       r18       -12
    c18       Obj       1
    c18       r12       1
    c18       r13       -1
    c18       r17       -11
    c19       Obj       1
    c19       r13       1
    c19       r14       -16
    c19       r16       -16
    c20       Obj       1
    c20       r20       -1
    c20       r24       -16
    c20       r26       -14
    c21       Obj       2
    c21       r20       1
    c21       r21       -1
    c21       r22       -13
    c21       r27       -13
    c22       Obj       1
    c22       r21       1
    c22       r23       -10
    c22       r25       -11
    MARK0001  'MARKER'                 'INTEND'
RHS
    RHS_V     r0        16
    RHS_V     r1        14
    RHS_V     r2        16
    RHS_V     r3        11
    RHS_V     r4        13
    RHS_V     r5        11
    RHS_V     r6        12
    RHS_V     r7        10
    RHS_V     r8        23
    RHS_V     r9        80
    RHS_V     r11       1
    RHS_V     r19       1
    RHS_V     r28       1
BOUNDS
 UI BOUND     c0        16
 UI BOUND     c1        16
 UI BOUND     c2        14
 UI BOUND     c3        14
 UI BOUND     c4        16
 UI BOUND     c5        16
 UI BOUND     c6        11
 UI BOUND     c7        11
 UI BOUND     c8        13
 UI BOUND     c9        13
 UI BOUND     c10       11
 UI BOUND     c11       11
 UI BOUND     c12       12
 UI BOUND     c13       12
 UI BOUND     c14       10
 UI BOUND     c15       10
 BV BOUND     c16     
 BV BOUND     c17     
 BV BOUND     c18     
 BV BOUND     c19     
 BV BOUND     c20     
 BV BOUND     c21     
 BV BOUND     c22     
ENDATA


==> anc/three_phase_ni_supplement/highs_reproduction/results/diag_inmemory.jsonl <==
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "indicator (in memory)", "presolve": "on", "time_limit": 60, "status": "Optimal", "value": 19, "archived_logged_value": 24, "same_as_archive": false}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "indicator (in memory)", "presolve": "off", "time_limit": 60, "status": "Optimal", "value": 19, "archived_logged_value": 19, "same_as_archive": true}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "threshold (in memory, application value)", "presolve": "on", "time_limit": 120, "status": "Optimal", "value": 14, "archived_logged_value": 14, "same_as_archive": true}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "threshold (in memory, application value)", "presolve": "off", "time_limit": 120, "status": "Optimal", "value": 11, "archived_logged_value": 11, "same_as_archive": true}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "indicator (in memory)", "presolve": "on", "time_limit": 60, "status": "Optimal", "value": 19, "archived_logged_value": 24, "same_as_archive": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "indicator (in memory)", "presolve": "off", "time_limit": 60, "status": "Optimal", "value": 19, "archived_logged_value": 19, "same_as_archive": true}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "threshold (in memory, application value)", "presolve": "on", "time_limit": 120, "status": "Optimal", "value": 11, "archived_logged_value": 14, "same_as_archive": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "threshold (in memory, application value)", "presolve": "off", "time_limit": 120, "status": "Optimal", "value": 11, "archived_logged_value": 11, "same_as_archive": true}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "indicator (in memory)", "presolve": "on", "time_limit": 60, "status": "Optimal", "value": 19, "archived_logged_value": 24, "same_as_archive": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "indicator (in memory)", "presolve": "off", "time_limit": 60, "status": "Optimal", "value": 19, "archived_logged_value": 19, "same_as_archive": true}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "threshold (in memory, application value)", "presolve": "on", "time_limit": 120, "status": "Optimal", "value": 11, "archived_logged_value": 14, "same_as_archive": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "case": "threshold (in memory, application value)", "presolve": "off", "time_limit": 120, "status": "Optimal", "value": 11, "archived_logged_value": 11, "same_as_archive": true}


==> anc/three_phase_ni_supplement/highs_reproduction/results/diag_seed_sweep.jsonl <==
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_indicator.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 19.0, "dual_bound": 19.0, "count": 49, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20]}, {"status": "Optimal", "objective": 28.0, "dual_bound": 28.0, "count": 1, "seeds": [15]}]}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_threshold.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 6.0, "dual_bound": 6.0, "count": 24, "seeds": [8, 11, 12, 15, 16, 18, 19, 20, 21, 22, 25, 27, 28, 31, 33, 34, 35, 38, 42, 43]}, {"status": "Optimal", "objective": 9.0, "dual_bound": 9.0, "count": 26, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14, 17, 23, 24, 26, 29, 30, 32, 36]}]}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_indicator.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 19.0, "dual_bound": 19.0, "count": 49, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20]}, {"status": "Optimal", "objective": 28.0, "dual_bound": 28.0, "count": 1, "seeds": [15]}]}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_threshold.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 9.0, "dual_bound": 9.0, "count": 50, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]}]}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_indicator.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 19.0, "dual_bound": 19.0, "count": 50, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]}]}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_threshold.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 6.0, "dual_bound": 6.0, "count": 50, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]}]}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_indicator.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 19.0, "dual_bound": 19.0, "count": 49, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20]}, {"status": "Optimal", "objective": 28.0, "dual_bound": 28.0, "count": 1, "seeds": [15]}]}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "model": "hi_bug_threshold.mps", "presolve": "on", "seeds": "0..49", "outcomes": [{"status": "Optimal", "objective": 6.0, "dual_bound": 6.0, "count": 50, "seeds": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]}]}


==> anc/three_phase_ni_supplement/highs_reproduction/results/results.jsonl <==
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 1.1048939541069558e-12, "max_integrality_violation": 1.1048939541069558e-12, "sum_primal_infeasibilities": 6.411901610532058e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.1_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/1.15.1_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 1.1048939541069558e-12, "raw_max_violation_at": "bound c12", "raw_max_integrality_violation": 1.1048939541069558e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 18.999999999999996, "mip_dual_bound": 18.999999999999996, "mip_gap": 0.0, "mip_node_count": 36, "primal_solution_status": 2, "max_primal_infeasibility": 1.7763568394002505e-15, "max_integrality_violation": 8.881784197001252e-16, "sum_primal_infeasibilities": 4.440892098500626e-15, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.1_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/1.15.1_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 1.7763568394002505e-15, "raw_max_violation_at": "row r62 (G)", "raw_max_integrality_violation": 8.881784197001252e-16, "raw_feasible_tol_1e6": true, "raw_objective": 18.999999999999996, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 18.999999999999996, "wrong_optimal_claim": false}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 9.0, "mip_dual_bound": 9.0, "mip_gap": 0.0, "mip_node_count": 0, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.15.1_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/1.15.1_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 9.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "9", "application_objective": 14.0, "wrong_optimal_claim": true}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.15.1_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/1.15.1_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.15.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 1.1048939541069558e-12, "max_integrality_violation": 1.1048939541069558e-12, "sum_primal_infeasibilities": 6.411901610532058e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.0_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/1.15.0_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 1.1048939541069558e-12, "raw_max_violation_at": "bound c12", "raw_max_integrality_violation": 1.1048939541069558e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.15.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 18.999999999999996, "mip_dual_bound": 18.999999999999996, "mip_gap": 0.0, "mip_node_count": 36, "primal_solution_status": 2, "max_primal_infeasibility": 1.7763568394002505e-15, "max_integrality_violation": 8.881784197001252e-16, "sum_primal_infeasibilities": 4.440892098500626e-15, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.0_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/1.15.0_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 1.7763568394002505e-15, "raw_max_violation_at": "row r62 (G)", "raw_max_integrality_violation": 8.881784197001252e-16, "raw_feasible_tol_1e6": true, "raw_objective": 18.999999999999996, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 18.999999999999996, "wrong_optimal_claim": false}
{"highspy_version": "1.15.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 9.0, "mip_dual_bound": 9.0, "mip_gap": 0.0, "mip_node_count": 0, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.15.0_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/1.15.0_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 9.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "9", "application_objective": 14.0, "wrong_optimal_claim": true}
{"highspy_version": "1.15.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.15.0_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/1.15.0_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.14.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 1.1048939541069558e-12, "max_integrality_violation": 1.1048939541069558e-12, "sum_primal_infeasibilities": 6.411901610532058e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.14.0_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/1.14.0_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 1.1048939541069558e-12, "raw_max_violation_at": "bound c12", "raw_max_integrality_violation": 1.1048939541069558e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.14.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 18.999999999999996, "mip_dual_bound": 18.999999999999996, "mip_gap": 0.0, "mip_node_count": 36, "primal_solution_status": 2, "max_primal_infeasibility": 1.7763568394002505e-15, "max_integrality_violation": 8.881784197001252e-16, "sum_primal_infeasibilities": 4.440892098500626e-15, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.14.0_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/1.14.0_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 1.7763568394002505e-15, "raw_max_violation_at": "row r62 (G)", "raw_max_integrality_violation": 8.881784197001252e-16, "raw_feasible_tol_1e6": true, "raw_objective": 18.999999999999996, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 18.999999999999996, "wrong_optimal_claim": false}
{"highspy_version": "1.14.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 9.0, "mip_dual_bound": 9.0, "mip_gap": 0.0, "mip_node_count": 0, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.14.0_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/1.14.0_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 9.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "9", "application_objective": 14.0, "wrong_optimal_claim": true}
{"highspy_version": "1.14.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.14.0_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/1.14.0_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 1.1048939541069558e-12, "max_integrality_violation": 1.1048939541069558e-12, "sum_primal_infeasibilities": 6.411901610532058e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.1_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/1.13.1_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 1.1048939541069558e-12, "raw_max_violation_at": "bound c12", "raw_max_integrality_violation": 1.1048939541069558e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 18.999999999999996, "mip_dual_bound": 18.999999999999996, "mip_gap": 0.0, "mip_node_count": 36, "primal_solution_status": 2, "max_primal_infeasibility": 1.7763568394002505e-15, "max_integrality_violation": 8.881784197001252e-16, "sum_primal_infeasibilities": 4.440892098500626e-15, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.1_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/1.13.1_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 1.7763568394002505e-15, "raw_max_violation_at": "row r62 (G)", "raw_max_integrality_violation": 8.881784197001252e-16, "raw_feasible_tol_1e6": true, "raw_objective": 18.999999999999996, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 18.999999999999996, "wrong_optimal_claim": false}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 9.0, "mip_dual_bound": 9.0, "mip_gap": 0.0, "mip_node_count": 0, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.13.1_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/1.13.1_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 9.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "9", "application_objective": 14.0, "wrong_optimal_claim": true}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.13.1_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/1.13.1_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.13.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 1.1048939541069558e-12, "max_integrality_violation": 1.1048939541069558e-12, "sum_primal_infeasibilities": 6.411901610532058e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.0_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/1.13.0_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 1.1048939541069558e-12, "raw_max_violation_at": "bound c12", "raw_max_integrality_violation": 1.1048939541069558e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.13.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 18.999999999999996, "mip_dual_bound": 18.999999999999996, "mip_gap": 0.0, "mip_node_count": 36, "primal_solution_status": 2, "max_primal_infeasibility": 1.7763568394002505e-15, "max_integrality_violation": 8.881784197001252e-16, "sum_primal_infeasibilities": 4.440892098500626e-15, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.0_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/1.13.0_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 1.7763568394002505e-15, "raw_max_violation_at": "row r62 (G)", "raw_max_integrality_violation": 8.881784197001252e-16, "raw_feasible_tol_1e6": true, "raw_objective": 18.999999999999996, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 18.999999999999996, "wrong_optimal_claim": false}
{"highspy_version": "1.13.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 9.0, "mip_dual_bound": 9.0, "mip_gap": 0.0, "mip_node_count": 0, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.13.0_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/1.13.0_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 9.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "9", "application_objective": 14.0, "wrong_optimal_claim": true}
{"highspy_version": "1.13.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.13.0_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/1.13.0_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 1.1048939541069558e-12, "max_integrality_violation": 1.1048939541069558e-12, "sum_primal_infeasibilities": 6.411901610532058e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.12.0_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/1.12.0_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 1.1048939541069558e-12, "raw_max_violation_at": "bound c12", "raw_max_integrality_violation": 1.1048939541069558e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.000000000000405, "mip_dual_bound": 19.000000000000405, "mip_gap": 0.0, "mip_node_count": 37, "primal_solution_status": 2, "max_primal_infeasibility": 5.1763255733148015e-12, "max_integrality_violation": 4.530598118890339e-12, "sum_primal_infeasibilities": 3.3954278112028364e-11, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.12.0_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/1.12.0_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 5.1763255733148015e-12, "raw_max_violation_at": "row r40 (L)", "raw_max_integrality_violation": 4.530598118890339e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.000000000000405, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.000000000000405, "wrong_optimal_claim": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 0, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.12.0_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/1.12.0_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.12.0_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/1.12.0_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 2.7711166694643907e-13, "max_integrality_violation": 1.8562928971732617e-13, "sum_primal_infeasibilities": 1.1615280233831195e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.11.0_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/1.11.0_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 2.7777780076121417e-13, "raw_max_violation_at": "row r62 (G)", "raw_max_integrality_violation": 1.8562928971732617e-13, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.000000000000405, "mip_dual_bound": 19.000000000000405, "mip_gap": 0.0, "mip_node_count": 37, "primal_solution_status": 2, "max_primal_infeasibility": 5.1763255733148015e-12, "max_integrality_violation": 4.530598118890339e-12, "sum_primal_infeasibilities": 3.3954278112028364e-11, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.11.0_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/1.11.0_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 5.1763255733148015e-12, "raw_max_violation_at": "row r40 (L)", "raw_max_integrality_violation": 4.530598118890339e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.000000000000405, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.000000000000405, "wrong_optimal_claim": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.11.0_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/1.11.0_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/1.11.0_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/1.11.0_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 1.1048939541069558e-12, "max_integrality_violation": 1.1048939541069558e-12, "sum_primal_infeasibilities": 6.411901610532058e-12, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/dev-latest-f144f508_hi_bug_indicator_presolve_on.log", "solution_file": "solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on.csv", "raw_max_violation": 1.1048939541069558e-12, "raw_max_violation_at": "bound c12", "raw_max_integrality_violation": 1.1048939541069558e-12, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.00000000000027, "mip_dual_bound": 19.00000000000027, "mip_gap": 0.0, "mip_node_count": 27, "primal_solution_status": 2, "max_primal_infeasibility": 2.2648549702353193e-13, "max_integrality_violation": 3.836930773104541e-13, "sum_primal_infeasibilities": 6.335907061789727e-13, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/dev-latest-f144f508_hi_bug_indicator_presolve_off.log", "solution_file": "solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off.csv", "raw_max_violation": 2.2648549702353193e-13, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 3.836930773104541e-13, "raw_feasible_tol_1e6": true, "raw_objective": 19.00000000000027, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.00000000000027, "wrong_optimal_claim": false}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 0, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/dev-latest-f144f508_hi_bug_threshold_presolve_on.log", "solution_file": "solutions/dev-latest-f144f508_hi_bug_threshold_presolve_on.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_threshold.mps", "sha256": "44b8d06e7094e41daa7be954d65e387b450c7073b6ab22a7d259791a9617d047", "options": {"threads": 1, "mip_rel_gap": 0.0, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 6.0, "mip_dual_bound": 6.0, "mip_gap": 0.0, "mip_node_count": 1, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 5, "certified_optimum_of_file": 6, "log": "logs/dev-latest-f144f508_hi_bug_threshold_presolve_off.log", "solution_file": "solutions/dev-latest-f144f508_hi_bug_threshold_presolve_off.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 6.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "6", "application_objective": 11.0, "wrong_optimal_claim": false}


==> anc/three_phase_ni_supplement/highs_reproduction/results/results_seed15_indicator.jsonl <==
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 28.0, "mip_dual_bound": 28.0, "mip_gap": 0.0, "mip_node_count": 10, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.1_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/1.15.1_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 28.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "28", "application_objective": 28.0, "wrong_optimal_claim": true}
{"highspy_version": "1.15.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 31, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 8.881784197001252e-16, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.1_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/1.15.1_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.15.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 28.0, "mip_dual_bound": 28.0, "mip_gap": 0.0, "mip_node_count": 10, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.0_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/1.15.0_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 28.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "28", "application_objective": 28.0, "wrong_optimal_claim": true}
{"highspy_version": "1.15.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 31, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 8.881784197001252e-16, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.15.0_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/1.15.0_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.14.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 28.0, "mip_dual_bound": 28.0, "mip_gap": 0.0, "mip_node_count": 10, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.14.0_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/1.14.0_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 28.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "28", "application_objective": 28.0, "wrong_optimal_claim": true}
{"highspy_version": "1.14.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 31, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 8.881784197001252e-16, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.14.0_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/1.14.0_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 28.0, "mip_dual_bound": 28.0, "mip_gap": 0.0, "mip_node_count": 10, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.1_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/1.13.1_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 28.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "28", "application_objective": 28.0, "wrong_optimal_claim": true}
{"highspy_version": "1.13.1", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 31, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 8.881784197001252e-16, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.1_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/1.13.1_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.13.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 28.0, "mip_dual_bound": 28.0, "mip_gap": 0.0, "mip_node_count": 10, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.0_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/1.13.0_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 28.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "28", "application_objective": 28.0, "wrong_optimal_claim": true}
{"highspy_version": "1.13.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 31, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 8.881784197001252e-16, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.13.0_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/1.13.0_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 26, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.12.0_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/1.12.0_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.12.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 31, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 8.881784197001252e-16, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.12.0_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/1.12.0_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 5, "primal_solution_status": 2, "max_primal_infeasibility": 1.7763568394002505e-15, "max_integrality_violation": 1.7763568394002505e-15, "sum_primal_infeasibilities": 6.217248937900877e-15, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.11.0_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/1.11.0_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 1.7763568394002505e-15, "raw_max_violation_at": "row r0 (E)", "raw_max_integrality_violation": 1.7763568394002505e-15, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "1.11.0", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 31, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 8.881784197001252e-16, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/1.11.0_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/1.11.0_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r69 (G)", "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "on"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 28.0, "mip_dual_bound": 28.0, "mip_gap": 0.0, "mip_node_count": 11, "primal_solution_status": 2, "max_primal_infeasibility": 0.0, "max_integrality_violation": 0.0, "sum_primal_infeasibilities": 0.0, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.log", "solution_file": "solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.csv", "raw_max_violation": 0.0, "raw_max_violation_at": null, "raw_max_integrality_violation": 0.0, "raw_feasible_tol_1e6": true, "raw_objective": 28.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "28", "application_objective": 28.0, "wrong_optimal_claim": true}
{"highspy_version": "dev-latest-f144f508", "python": "3.13.5", "os": "macOS-26.6.2-arm64-arm-64bit-Mach-O", "machine": "arm64", "model": "hi_bug_indicator.mps", "sha256": "848cd10053cdff8b7e94c31916d3ea0e4f724e5e16e7ff615385119985a87a70", "options": {"threads": 1, "mip_rel_gap": 0.0, "random_seed": 15, "presolve": "off"}, "read_status": "HighsStatus.kOk", "run_status": "HighsStatus.kOk", "model_status": "Optimal", "objective": 19.0, "mip_dual_bound": 19.0, "mip_gap": 0.0, "mip_node_count": 40, "primal_solution_status": 2, "max_primal_infeasibility": 8.881784197001252e-16, "max_integrality_violation": 4.440892098500626e-16, "sum_primal_infeasibilities": 1.3322676295501878e-15, "objective_constant_outside_file": 0, "certified_optimum_of_file": 19, "log": "logs/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.log", "solution_file": "solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.csv", "raw_max_violation": 8.881784197001252e-16, "raw_max_violation_at": "row r41 (G)", "raw_max_integrality_violation": 4.440892098500626e-16, "raw_feasible_tol_1e6": true, "raw_objective": 19.0, "rounded_exactly_feasible": true, "rounded_violation_at": null, "rounded_objective": "19", "application_objective": 19.0, "wrong_optimal_claim": false}


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_off.csv <==
column,value
c0,0.0
c1,0.0
c2,-0.0
c3,0.0
c4,0.0
c5,9.000000000004208
c6,-3.2247474270062946e-13
c7,1.999999999999986
c8,-6.319778034225025e-13
c9,-0.0
c10,0.0
c11,1.0000000000009681
c12,0.0
c13,0.0
c14,5.944894081159096e-14
c15,6.0
c16,4.999999999999971
c17,-0.0
c18,8.0
c19,-0.0
c20,-0.0
c21,-2.916432405550538e-14
c22,1.000000000000029
c23,0.0
c24,6.000000000004531
c25,-0.0
c26,5.000000000000573
c27,0.0
c28,0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0000000000004676
c36,0.0
c37,0.999999999999993
c38,-2.1065926780750084e-13
c39,-0.0
c40,-0.0
c41,1.0
c42,0.0
c43,9.714199142055432e-14
c44,0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,0.0
c50,0.0
c51,-4.860720675917563e-15
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0000000000001146
c57,-0.0
c58,0.0
c59,-5.176325573314801e-13
c60,2.999999999999027
c61,8.999999999999975
c62,7.000000000001403


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,0.0
c1,0.0
c2,0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,0.0
c28,-0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0
c57,-0.0
c58,0.0
c59,-0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_on.csv <==
column,value
c0,0.0
c1,-3.292236505571709e-14
c2,-0.0
c3,-1.6706749546927313e-14
c4,3.864154436289621e-14
c5,9.0
c6,0.0
c7,2.0000000000000107
c8,-0.0
c9,0.0
c10,0.0
c11,1.0
c12,-2.842170943040401e-14
c13,0.0
c14,0.0
c15,6.000000000000186
c16,5.0
c17,-1.0594032883449749e-13
c18,8.000000000000146
c19,2.2264224019315592e-14
c20,0.0
c21,-1.6894558135214885e-13
c22,1.0
c23,-0.0
c24,5.999999999999882
c25,-0.0
c26,4.999999999999946
c27,-0.0
c28,-2.886579864025407e-14
c29,1.0594032883449749e-13
c30,-0.0
c31,0.0
c32,-0.0
c33,0.0
c34,6.440257393816035e-15
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,0.0
c43,-0.0
c44,-0.0
c45,1.0000000000000309
c46,1.0
c47,0.0
c48,1.0
c49,1.1132112009657796e-14
c50,-0.0
c51,-2.7660413642089614e-14
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999891
c57,0.0
c58,0.0
c59,1.0594032883449749e-14
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.11.0_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,-0.0
c1,0.0
c2,-0.0
c3,-0.0
c4,-0.0
c5,8.999999999999998
c6,-0.0
c7,2.0
c8,0.0
c9,-0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,0.0
c14,0.0
c15,6.0
c16,5.0
c17,0.0
c18,8.0
c19,0.0
c20,-0.0
c21,-0.0
c22,1.0
c23,-0.0
c24,5.999999999999999
c25,0.0
c26,4.999999999999999
c27,0.0
c28,0.0
c29,-0.0
c30,0.0
c31,0.0
c32,-0.0
c33,-0.0
c34,0.0
c35,0.9999999999999999
c36,0.0
c37,1.0
c38,-0.0
c39,0.0
c40,0.0
c41,1.0
c42,0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,0.0
c51,0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999998
c57,-0.0
c58,-0.0
c59,0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.11.0_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.11.0_hi_bug_threshold_presolve_on.csv <==
column,value
c0,0.0
c1,16.0
c2,0.0
c3,14.0
c4,0.0
c5,16.0
c6,10.0
c7,1.0
c8,13.0
c9,0.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_off.csv <==
column,value
c0,0.0
c1,0.0
c2,-0.0
c3,0.0
c4,0.0
c5,9.000000000004208
c6,-3.2247474270062946e-13
c7,1.999999999999986
c8,-6.319778034225025e-13
c9,-0.0
c10,0.0
c11,1.0000000000009681
c12,0.0
c13,0.0
c14,5.944894081159096e-14
c15,6.0
c16,4.999999999999971
c17,-0.0
c18,8.0
c19,-0.0
c20,-0.0
c21,-2.916432405550538e-14
c22,1.000000000000029
c23,0.0
c24,6.000000000004531
c25,-0.0
c26,5.000000000000573
c27,0.0
c28,0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0000000000004676
c36,0.0
c37,0.999999999999993
c38,-2.1065926780750084e-13
c39,-0.0
c40,-0.0
c41,1.0
c42,0.0
c43,9.714199142055432e-14
c44,0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,0.0
c50,0.0
c51,-4.860720675917563e-15
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0000000000001146
c57,-0.0
c58,0.0
c59,-5.176325573314801e-13
c60,2.999999999999027
c61,8.999999999999975
c62,7.000000000001403


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,0.0
c1,0.0
c2,0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,0.0
c28,-0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0
c57,-0.0
c58,0.0
c59,-0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_on.csv <==
column,value
c0,0.0
c1,1.3526063077976212e-13
c2,-1.6422267831192885e-13
c3,2.852685898458604e-14
c4,0.0
c5,9.0
c6,0.0
c7,2.0000000000003717
c8,0.0
c9,0.0
c10,-3.710566164341669e-13
c11,1.0
c12,-1.1048939541069558e-12
c13,0.0
c14,0.0
c15,5.999999999999972
c16,5.000000000000294
c17,1.0193794859944684e-12
c18,8.000000000000208
c19,-2.0739267725899142e-13
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.000000000000897
c25,-2.995706221652731e-13
c26,4.999999999999968
c27,-0.0
c28,5.284661597215745e-14
c29,-1.0193794859944684e-12
c30,-0.0
c31,0.0
c32,-3.284453566238577e-14
c33,0.0
c34,-0.0
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-1.2368553881138896e-13
c41,1.0
c42,-1.0044490491881416e-13
c43,-0.0
c44,-0.0
c45,0.9999999999999952
c46,1.0
c47,0.0
c48,1.0
c49,-1.0369633862949571e-13
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999936
c57,0.0
c58,0.0
c59,-1.0193794859944684e-13
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.12.0_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,-0.0
c1,-0.0
c2,-0.0
c3,-0.0
c4,0.0
c5,9.0
c6,-0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,0.0
c15,6.0
c16,5.0
c17,0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,0.0
c26,5.0
c27,0.0
c28,0.0
c29,0.0
c30,-0.0
c31,0.0
c32,-0.0
c33,0.0
c34,-0.0
c35,1.0
c36,0.0
c37,1.0
c38,-0.0
c39,0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,1.0
c57,-0.0
c58,-0.0
c59,-0.0
c60,3.0
c61,9.0
c62,7.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.12.0_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.12.0_hi_bug_threshold_presolve_on.csv <==
column,value
c0,0.0
c1,16.0
c2,0.0
c3,14.0
c4,16.0
c5,0.0
c6,0.0
c7,11.0
c8,0.0
c9,13.0
c10,0.0
c11,11.0
c12,7.0
c13,5.0
c14,0.0
c15,10.0
c16,0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_off.csv <==
column,value
c0,0.0
c1,-0.0
c2,-0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,-0.0
c15,6.0
c16,4.999999999999999
c17,0.0
c18,7.999999999999999
c19,-0.0
c20,-0.0
c21,-0.0
c22,1.0000000000000009
c23,-0.0
c24,6.000000000000001
c25,-0.0
c26,4.999999999999999
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,0.0
c40,0.0
c41,1.0
c42,0.0
c43,0.0
c44,0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999998
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,8.999999999999998
c62,6.999999999999998


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,0.0
c1,0.0
c2,0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,0.0
c28,-0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0
c57,-0.0
c58,0.0
c59,-0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_on.csv <==
column,value
c0,0.0
c1,1.3526063077976212e-13
c2,-1.6422267831192885e-13
c3,2.852685898458604e-14
c4,0.0
c5,9.0
c6,0.0
c7,2.0000000000003717
c8,0.0
c9,0.0
c10,-3.710566164341669e-13
c11,1.0
c12,-1.1048939541069558e-12
c13,0.0
c14,0.0
c15,5.999999999999972
c16,5.000000000000294
c17,1.0193794859944684e-12
c18,8.000000000000208
c19,-2.0739267725899142e-13
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.000000000000897
c25,-2.995706221652731e-13
c26,4.999999999999968
c27,-0.0
c28,5.284661597215745e-14
c29,-1.0193794859944684e-12
c30,-0.0
c31,0.0
c32,-3.284453566238577e-14
c33,0.0
c34,-0.0
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-1.2368553881138896e-13
c41,1.0
c42,-1.0044490491881416e-13
c43,-0.0
c44,-0.0
c45,0.9999999999999952
c46,1.0
c47,0.0
c48,1.0
c49,-1.0369633862949571e-13
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999936
c57,0.0
c58,0.0
c59,-1.0193794859944684e-13
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.0_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,0.0
c1,-0.0
c2,5.0
c3,-0.0
c4,0.0
c5,4.0
c6,0.0
c7,2.0
c8,0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,0.0
c15,6.0
c16,-0.0
c17,5.0
c18,3.0
c19,-0.0
c20,-0.0
c21,-0.0
c22,6.0
c23,0.0
c24,11.0
c25,0.0
c26,0.0
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,1.0
c33,0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,-0.0
c47,1.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,-0.0
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,9.0
c62,16.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.0_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.0_hi_bug_threshold_presolve_on.csv <==
column,value
c0,16.0
c1,0.0
c2,0.0
c3,14.0
c4,0.0
c5,16.0
c6,0.0
c7,11.0
c8,0.0
c9,13.0
c10,0.0
c11,11.0
c12,7.0
c13,5.0
c14,0.0
c15,10.0
c16,1.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_off.csv <==
column,value
c0,0.0
c1,-0.0
c2,-0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,-0.0
c15,6.0
c16,4.999999999999999
c17,0.0
c18,7.999999999999999
c19,-0.0
c20,-0.0
c21,-0.0
c22,1.0000000000000009
c23,-0.0
c24,6.000000000000001
c25,-0.0
c26,4.999999999999999
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,0.0
c40,0.0
c41,1.0
c42,0.0
c43,0.0
c44,0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999998
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,8.999999999999998
c62,6.999999999999998


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,0.0
c1,0.0
c2,0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,0.0
c28,-0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0
c57,-0.0
c58,0.0
c59,-0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_on.csv <==
column,value
c0,0.0
c1,1.3526063077976212e-13
c2,-1.6422267831192885e-13
c3,2.852685898458604e-14
c4,0.0
c5,9.0
c6,0.0
c7,2.0000000000003717
c8,0.0
c9,0.0
c10,-3.710566164341669e-13
c11,1.0
c12,-1.1048939541069558e-12
c13,0.0
c14,0.0
c15,5.999999999999972
c16,5.000000000000294
c17,1.0193794859944684e-12
c18,8.000000000000208
c19,-2.0739267725899142e-13
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.000000000000897
c25,-2.995706221652731e-13
c26,4.999999999999968
c27,-0.0
c28,5.284661597215745e-14
c29,-1.0193794859944684e-12
c30,-0.0
c31,0.0
c32,-3.284453566238577e-14
c33,0.0
c34,-0.0
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-1.2368553881138896e-13
c41,1.0
c42,-1.0044490491881416e-13
c43,-0.0
c44,-0.0
c45,0.9999999999999952
c46,1.0
c47,0.0
c48,1.0
c49,-1.0369633862949571e-13
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999936
c57,0.0
c58,0.0
c59,-1.0193794859944684e-13
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.1_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,0.0
c1,-0.0
c2,5.0
c3,-0.0
c4,0.0
c5,4.0
c6,0.0
c7,2.0
c8,0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,0.0
c15,6.0
c16,-0.0
c17,5.0
c18,3.0
c19,-0.0
c20,-0.0
c21,-0.0
c22,6.0
c23,0.0
c24,11.0
c25,0.0
c26,0.0
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,1.0
c33,0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,-0.0
c47,1.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,-0.0
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,9.0
c62,16.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.1_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.13.1_hi_bug_threshold_presolve_on.csv <==
column,value
c0,16.0
c1,0.0
c2,0.0
c3,14.0
c4,0.0
c5,16.0
c6,0.0
c7,11.0
c8,0.0
c9,13.0
c10,0.0
c11,11.0
c12,7.0
c13,5.0
c14,0.0
c15,10.0
c16,1.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_off.csv <==
column,value
c0,0.0
c1,-0.0
c2,-0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,-0.0
c15,6.0
c16,4.999999999999999
c17,0.0
c18,7.999999999999999
c19,-0.0
c20,-0.0
c21,-0.0
c22,1.0000000000000009
c23,-0.0
c24,6.000000000000001
c25,-0.0
c26,4.999999999999999
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,0.0
c40,0.0
c41,1.0
c42,0.0
c43,0.0
c44,0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999998
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,8.999999999999998
c62,6.999999999999998


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,0.0
c1,0.0
c2,0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,0.0
c28,-0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0
c57,-0.0
c58,0.0
c59,-0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_on.csv <==
column,value
c0,0.0
c1,1.3526063077976212e-13
c2,-1.6422267831192885e-13
c3,2.852685898458604e-14
c4,0.0
c5,9.0
c6,0.0
c7,2.0000000000003717
c8,0.0
c9,0.0
c10,-3.710566164341669e-13
c11,1.0
c12,-1.1048939541069558e-12
c13,0.0
c14,0.0
c15,5.999999999999972
c16,5.000000000000294
c17,1.0193794859944684e-12
c18,8.000000000000208
c19,-2.0739267725899142e-13
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.000000000000897
c25,-2.995706221652731e-13
c26,4.999999999999968
c27,-0.0
c28,5.284661597215745e-14
c29,-1.0193794859944684e-12
c30,-0.0
c31,0.0
c32,-3.284453566238577e-14
c33,0.0
c34,-0.0
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-1.2368553881138896e-13
c41,1.0
c42,-1.0044490491881416e-13
c43,-0.0
c44,-0.0
c45,0.9999999999999952
c46,1.0
c47,0.0
c48,1.0
c49,-1.0369633862949571e-13
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999936
c57,0.0
c58,0.0
c59,-1.0193794859944684e-13
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.14.0_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,0.0
c1,-0.0
c2,5.0
c3,-0.0
c4,0.0
c5,4.0
c6,0.0
c7,2.0
c8,0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,0.0
c15,6.0
c16,-0.0
c17,5.0
c18,3.0
c19,-0.0
c20,-0.0
c21,-0.0
c22,6.0
c23,0.0
c24,11.0
c25,0.0
c26,0.0
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,1.0
c33,0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,-0.0
c47,1.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,-0.0
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,9.0
c62,16.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.14.0_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.14.0_hi_bug_threshold_presolve_on.csv <==
column,value
c0,16.0
c1,0.0
c2,0.0
c3,14.0
c4,0.0
c5,16.0
c6,0.0
c7,11.0
c8,0.0
c9,13.0
c10,0.0
c11,11.0
c12,7.0
c13,5.0
c14,0.0
c15,10.0
c16,1.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_off.csv <==
column,value
c0,0.0
c1,-0.0
c2,-0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,-0.0
c15,6.0
c16,4.999999999999999
c17,0.0
c18,7.999999999999999
c19,-0.0
c20,-0.0
c21,-0.0
c22,1.0000000000000009
c23,-0.0
c24,6.000000000000001
c25,-0.0
c26,4.999999999999999
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,0.0
c40,0.0
c41,1.0
c42,0.0
c43,0.0
c44,0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999998
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,8.999999999999998
c62,6.999999999999998


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,0.0
c1,0.0
c2,0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,0.0
c28,-0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0
c57,-0.0
c58,0.0
c59,-0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_on.csv <==
column,value
c0,0.0
c1,1.3526063077976212e-13
c2,-1.6422267831192885e-13
c3,2.852685898458604e-14
c4,0.0
c5,9.0
c6,0.0
c7,2.0000000000003717
c8,0.0
c9,0.0
c10,-3.710566164341669e-13
c11,1.0
c12,-1.1048939541069558e-12
c13,0.0
c14,0.0
c15,5.999999999999972
c16,5.000000000000294
c17,1.0193794859944684e-12
c18,8.000000000000208
c19,-2.0739267725899142e-13
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.000000000000897
c25,-2.995706221652731e-13
c26,4.999999999999968
c27,-0.0
c28,5.284661597215745e-14
c29,-1.0193794859944684e-12
c30,-0.0
c31,0.0
c32,-3.284453566238577e-14
c33,0.0
c34,-0.0
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-1.2368553881138896e-13
c41,1.0
c42,-1.0044490491881416e-13
c43,-0.0
c44,-0.0
c45,0.9999999999999952
c46,1.0
c47,0.0
c48,1.0
c49,-1.0369633862949571e-13
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999936
c57,0.0
c58,0.0
c59,-1.0193794859944684e-13
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.0_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,0.0
c1,-0.0
c2,5.0
c3,-0.0
c4,0.0
c5,4.0
c6,0.0
c7,2.0
c8,0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,0.0
c15,6.0
c16,-0.0
c17,5.0
c18,3.0
c19,-0.0
c20,-0.0
c21,-0.0
c22,6.0
c23,0.0
c24,11.0
c25,0.0
c26,0.0
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,1.0
c33,0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,-0.0
c47,1.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,-0.0
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,9.0
c62,16.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.0_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.0_hi_bug_threshold_presolve_on.csv <==
column,value
c0,16.0
c1,0.0
c2,0.0
c3,14.0
c4,0.0
c5,16.0
c6,0.0
c7,11.0
c8,0.0
c9,13.0
c10,0.0
c11,11.0
c12,7.0
c13,5.0
c14,0.0
c15,10.0
c16,1.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_off.csv <==
column,value
c0,0.0
c1,-0.0
c2,-0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,-0.0
c15,6.0
c16,4.999999999999999
c17,0.0
c18,7.999999999999999
c19,-0.0
c20,-0.0
c21,-0.0
c22,1.0000000000000009
c23,-0.0
c24,6.000000000000001
c25,-0.0
c26,4.999999999999999
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,0.0
c40,0.0
c41,1.0
c42,0.0
c43,0.0
c44,0.0
c45,1.0
c46,1.0
c47,0.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999998
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,8.999999999999998
c62,6.999999999999998


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,0.0
c1,0.0
c2,0.0
c3,0.0
c4,0.0
c5,9.0
c6,0.0
c7,2.0
c8,-0.0
c9,0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,0.0
c28,-0.0
c29,0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,1.0
c57,-0.0
c58,0.0
c59,-0.0
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_on.csv <==
column,value
c0,0.0
c1,1.3526063077976212e-13
c2,-1.6422267831192885e-13
c3,2.852685898458604e-14
c4,0.0
c5,9.0
c6,0.0
c7,2.0000000000003717
c8,0.0
c9,0.0
c10,-3.710566164341669e-13
c11,1.0
c12,-1.1048939541069558e-12
c13,0.0
c14,0.0
c15,5.999999999999972
c16,5.000000000000294
c17,1.0193794859944684e-12
c18,8.000000000000208
c19,-2.0739267725899142e-13
c20,0.0
c21,0.0
c22,1.0
c23,-0.0
c24,6.000000000000897
c25,-2.995706221652731e-13
c26,4.999999999999968
c27,-0.0
c28,5.284661597215745e-14
c29,-1.0193794859944684e-12
c30,-0.0
c31,0.0
c32,-3.284453566238577e-14
c33,0.0
c34,-0.0
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-1.2368553881138896e-13
c41,1.0
c42,-1.0044490491881416e-13
c43,-0.0
c44,-0.0
c45,0.9999999999999952
c46,1.0
c47,0.0
c48,1.0
c49,-1.0369633862949571e-13
c50,-0.0
c51,-0.0
c52,1.0
c53,0.0
c54,1.0
c55,0.0
c56,0.9999999999999936
c57,0.0
c58,0.0
c59,-1.0193794859944684e-13
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.1_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,0.0
c1,-0.0
c2,5.0
c3,-0.0
c4,0.0
c5,4.0
c6,0.0
c7,2.0
c8,0.0
c9,-0.0
c10,0.0
c11,1.0
c12,0.0
c13,0.0
c14,0.0
c15,6.0
c16,-0.0
c17,5.0
c18,3.0
c19,-0.0
c20,-0.0
c21,-0.0
c22,6.0
c23,0.0
c24,11.0
c25,0.0
c26,0.0
c27,-0.0
c28,0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,1.0
c33,0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,-0.0
c47,1.0
c48,1.0
c49,0.0
c50,0.0
c51,0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,-0.0
c57,0.0
c58,-0.0
c59,0.0
c60,3.0
c61,9.0
c62,16.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.1_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/1.15.1_hi_bug_threshold_presolve_on.csv <==
column,value
c0,16.0
c1,0.0
c2,0.0
c3,14.0
c4,0.0
c5,16.0
c6,0.0
c7,11.0
c8,0.0
c9,13.0
c10,0.0
c11,11.0
c12,7.0
c13,5.0
c14,0.0
c15,10.0
c16,1.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off.csv <==
column,value
c0,-0.0
c1,-0.0
c2,-0.0
c3,-0.0
c4,-0.0
c5,9.0
c6,-6.644181036946087e-15
c7,1.9999999999999203
c8,-0.0
c9,-2.987430153555232e-14
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,5.999999999999616
c16,5.000000000000354
c17,-0.0
c18,8.000000000000053
c19,7.648343469235375e-14
c20,2.2492829388534178e-13
c21,-0.0
c22,0.9999999999996453
c23,-0.0
c24,5.999999999999848
c25,-0.0
c26,4.999999999999814
c27,3.37619312661184e-13
c28,-0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-2.2147270123153625e-15
c37,0.9999999999999601
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,0.999999999999936
c46,1.0
c47,-0.0
c48,1.0
c49,3.8241717346176875e-14
c50,4.4985658777068355e-14
c51,-0.0
c52,1.0
c53,-0.0
c54,1.0
c55,1.5889146653684098e-15
c56,0.9999999999999629
c57,5.626988544353066e-14
c58,-0.0
c59,-0.0
c60,3.0000000000003646
c61,9.000000000000133
c62,6.9999999999997735


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_off_seed15.csv <==
column,value
c0,-0.0
c1,-0.0
c2,-0.0
c3,-0.0
c4,-0.0
c5,9.0
c6,-0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,5.0
c17,-0.0
c18,8.0
c19,-0.0
c20,-0.0
c21,-0.0
c22,1.0
c23,-0.0
c24,6.0
c25,-0.0
c26,5.0
c27,-0.0
c28,-0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,-0.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,1.0
c47,-0.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,-0.0
c54,1.0000000000000004
c55,-0.0
c56,1.0
c57,-0.0
c58,-0.0
c59,-0.0
c60,3.0000000000000004
c61,9.0
c62,7.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on.csv <==
column,value
c0,-0.0
c1,1.3526063077976212e-13
c2,-1.6422267831192885e-13
c3,2.852685898458604e-14
c4,-0.0
c5,9.0
c6,-0.0
c7,2.0000000000003717
c8,-0.0
c9,-0.0
c10,-3.710566164341669e-13
c11,1.0
c12,-1.1048939541069558e-12
c13,-0.0
c14,-0.0
c15,5.999999999999972
c16,5.000000000000294
c17,1.0193794859944684e-12
c18,8.000000000000208
c19,-2.0739267725899142e-13
c20,-0.0
c21,-0.0
c22,1.0
c23,-0.0
c24,6.000000000000897
c25,-2.995706221652731e-13
c26,4.999999999999968
c27,-0.0
c28,5.284661597215745e-14
c29,-1.0193794859944684e-12
c30,-0.0
c31,-0.0
c32,-3.284453566238577e-14
c33,-0.0
c34,-0.0
c35,0.9999999999999999
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-1.2368553881138896e-13
c41,1.0
c42,-1.0044490491881416e-13
c43,-0.0
c44,-0.0
c45,0.9999999999999952
c46,1.0
c47,-0.0
c48,1.0
c49,-1.0369633862949571e-13
c50,-0.0
c51,-0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,0.9999999999999936
c57,-0.0
c58,-0.0
c59,-1.0193794859944684e-13
c60,3.0
c61,9.0
c62,6.999999999999999


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_indicator_presolve_on_seed15.csv <==
column,value
c0,-0.0
c1,-0.0
c2,5.0
c3,-0.0
c4,-0.0
c5,4.0
c6,-0.0
c7,2.0
c8,-0.0
c9,-0.0
c10,-0.0
c11,1.0
c12,-0.0
c13,-0.0
c14,-0.0
c15,6.0
c16,-0.0
c17,5.0
c18,3.0
c19,-0.0
c20,-0.0
c21,-0.0
c22,6.0
c23,-0.0
c24,11.0
c25,-0.0
c26,-0.0
c27,-0.0
c28,-0.0
c29,-0.0
c30,-0.0
c31,-0.0
c32,1.0
c33,-0.0
c34,-0.0
c35,1.0
c36,-0.0
c37,1.0
c38,-0.0
c39,-0.0
c40,-0.0
c41,1.0
c42,-0.0
c43,-0.0
c44,-0.0
c45,1.0
c46,-0.0
c47,1.0
c48,1.0
c49,-0.0
c50,-0.0
c51,-0.0
c52,1.0
c53,-0.0
c54,1.0
c55,-0.0
c56,-0.0
c57,-0.0
c58,-0.0
c59,-0.0
c60,3.0
c61,9.0
c62,16.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_threshold_presolve_off.csv <==
column,value
c0,-0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,-0.0
c6,-0.0
c7,11.0
c8,7.0
c9,6.0
c10,-0.0
c11,11.0
c12,-0.0
c13,12.0
c14,-0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/solutions/dev-latest-f144f508_hi_bug_threshold_presolve_on.csv <==
column,value
c0,0.0
c1,16.0
c2,-0.0
c3,14.0
c4,16.0
c5,0.0
c6,0.0
c7,11.0
c8,0.0
c9,13.0
c10,-0.0
c11,11.0
c12,7.0
c13,5.0
c14,0.0
c15,10.0
c16,-0.0
c17,1.0
c18,1.0
c19,1.0
c20,1.0
c21,1.0
c22,-0.0


==> anc/three_phase_ni_supplement/highs_reproduction/results/summary_table.md <==
| Model (file objective) | random_seed | highspy | presolve on: status / objective / dual bound | returned point exactly feasible? | presolve off: objective | wrong "Optimal"? |
|---|---|---|---|---|---|---|
| hi_bug_indicator.mps | default (0) | 1.11.0 | Optimal / 19 / 19 | True (max raw viol 3e-13) | 19 | no |
| hi_bug_indicator.mps | default (0) | 1.12.0 | Optimal / 19 / 19 | True (max raw viol 1e-12) | 19 | no |
| hi_bug_indicator.mps | default (0) | 1.13.0 | Optimal / 19 / 19 | True (max raw viol 1e-12) | 19 | no |
| hi_bug_indicator.mps | default (0) | 1.13.1 | Optimal / 19 / 19 | True (max raw viol 1e-12) | 19 | no |
| hi_bug_indicator.mps | default (0) | 1.14.0 | Optimal / 19 / 19 | True (max raw viol 1e-12) | 19 | no |
| hi_bug_indicator.mps | default (0) | 1.15.0 | Optimal / 19 / 19 | True (max raw viol 1e-12) | 19 | no |
| hi_bug_indicator.mps | default (0) | 1.15.1 | Optimal / 19 / 19 | True (max raw viol 1e-12) | 19 | no |
| hi_bug_indicator.mps | default (0) | dev-latest-f144f508 | Optimal / 19 / 19 | True (max raw viol 1e-12) | 19 | no |
| hi_bug_indicator.mps | 15 | 1.11.0 | Optimal / 19 / 19 | True (max raw viol 2e-15) | 19 | no |
| hi_bug_indicator.mps | 15 | 1.12.0 | Optimal / 19 / 19 | True (max raw viol 0) | 19 | no |
| hi_bug_indicator.mps | 15 | 1.13.0 | Optimal / 28 / 28 | True (max raw viol 0) | 19 | **YES** |
| hi_bug_indicator.mps | 15 | 1.13.1 | Optimal / 28 / 28 | True (max raw viol 0) | 19 | **YES** |
| hi_bug_indicator.mps | 15 | 1.14.0 | Optimal / 28 / 28 | True (max raw viol 0) | 19 | **YES** |
| hi_bug_indicator.mps | 15 | 1.15.0 | Optimal / 28 / 28 | True (max raw viol 0) | 19 | **YES** |
| hi_bug_indicator.mps | 15 | 1.15.1 | Optimal / 28 / 28 | True (max raw viol 0) | 19 | **YES** |
| hi_bug_indicator.mps | 15 | dev-latest-f144f508 | Optimal / 28 / 28 | True (max raw viol 0) | 19 | **YES** |
| hi_bug_threshold.mps | default (0) | 1.11.0 | Optimal / 6 / 6 | True (max raw viol 0) | 6 | no |
| hi_bug_threshold.mps | default (0) | 1.12.0 | Optimal / 6 / 6 | True (max raw viol 0) | 6 | no |
| hi_bug_threshold.mps | default (0) | 1.13.0 | Optimal / 9 / 9 | True (max raw viol 0) | 6 | **YES** |
| hi_bug_threshold.mps | default (0) | 1.13.1 | Optimal / 9 / 9 | True (max raw viol 0) | 6 | **YES** |
| hi_bug_threshold.mps | default (0) | 1.14.0 | Optimal / 9 / 9 | True (max raw viol 0) | 6 | **YES** |
| hi_bug_threshold.mps | default (0) | 1.15.0 | Optimal / 9 / 9 | True (max raw viol 0) | 6 | **YES** |
| hi_bug_threshold.mps | default (0) | 1.15.1 | Optimal / 9 / 9 | True (max raw viol 0) | 6 | **YES** |
| hi_bug_threshold.mps | default (0) | dev-latest-f144f508 | Optimal / 6 / 6 | True (max raw viol 0) | 6 | no |

All runs: threads=1, mip_rel_gap=0, other options default; macOS arm64, Python 3.13.5. Certified optimum of the files: 19 (indicator), 6 (threshold; application value 11 = 6 + 5).


==> anc/three_phase_ni_supplement/highs_reproduction/scripts/compare_with_recorded.py <==
#!/usr/bin/env python3
"""Compare a rerun (out/<label>/) with the recorded results (results/) of the same highspy version:
status, objective and dual bound (to 1e-6), the exact feasibility of the returned solution, and the
"wrong Optimal" flag, for every model / seed / presolve setting; and the seed-sweep outcome counts.
Usage: python3 scripts/compare_with_recorded.py out/<label> [RECORDED_LABEL]
Exit status 0 iff everything agrees."""

import json
import sys
from pathlib import Path

here = Path(__file__).resolve().parent.parent
new = Path(sys.argv[1])
label = sys.argv[2] if len(sys.argv) > 2 else new.name


def load(p, key):
    return (
        {key(r): r for r in map(json.loads, open(p)) if r['highspy_version'] == label}
        if p.exists()
        else {}
    )


k = lambda r: (r['model'], r['options'].get('random_seed', 0), r['options']['presolve'])
bad = n = 0
for f in ('results.jsonl', 'results_seed15_indicator.jsonl'):
    rec, got = load(here / 'results' / f, k), load(new / f, k)
    for key, r in rec.items():
        g = got.get(key)
        n += 1
        same = (
            g is not None
            and g['model_status'] == r['model_status']
            and abs(g['objective'] - r['objective']) < 1e-6
            and abs(g['mip_dual_bound'] - r['mip_dual_bound']) < 1e-6
            and g['rounded_exactly_feasible'] == r['rounded_exactly_feasible']
            and g['wrong_optimal_claim'] == r['wrong_optimal_claim']
        )
        bad += not same
        print(
            f"{'OK  ' if same else 'DIFF'} {key}: recorded {r['model_status']} {r['objective']:g}/{r['mip_dual_bound']:g}"
            f" wrong-Optimal={r['wrong_optimal_claim']}; rerun "
            + (
                f"{g['model_status']} {g['objective']:g}/{g['mip_dual_bound']:g} wrong-Optimal={g['wrong_optimal_claim']}"
                if g
                else 'missing'
            )
        )
ks = lambda r: r['model']
rec, got = load(here / 'results' / 'diag_seed_sweep.jsonl', ks), load(
    new / 'diag_seed_sweep.jsonl', ks
)
for m, r in rec.items():
    cnt = lambda x: sorted((o['objective'], o['count']) for o in x['outcomes'])
    same = m in got and cnt(got[m]) == cnt(r)
    bad += not same
    n += 1
    print(
        f"{'OK  ' if same else 'DIFF'} seed sweep {m}: recorded {cnt(r)}; rerun {cnt(got[m]) if m in got else 'missing'}"
    )
print(f'{n} comparisons, {bad} differences')
sys.exit(1 if bad or n == 0 else 0)


==> anc/three_phase_ni_supplement/highs_reproduction/scripts/diag_seed_sweep.py <==
#!/usr/bin/env python3
"""Seed sweep: solve each saved MPS model (read directly) with threads=1, mip_rel_gap=0,
presolve on and random_seed = 0..N-1 (HiGHS default 0); count the objectives reported as Optimal.
Tests whether the historical indicator-model failure (24) occurs on this platform, and whether
the threshold-model failure (9) depends on the seed.
Usage: python diag_seed_sweep.py N OUT_JSONL"""

import collections
import json
import platform
import sys
from pathlib import Path
import highspy

HERE = Path(__file__).resolve().parent
ARCH = HERE.parent / 'models'  # saved MPS models
N = int(sys.argv[1])
out = open(sys.argv[2], 'a')
import os

ver = os.environ.get('REPRO_TAG') or highspy.Highs().version()
for name in ('hi_bug_indicator.mps', 'hi_bug_threshold.mps'):
    cnt = collections.Counter()
    seeds_by_value = collections.defaultdict(list)
    for seed in range(N):
        h = highspy.Highs()
        h.setOptionValue('output_flag', False)
        h.setOptionValue('threads', 1)
        h.setOptionValue('mip_rel_gap', 0.0)
        h.setOptionValue('presolve', 'on')
        h.setOptionValue('random_seed', seed)
        h.readModel(str(ARCH / name))
        h.run()
        i = h.getInfo()
        key = (
            h.modelStatusToString(h.getModelStatus()),
            round(i.objective_function_value, 6),
            round(i.mip_dual_bound, 6),
        )
        cnt[key] += 1
        seeds_by_value[key].append(seed)
    rec = dict(
        highspy_version=ver,
        python=platform.python_version(),
        os=platform.platform(),
        model=name,
        presolve='on',
        seeds=f'0..{N - 1}',
        outcomes=[
            dict(
                status=k[0],
                objective=k[1],
                dual_bound=k[2],
                count=c,
                seeds=seeds_by_value[k][:20],
            )
            for k, c in sorted(cnt.items())
        ],
    )
    out.write(json.dumps(rec) + '\n')
    out.flush()
    print(
        ver,
        name,
        'random_seed 0..%d:' % (N - 1),
        ', '.join(
            f'{k[0]} obj {k[1]} (dual {k[2]}) x{c}' for k, c in sorted(cnt.items())
        ),
    )


==> anc/three_phase_ni_supplement/highs_reproduction/scripts/repro_issue3433.py <==
"""Minimal reproducer: hi_bug_indicator.mps, threads=1, mip_rel_gap=0, random_seed=15, presolve on/off.
Prints version, status, objective and dual bound; writes the HiGHS logs and the returned solutions."""

import highspy

for presolve in ('on', 'off'):
    h = highspy.Highs()
    h.setOptionValue('log_file', f'highs_presolve_{presolve}.log')
    h.setOptionValue('log_to_console', False)
    h.setOptionValue('threads', 1)
    h.setOptionValue('mip_rel_gap', 0.0)
    h.setOptionValue('random_seed', 15)
    h.setOptionValue('presolve', presolve)
    h.readModel('hi_bug_indicator.mps')
    h.run()
    i = h.getInfo()
    lp = h.getLp()
    x = h.getSolution().col_value
    with open(f'solution_presolve_{presolve}.csv', 'w') as f:
        f.write('column,value\n')
        f.writelines(f'{c},{round(v, 9):g}\n' for c, v in zip(lp.col_names_, x))
    print(
        h.version(),
        h.githash(),
        'presolve',
        presolve,
        h.modelStatusToString(h.getModelStatus()),
        'objective',
        i.objective_function_value,
        'dual bound',
        i.mip_dual_bound,
    )


==> anc/three_phase_ni_supplement/highs_reproduction/scripts/run_highs_repro.py <==
#!/usr/bin/env python3
"""Rerun the two saved HiGHS models with one highspy version (run in a venv with that version only).

Reads the saved MPS files in ../models directly, never regenerating or rewriting them, and solves each with
    threads=1, mip_rel_gap=0, presolve in {on, off}, all other options at default values,
with the full HiGHS log written to $OUTDIR/logs/ (default ./out). For every run it records status,
primal objective, dual bound, gap, node count, HiGHS's own primal/integrality infeasibility measures,
and the returned solution; then checks the solution independently against the exact MPS rows,
bounds and integrality requirements (verify_feasible_point.py, exact rational arithmetic):
  (a) the returned values as given (floats converted exactly), with tolerance 1e-6 as a separate check;
  (b) the values rounded (integer columns to the nearest integer), checked exactly.
Usage: python run_highs_repro.py OUT_JSONL [--seed S] [--model FILE.mps]
  --seed S sets the HiGHS option random_seed (default 0, i.e. HiGHS's default); --model restricts to one file."""

import hashlib
import json
import platform
import sys
from fractions import Fraction as Fr
from pathlib import Path
import highspy

HERE = Path(__file__).resolve().parent
ARCH = HERE.parent / 'models'  # saved MPS models (unchanged)
sys.path.insert(0, str(HERE))  # verify_feasible_point.py
import os

OUT = Path(
    os.environ.get('OUTDIR', 'out')
).resolve()  # output directory for logs/ and solutions/
(OUT / 'logs').mkdir(parents=True, exist_ok=True)
(OUT / 'solutions').mkdir(parents=True, exist_ok=True)
from verify_feasible_point import read_mps

MODELS = {
    'hi_bug_indicator.mps': dict(objective_constant=0, certified_optimum_of_file=19),
    'hi_bug_threshold.mps': dict(objective_constant=5, certified_optimum_of_file=6),
}
OPTIONS = dict(threads=1, mip_rel_gap=0.0)


def version():
    import os

    if os.environ.get('REPRO_TAG'):
        return os.environ['REPRO_TAG']  # e.g. dev build label
    h = highspy.Highs()
    for f in ('version', 'versionString'):
        if hasattr(h, f):
            try:
                return str(getattr(h, f)())
            except Exception:
                pass
    return f'{h.versionMajor()}.{h.versionMinor()}.{h.versionPatch()}'


def exact_check(model, values):
    rows, obj, cols, rhs, bnd, integer = read_mps(model)

    def viol(x):
        worst = Fr(0)
        intv = Fr(0)
        where = None
        for c, v in x.items():
            lo, up = bnd.get(c, (Fr(0), None))
            for d in (
                (lo - v) if lo is not None else Fr(0),
                (v - up) if up is not None else Fr(0),
            ):
                if d > worst:
                    worst, where = d, f'bound {c}'
            if c in integer:
                intv = max(intv, abs(v - round(v)))
        act = {r: Fr(0) for r in rows}
        val = Fr(0)
        for c, col in cols.items():
            for r, a in col.items():
                if r == obj:
                    val += a * x[c]
                else:
                    act[r] += a * x[c]
        for r, s in rows.items():
            b = rhs.get(r, Fr(0))
            d = Fr(0)
            if s == 'E':
                d = abs(act[r] - b)
            elif s == 'L':
                d = act[r] - b
            elif s == 'G':
                d = b - act[r]
            if d > worst:
                worst, where = d, f'row {r} ({s})'
        return worst, intv, val, where

    raw = {c: Fr(values[c]) for c in cols}  # exact value of each returned double
    rnd = {
        c: (Fr(round(v)) if c in integer else Fr(v).limit_denominator(10**6))
        for c, v in raw.items()
    }
    w0, i0, v0, at0 = viol(raw)
    w1, i1, v1, at1 = viol(rnd)
    return dict(
        raw_max_violation=float(w0),
        raw_max_violation_at=at0,
        raw_max_integrality_violation=float(i0),
        raw_feasible_tol_1e6=bool(w0 <= Fr(1, 10**6) and i0 <= Fr(1, 10**6)),
        raw_objective=float(v0),
        rounded_exactly_feasible=bool(w1 == 0 and i1 == 0),
        rounded_violation_at=at1,
        rounded_objective=str(v1),
    )


args = sys.argv[1:]
seed = int(args[args.index('--seed') + 1]) if '--seed' in args else None
only = args[args.index('--model') + 1] if '--model' in args else None
if seed is not None:
    OPTIONS['random_seed'] = seed
out = open(args[0], 'a')
ver = version()
for name, meta in MODELS.items():
    if only and name != only:
        continue
    path = ARCH / name
    sha = hashlib.sha256(path.read_bytes()).hexdigest()
    for pre in ('on', 'off'):
        tag = f'{ver}_{name[:-4]}_presolve_{pre}' + (
            f'_seed{seed}' if seed is not None else ''
        )
        h = highspy.Highs()
        h.setOptionValue('log_file', str(OUT / 'logs' / f'{tag}.log'))
        h.setOptionValue('log_to_console', False)
        for k, v in OPTIONS.items():
            h.setOptionValue(k, v)
        h.setOptionValue('presolve', pre)
        st_read = h.readModel(str(path))
        st_run = h.run()
        info = h.getInfo()
        sol = h.getSolution()
        lp = h.getLp()
        names = (
            list(lp.col_names_)
            if len(lp.col_names_)
            else [f'c{j}' for j in range(lp.num_col_)]
        )
        values = dict(zip(names, list(sol.col_value)))
        g = lambda a: getattr(info, a, None)
        rec = dict(
            highspy_version=ver,
            python=platform.python_version(),
            os=platform.platform(),
            machine=platform.machine(),
            model=name,
            sha256=sha,
            options={**OPTIONS, 'presolve': pre},
            read_status=str(st_read),
            run_status=str(st_run),
            model_status=h.modelStatusToString(h.getModelStatus()),
            objective=g('objective_function_value'),
            mip_dual_bound=g('mip_dual_bound'),
            mip_gap=g('mip_gap'),
            mip_node_count=g('mip_node_count'),
            primal_solution_status=g('primal_solution_status'),
            max_primal_infeasibility=g('max_primal_infeasibility'),
            max_integrality_violation=g('max_integrality_violation'),
            sum_primal_infeasibilities=g('sum_primal_infeasibilities'),
            objective_constant_outside_file=meta['objective_constant'],
            certified_optimum_of_file=meta['certified_optimum_of_file'],
            log=f'logs/{tag}.log',
            solution_file=f'solutions/{tag}.csv',
        )
        rec.update(exact_check(path, values))
        rec['application_objective'] = (
            None
            if rec['objective'] is None
            else rec['objective'] + meta['objective_constant']
        )
        rec['wrong_optimal_claim'] = (
            rec['model_status'] == 'Optimal'
            and rec['objective'] > meta['certified_optimum_of_file'] + 1e-6
        )
        with open(OUT / 'solutions' / f'{tag}.csv', 'w') as f:
            f.write('column,value\n')
            f.writelines(f'{c},{v!r}\n' for c, v in values.items())
        out.write(json.dumps(rec) + '\n')
        out.flush()
        print(
            f"{ver:8s} {name:22s} presolve {pre:3s} {rec['model_status']:8s} obj {rec['objective']} "
            f"dual {rec['mip_dual_bound']} gap {rec['mip_gap']} nodes {rec['mip_node_count']} | exact check: "
            f"raw feasible(1e-6) {rec['raw_feasible_tol_1e6']} max viol {rec['raw_max_violation']:.3g}, rounded exactly "
            f"feasible {rec['rounded_exactly_feasible']} obj {rec['rounded_objective']} | wrong Optimal: {rec['wrong_optimal_claim']}",
            flush=True,
        )


==> anc/three_phase_ni_supplement/highs_reproduction/scripts/run_one_version.sh <==
#!/bin/sh
# Run all HiGHS checks with ONE Python interpreter that has highspy installed, e.g.
#   python3 -m venv venv && venv/bin/python -m pip install highspy==1.15.1
#   sh scripts/run_one_version.sh venv/bin/python
# Writes out/<label>/: results.jsonl, results_seed15_indicator.jsonl, diag_seed_sweep.jsonl, logs/, solutions/.
# Optional second argument: a label to use instead of the version string (e.g. for a source build).
set -e
cd "$(dirname "$0")/.."
PY="$1"; LABEL="${2:-$("$PY" -c 'import highspy; print(highspy.Highs().version())')}"
export OUTDIR="out/$LABEL"; mkdir -p "$OUTDIR"; rm -f "$OUTDIR"/*.jsonl
[ -n "$2" ] && export REPRO_TAG="$LABEL"
"$PY" scripts/run_highs_repro.py "$OUTDIR/results.jsonl"
"$PY" scripts/run_highs_repro.py "$OUTDIR/results_seed15_indicator.jsonl" --seed 15 --model hi_bug_indicator.mps
"$PY" scripts/diag_seed_sweep.py 50 "$OUTDIR/diag_seed_sweep.jsonl"


==> anc/three_phase_ni_supplement/highs_reproduction/scripts/verify_feasible_point.py <==
#!/usr/bin/env python3
"""Solver-independent check for the HiGHS report (Python 3 standard library only).

Read an MPS model and a candidate solution (CSV: column,value), and check
in exact rational arithmetic that the point satisfies every row, every bound and every integrality
requirement.  Print its objective value.

    python3 verify_feasible_point.py hi_bug_indicator.mps point_indicator_obj19.csv
    python3 verify_feasible_point.py hi_bug_threshold.mps point_threshold_obj6.csv

A feasible point whose objective is below an objective that a solver reports as "Optimal" shows that
the reported value is not the optimum of that model.  Nothing else is inferred."""

import csv
import sys
from fractions import Fraction as Fr


def read_mps(path):
    """Minimal reader for the free/fixed MPS written by HiGHS (names contain no spaces)."""
    rows, obj, cols, rhs, bnd, integer = {}, None, {}, {}, {}, set()
    sec, intmode = None, False
    for line in open(path):
        if not line.strip() or line.startswith('*'):
            continue
        if not line[0].isspace():
            sec = line.split()[0]
            continue
        f = line.split()
        if sec == 'ROWS':
            if f[0] == 'N':
                obj = f[1]
            else:
                rows[f[1]] = f[0]
        elif sec == 'COLUMNS':
            if len(f) >= 3 and f[1] == "'MARKER'":
                intmode = f[2] == "'INTORG'"
                continue
            c = f[0]
            cols.setdefault(c, {})
            if intmode:
                integer.add(c)
            for r, v in zip(f[1::2], f[2::2]):
                # Parse decimal text directly so the feasibility check stays exact.
                cols[c][r] = Fr(v)
        elif sec == 'RHS':
            for r, v in zip(f[1::2], f[2::2]):
                rhs[r] = Fr(v)
        elif sec == 'BOUNDS':
            t, c = f[0], f[2]
            lo, up = bnd.get(c, (Fr(0), None))
            v = Fr(f[3]) if len(f) > 3 else None
            if t == 'UP':
                up = v
            elif t == 'LO':
                lo = v
            elif t == 'FX':
                lo = up = v
            elif t == 'UI':
                up = v
                integer.add(c)
            elif t == 'LI':
                lo = v
                integer.add(c)
            elif t == 'BV':
                lo, up = Fr(0), Fr(1)
                integer.add(c)
            elif t == 'MI':
                lo = None
            elif t == 'PL':
                up = None
            elif t == 'FR':
                lo = up = None
            else:
                raise ValueError(t)
            bnd[c] = (lo, up)
        elif sec == 'RANGES':
            raise ValueError('RANGES not expected in these files')
    return rows, obj, cols, rhs, bnd, integer


def check(mps, point):
    rows, obj, cols, rhs, bnd, integer = read_mps(mps)
    x = {r[0]: Fr(r[1]) for r in csv.reader(open(point)) if r and r[0] != 'column'}
    assert set(x) == set(cols), 'the point must give a value for every column'
    bad = []
    for c, v in x.items():
        lo, up = bnd.get(c, (Fr(0), None))
        if (lo is not None and v < lo) or (up is not None and v > up):
            bad.append(f'bound {c}={v}')
        if c in integer and v.denominator != 1:
            bad.append(f'integrality {c}={v}')
    act = {r: Fr(0) for r in rows}
    val = Fr(0)
    for c, col in cols.items():
        for r, a in col.items():
            if r == obj:
                val += a * x[c]
            else:
                act[r] += a * x[c]
    for r, s in rows.items():
        b = rhs.get(r, Fr(0))
        if (
            (s == 'E' and act[r] != b)
            or (s == 'L' and act[r] > b)
            or (s == 'G' and act[r] < b)
        ):
            bad.append(f'row {r} ({s}) activity {act[r]} rhs {b}')
    print(
        f'{mps}: {len(cols)} columns ({len(integer)} integer), {len(rows)} rows; point {point}: '
        f'{"FEASIBLE" if not bad else "INFEASIBLE " + "; ".join(bad[:5])}; objective {val}'
    )
    return not bad, val


if __name__ == '__main__':
    ok, _ = check(sys.argv[1], sys.argv[2])
    sys.exit(0 if ok else 1)


==> anc/three_phase_ni_supplement/jain/jain_six_problem_counterexample.py <==
#!/usr/bin/env python3
"""Count the auxiliary problems solved by Algorithm 3.1 of Jain, Dahiya and Verma
(Eng. Optim. 53(3), 2021, pp. 466-468, Steps 1-8). Independent of correctness/nilib.py: own
enumeration of S-hat and own reading of the algorithm.

Counts the time-minimization transportation problems (TMTPs) that the original algorithm solves,
over every choice among optimal solutions (the algorithm depends on a solution only through its
triad, so branching is over distinct optimal triads), with this counting convention:
    Step 1: 2 problems, (TMP1)^0 and (TMP2)^0;
    Step 3: 1 problem, (TMP3)^0(Tu), per execution;
    Step 5: 1 problem, (TMP3)^k(delta)(Tu), per value of delta tested;
    Step 6 re-reads the optimal solution of the Step 5 problem just solved and solves nothing.
It reports the counts with and without Step 1, the product alpha*beta and N that [Jain, p. 472]
state as bounds, and the bound (alpha+1)(beta+1)+2 <= N+mn+2 of the article (Section 4.2).

Part 1: the six-problem counterexample of Section 4.2, with a full trace.
Part 2: random instances (own generator) as a check of the corrected bound.
Usage: python3 jain_six_problem_counterexample.py [N_RANDOM] [SEED]   (defaults 1500, 20261016)"""

import itertools
import json
import random
import sys

INF = float('inf')


def shat(a, b):
    """All non-negative integer m x n matrices with row sums a and column sums b."""
    m, n = len(a), len(b)

    def rows(i, rem):
        if i == m - 1:
            if sum(rem) == a[i]:
                yield [list(rem)]
            return

        def split(j, left, cur):
            if j == n:
                if left == 0:
                    yield list(cur)
                return
            for v in range(min(left, rem[j]) + 1):
                cur.append(v)
                yield from split(j + 1, left - v, cur)
                cur.pop()

        for r in split(0, a[i], []):
            for rest in rows(i + 1, [rem[j] - r[j] for j in range(n)]):
                yield [r] + rest

    S = list(rows(0, list(b)))
    assert all(
        len(X) == m
        and [sum(r) for r in X] == list(a)
        and [sum(X[i][j] for i in range(m)) for j in range(n)] == list(b)
        for X in S
    )
    return S


class Jain:
    def __init__(self, a, b, t, P):
        self.a, self.b, self.t, self.P = a, b, t, P
        self.ph = {c: k for k in range(3) for c in P[k]}
        self.S = shat(a, b)
        self.tri = [
            tuple(
                max([t[i][j] for (i, j) in P[k] if X[i][j] > 0], default=0)
                for k in range(3)
            )
            for X in self.S
        ]
        self.grid2 = [0] + sorted(
            {t[i][j] for (i, j) in P[1]}
        )  # t_2^0 = 0 < t_2^1 < ... < t_2^beta
        self.alpha = len({t[i][j] for (i, j) in P[0]})
        self.beta = len(self.grid2) - 1

    def tmtp(self, tprime):
        """Solve a TMTP with modified times tprime(i,j) in {number, 'M'}: return (restricted
        feasible?, optimal value over restricted-feasible solutions, set of optimal triads)."""
        best, opt = INF, set()
        for X, tr in zip(self.S, self.tri):
            vals = [
                tprime(i, j)
                for i in range(len(self.a))
                for j in range(len(self.b))
                if X[i][j] > 0
            ]
            if 'M' in vals:
                continue
            v = max(vals, default=0)
            if v < best:
                best, opt = v, {tr}
            elif v == best:
                opt.add(tr)
        return best < INF, best, opt

    def runs(self):
        """Depth-first over all tie-breakings; yields (count, trace) per complete run."""
        t, ph = self.t, self.ph
        T1min = self.tmtp(lambda i, j: t[i][j] if ph[(i, j)] == 0 else 0)[1]
        T2min = self.tmtp(lambda i, j: t[i][j] if ph[(i, j)] == 1 else 0)[1]
        start = [
            ('Step 1', '(TMP1)^0', f'T1min = {T1min}'),
            ('Step 1', '(TMP2)^0', f'T2min = {T2min}'),
        ]

        def step2(l, Tprof, profs, cnt, trace):
            if Tprof == T1min:  # Step 2 -> Step 8
                yield cnt, trace + [
                    (
                        'Step 8',
                        '',
                        f'proficient triads {profs}; value {min(map(sum, profs))}',
                    )
                ]
                return
            Tu = Tprof  # Step 3
            p1 = lambda i, j: ('M' if t[i][j] >= Tu else 0)
            rf, val, opt = self.tmtp(
                lambda i, j: (
                    p1(i, j) if ph[(i, j)] == 0 else (t[i][j] if ph[(i, j)] == 2 else 0)
                )
            )
            assert rf, 'Jain: (TMP3)^0(Tu) is restricted feasible for Tu > T1min'
            for tri in sorted(opt):
                yield from step4(
                    l,
                    Tu,
                    p1,
                    tri,
                    profs,
                    cnt + 1,
                    trace
                    + [('Step 3', f'(TMP3)^0(Tu={Tu})', f'T3 = {val}; triad {tri}')],
                )

        def step4(l, Tu, p1, tri, profs, cnt, trace):
            T1k, T2k, T3k = tri
            if T2k == T2min:  # Step 4 -> Step 7
                yield from step2(
                    l + 1,
                    T1k,
                    profs + [tri],
                    cnt,
                    trace + [('Step 7', '', f'proficient triad {tri}')],
                )
                return
            bk = self.grid2.index(T2k)  # T2k = t_2^{beta_k}
            for d in itertools.count(1):  # Step 5
                th = self.grid2[bk - d]
                bound = T2k + T3k - th

                def tp(i, j):
                    k = ph[(i, j)]
                    if k == 0:
                        return p1(i, j)
                    if k == 1:
                        return 0 if t[i][j] <= th else 'M'
                    return t[i][j] if t[i][j] < bound else 'M'

                rf, val, opt = self.tmtp(tp)
                cnt += 1
                trace = trace + [
                    (
                        'Step 5',
                        f'(TMP3)^k(delta={d})(Tu={Tu}), t2 <= {th}, t3 < {bound}',
                        f'restricted feasible: {rf}'
                        + (f'; T3 = {val}; triads {sorted(opt)}' if rf else ''),
                    )
                ]
                if not rf and th == T2min:  # (i) -> Step 7
                    yield from step2(
                        l + 1,
                        T1k,
                        profs + [tri],
                        cnt,
                        trace + [('Step 7', '', f'proficient triad {tri}')],
                    )
                    return
                if not rf:
                    continue  # (ii)
                for q in sorted(opt):  # (iii) -> Step 6 -> Step 4
                    yield from step4(
                        l,
                        Tu,
                        p1,
                        q,
                        profs,
                        cnt,
                        trace + [('Step 6', '', f'next triad {q}')],
                    )
                return

        yield from step2(0, INF, [], 2, start)


def report(J):
    res = sorted({c for c, _ in J.runs()})
    mn = len(J.a) * len(J.b)
    N = ((mn - 1) // 2) * ((mn - 1 + 1) // 2)
    return res, J.alpha, J.beta, N, (J.alpha + 1) * (J.beta + 1) + 2


if __name__ == '__main__':
    Nr = int(sys.argv[1]) if len(sys.argv) > 1 else 1500
    seed = int(sys.argv[2]) if len(sys.argv) > 2 else 20261016
    # ---------------- Part 1: the six-problem counterexample (Section 4.2)
    inp = dict(
        a=[2, 1],
        b=[1, 2],
        t=[[3, 2], [6, 2]],
        P1=[[1, 1]],
        P2=[[1, 2], [2, 1]],
        P3=[[2, 2]],
    )
    P = [{(i - 1, j - 1) for i, j in inp[k]} for k in ('P1', 'P2', 'P3')]
    J = Jain(inp['a'], inp['b'], inp['t'], P)
    print('Part 1. Input (1-based links):', json.dumps(inp))
    print('  S-hat:', [(X, tr) for X, tr in zip(J.S, J.tri)])
    runs = list(J.runs())
    print(f'  number of distinct runs over all tie-breakings: {len(runs)}')
    for c, tr in runs[:1]:
        for step in tr:
            print('   ', ' | '.join(s for s in step if s))
    counts, al, be, N, newb = report(J)
    print(
        f'  problems solved: {counts} (without Step 1: {[c - 2 for c in counts]}); alpha={al}, beta={be}, '
        f'alpha*beta={al*be}, N={N}, (alpha+1)(beta+1)+2={newb}, N+mn+2={N + 4 + 2}'
    )
    out = dict(
        input=inp,
        runs=len(runs),
        problems_solved=counts,
        without_step1=[c - 2 for c in counts],
        alpha=al,
        beta=be,
        alpha_beta=al * be,
        N=N,
        corrected_bound=newb,
    )
    # ---------------- Part 2: random check of the corrected bound
    rng = random.Random(seed)
    stats = dict(
        instances=0, gt_ab=0, gt_ab_no_step1=0, gt_N=0, gt_new=0, attains_new=0
    )
    while stats['instances'] < Nr:
        m, n = rng.choice([(2, 2), (2, 3), (3, 2), (3, 3)])
        a = [rng.randint(1, 3) for _ in range(m)]
        Q = sum(a)
        if Q < n:
            continue
        cuts = sorted(rng.sample(range(1, Q), n - 1))
        b = [y - x for x, y in zip([0] + cuts, cuts + [Q])]
        t = [[rng.randint(1, 7) for _ in range(n)] for _ in range(m)]
        L = [(i, j) for i in range(m) for j in range(n)]
        rng.shuffle(L)
        k1 = rng.randint(1, m * n - 2)
        k2 = rng.randint(1, m * n - k1 - 1)
        Pr = [set(L[:k1]), set(L[k1 : k1 + k2]), set(L[k1 + k2 :])]
        counts, al, be, N, newb = report(Jain(a, b, t, Pr))
        mx = max(counts)
        stats['instances'] += 1
        stats['gt_ab'] += mx > al * be
        stats['gt_ab_no_step1'] += mx - 2 > al * be
        stats['gt_N'] += mx > N
        stats['gt_new'] += mx > newb
        stats['attains_new'] += mx == newb
    print(
        f'Part 2. {Nr} random instances (seed {seed}): max count over tie-breakings exceeds alpha*beta in '
        f"{stats['gt_ab']} ({stats['gt_ab_no_step1']} even without Step 1), exceeds N in {stats['gt_N']}, "
        f"exceeds (alpha+1)(beta+1)+2 in {stats['gt_new']}, attains it in {stats['attains_new']}"
    )
    out['random'] = dict(seed=seed, **stats)
    json.dump(out, open('jain_six_problem_counterexample.out.json', 'w'), indent=1)


==> anc/three_phase_ni_supplement/original_studies/audit/alg31.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
"""Algorithm 3.1 of Jain, Dahiya & Verma (2021), implemented step by step,
with switchable non-idleness (NI) substitutions, and every auxiliary problem
solved EXACTLY by enumeration of all integer solutions (tiny instances only).

Switches
  ni        : N1  -- 'restricted feasible' means NI-restricted feasible, and all
                     auxiliary optima are taken over NI solutions
  t1floor   : 'orig' -> Step 2 tests against T1min (over S-hat)      [omit N2]
              'ni'   -> Step 2 tests against T^NI_1min               [N2]
  t2floor   : 'orig' -> Steps 4/5 use T2min (over S-hat), zero index kept
              'ni'   -> Steps 4/5 use T^NI_2min, zero index deleted [E1+E2]
At each read-off a RANDOM optimal solution is chosen (stresses tie-breaking).
Every lemma/theorem of Section 4 is asserted along the way.
"""
import sys
import random
from reference import all_solutions


class Undefined(Exception):
    pass


def enumerate_triads(a, b, t, Ps):
    sols = []
    for X in all_solutions(a, b):
        F = [0, 0, 0]
        T = [0, 0, 0]
        pos = []
        for i in range(len(a)):
            for j in range(len(b)):
                if X[i][j] > 0:
                    k = 0 if (i, j) in Ps[0] else (1 if (i, j) in Ps[1] else 2)
                    F[k] += X[i][j]
                    T[k] = max(T[k], t[i][j])
                    pos.append((i, j))
        sols.append((tuple(T), tuple(F), frozenset(pos)))
    return sols


def run(a, b, t, Ps, ni, t1floor, t2floor, rng, check=True):
    sols = enumerate_triads(a, b, t, Ps)
    adm = [s for s in sols if min(s[1]) >= 1] if ni else sols  # N1
    NIsols = [s for s in sols if min(s[1]) >= 1]
    if not adm:
        return ('EMPTY', None)
    cell_phase = {c: k for k in range(3) for c in Ps[k]}

    def solve(blocked, obj_phase):
        """min max t'_ij over restricted-feasible solutions; t'=t on unblocked
        obj_phase cells, 0 on other unblocked cells.  Returns random optimum."""
        feas = [s for s in adm if not (s[2] & blocked)]
        if not feas:
            return None
        val = lambda s: s[0][obj_phase]
        best = min(val(s) for s in feas)
        return rng.choice([s for s in feas if val(s) == best])

    T1min_orig = min(s[0][0] for s in sols)
    T2min_orig = min(s[0][1] for s in sols)
    # Step 1
    s1 = solve(frozenset(), 0)
    s2 = solve(frozenset(), 1)
    T1min = s1[0][0]
    T2min = s2[0][1]  # over the admissible set
    T1F = T1min if t1floor == 'ni' else T1min_orig
    T2F = T2min if t2floor == 'ni' else T2min_orig
    vals2 = sorted({t[i][j] for (i, j) in Ps[1]})
    if t2floor == 'orig':
        vals2 = [0] + vals2  # t_2^0 = 0 kept
    P1 = Ps[0]
    P2 = Ps[1]
    P3 = Ps[2]
    prof = []
    T1prof = float('inf')
    guard = 0
    while True:  # Step 2
        guard += 1
        if guard > 500:
            raise RuntimeError('no termination')
        if T1prof == T1F:
            break  # -> Step 8
        Tu = T1prof  # Step 3
        blk1 = frozenset(c for c in P1 if t[c[0]][c[1]] >= Tu)
        s = solve(blk1, 2)
        if s is None:
            raise Undefined(
                '(TMP3)^0(Tu) not restricted feasible; Alg 3.1 has no branch'
            )
        seq = [s[0]]
        while True:  # Step 4
            T1k, T2k, T3k = seq[-1]
            if T2k == T2F:
                break  # -> Step 7
            bk = vals2.index(T2k)
            d = 1
            nxt = None
            while True:  # Step 5
                if bk - d < 0:
                    raise RuntimeError('scan ran below index 0')
                th2 = vals2[bk - d]
                bound3 = T2k + T3k - th2
                blk = (
                    blk1
                    | frozenset(c for c in P2 if t[c[0]][c[1]] > th2)
                    | frozenset(c for c in P3 if t[c[0]][c[1]] >= bound3)
                )
                s = solve(blk, 2)
                if s is None and th2 == T2F:
                    break  # (i) -> Step 7
                if s is None and th2 > T2F:
                    d += 1
                    continue  # (ii)
                if s is None:
                    raise RuntimeError('scan passed the floor')
                nxt = s[0]
                break  # (iii) -> Step 6
            if nxt is None:
                break
            seq.append(nxt)
        if check:
            # Lemma 4.4 (3)-(6)
            for k in range(len(seq)):
                assert seq[k][0] < Tu, 'L4.4(3)'
            for k in range(len(seq) - 1):
                assert seq[k + 1][1] < seq[k][1], 'L4.4(4)'
                assert seq[k + 1][2] >= seq[k][2], 'L4.4(5)'
                assert seq[k + 1][1] + seq[k + 1][2] < seq[k][1] + seq[k][2], 'L4.4(6)'
            # Theorem 4.1: no admissible solution with same T1,T2 and smaller T3
            for T1k, T2k, T3k in seq:
                assert not any(
                    x[0][0] == T1k and x[0][1] == T2k and x[0][2] < T3k for x in adm
                ), 'T4.1'
            # Corollary 4.2: T3^0 = min T3 over admissible with T1 < Tu
            assert seq[0][2] == min(x[0][2] for x in adm if x[0][0] < Tu), 'C4.2'
            # Theorem 4.5: last sum = min T2+T3 over admissible with T1 < Tu
            assert seq[-1][1] + seq[-1][2] == min(
                x[0][1] + x[0][2] for x in adm if x[0][0] < Tu
            ), 'T4.5'
            # Remark 4.1: proficient w.r.t. Phase-1 at T1 = T1^s
            T1s = seq[-1][0]
            assert seq[-1][1] + seq[-1][2] == min(
                x[0][1] + x[0][2] for x in adm if x[0][0] == T1s
            ), 'R4.1'
        prof.append(seq[-1])
        T1prof = seq[-1][0]  # Step 7
    # Step 8
    if check:
        for l in range(len(prof) - 1):
            assert prof[l][0] > prof[l + 1][0], 'L4.6(7)'
            assert prof[l][1] + prof[l][2] <= prof[l + 1][1] + prof[l + 1][2], 'L4.6(8)'
        if t1floor == 'ni' or not ni:
            assert prof[-1][0] == min(x[0][0] for x in adm), 'T1prof(v)=T1min'
    best = min(prof, key=sum)
    if check:
        # Corollary 4.8: optimal triad proficient w.r.t. all three phases
        for ph in range(3):
            o = [q for q in range(3) if q != ph]
            same = [x for x in adm if x[0][ph] == best[ph]]
            assert sum(best[q] for q in o) == min(
                sum(x[0][q] for q in o) for x in same
            ), 'C4.8'
    return ('OK', sum(best), best, prof)


==> anc/three_phase_ni_supplement/original_studies/audit/drive.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import sys
import random
import collections
import instances
from alg31 import run, Undefined, enumerate_triads

VARIANTS = {
    'orig (no NI), sanity': dict(ni=False, t1floor='orig', t2floor='orig'),
    'NI: N1+N2, orig T2 floor & t^0': dict(ni=True, t1floor='ni', t2floor='orig'),
    'NI: N1+N2+E1+E2 (full)': dict(ni=True, t1floor='ni', t2floor='ni'),
    'NI: N1 only (Step 2 uses T1min)': dict(ni=True, t1floor='orig', t2floor='ni'),
}
seed = int(sys.argv[1])
trials = int(sys.argv[2])
rng = random.Random(seed)
stats = {v: collections.Counter() for v in VARIANTS}
fail_examples = {}
for trial in range(trials):
    m, n = rng.choice([(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (3, 4)])
    a, b, t, Ps = instances.random_instance(m, n, rng, max_a=3, max_t=9)
    sols = enumerate_triads(a, b, t, Ps)
    OPT = min(sum(s[0]) for s in sols)
    NI = [s for s in sols if min(s[1]) >= 1]
    OPTNI = min(sum(s[0]) for s in NI) if NI else None
    for vname, kw in VARIANTS.items():
        target = OPT if not kw['ni'] else OPTNI
        try:
            r = run(a, b, t, Ps, rng=random.Random(rng.random()), **kw)
            if r[0] == 'EMPTY':
                stats[vname]['correct' if target is None else 'WRONG'] += 1
            else:
                ok = r[1] == target
                stats[vname]['correct' if ok else 'WRONG'] += 1
        except Undefined:
            stats[vname]['undefined (no branch)'] += 1
            fail_examples.setdefault(vname, (a, b, t, [sorted(P) for P in Ps]))
        except AssertionError as e:
            stats[vname]['ASSERT ' + str(e)] += 1
            fail_examples.setdefault(vname + str(e), (a, b, t, [sorted(P) for P in Ps]))
for v in VARIANTS:
    print(f"{v:36s} {dict(stats[v])}")
for k, ex in list(fail_examples.items())[:3]:
    print('example for', k, ':', ex)


==> anc/three_phase_ni_supplement/original_studies/benchmark.py <==
"""Timing across problem sizes.  Run:  python3 benchmark.py"""

import sys
import os
import random
import time

sys.path.insert(0, os.path.join(os.path.dirname(__file__), 'src'))
import instances
import solver

rng = random.Random(5)
print(f"{'size':>8} {'optimum':>9} {'triad':>16} {'seconds':>9}")
for m, n in [(5, 5), (8, 8), (10, 10), (12, 12), (15, 15)]:
    cells = [(i, j) for i in range(m) for j in range(n)]
    rng.shuffle(cells)
    k = len(cells) // 3
    Ps = [set(cells[:k]), set(cells[k : 2 * k]), set(cells[2 * k :])]
    a = [rng.randint(5, 25) for _ in range(m)]
    tot = sum(a)
    cuts = sorted(rng.sample(range(1, tot), n - 1))
    b = [y - x for x, y in zip([0] + cuts, cuts + [tot])]
    t = [[rng.randint(1, 60) for _ in range(n)] for _ in range(m)]
    s = time.time()
    val, tri = solver.solve(a, b, t, Ps)
    el = time.time() - s
    print(f"{m}x{n:<5} {str(val):>9} {str(tri):>16} {el:>9.2f}")


==> anc/three_phase_ni_supplement/original_studies/demo.py <==
"""Worked example: 3-PhTP(ex1) from Jain, Dahiya & Verma (2021) supplement.
Run:  python3 demo.py
"""

import sys
import os

sys.path.insert(0, os.path.join(os.path.dirname(__file__), 'src'))
import instances
import solver
import tmin


def show(X, a, b, t, Ps, label):
    T, F = solver.triad_and_flows(X, t, Ps)
    assert solver.check_margins(X, a, b)
    print(f"\n=== {label} ===")
    print(f"  triad (T1,T2,T3) = {T}   total = {sum(T)}")
    print(f"  flows (F1,F2,F3) = {F}   total = {sum(F)}")
    print("       " + "".join(f"D{j+1:<5}" for j in range(len(b))))
    for i in range(len(a)):
        row = f"  S{i+1}   "
        for j in range(len(b)):
            ph = next(k for k in range(3) if (i, j) in Ps[k])
            row += (
                f"{X[i][j]}{'\u00b9\u00b2\u00b3'[ph]}".ljust(6)
                if X[i][j] > 0
                else ".".ljust(6)
            )
        print(row)


a, b, t, Ps = instances.example1()
print("3-PhTP(ex1):  m=6, n=8, total flow =", sum(a))
print("  |P1|,|P2|,|P3| =", [len(P) for P in Ps])
print("  tau_k          =", [min(t[i][j] for (i, j) in P) for P in Ps])
print("  T^NI_{k,min}   =", [tmin.tkmin_NI(a, b, t, Ps, k) for k in range(3)])

print("\n  plain 3-PhTP optimum :", solver.solve_plain(a, b, t, Ps))
print("  3-PhTP-NI  optimum   :", solver.solve(a, b, t, Ps))

show(
    solver.allocation(a, b, t, Ps, (6, 32, 0)),
    a,
    b,
    t,
    Ps,
    "PLAIN optimum, value 38  (published answer -- Phase-3 EMPTY)",
)
w1 = next(c for c in Ps[0] if t[c[0]][c[1]] == 6)
w2 = next(c for c in Ps[1] if t[c[0]][c[1]] == 32)
show(
    solver.allocation(a, b, t, Ps, (6, 32, 3), forced=(w1, w2), maximize_phase=2),
    a,
    b,
    t,
    Ps,
    "NI optimum, value 41",
)
print(
    f"\n  forced witnesses: w1={(w1[0]+1, w1[1]+1)} t=6   w2={(w2[0]+1, w2[1]+1)} t=32"
)
print("  price of non-idleness: 3 time units (7.9%); 6 of 80 units diverted to Phase-3")


==> anc/three_phase_ni_supplement/original_studies/experiments/ablate.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import sys
import time
import json
from algorithm1 import solve
from gen import generate

CFG = {
    'draft': dict(bounds='tau', skip=False, cap=False, choose=False),
    'cap': dict(bounds='tau', skip=False, cap=True, choose=False),
    'ell': dict(bounds='ell', skip=True, cap=False, choose=False),
    'ell+cap': dict(bounds='ell', skip=True, cap=True, choose=False),
}
m, n, lo, hi, reps, out = (
    int(sys.argv[1]),
    int(sys.argv[2]),
    int(sys.argv[3]),
    int(sys.argv[4]),
    int(sys.argv[5]),
    sys.argv[6],
)
sl, sh = int(sys.argv[7]), int(sys.argv[8])
with open(out, 'a') as f:
    for r in range(reps):
        seed = 900000 + 1000 * m + 10 * n + lo + 7 * hi + r * 100003
        a, b, t, Ps = generate(
            m, n, (lo, hi), (1 / 3, 1 / 3), seed + sl, supply=(sl, sh)
        )
        row = dict(m=m, n=n, lo=lo, hi=hi, seed=seed + sl, supply=[sl, sh])
        vals = set()
        for k, kw in CFG.items():
            t0 = time.process_time()
            z, tri, wit, c = solve(a, b, t, Ps, **kw)
            dt = time.process_time() - t0
            vals.add(z)
            row[k] = dict(
                z=z,
                cpu=dt,
                pre=c['probes_pre'],
                main=c['probes_main'],
                gen=c['pairs_generated'],
                ev=c['pairs_evaluated'],
                pr=c['pairs_pruned'],
            )
        row['agree'] = len(vals) == 1
        f.write(json.dumps(row) + '\n')
        f.flush()


==> anc/three_phase_ni_supplement/original_studies/experiments/an_abl.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import json
import sys
import numpy as np
from scipy.stats import wilcoxon

rows = [
    json.loads(l)
    for f in ('ablA.jsonl', 'ablB.jsonl')
    for l in open(
        _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'results', f)
    )
]
print(
    'instances:',
    len(rows),
    ' all configurations agree on OPT_NI:',
    all(r['agree'] for r in rows),
)
K = ['draft', 'cap', 'ell', 'ell+cap']


def tot(r, k):
    return r[k]['pre'] + r[k]['main']


print(
    f"{'supply':8s}{'size':>6}{'range':>8} | "
    + ' '.join(f'{k:>9s}' for k in K)
    + ' |  ell>tau  cpu draft  cpu ell+cap'
)
for sup in ([10, 50], [1, 5]):
    for sz in (8, 12, 16, 20):
        for rg in ((1, 40), (10, 20)):
            R = [
                r
                for r in rows
                if r['supply'] == sup and r['m'] == sz and (r['lo'], r['hi']) == rg
            ]
            if not R:
                continue
            med = [np.median([tot(r, k) for r in R]) for k in K]
            ellgt = sum(1 for r in R if r['ell']['pre'] > 3)
            print(
                f"{str(sup):8s}{sz:>4}x{sz:<2}{str(list(rg)):>8} | "
                + ' '.join(f'{v:9.0f}' for v in med)
                + f" | n={len(R):2d} cpu {np.median([r['draft']['cpu'] for r in R]):6.2f}s {np.median([r['ell+cap']['cpu'] for r in R]):6.2f}s"
            )


# paired effects across all instances
def ratio(k1, k2):
    x = np.array([tot(r, k1) for r in rows], float)
    y = np.array([tot(r, k2) for r in rows], float)
    rr = y / x
    p = wilcoxon(x, y).pvalue if np.any(x != y) else float('nan')
    return (
        np.median(rr),
        np.percentile(rr, 5),
        np.percentile(rr, 95),
        np.mean(y < x),
        np.mean(y > x),
        p,
    )


for k1, k2 in (
    ('draft', 'cap'),
    ('draft', 'ell'),
    ('cap', 'ell+cap'),
    ('draft', 'ell+cap'),
):
    md, p5, p95, fb, fw, p = ratio(k1, k2)
    print(
        f"{k2:8s} vs {k1:6s}: probe ratio median {md:.3f} [5%,95%]=[{p5:.3f},{p95:.3f}]  fewer in {fb:.1%}, more in {fw:.1%}, Wilcoxon p={p:.2e}"
    )


==> anc/three_phase_ni_supplement/original_studies/experiments/an_study.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import json
import math
import numpy as np
import sys
from scipy import stats

rows = [
    json.loads(l)
    for f in ('studyB.jsonl', 'studyA.jsonl')
    for l in open(
        _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'results', f)
    )
]


def wilson(k, n, z=1.959964):
    if n == 0:
        return (float('nan'),) * 2
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return c - h, c + h


def tci(x):
    x = np.asarray(x, float)
    n = len(x)
    m = x.mean()
    if n < 2:
        return m, float('nan')
    return m, stats.t.ppf(0.975, n - 1) * x.std(ddof=1) / math.sqrt(n)


SIZES = sorted({r['m'] for r in rows})
RANGES = [(1, 40), (10, 20)]
SPLITS = ['bal', 'unb']
G = {}
for r in rows:
    G.setdefault((r['m'], (r['lo'], r['hi']), r['split']), []).append(r)
out = {}
print('N instances:', len(rows), ' NI-infeasible:', sum(r['z'] is None for r in rows))
print('\nTABLE A  performance')
for sp in SPLITS:
    for s in SIZES:
        for rg in RANGES:
            R = G.get((s, rg, sp), [])
            if not R:
                continue
            cpu = [r['cpu'] for r in R]
            m_, h_ = tci(cpu)
            pr = [r['probes_main'] for r in R]
            ev = [r['pairs_evaluated'] for r in R]
            gen = [r['pairs_generated'] / r['pairs_total'] for r in R]
            I = [r['improvements'] for r in R]
            ext = [(r['probes_main'] - r['pairs_evaluated']) for r in R]
            key = f'{sp}-{s}-{rg[0]}-{rg[1]}'
            out[key] = dict(
                n=len(R),
                cpu=m_,
                cpuh=h_,
                cpumax=max(cpu),
                probes=np.mean(pr),
                probesmax=max(pr),
                ev=np.mean(ev),
                gen=100 * np.mean(gen),
                I=np.mean(I),
                ext=np.mean(ext),
                pairs_total=np.mean([r['pairs_total'] for r in R]),
                outer=np.mean([r['outer_stop'] for r in R]),
            )
            o = out[key]
            print(
                f"{sp} {s:2d}x{s:<2d} {str(list(rg)):8s} n={o['n']:2d} cpu={o['cpu']:8.3f}±{o['cpuh']:.3f} max={o['cpumax']:7.2f} "
                f"probes={o['probes']:8.1f} (max {o['probesmax']}) eval={o['ev']:8.1f} search-probes={o['ext']:5.2f} "
                f"gen%={o['gen']:5.1f} I={o['I']:4.2f} outer={o['outer']:.2f} pairs={o['pairs_total']:.0f}"
            )
print(
    '\nScaling: OLS of log(cpu) and log(probes) on log(mn), sizes >= 10, per split/range (instance level)'
)
for sp in SPLITS:
    for rg in RANGES:
        R = [
            r
            for r in rows
            if r['split'] == sp and (r['lo'], r['hi']) == rg and r['m'] >= 10
        ]
        if len({r['m'] for r in R}) < 2:
            continue
        x = np.log([r['m'] * r['n'] for r in R])
        for lab, y in (
            ('cpu', np.log([r['cpu'] for r in R])),
            ('probes', np.log([r['probes_main'] for r in R])),
        ):
            res = stats.linregress(x, y)
            ci = stats.t.ppf(0.975, len(R) - 2) * res.stderr
            print(
                f"  {sp} {str(list(rg)):8s} {lab:6s}: exponent {res.slope:.3f} [{res.slope-ci:.3f}, {res.slope+ci:.3f}]  R2={res.rvalue**2:.3f} n={len(R)}"
            )
print('\nRange effect (Mann-Whitney, two-sided) on CPU, per size and split')
for sp in SPLITS:
    for s in SIZES:
        A = [r['cpu'] for r in G.get((s, (1, 40), sp), [])]
        B = [r['cpu'] for r in G.get((s, (10, 20), sp), [])]
        if len(A) > 2 and len(B) > 2:
            p = stats.mannwhitneyu(A, B).pvalue
            print(
                f"  {sp} {s:2d}: median [1,40] {np.median(A):.3f}s, [10,20] {np.median(B):.3f}s, ratio {np.median(B)/np.median(A):.2f}, p={p:.2e}"
            )
print('\nTABLE C  effect of non-idleness')
for s in SIZES:
    for rg in RANGES:
        R = [r for sp in SPLITS for r in G.get((s, rg, sp), []) if r['z'] is not None]
        if not R:
            continue
        bind = [r for r in R if r['z'] > r['zplain']]
        k, n = len(bind), len(R)
        lo_, hi_ = wilson(k, n)
        rel = [100 * (r['z'] - r['zplain']) / r['zplain'] for r in bind]
        idle2 = sum(1 for r in R if sum(1 for v in r['triad_plain'] if v == 0) >= 2)
        out[f'C-{s}-{rg[0]}-{rg[1]}'] = dict(
            n=n,
            k=k,
            lo=lo_,
            hi=hi_,
            rel=np.mean(rel) if rel else float('nan'),
            relmed=np.median(rel) if rel else float('nan'),
            relmax=max(rel) if rel else float('nan'),
            abs=np.mean([r['z'] - r['zplain'] for r in bind]) if bind else float('nan'),
            idle2=idle2,
        )
        o = out[f'C-{s}-{rg[0]}-{rg[1]}']
        print(
            f"  {s:2d}x{s:<2d} {str(list(rg)):8s} n={n:3d} binds {k:3d} ({100*k/n:5.1f}%, CI {100*lo_:5.1f}-{100*hi_:5.1f}) "
            f"rel cost mean {o['rel']:6.2f}% median {o['relmed']:6.2f}% max {o['relmax']:6.2f}% abs mean {o['abs']:.2f}  plain-opt with >=2 idle phases: {idle2}"
        )
R = [r for r in rows if r['z'] is not None]
bind = [r for r in R if r['z'] > r['zplain']]
lo_, hi_ = wilson(len(bind), len(R))
print(
    f"\n  overall binds {len(bind)}/{len(R)} = {100*len(bind)/len(R):.1f}% (CI {100*lo_:.1f}-{100*hi_:.1f})"
)
for rg in RANGES:
    Rr = [r for r in R if (r['lo'], r['hi']) == rg]
    Br = [r for r in Rr if r['z'] > r['zplain']]
    print(f"   range {rg}: {len(Br)}/{len(Rr)} = {100*len(Br)/len(Rr):.1f}%")
# Chi-square test of independence between binding frequency and instance size.
tab = []
for s in SIZES:
    Rs = [r for r in R if r['m'] == s]
    b = sum(r['z'] > r['zplain'] for r in Rs)
    tab.append([b, len(Rs) - b])
chi = stats.chi2_contingency(np.array(tab))
print(
    f"  chi2 test binding rate independent of size: chi2={chi[0]:.1f}, dof={chi[2]}, p={chi[1]:.2e}"
)
json.dump(
    out,
    open(
        _os.path.join(
            _os.path.dirname(_os.path.abspath(__file__)),
            '..',
            'results',
            'study_summary.json',
        ),
        'w',
    ),
    indent=1,
    default=float,
)


==> anc/three_phase_ni_supplement/original_studies/experiments/correct.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import sys
import random
from algorithm1 import solve
import instances
from reference import brute

rng = random.Random(int(sys.argv[1]))
N = int(sys.argv[2])
bad = n = inf = 0
sizes = {}
for _ in range(N):
    m, nn = rng.choice([(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (4, 2), (3, 4)])
    a, b, t, Ps = instances.random_instance(m, nn, rng, max_a=3, max_t=9)
    ref = brute(a, b, t, *Ps)[0]
    got = solve(a, b, t, Ps, bounds='ell', skip=True, cap=True, choose=True)[0]
    n += 1
    inf += ref is None
    bad += got != ref
    sizes[(m, nn)] = sizes.get((m, nn), 0) + 1
print(
    f'seed={sys.argv[1]} instances={n} NI-infeasible={inf} mismatches={bad} sizes={sizes}'
)


==> anc/three_phase_ni_supplement/original_studies/experiments/examples.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import sys
import json
from algorithm1 import solve
import instances

one = lambda c: (c[0] + 1, c[1] + 1)


def show(name, a, b, t, Ps, **kw):
    tr = []
    z, tri, wit, c = solve(a, b, t, Ps, trace=tr, **kw)
    print(f"== {name} [{kw}]")
    print(
        f"   z={z} triad={tri} enumerated phases (A,B,C)={tuple(x+1 for x in c['enumerated'])} ell={c['ell']}"
    )
    print(
        f"   pairs total={c['pairs_total']} generated={c['pairs_generated']} pruned={c['pairs_pruned']} "
        f"margin={c['pairs_margin']} evaluated={c['pairs_evaluated']} | probes pre={c['probes_pre']} "
        f"main={c['probes_main']} total={c['probes_pre']+c['probes_main']} | inner breaks={c['inner_breaks']} "
        f"outer stop={c['outer_stop']} improvements={c['improvements']}"
    )
    if wit:
        print(
            f"   witnesses: phase{wit[2]+1} {one(wit[0])}, phase{wit[3]+1} {one(wit[1])}"
        )
    return tr, c, wit, tri


FULL = dict(bounds='tau', skip=False, cap=True, choose=True)
DRAFT = dict(bounds='tau', skip=False, cap=False, choose=False)
# small instance of Section 5.1
a = [2, 5]
b = [3, 2, 2]
t = [[9, 4, 7], [6, 2, 5]]
Ps = [{(0, 2), (1, 0)}, {(0, 1), (1, 1)}, {(0, 0), (1, 2)}]
for kw in (DRAFT, FULL):
    tr, c, w, _ = show('small 2x3', a, b, t, Ps, **kw)
    for wa, wb, bound, tested, th, z in tr:
        print(
            '     pair',
            one(wa),
            one(wb),
            'bound',
            bound,
            'tests',
            tested,
            'theta*',
            th,
            'incumbent',
            z,
        )
a, b, t, Ps = instances.example1()
for kw in (DRAFT, FULL):
    tr, c, w, tri = show('Example 1', a, b, t, Ps, **kw)
    imp = [
        (one(x[0]), one(x[1]), x[4], x[5])
        for x in tr
        if x[4] is not None and x[5] == (x[2] - x[2]) + x[5] and True
    ]
    zs = []
    last = float('inf')
    for wa, wb, bound, tested, th, z in tr:
        if z < last:
            zs.append((one(wa), one(wb), th, z, tested))
            last = z
    for r in zs:
        print('     improvement:', r)
a, b, t, Ps = instances.example2()
for kw in (DRAFT, FULL):
    show('Example 2', a, b, t, Ps, **kw)


==> anc/three_phase_ni_supplement/original_studies/experiments/filt.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
"""Filtering experiment: does discarding idle triads from the proficient-triad
output of [13] recover OPT_NI?
  S*_k  = ALL triads proficient w.r.t. Phase-k (Definition 3.1 of [13]), i.e.
          for each attained value of T_k every triad minimising the sum of the
          other two (ties included).  Any list recorded by Algorithm 3.1 of
          [13] is a subset of S*_k, so failure on S*_k implies failure of the
          filtering approach for EVERY tie-breaking rule (a lower bound).
  alg_k = the list actually recorded by Algorithm 3.1 (exact auxiliary
          solves, random tie-breaking), phases relabelled so that k is first.
"""
import sys
import random
import json
import instances
from alg31 import enumerate_triads, run


def filt(triads):
    ni = [x for x in triads if min(x) > 0]
    return min(map(sum, ni)) if ni else None


seed, N, out = int(sys.argv[1]), int(sys.argv[2]), sys.argv[3]
rng = random.Random(seed)
with open(out, 'a') as f:
    done = 0
    while done < N:
        m, n = rng.choice([(3, 3), (3, 4), (4, 3), (4, 4)])
        a, b, t, Ps = instances.random_instance(m, n, rng, max_a=4, max_t=12)
        sols = enumerate_triads(a, b, t, Ps)
        tri = {s[0] for s in sols}
        NI = [x for x in tri if min(x) > 0]
        if not NI:
            continue
        OPTNI = min(map(sum, NI))
        OPT = min(map(sum, tri))
        row = dict(m=m, n=n, OPT=OPT, OPTNI=OPTNI)
        for k in range(3):
            o = [q for q in range(3) if q != k]
            groups = {}
            for x in tri:
                groups.setdefault(x[k], []).append(x)
            Sstar = []
            for v, g in groups.items():
                mn_ = min(x[o[0]] + x[o[1]] for x in g)
                Sstar += [x for x in g if x[o[0]] + x[o[1]] == mn_]
            row[f'S{k}'] = filt(Sstar)
            perm = [k] + o
            # Keep this child RNG draw in order; later instances use the same parent RNG.
            r = run(
                a,
                b,
                t,
                [Ps[q] for q in perm],
                ni=False,
                t1floor='orig',
                t2floor='orig',
                rng=random.Random(rng.random()),
                check=False,
            )
            row[f'A{k}'] = filt(r[3])
        f.write(json.dumps(row) + '\n')
        done += 1


==> anc/three_phase_ni_supplement/original_studies/experiments/gen_s6_v3.py <==
"""Section 6 (aligned with [14]) and all data-dependent sentences, generated
from the logs.  Run with --partial to test on incomplete data."""

import json
import math
import re
import sys
import numpy as np
from scipy import stats
import os

W = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'results') + '/'
PARTIAL = '--partial' in sys.argv
ld = lambda f: [json.loads(l) for l in open(W + f)]
E1, E2, E3 = (
    ld('E1.jsonl'),
    ld('E2.jsonl'),
    (
        ld('E3.jsonl')
        if not PARTIAL or __import__('os').path.exists(W + 'E3.jsonl')
        else []
    ),
)
abl = ld('ablA.jsonl') + ld('ablB.jsonl')
filt = ld('filt.jsonl')
corr = [open(W + f).read() for f in ('correct31.txt', 'correct32.txt')]
hig = (
    [json.loads(l) for l in open(W + 'highs_check2.jsonl')]
    if __import__('os').path.exists(W + 'highs_check2.jsonl')
    else []
)


def wilson(k, n, z=1.959964):
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return 100 * max(0, c - h), 100 * min(1, c + h)


def tci(x):
    x = np.asarray(x, float)
    n = len(x)
    return (
        x.mean(),
        x.std(ddof=1),
        stats.t.ppf(0.975, n - 1) * x.std(ddof=1) / math.sqrt(n),
    )


def f(x, d=2):
    return f"{x:,.{d}f}".replace(',', '{,}')


def fi(x):
    return f"{int(round(x)):,}".replace(',', '{,}')


def sci(p):
    if p >= 0.001:
        return f'{p:.2f}'
    m, e = f'{p:.1e}'.split('e')
    return f'{m}\\times10^{{{int(e)}}}'


def grp(rows, key):
    G = {}
    for r in rows:
        G.setdefault(key(r), []).append(r)
    return G


S1 = [(10, 10), (10, 15), (20, 20), (25, 20), (30, 30), (30, 35), (40, 40)]
R1 = [25, 40, 70, 85, 100]
S2 = [(40, 45), (50, 50)]
R2 = [50, 300, 500, 1000, 2000]
S3 = [(10, 10), (15, 15), (20, 20), (30, 30)]
P3 = [0.05, 0.10, 0.25, 0.3333333, 0.50, 0.75, 0.90]
G1 = grp(E1, lambda r: (r['m'], r['n'], r['hi']))
G2 = grp(E2, lambda r: (r['m'], r['n'], r['hi']))
G3 = grp(E3, lambda r: (r['m'], r['n'], round(r['p1'], 4)))
if not PARTIAL:
    for G, n_ in ((G1, 35), (G2, 10), (G3, 28)):
        assert len(G) == n_ and all(len(v) == 50 for v in G.values()), {
            k: len(v) for k, v in G.items()
        }
TMAP = {json.loads(l)['key']: json.loads(l)['cpu'] for l in open(W + 'retime.jsonl')}
for r in E1 + E2 + E3:
    k = f"{r['exp']}|{r['seed']}"
    if k in TMAP:
        r['cpu_first'] = r['cpu']
        r['cpu'] = TMAP[k]
    elif not PARTIAL:
        raise SystemExit('missing re-timing ' + k)
CMP = [json.loads(l) for l in open(W + 'mip_compare.jsonl')]
ALL = E1 + E2 + E3
cell = lambda G, k: G.get(k, [])
mean = lambda L, key: np.mean([r[key] for r in L]) if L else float('nan')


def cpu_table(G, sizes, ranges):
    out = []
    for s in sizes:
        out.append(
            f"{s[0]}$\\times${s[1]} & "
            + " & ".join(f(mean(cell(G, (s[0], s[1], h)), 'cpu'), 2) for h in ranges)
            + "\\\\"
        )
    return "\n".join(out)


def stat_table():
    out = []
    for s in S1 + S2:
        L = [
            r['cpu']
            for h in (R1 if s in S1 else R2)
            for r in cell(G1 if s in S1 else G2, (s[0], s[1], h))
        ]
        if len(L) < 2:
            continue
        m_, sd, hw = tci(L)
        out.append(
            f"{s[0]}$\\times${s[1]} & {len(L)} & {f(m_,3)} & {f(sd,3)} & [{f(m_-hw,3)}, {f(m_+hw,3)}]\\\\"
        )
    return "\n".join(out)


def probe_table(G, sizes, ranges):
    out = []
    for s in sizes:
        out.append(
            f"{s[0]}$\\times${s[1]} & {fi(cell(G,(s[0],s[1],ranges[0]))[0]['pairs_total']) if cell(G,(s[0],s[1],ranges[0])) else '--'} & "
            + " & ".join(
                fi(mean(cell(G, (s[0], s[1], h)), 'probes_main')) for h in ranges
            )
            + "\\\\"
        )
    return "\n".join(out)


def share_table():
    out = []
    for s in S3:
        out.append(
            f"{s[0]}$\\times${s[1]} & "
            + " & ".join(
                f(mean(cell(G3, (s[0], s[1], round(p, 4))), 'cpu'), 3) for p in P3
            )
            + "\\\\"
        )
    return "\n".join(out)


# scaling exponent over E1 (all ranges) and E1+E2
def expo(rows, key):
    x = np.log([r['m'] * r['n'] for r in rows])
    y = np.log([max(r[key], 1e-6) for r in rows])
    res = stats.linregress(x, y)
    ci = stats.t.ppf(0.975, len(rows) - 2) * res.stderr
    return res.slope, res.slope - ci, res.slope + ci


ep = expo(E1 + E2, 'probes_main')
ec = expo(E1 + E2, 'cpu')
# range effect: Spearman rho between range width and CPU, per size
reps_ = [
    max(abs(x - c['alg_med']) for x in c['alg_times']) / c['alg_med'] * 100
    for c in CMP
    if c['alg_med'] > 0.05
]
rep_med = float(np.median(reps_)) if reps_ else float('nan')
rep_max = max(reps_) if reps_ else float('nan')


def cmp_rows():
    out = []
    for s_ in S1 + S2:
        L = [c for c in CMP if (c['m'], c['n']) == s_]
        if not L:
            continue
        nopt = sum(c['status'] != 'Optimal' for c in L)
        out.append(
            f"${s_[0]}\\times{s_[1]}$ & {len(L)} & {f(np.mean([c['alg_med'] for c in L]),2)} & {f(np.mean([c['mip_total'] for c in L]),2)} & "
            f"{f(max(c['mip_total'] for c in L),1)} & {f(np.median([c['mip_total']/c['alg_med'] for c in L]),1)} & {nopt}\\\\"
        )
    return "\n".join(out)


CN = len(CMP)
c_faster = sum(c['alg_med'] < c['mip_total'] for c in CMP)
c_ratio = (
    float(np.median([c['mip_total'] / c['alg_med'] for c in CMP]))
    if CMP
    else float('nan')
)
c_agree = sum(c['alg'] == c['mip'] for c in CMP if c['status'] == 'Optimal')
c_opt = sum(c['status'] == 'Optimal' for c in CMP)
c_big = [c for c in CMP if (c['m'], c['n']) in S2]
c_ratio_big = (
    float(np.median([c['mip_total'] / c['alg_med'] for c in c_big]))
    if c_big
    else float('nan')
)
c_ratio_small = (
    float(
        np.median(
            [c['mip_total'] / c['alg_med'] for c in CMP if c['m'] * c['n'] <= 150]
        )
    )
    if CMP
    else float('nan')
)
c_wtest = (
    stats.wilcoxon([c['alg_med'] for c in CMP], [c['mip_total'] for c in CMP]).pvalue
    if CN > 5
    else float('nan')
)
rho = []
for s in S1:
    L = [r for h in R1 for r in cell(G1, (s[0], s[1], h))]
    if len(L) > 10:
        rho.append((s, *stats.spearmanr([r['hi'] for r in L], [r['cpu'] for r in L])))
for s in S2:
    L = [r for h in R2 for r in cell(G2, (s[0], s[1], h))]
    if len(L) > 10:
        rho.append((s, *stats.spearmanr([r['hi'] for r in L], [r['cpu'] for r in L])))
srch = {
    h: np.mean([r['probes_main'] - r['pairs_evaluated'] for r in E1 if r['hi'] == h])
    for h in R1
    if any(r['hi'] == h for r in E1)
}
share_eval = np.mean(
    [r['pairs_evaluated'] / r['probes_main'] for r in E1 + E2 if r['probes_main'] > 0]
)
Imax = max(r['improvements'] for r in ALL)
allmax = max(r['cpu'] for r in ALL)
big = [r for r in E2 if (r['m'], r['n']) == (50, 50)]
genfrac = {
    s: 100
    * np.mean(
        [
            r['pairs_generated'] / r['pairs_total']
            for h in R1
            for r in cell(G1, (s[0], s[1], h))
        ]
    )
    for s in S1
    if any(cell(G1, (s[0], s[1], h)) for h in R1)
}
nm = sum(r['pairs_margin'] for r in ALL)
MARGIN_TXT = (
    'there were none in these instances' if nm == 0 else f'{nm} such pairs occurred'
)
n_inf = sum(r['z'] is None for r in ALL)
# share effect: peak share per size
peak = {
    s: max(P3, key=lambda p: mean(cell(G3, (s[0], s[1], round(p, 4))), 'cpu'))
    for s in S3
    if G3
}
SHAREPEAK = (
    ', '.join(sorted({f"{round(100*p)}\\%" for p in peak.values()})) if G3 else ''
)
# timing noise: E3 balanced cells reuse the seeds of E1 [1,40]
noise = []
for s_ in S3:
    a_ = cell(G1, (s_[0], s_[1], 40))
    b_ = cell(G3, (s_[0], s_[1], round(0.3333333, 4)))
    if a_ and b_ and [r['seed'] for r in a_] == [r['seed'] for r in b_]:
        assert [r['probes_main'] for r in a_] == [r['probes_main'] for r in b_]
        noise.append(
            max(sum(r['cpu'] for r in a_), sum(r['cpu'] for r in b_))
            / min(sum(r['cpu'] for r in a_), sum(r['cpu'] for r in b_))
        )

# ablation (probe counts are implementation independent)
tot = lambda r, k: r[k]['pre'] + r[k]['main']
x = np.array([tot(r, 'draft') for r in abl], float)
y = np.array([tot(r, 'cap') for r in abl], float)
ab = dict(
    n=len(abl),
    ratio=np.median(y / x),
    p5=np.percentile(y / x, 5),
    p95=np.percentile(y / x, 95),
    red=100 * np.mean(1 - y / x),
    rmin=100 * np.min(1 - y / x),
    rmax=100 * np.max(1 - y / x),
    w=stats.wilcoxon(x, y).pvalue,
)
xe = np.array([tot(r, 'cap') for r in abl], float)
ye = np.array([tot(r, 'ell+cap') for r in abl], float)
ell_more, ell_med = 100 * np.mean(ye > xe), 100 * (np.median(ye / xe) - 1)


def abl_rows():
    out = []
    for sz in sorted({r['m'] for r in abl}):
        for rg in ((1, 40), (10, 20)):
            cells = []
            for sup in ([10, 50], [1, 5]):
                R = [
                    r
                    for r in abl
                    if r['m'] == sz and (r['lo'], r['hi']) == rg and r['supply'] == sup
                ]
                cells.append(
                    f"{fi(np.median([tot(r,'draft') for r in R]))} & {fi(np.median([tot(r,'cap') for r in R]))} & {f(np.median([tot(r,'cap')/tot(r,'draft') for r in R]),3)}"
                )
            out.append(
                f"{sz}$\\times${sz} & [{rg[0]},{rg[1]}] & " + " & ".join(cells) + "\\\\"
            )
    return "\n".join(out)


# non-idleness effect, E1 + E2
def ni_rows(G, sizes, ranges):
    out = []
    for s in sizes:
        cells = []
        for h in ranges:
            R = [r for r in cell(G, (s[0], s[1], h)) if r['z'] is not None]
            if not R:
                cells.append('--')
                continue
            B = [r for r in R if r['z'] > r['zplain']]
            rel = [100 * (r['z'] - r['zplain']) / r['zplain'] for r in B]
            cells.append(
                f"{f(100*len(B)/len(R),0)} / {f(np.mean(rel),1) if rel else '--'}"
            )
        out.append(f"{s[0]}$\\times${s[1]} & " + " & ".join(cells) + "\\\\")
    return "\n".join(out)


NIr = [r for r in E1 + E2 if r['z'] is not None]
NIb = [r for r in NIr if r['z'] > r['zplain']]
lo_, hi_ = wilson(len(NIb), len(NIr))
relall = [100 * (r['z'] - r['zplain']) / r['zplain'] for r in NIb]
absall = [r['z'] - r['zplain'] for r in NIb]
tab = []
for h in R1:
    R = [r for r in E1 if r['hi'] == h and r['z'] is not None]
    b_ = sum(r['z'] > r['zplain'] for r in R)
    tab.append([b_, len(R) - b_])
T_ = np.array([x for x in tab if sum(x) > 0])
chi_r = (
    stats.chi2_contingency(T_)
    if (T_[:, 1] > 0).any() and (T_[:, 0] > 0).any() and len(T_) > 1
    else (0.0, 1.0, len(T_) - 1)
)
tab = []
for s in S1:
    R = [r for h in R1 for r in cell(G1, (s[0], s[1], h)) if r['z'] is not None]
    b_ = sum(r['z'] > r['zplain'] for r in R)
    tab.append([b_, len(R) - b_])
T_ = np.array([x for x in tab if sum(x) > 0])
chi_s = (
    stats.chi2_contingency(T_)
    if (T_[:, 1] > 0).any() and (T_[:, 0] > 0).any() and len(T_) > 1
    else (0.0, 1.0, len(T_) - 1)
)
relr = {
    h: np.mean(
        [100 * (r['z'] - r['zplain']) / r['zplain'] for r in NIb if r['hi'] == h]
    )
    for h in R1 + R2
    if any(r['hi'] == h for r in NIb)
}
bsz = {
    s_: 100
    * np.mean(
        [
            r['z'] > r['zplain']
            for r in E1 + E2
            if (r['m'], r['n']) == s_ and r['z'] is not None
        ]
    )
    for s_ in S1 + S2
}
plain_single = (
    100 * np.mean([sum(v == 0 for v in r['triad_plain']) == 2 for r in NIb])
    if NIb
    else float('nan')
)
plain_idle_any = (
    100 * np.mean([0 in r['triad_plain'] for r in NIb]) if NIb else float('nan')
)

# correctness / filtering (unchanged experiments)
cn = ci_ = cm = 0
for txt in corr:
    mm = re.search(r'instances=(\d+) NI-infeasible=(\d+) mismatches=(\d+)', txt)
    cn += int(mm.group(1))
    ci_ += int(mm.group(2))
    cm += int(mm.group(3))
ub95 = 100 * (1 - 0.05 ** (1 / cn))
nF = len(filt)


def frate(rs, key):
    k = sum(r[key] != r['OPTNI'] for r in rs)
    lo, hi = wilson(k, len(rs))
    return 100 * k / len(rs), lo, hi


FS = {k: frate(filt, f'S{k}') for k in range(3)}
FA = {k: frate(filt, f'A{k}') for k in range(3)}
bindF = [r for r in filt if r['OPTNI'] > r['OPT']]
FSb = frate(bindF, 'S0')
anyS = sum(any(r[f'S{k}'] != r['OPTNI'] for k in range(3)) for r in filt)
allS = sum(all(r[f'S{k}'] != r['OPTNI'] for k in range(3)) for r in filt)
anyA = sum(any(r[f'A{k}'] != r['OPTNI'] for k in range(3)) for r in filt)
allA = sum(all(r[f'A{k}'] != r['OPTNI'] for k in range(3)) for r in filt)
frow = lambda D: " & ".join(
    f"{f(D[k][0],1)} ({f(D[k][1],1)}--{f(D[k][2],1)})" for k in range(3)
)
# HiGHS
hn = len(hig)
hag = sum(r['alg'] == r['mip'] for r in hig)
hopt = all(r['status'] == 'Optimal' for r in hig)
hmax = max([r['sec'] for r in hig], default=0)
hsizes = sorted({(r['m'], r['n']) for r in hig})
NALL = len(ALL)
rng_txt = lambda R: ", ".join(f"$[1,{h}]$" for h in R)

S6 = rf"""
% ---------------------------------------------------------------------
\section{{Section 6: computational experiments}}
\textsc{{Replace}} the TODO of Section~6 by:

\begin{{quote}}
\subsection*{{6.1 Environment and implementation}}
Algorithm~\ref{{alg:tw}} was coded in Python, as in [14], and run on one core of
an Intel Xeon processor at 2.10\,GHz with 7\,GB of memory under Linux (Python
3.13, SciPy 1.18). Probes were evaluated by Lemma~\ref{{lem:scc}}, with SciPy's
implementation of Dinic's maximum flow algorithm and its strongly connected
components routine; this evaluation agreed with a minimum cost flow evaluation
of Lemma~\ref{{lem:probe}} on 20{{,}}000 random probes. CPU times are process
times in seconds and exclude instance generation. Because the hardware differs,
our times are not directly comparable with those of [14]. All CPU times reported
below come from a single process pinned to one core of the machine, which re-ran
every instance after the experiments and confirmed the logged probe counts and
optimal values; the solver comparison of Section~6.8 ran on the other core at the
same time, which in a separate test slowed a solve by about 6\%. The balanced cells
of the third experiment reuse the seeds of the first, and in the re-run these
{len(noise)} pairs of identical cells differed in total CPU time by at most
{f(100*(max(noise)-1),1)}\%; in the solver comparison, three repeated solves of the same
instance differed from their median by {f(rep_med,1)}\% at the median and by at most
{f(rep_max,1)}\%. Probe counts remain the exact measure of work.

\subsection*{{6.2 Test instances}}
The design follows [14]. Times are independent uniform integers in $[1,r]$.
In the first experiment the sizes are {', '.join(f'${a}\\times{b}$' for a, b in S1)} and
$r\in\{{{', '.join(str(h) for h in R1)}\}}$; in the second, for large instances, the
sizes are $40\times45$ and $50\times50$ and $r\in\{{{', '.join(str(h) for h in R2)}\}}$. In both
the links are split at random into three phases of equal size (rounded), the
analogue of the 50\% split of [14]. In the third experiment $r=40$, the sizes
are {', '.join(f'${a}\\times{b}$' for a, b in S3)}, Phase-1 receives
{', '.join(f'{round(100*p)}' for p in P3)}\% of the links, and the remaining
links are split equally between Phase-2 and Phase-3. Since [14] does not state
how availabilities and requirements are generated, we draw $a_i$ uniformly
from $[10,50]$ and split $Q=\sum_ia_i$ at $n-1$ distinct uniform cut points of
$\{{1,\dots,Q-1\}}$, so that every $b_j\ge1$. Each combination has 50 instances
with recorded seeds, {fi(NALL)} instances in all, and each was also solved for
3-PhTP to measure the effect of non-idleness. {"All" if n_inf == 0 else f"All but {n_inf}"}
instances have $\hat S_{{\mathrm{{NI}}}}\neq\emptyset$.

\subsection*{{6.3 Measures}}
A witness pair is \emph{{generated}} when the loops of Algorithm~\ref{{alg:tw}}
reach it, \emph{{pruned}} when a bound test eliminates it (including the pair
that ends an inner loop), and \emph{{evaluated}} when at least one probe is
solved for it; pairs with a negative reduced margin are counted separately
({MARGIN_TXT}). We report CPU time, probes, and the number $I$ of incumbent
updates; means are given with standard deviations and 95\% $t$-intervals,
proportions with 95\% Wilson intervals.

\subsection*{{6.4 Performance}}
Tables~\ref{{tab:cpu}} and~\ref{{tab:stat}} report CPU times. The largest
instances, $50\times50$, took {f(np.mean([r['cpu'] for r in big]),1)}\,s on average
and at most {f(max(r['cpu'] for r in big),1)}\,s. Table~\ref{{tab:probes}} gives the
mean number of probes. Two features explain these counts. The pruning rules
confine the enumeration to a shrinking part of the pair space: the fraction of
pairs generated falls from {f(genfrac[S1[0]],0)}\% at $10\times10$ to
{f(genfrac[S1[-1]],0)}\% at $40\times40$. Improvements are rare (at most {Imax} in
any instance), so by Theorem~\ref{{thm:complex}} almost every evaluated pair costs
one probe: evaluated pairs account for {f(100*share_eval,1)}\% of all probes.
Fitted by least squares over all instances of the first two experiments, the
number of probes grows as $(mn)^{{\kappa}}$ with $\kappa={f(ep[0],2)}$ (95\%
interval [{f(ep[1],2)}, {f(ep[2],2)}]), well below the worst-case exponent~2 of
Theorem~\ref{{thm:complex}}; CPU time grows with exponent {f(ec[0],2)}
([{f(ec[1],2)}, {f(ec[2],2)}]).

The width of the time range matters less than the size. Within each size, the
Spearman correlation between $r$ and CPU time lies between
{f(min(x[1] for x in rho),2)} and {f(max(x[1] for x in rho),2)}. A wider range
creates more distinct Phase-3 times and more improvements, so the binary
searches are longer: for the first experiment the mean number of probes beyond
one per evaluated pair is {f(srch[R1[0]],1)} for $r={R1[0]}$ and
{f(srch[R1[-1]],1)} for $r={R1[-1]}$. Since this is small against the number of
evaluated pairs, the running time is governed by the size of the pair space.

\begin{{table}}[h]
\centering\small
\caption{{Mean CPU time in seconds of Algorithm~\ref{{alg:tw}} (50 instances per
cell, equal phase sizes).}}\label{{tab:cpu}}
\begin{{tabular}}{{@{{}}l*{{5}}{{r}}@{{}}}}
\toprule
Size & {" & ".join(f"$[1,{h}]$" for h in R1)}\\
\midrule
{cpu_table(G1, S1, R1)}
\midrule
Size & {" & ".join(f"$[1,{h}]$" for h in R2)}\\
\midrule
{cpu_table(G2, S2, R2)}
\bottomrule
\end{{tabular}}
\end{{table}}

\begin{{table}}[h]
\centering\small
\caption{{CPU time statistics per size, over all time ranges of the size.}}\label{{tab:stat}}
\begin{{tabular}}{{@{{}}lrrrr@{{}}}}
\toprule
Size & $N$ & Mean (s) & SD (s) & 95\% CI\\
\midrule
{stat_table()}
\bottomrule
\end{{tabular}}
\end{{table}}

\begin{{table}}[h]
\centering\small
\caption{{Witness pairs $|P_1||P_2|$ and mean number of probes (50 instances per cell).}}\label{{tab:probes}}
\begin{{tabular}}{{@{{}}lr*{{5}}{{r}}@{{}}}}
\toprule
Size & Pairs & {" & ".join(f"$[1,{h}]$" for h in R1)}\\
\midrule
{probe_table(G1, S1, R1)}
\midrule
Size & Pairs & {" & ".join(f"$[1,{h}]$" for h in R2)}\\
\midrule
{probe_table(G2, S2, R2)}
\bottomrule
\end{{tabular}}
\end{{table}}

\emph{{Effect of the phase sizes.}} Table~\ref{{tab:share}} varies the share of
Phase-1. As in [14], the running time is largest when the link set is split
evenly: at every size the slowest share was {SHAREPEAK}. After the relabelling of
line~1 Algorithm~\ref{{alg:tw}} enumerates the two smallest phases, whose product
$|P_A||P_B|$ is largest, about $(mn)^2/9$, when the three phases have equal size;
when Phase-1 is small it is one of the enumerated phases, and when it is large the
other two phases are small.

\begin{{table}}[h]
\centering\small
\caption{{Mean CPU time in seconds for different shares of Phase-1 links ($r=40$; Phase-2 and Phase-3 share the rest equally).}}\label{{tab:share}}
\begin{{tabular}}{{@{{}}l*{{{len(P3)}}}{{r}}@{{}}}}
\toprule
Size & {" & ".join(f"{round(100*p)}\\%" for p in P3)}\\
\midrule
{share_table()}
\bottomrule
\end{{tabular}}
\end{{table}}

\subsection*{{6.5 Effect of the incumbent cap}}
To isolate the cap we solved {ab['n']} further instances (sizes 8, 12, 16 and
20; times in $[1,40]$ or $[10,20]$; availabilities in $[10,50]$ or $[1,5]$;
10 instances per combination) with and without it, counting every probe. By
Remark~\ref{{rem:cap}} the two versions generate, prune and evaluate the same
pairs, which the runs confirmed, and they returned the same optimal values. The
cap reduced the number of probes in every instance, by {f(ab['red'],1)}\% on
average (range {f(ab['rmin'],1)}--{f(ab['rmax'],1)}\%); the median ratio of probes
with and without it is {f(ab['ratio'],3)} (5th--95th percentile
{f(ab['p5'],3)}--{f(ab['p95'],3)}; Wilcoxon signed-rank test, $p={sci(ab['w'])}$;
Table~\ref{{tab:cap}}). Replacing $\tau_k$ by $T^{{\mathrm{{NI}}}}_{{k,\min}}$ in the
pruning bounds (Section~4.3) did not pay: since the two coincided in most
instances, the number of probes increased in {f(ell_more,0)}\% of the instances,
by {f(ell_med,1)}\% at the median.

\begin{{table}}[h]
\centering\small
\caption{{Median number of probes without and with the incumbent cap, and median ratio (10 instances per cell).}}\label{{tab:cap}}
\begin{{tabular}}{{@{{}}llrrrrrr@{{}}}}
\toprule
& & \multicolumn{{3}}{{c}}{{$a_i\in[10,50]$}} & \multicolumn{{3}}{{c}}{{$a_i\in[1,5]$}}\\
\cmidrule(lr){{3-5}}\cmidrule(l){{6-8}}
Size & Times & No cap & Cap & Ratio & No cap & Cap & Ratio\\
\midrule
{abl_rows()}
\bottomrule
\end{{tabular}}
\end{{table}}

\subsection*{{6.6 How often non-idleness binds}}
Over the first two experiments the constraint binds, that is
$\mathrm{{OPT}}_{{\mathrm{{NI}}}}>\mathrm{{OPT}}$, in {fi(len(NIb))} of {fi(len(NIr))}
instances ({f(100*len(NIb)/len(NIr),1)}\%, 95\% interval {f(lo_,1)}--{f(hi_,1)}\%),
with a mean relative increase of {f(np.mean(relall),1)}\% and a mean absolute
increase of {f(np.mean(absall),2)} time units (Table~\ref{{tab:ni}}). In
{f(plain_single,0)}\% of the binding instances the computed optimum of 3-PhTP uses a
single phase. The relative cost falls as the range widens, from
{f(relr[R1[0]],1)}\% for $r={R1[0]}$ to {f(relr[R2[-1]],1)}\% for $r={R2[-1]}$. The
binding rate {"does not depend significantly" if chi_r[1] >= 0.05 else "depends"} on the time range
($\chi^2={f(chi_r[0],1)}$, {chi_r[2]} degrees of freedom, $p={sci(chi_r[1])}$) and
{"does not depend significantly on the size" if chi_s[1] >= 0.05 else "decreases with the size"} ($\chi^2={f(chi_s[0],1)}$,
{chi_s[2]} degrees of freedom, $p={sci(chi_s[1])}$), from {f(bsz[S1[0]],0)}\% at ${S1[0][0]}\times{S1[0][1]}$ to {f(bsz[S2[-1]],0)}\% at ${S2[-1][0]}\times{S2[-1][1]}$. The cost is small in relative terms because,
with times starting at 1, every phase has a link that is nearly free; it grows
when the smallest time of each phase is large, since
$\mathrm{{OPT}}_{{\mathrm{{NI}}}}\ge\tau_1+\tau_2+\tau_3$ by Lemma~\ref{{lem:triad}}.

\begin{{table}}[h]
\centering\small
\caption{{Percentage of instances in which non-idleness binds / mean relative
increase $(\mathrm{{OPT}}_{{\mathrm{{NI}}}}-\mathrm{{OPT}})/\mathrm{{OPT}}$ in percent over those
instances (50 instances per cell).}}\label{{tab:ni}}
\begin{{tabular}}{{@{{}}l*{{5}}{{c}}@{{}}}}
\toprule
Size & {" & ".join(f"$[1,{h}]$" for h in R1)}\\
\midrule
{ni_rows(G1, S1, R1)}
\midrule
Size & {" & ".join(f"$[1,{h}]$" for h in R2)}\\
\midrule
{ni_rows(G2, S2, R2)}
\bottomrule
\end{{tabular}}
\end{{table}}

\subsection*{{6.7 Correctness checks}}
On {fi(cn)} further random instances with $m,n\le4$, availabilities in $\{{1,2,3\}}$,
times in $\{{1,\dots,9\}}$ and random non-empty phases, {ci_} of which have
$\hat S_{{\mathrm{{NI}}}}=\emptyset$, Algorithm~\ref{{alg:tw}} agreed with complete
enumeration of $\hat S$ in every case, including the detection of infeasibility;
the one-sided 95\% upper confidence bound on the probability of a disagreement
is {f(ub95,2)}\%. For the larger instances, we solved a mixed integer formulation
of 3-PhTP-NI (integer $x_{{ij}}$, binary indicators $y_{{ij}}$ with
$x_{{ij}}\le\min\{{a_i,b_j\}}y_{{ij}}$, $T_k\ge t_{{ij}}y_{{ij}}$ on $P_k$, and
$\sum_{{P_k}}x_{{ij}}\ge1$) with the open-source solver HiGHS for {hn} instances
drawn from the first two experiments ({", ".join(f"${a}\\times{b}$" for a, b in hsizes)}). HiGHS
{"proved optimality in every case and" if hopt else ""} returned the value found by
Algorithm~\ref{{alg:tw}} in {hag} of the {hn} instances (at most {f(hmax,0)}\,s per instance).


\subsection*{{6.8 Comparison with a mixed integer programming solver}}
3-PhTP-NI can also be handed to a general-purpose solver. We used the mixed
integer formulation of Section~6.7, a direct big-$M$ model with $2mn+3$ variables,
and HiGHS restricted to one thread, with relative gap zero and a limit of 600\,s.
For the {CN} instances of Section~6.7, Algorithm~\ref{{alg:tw}} (median of three
runs) and HiGHS (including model construction) were run one after the other in
the same process. HiGHS proved optimality in {c_opt} of the {CN} instances, always with the
value of Algorithm~\ref{{alg:tw}} ({c_agree} agreements). Algorithm~\ref{{alg:tw}} was
faster in {c_faster} of the {CN} instances; the median ratio of HiGHS time to Algorithm~\ref{{alg:tw}}
time is {f(c_ratio,1)} overall (Wilcoxon signed-rank test, $p={sci(c_wtest)}$),
{f(c_ratio_small,1)} for the instances with $mn\le150$ and {f(c_ratio_big,1)} for $40\times45$ and
$50\times50$ (Table~\ref{{tab:mip}}). The comparison favours the solver in two respects:
HiGHS is compiled code while our implementation is interpreted Python, and the
solver needs no problem-specific code. It favours Algorithm~\ref{{alg:tw}} in that the
formulation is a plain big-$M$ model; a tighter formulation, or a tuned
commercial solver, may narrow the gap. The algorithm's running time is also
predictable from Theorem~\ref{{thm:complex}}, whereas the solver's depends on its
branch-and-bound search.

\begin{{table}}[h]
\centering\small
\caption{{Algorithm~\ref{{alg:tw}} against HiGHS (one thread). Times in seconds;
Alg.: mean of the per-instance medians of three runs; MIP: mean and maximum
including model construction; Ratio: median of MIP time over Algorithm~\ref{{alg:tw}}
time; Limit: instances not solved to optimality within 600\,s.}}\label{{tab:mip}}
\begin{{tabular}}{{@{{}}lrrrrrr@{{}}}}
\toprule
Size & $N$ & Alg. & MIP & MIP max & Ratio & Limit\\
\midrule
{cmp_rows()}
\bottomrule
\end{{tabular}}
\end{{table}}
\subsection*{{6.9 Filtering the proficient triads of [13]}}
For {fi(nF)} random instances with $m,n\in\{{3,4\}}$, availabilities in
$\{{1,\dots,4\}}$, times in $\{{1,\dots,12\}}$, random non-empty phases and
$\hat S_{{\mathrm{{NI}}}}\neq\emptyset$, we enumerated $\hat S$ and computed, for each
phase $k$, the set $S^*_k$ of \emph{{all}} triads that are proficient with respect
to Phase-$k$, ties included. Every list that the algorithm of [13] can record
when generating proficient triads with respect to Phase-$k$ is a subset of
$S^*_k$, whatever its tie-breaking; so if discarding the idle triads of $S^*_k$
does not give $\mathrm{{OPT}}_{{\mathrm{{NI}}}}$, filtering fails for every
implementation, and the frequency of this event is a lower bound on the failure
rate. We also ran the algorithm of [13] itself, with exact auxiliary solutions and
random tie-breaking. Filtering fails, whatever the implementation, with respect
to at least one phase in {fi(anyS)} instances ({f(100*anyS/nF,1)}\%) and with respect
to all three in {fi(allS)} ({f(100*allS/nF,1)}\%); for the algorithm as run, the
numbers are {fi(anyA)} ({f(100*anyA/nF,1)}\%) and {fi(allA)} ({f(100*allA/nF,1)}\%)
(Table~\ref{{tab:filt}}). Among the {fi(len(bindF))} instances in which non-idleness
binds, the lower bound for Phase-1 is {f(FSb[0],1)}\%.

\begin{{table}}[h]
\centering\small
\caption{{Percentage of instances (95\% Wilson interval) in which discarding the
idle triads from the proficient triads of [13] fails to give
$\mathrm{{OPT}}_{{\mathrm{{NI}}}}$ ({fi(nF)} instances).}}\label{{tab:filt}}
\begin{{tabular}}{{@{{}}lccc@{{}}}}
\toprule
Proficient triads with respect to & Phase-1 & Phase-2 & Phase-3\\
\midrule
All proficient triads $S^*_k$ (lower bound) & {frow(FS)}\\
Triads recorded by [13], random ties & {frow(FA)}\\
\bottomrule
\end{{tabular}}
\end{{table}}
\end{{quote}}
"""
FILT_SENT = (
    rf"Section~6.9 shows that this is common: on {fi(nF)} random instances, discarding the "
    rf"idle triads from all proficient triads with respect to Phase-1 failed to give "
    rf"$\mathrm{{OPT}}_{{\mathrm{{NI}}}}$ in {f(FS[0][0],1)}\% of them, whatever tie-breaking is used, "
    rf"and the failure occurred with respect to at least one of the three phases in {f(100*anyS/nF,1)}\%."
)
DERIVED = rf"""
% ---------------------------------------------------------------------
\section{{Abstract, contribution 5 and conclusions}}
\textsc{{Replace}} the TODO of the abstract by:
\begin{{quote}}
On {fi(NALL)} random instances with up to $50\times50$ links, the algorithm took at most {f(allmax,0)}\,s, and non-idleness raised the optimal value in {f(100*len(NIb)/len(NIr),0)}\% of the instances.
\end{{quote}}
(ABSTRACT_COUNT)

\textsc{{Replace}} the TODO of contribution 5 by:
\begin{{quote}}
A computational study on {fi(NALL)} random instances, following the design of [14], shows that the number of probes grows as $(mn)^{{{f(ep[0],2)}}}$, that the incumbent cap removes about {f(ab['red'],0)}\% of the probes, that non-idleness binds in {f(100*len(NIb)/len(NIr),0)}\% of the instances, and that the algorithm is faster than a mixed integer programming solver in {c_faster} of {CN} instances (Section~6).
\end{{quote}}

\textsc{{Replace}} the TODO of Section~8 by:
\begin{{quote}}
In computational experiments on {fi(NALL)} random instances with up to $50\times50$ links, the number of probes grew as $(mn)^{{{f(ep[0],2)}}}$, far below the worst-case bound, and the incumbent cap removed {f(ab['red'],0)}\% of the probes on average. Non-idleness raised the optimal value in {f(100*len(NIb)/len(NIr),0)}\% of the instances, by {f(np.mean(relall),1)}\% on average. Discarding idle triads from the output of the original algorithm failed to give the non-idle optimum in at least {f(FS[0][0],0)}\% of small random instances, and an independent mixed integer programming solver confirmed the optimal values on {hn} instances while needing {f(c_ratio,1)} times as long as Algorithm~\ref{{alg:tw}} at the median.
\end{{quote}}
"""
_d = open(W + 'draft_text_for_wordcount.txt').read()
_a = _d[_d.index('Abstract') + 8 : _d.index('Keywords')].split('[TODO')[0]
_s = (
    DERIVED[DERIVED.index('the TODO of the abstract by:') :]
    .split('\\begin{quote}')[1]
    .split('\\end{quote}')[0]
)
_s = re.sub(r'\$[^$]*\$', 'X', _s).replace('\\,', ' ').replace('{,}', '')
_w = lambda x: len(re.findall(r'[A-Za-z0-9][A-Za-z0-9\-\.,\(\)%]*', x))
DERIVED = DERIVED.replace(
    '(ABSTRACT_COUNT)',
    f'(Measured: the abstract then has {_w(_a)+_w(_s)} words, {_w(_a)} of them in the current draft.)',
)
assert _w(_a) + _w(_s) <= 250 or PARTIAL, 'abstract too long'
open(W + 'part2_s6.tex', 'w').write(S6 + DERIVED)
open(W + 'filtsentence.tex', 'w').write(FILT_SENT)
print(
    'ok',
    NALL,
    'instances; binds',
    len(NIb),
    '/',
    len(NIr),
    '; probes exp',
    ep,
    '; cpu exp',
    ec,
    '; max cpu',
    allmax,
    '; highs',
    hag,
    '/',
    hn,
)


==> anc/three_phase_ni_supplement/original_studies/experiments/mip2.py <==
import sys
import json
import time
import os

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'src')
)
from mip_highs import solve_mip
from gen import generate

per, out = int(sys.argv[1]), open(sys.argv[2], 'a')
seen = {}
for fn in ('E1.jsonl', 'E2.jsonl'):
    for l in open(
        os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'results', fn)
    ):
        r = json.loads(l)
        k = (r['m'], r['n'], r['hi'])
        if seen.get(k, 0) >= per:
            continue
        seen[k] = seen.get(k, 0) + 1
        a, b, t, Ps = generate(
            r['m'], r['n'], (r['lo'], r['hi']), (r['p1'], (1 - r['p1']) / 2), r['seed']
        )
        assert sum(a) == r['Q']
        t0 = time.time()
        z, st = solve_mip(a, b, t, Ps, tl=600)
        dt = time.time() - t0
        out.write(
            json.dumps(
                dict(
                    m=r['m'],
                    n=r['n'],
                    hi=r['hi'],
                    seed=r['seed'],
                    alg=r['z'],
                    mip=z,
                    status=st,
                    sec=dt,
                )
            )
            + '\n'
        )
        out.flush()


==> anc/three_phase_ni_supplement/original_studies/experiments/mip_compare.py <==
"""Algorithm 1 (median of 3) vs HiGHS single-thread MIP, same process, same instances."""

import sys
import time
import json
import os
import statistics
import highspy

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'src')
)
from algo1 import solve
from gen import generate


def mip(a, b, t, Ps, tl):
    m, n = len(a), len(b)
    t0 = time.process_time()
    h = highspy.Highs()
    h.setOptionValue('output_flag', False)
    h.setOptionValue('threads', 1)
    h.setOptionValue('time_limit', float(tl))
    h.setOptionValue('mip_rel_gap', 0.0)
    x = {
        (i, j): h.addVariable(
            lb=0, ub=min(a[i], b[j]), type=highspy.HighsVarType.kInteger
        )
        for i in range(m)
        for j in range(n)
    }
    y = {
        (i, j): h.addVariable(lb=0, ub=1, type=highspy.HighsVarType.kInteger)
        for i in range(m)
        for j in range(n)
    }
    T = [h.addVariable(lb=0, ub=highspy.kHighsInf) for _ in range(3)]
    for i in range(m):
        h.addConstr(sum(x[i, j] for j in range(n)) == a[i])
    for j in range(n):
        h.addConstr(sum(x[i, j] for i in range(m)) == b[j])
    for i, j in x:
        h.addConstr(x[i, j] - min(a[i], b[j]) * y[i, j] <= 0)
    for k in range(3):
        for i, j in Ps[k]:
            h.addConstr(T[k] - t[i][j] * y[i, j] >= 0)
        h.addConstr(sum(x[c] for c in Ps[k]) >= 1)
    build = time.process_time() - t0
    h.minimize(T[0] + T[1] + T[2])
    total = time.process_time() - t0
    st = h.modelStatusToString(h.getModelStatus())
    v = h.getInfo().objective_function_value
    return (
        (round(v) if abs(v) < 1e18 else None),
        st,
        build,
        total,
        h.getInfo().mip_node_count,
    )


src = [
    json.loads(l)
    for l in open(
        os.path.join(
            os.path.dirname(os.path.abspath(__file__)),
            '..',
            'results',
            'highs_check2.jsonl',
        )
    )
]
rows = {}
for fn in ('E1.jsonl', 'E2.jsonl'):
    for l in open(
        os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'results', fn)
    ):
        r = json.loads(l)
        rows[r['seed']] = r
out = os.path.join(
    os.path.dirname(os.path.abspath(__file__)), '..', 'results', 'mip_compare.jsonl'
)
done = set()
if os.path.exists(out):
    done = {json.loads(l)['seed'] for l in open(out)}
with open(out, 'a') as f:
    for s in src:
        if s['seed'] in done:
            continue
        r = rows[s['seed']]
        a, b, t, Ps = generate(
            r['m'], r['n'], (r['lo'], r['hi']), (r['p1'], (1 - r['p1']) / 2), r['seed']
        )
        ts = []
        for _ in range(3):
            t0 = time.process_time()
            z = solve(a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True)[0]
            ts.append(time.process_time() - t0)
        zm, st, build, total, nodes = mip(a, b, t, Ps, 600)
        f.write(
            json.dumps(
                dict(
                    seed=s['seed'],
                    m=r['m'],
                    n=r['n'],
                    hi=r['hi'],
                    alg=z,
                    alg_times=ts,
                    alg_med=statistics.median(ts),
                    mip=zm,
                    status=st,
                    mip_build=build,
                    mip_total=total,
                    nodes=nodes,
                )
            )
            + '\n'
        )
        f.flush()
open(
    os.path.join(
        os.path.dirname(os.path.abspath(__file__)), '..', 'results', 'mip_compare.done'
    ),
    'w',
).write('DONE')


==> anc/three_phase_ni_supplement/original_studies/experiments/mip_highs.py <==
"""Independent MIP check of OPT_NI with HiGHS."""

import sys
import json
import time
import highspy
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'src')
)
from gen import generate

SPL = {'bal': (1 / 3, 1 / 3), 'unb': (0.2, 0.3)}


def solve_mip(a, b, t, Ps, tl=120):
    m, n = len(a), len(b)
    h = highspy.Highs()
    h.setOptionValue('output_flag', False)
    h.setOptionValue('time_limit', float(tl))
    h.setOptionValue('mip_rel_gap', 0.0)
    x = {
        (i, j): h.addVariable(
            lb=0, ub=min(a[i], b[j]), type=highspy.HighsVarType.kInteger
        )
        for i in range(m)
        for j in range(n)
    }
    y = {
        (i, j): h.addVariable(lb=0, ub=1, type=highspy.HighsVarType.kInteger)
        for i in range(m)
        for j in range(n)
    }
    T = [h.addVariable(lb=0, ub=highspy.kHighsInf) for _ in range(3)]
    for i in range(m):
        h.addConstr(sum(x[i, j] for j in range(n)) == a[i])
    for j in range(n):
        h.addConstr(sum(x[i, j] for i in range(m)) == b[j])
    for i, j in x:
        h.addConstr(x[i, j] - min(a[i], b[j]) * y[i, j] <= 0)
    for k in range(3):
        for i, j in Ps[k]:
            h.addConstr(T[k] - t[i][j] * y[i, j] >= 0)
        h.addConstr(sum(x[c] for c in Ps[k]) >= 1)
    h.minimize(T[0] + T[1] + T[2])
    st = h.modelStatusToString(h.getModelStatus())
    v = h.getInfo().objective_function_value
    return (round(v) if abs(v) < 1e18 else None), st


if __name__ == '__main__':
    rows = [
        json.loads(l)
        for f in ('studyB.jsonl', 'studyA.jsonl')
        for l in open(
            os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'results', f)
        )
    ]
    per = int(sys.argv[1])
    out = open(sys.argv[2], 'a')
    seen = {}
    for r in rows:
        key = (r['m'], r['lo'], r['split'])
        if seen.get(key, 0) >= per:
            continue
        seen[key] = seen.get(key, 0) + 1
        a, b, t, Ps = generate(
            r['m'], r['n'], (r['lo'], r['hi']), SPL[r['split']], r['seed']
        )
        assert sum(a) == r['Q']
        t0 = time.time()
        z, st = solve_mip(a, b, t, Ps)
        dt = time.time() - t0
        out.write(
            json.dumps(
                dict(
                    m=r['m'],
                    lo=r['lo'],
                    hi=r['hi'],
                    split=r['split'],
                    seed=r['seed'],
                    alg=r['z'],
                    mip=z,
                    status=st,
                    sec=dt,
                )
            )
            + '\n'
        )
        out.flush()


==> anc/three_phase_ni_supplement/original_studies/experiments/noise.py <==
import sys
import time
import json

sys.path.insert(0, '.')
from algo1 import solve
from gen import generate

a, b, t, Ps = generate(20, 20, (1, 40), (1 / 3, 1 / 3), 424242)
out = []
for _ in range(int(sys.argv[1])):
    t0 = time.process_time()
    w0 = time.perf_counter()
    solve(a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True)
    out.append((time.process_time() - t0, time.perf_counter() - w0))
print(
    sys.argv[2],
    'cpu',
    ' '.join('%.2f' % c for c, _ in out),
    '| wall',
    ' '.join('%.2f' % w for _, w in out),
)


==> anc/three_phase_ni_supplement/original_studies/experiments/rerun_rev.py <==
import sys
import time
import json
import os
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'src')
)
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'results'))
from algo1 import solve
from gen import generate

recs = []
for fn in ('E1.jsonl', 'E2.jsonl', 'E3.jsonl'):
    recs += [json.loads(l) for l in open(fn)]
recs.reverse()


def done_main():
    return {json.loads(l)['key'] for l in open('T.jsonl')}


with open('T2.jsonl', 'a') as f:
    for r in recs:
        key = f"{r['exp']}|{r['seed']}"
        if key in done_main():
            break
        a, b, t, Ps = generate(
            r['m'], r['n'], (r['lo'], r['hi']), (r['p1'], (1 - r['p1']) / 2), r['seed']
        )
        t0 = time.process_time()
        z, tri, wit, c = solve(
            a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True
        )
        cpu = time.process_time() - t0
        assert z == r['z'] and c['probes_main'] == r['probes_main'], key
        f.write(json.dumps(dict(key=key, cpu=cpu)) + '\n')
        f.flush()
open('T2.done', 'w').write('DONE')


==> anc/three_phase_ni_supplement/original_studies/experiments/rerun_time.py <==
"""Re-time every instance in one pinned process; verify probes and optimum unchanged."""

import sys
import time
import json
import os
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'src')
)
os.chdir(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'results'))
from algo1 import solve
from gen import generate

out = 'T.jsonl'
done = set()
if os.path.exists(out):
    for l in open(out):
        done.add(json.loads(l)['key'])
with open(out, 'a') as f:
    for fn in ('E1.jsonl', 'E2.jsonl', 'E3.jsonl'):
        for l in open(fn):
            r = json.loads(l)
            key = f"{r['exp']}|{r['seed']}"
            if key in done:
                continue
            a, b, t, Ps = generate(
                r['m'],
                r['n'],
                (r['lo'], r['hi']),
                (r['p1'], (1 - r['p1']) / 2),
                r['seed'],
            )
            t0 = time.process_time()
            z, tri, wit, c = solve(
                a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True
            )
            cpu = time.process_time() - t0
            assert z == r['z'] and c['probes_main'] == r['probes_main'], key
            f.write(json.dumps(dict(key=key, cpu=cpu)) + '\n')
            f.flush()
open('T.done', 'w').write('DONE')


==> anc/three_phase_ni_supplement/original_studies/experiments/resume.py <==
"""Print the remaining jobs (cells with <50 records) as shell commands, split into two workers."""

import json
import os

done = {}
for fn in ('E1.jsonl', 'E2.jsonl', 'E3.jsonl'):
    if os.path.exists(fn):
        for l in open(fn):
            r = json.loads(l)
            k = (r['exp'], r['m'], r['n'], r['lo'], r['hi'], round(r['p1'], 4))
            done[k] = done.get(k, 0) + 1
jobs = []
for sz in [(40, 45), (50, 50)]:
    for h in (50, 300, 500, 1000, 2000):
        jobs.append(('E2', *sz, 1, h, 0.3333333))
for sz in [(10, 10), (10, 15), (20, 20), (25, 20), (30, 30), (30, 35), (40, 40)]:
    for h in (25, 40, 70, 85, 100):
        jobs.append(('E1', *sz, 1, h, 0.3333333))
for sz in [(10, 10), (15, 15), (20, 20), (30, 30)]:
    for p in (0.05, 0.10, 0.25, 0.3333333, 0.50, 0.75, 0.90):
        jobs.append(('E3', *sz, 1, 40, p))
cmds = []
for j in jobs:
    c = done.get((j[0], j[1], j[2], j[3], j[4], round(j[5], 4)), 0)
    if c < 50:
        w = (j[1] * j[2]) ** 2.2 * (50 - c)
        cmds.append(
            (
                w,
                f"python3 study2.py {j[0]} {j[1]} {j[2]} {j[3]} {j[4]} {j[5]} 50 {j[0]}.jsonl {c}",
            )
        )
cmds.sort(reverse=True)
a, b, wa, wb = [], [], 0, 0
for w, c in cmds:
    if wa <= wb:
        a.append(c)
        wa += w
    else:
        b.append(c)
        wb += w
open('r1.sh', 'w').write("\n".join(a) + "\necho DONE > W1.done\n")
open('r2.sh', 'w').write("\n".join(b) + "\necho DONE > W2.done\n")
print(len(cmds), 'cells remaining; balance', round(wa / max(wb, 1), 2))


==> anc/three_phase_ni_supplement/original_studies/experiments/study.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
"""Section 6 main study.  One JSON line per instance."""
import sys
import time
import json
from algorithm1 import solve
from plain import solve_plain
from gen import generate

SPLITS = {'bal': (1 / 3, 1 / 3), 'unb': (0.2, 0.3)}
m, n, lo, hi, sp, reps, out = (
    int(sys.argv[1]),
    int(sys.argv[2]),
    int(sys.argv[3]),
    int(sys.argv[4]),
    sys.argv[5],
    int(sys.argv[6]),
    sys.argv[7],
)
with open(out, 'a') as f:
    for r in range(reps):
        seed = (
            10**6 * (1 + list(SPLITS).index(sp))
            + 10**4 * m
            + 100 * n
            + 3 * lo
            + hi
            + 7919 * r
        )
        a, b, t, Ps = generate(m, n, (lo, hi), SPLITS[sp], seed)
        t0 = time.process_time()
        z, tri, wit, c = solve(
            a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True
        )
        cpu = time.process_time() - t0
        t0 = time.process_time()
        zp, trip, tests = solve_plain(a, b, t, Ps)
        cpup = time.process_time() - t0
        tau = [min(t[i][j] for (i, j) in P) for P in Ps]
        A, B, C = c['enumerated']
        gam = len({t[i][j] for (i, j) in Ps[C]})
        row = dict(
            m=m,
            n=n,
            lo=lo,
            hi=hi,
            split=sp,
            seed=seed,
            Q=sum(a),
            sizes=[len(P) for P in Ps],
            gammaC=gam,
            z=z,
            triad=tri,
            cpu=cpu,
            zplain=zp,
            triad_plain=trip,
            cpu_plain=cpup,
            tau=tau,
            ell=c['ell'],
            **{
                k: c[k]
                for k in (
                    'pairs_total',
                    'pairs_generated',
                    'pairs_pruned',
                    'pairs_margin',
                    'pairs_evaluated',
                    'probes_main',
                    'probes_pre',
                    'inner_breaks',
                    'outer_stop',
                    'improvements',
                )
            },
        )
        f.write(json.dumps(row) + '\n')
        f.flush()


==> anc/three_phase_ni_supplement/original_studies/experiments/study2.py <==
"""[14]-aligned study.  args: exp m n lo hi p1 reps out"""

import sys
import time
import json
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'src')
)
from algo1 import solve
from plain_fast import solve_plain
from gen import generate

exp, m, n, lo, hi, p1, reps, out = (
    sys.argv[1],
    int(sys.argv[2]),
    int(sys.argv[3]),
    int(sys.argv[4]),
    int(sys.argv[5]),
    float(sys.argv[6]),
    int(sys.argv[7]),
    sys.argv[8],
)
start = int(sys.argv[9]) if len(sys.argv) > 9 else 0
split = (p1, (1 - p1) / 2)
with open(out, 'a') as f:
    for r in range(start, reps):
        seed = (
            7 * 10**7
            + 10**5 * m
            + 1000 * n
            + 7 * lo
            + hi
            + int(1000 * p1) * 13
            + 104729 * r
        )
        a, b, t, Ps = generate(m, n, (lo, hi), split, seed)
        t0 = time.process_time()
        z, tri, wit, c = solve(
            a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True
        )
        cpu = time.process_time() - t0
        t0 = time.process_time()
        zp, trip = solve_plain(a, b, t, Ps, z, tri)
        cpup = time.process_time() - t0
        A, B, C = c['enumerated']
        f.write(
            json.dumps(
                dict(
                    exp=exp,
                    m=m,
                    n=n,
                    lo=lo,
                    hi=hi,
                    p1=p1,
                    seed=seed,
                    Q=sum(a),
                    sizes=[len(P) for P in Ps],
                    gammaC=len({t[i][j] for (i, j) in Ps[C]}),
                    z=z,
                    triad=tri,
                    cpu=cpu,
                    zplain=zp,
                    triad_plain=trip,
                    cpu_plain=cpup,
                    **{
                        k: c[k]
                        for k in (
                            'pairs_total',
                            'pairs_generated',
                            'pairs_pruned',
                            'pairs_margin',
                            'pairs_evaluated',
                            'probes_main',
                            'inner_breaks',
                            'outer_stop',
                            'improvements',
                        )
                    },
                )
            )
            + '\n'
        )
        f.flush()


==> anc/three_phase_ni_supplement/original_studies/experiments/test_fast.py <==
import random
import sys
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'src')
)
import probe_purepy as P
import probe as F

rng = random.Random(9)
bad = 0
for _ in range(20000):
    m = rng.randint(1, 7)
    n = rng.randint(1, 7)
    a = [rng.randint(0, 5) for _ in range(m)]
    Q = sum(a)
    b = (
        [Q]
        if n == 1
        else (lambda c: [y - x for x, y in zip([0] + c, c + [Q])])(
            sorted(rng.randint(0, Q) for _ in range(n - 1))
        )
    )
    cells = [(i, j) for i in range(m) for j in range(n)]
    L = {c for c in cells if rng.random() < rng.choice([.3, .6, 1])}
    PC = {c for c in cells if rng.random() < .35}
    p1 = P.probe_flow(a, b, L, PC)
    p2 = F.probe_flow(a, b, L, PC)
    f1 = P.maxflow_tp(a, b, L) is None
    f2 = F.maxflow_tp(a, b, L) is None
    if p1 != p2 or f1 != f2:
        bad += 1
print('disagreements', bad, '/ 20000')


==> anc/three_phase_ni_supplement/original_studies/experiments/test_probe.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import random
import time
import sys
from probe import probe_flow, probe_mcf

rng = random.Random(7)
n_t = 0
bad = 0
npi = 0
ninf = 0
for trial in range(20000):
    m = rng.randint(1, 6)
    n = rng.randint(1, 6)
    a = [rng.randint(0, 4) for _ in range(m)]
    Q = sum(a)
    if n == 1:
        b = [Q]
    else:
        cuts = sorted(rng.randint(0, Q) for _ in range(n - 1))
        b = [y - x for x, y in zip([0] + cuts, cuts + [Q])]
    cells = [(i, j) for i in range(m) for j in range(n)]
    p = rng.choice([0.3, 0.5, 0.8, 1.0])
    L = {c for c in cells if rng.random() < p}
    PC = {c for c in cells if rng.random() < 0.35}
    r1 = probe_flow(a, b, L, PC)
    r2 = probe_mcf(a, b, L, PC)
    n_t += 1
    ninf += not r2[0]
    npi += r2[1]
    if r1 != r2:
        bad += 1
        if bad <= 3:
            print('DISAGREE', a, b, sorted(L), sorted(PC), r1, r2)
print(f'cases={n_t}  infeasible={ninf}  Pi-true={npi}  disagreements={bad}')


==> anc/three_phase_ni_supplement/original_studies/experiments/valid1.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import sys
import random
from algorithm1 import solve
import instances
from reference import brute

CFG = {
    'draft (tau)': dict(bounds='tau', skip=False, cap=False, choose=False),
    'tau+cap': dict(bounds='tau', skip=False, cap=True, choose=False),
    'ell+skip': dict(bounds='ell', skip=True, cap=False, choose=False),
    'ell+skip+cap': dict(bounds='ell', skip=True, cap=True, choose=False),
    'full (+choose)': dict(bounds='ell', skip=True, cap=True, choose=True),
}
rng = random.Random(int(sys.argv[1]))
N = int(sys.argv[2])
bad = {k: 0 for k in CFG}
n = 0
inf = 0
for _ in range(N):
    m, nn = rng.choice([(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (3, 4)])
    a, b, t, Ps = instances.random_instance(m, nn, rng, max_a=3, max_t=9)
    ref = brute(a, b, t, *Ps)[0]
    n += 1
    inf += ref is None
    for k, kw in CFG.items():
        if solve(a, b, t, Ps, **kw)[0] != ref:
            bad[k] += 1
print(f'instances={n} (NI-infeasible {inf}); mismatches:', bad)


==> anc/three_phase_ni_supplement/original_studies/experiments/valid_plain.py <==
import os as _os
import sys as _sys

_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'src')
)
_sys.path.insert(
    0, _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..', 'audit')
)
import sys
import random
from plain import solve_plain
import instances
import solver

rng = random.Random(55)
bad = 0
for _ in range(800):
    m, n = rng.choice([(2, 2), (2, 3), (3, 3), (3, 4), (4, 4)])
    a, b, t, Ps = instances.random_instance(m, n, rng, max_a=4, max_t=12)
    if solve_plain(a, b, t, Ps)[0] != solver.solve_plain(a, b, t, Ps)[0]:
        bad += 1
a, b, t, Ps = instances.example1()
print('ex1', solve_plain(a, b, t, Ps)[:2])
a, b, t, Ps = instances.example2()
print('ex2', solve_plain(a, b, t, Ps)[:2])
print('mismatches vs exhaustive threshold enumeration:', bad, '/ 800')


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/fixedp.py <==
"""Fixed-p algorithm: witnesses in the p-1 phases other than the largest one,
binary search on the threshold of the largest phase, one max-flow+SCC probe
per test.  Checked against enumeration for p = 2, 3, 4."""

import sys
import itertools
import math
import json
import numpy as np
import os

_h = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(_h, '..', '..', 'src'))
sys.path.insert(0, os.path.join(_h, '..', 'kaur2026_remark12'))
from probe import probe_flow
from btptp import enum_solutions


def opt_ni_fixed_p(a, b, t, ph, p):
    m, n = t.shape
    cells = {
        k: [(i, j) for i in range(m) for j in range(n) if ph[i, j] == k]
        for k in range(p)
    }
    big = max(range(p), key=lambda k: len(cells[k]))
    W = [k for k in range(p) if k != big]
    D = sorted(set(t[i, j] for (i, j) in cells[big]))
    PC = set(cells[big])
    best, probes = math.inf, 0
    for wit in itertools.product(*[cells[k] for k in W]):
        a2, b2 = list(a), list(b)
        for i, j in wit:
            a2[i] -= 1
            b2[j] -= 1
        if min(a2) < 0 or min(b2) < 0:
            continue
        base = [
            (i, j) for k, w in zip(W, wit) for (i, j) in cells[k] if t[i, j] <= t[w]
        ]

        def ok(th):
            nonlocal probes
            probes += 1
            f, pi = probe_flow(
                a2, b2, base + [(i, j) for (i, j) in cells[big] if t[i, j] <= th], PC
            )
            return f and pi

        if not ok(D[-1]):
            continue
        lo, hi = 0, len(D) - 1
        while lo < hi:
            mid = (lo + hi) // 2
            if ok(D[mid]):
                hi = mid
            else:
                lo = mid + 1
        best = min(best, sum(t[w] for w in wit) + D[lo])
    nW = math.prod(len(cells[k]) for k in W)
    return (
        (None if best == math.inf else int(best)),
        probes,
        nW * (1 + math.ceil(math.log2(len(D)))) if len(D) > 1 else nW,
    )


def brute(a, b, t, ph, p):
    S = enum_solutions(list(a), list(b))
    pos = S > 0
    Tk = np.stack([np.where(pos & (ph == k), t, 0).max(axis=(1, 2)) for k in range(p)])
    ni = (Tk > 0).all(axis=0)
    return int(Tk.sum(axis=0)[ni].min()) if ni.any() else None


rng = np.random.default_rng(int(sys.argv[1]))
res = {}
for trial in range(int(sys.argv[2])):
    p = [2, 3, 4][trial % 3]
    m, n = [(2, 3), (3, 3), (3, 4), (2, 4)][trial % 4]
    if m * n < p:
        continue
    Q = int(rng.integers(max(m, n), 9))
    a = rng.multinomial(Q - m, [1 / m] * m) + 1
    b = rng.multinomial(Q - n, [1 / n] * n) + 1
    t = rng.integers(1, int(rng.integers(2, 7)) + 1, (m, n))
    while True:
        ph = rng.integers(0, p, (m, n))
        if len(set(ph.ravel().tolist())) == p:
            break
    v, pr, bd = opt_ni_fixed_p(a, b, t, ph, p)
    w = brute(a, b, t, ph, p)
    r = res.setdefault(p, {'n': 0, 'agree': 0, 'infeasible': 0, 'probes_le_bound': 0})
    r['n'] += 1
    r['agree'] += v == w
    r['infeasible'] += w is None
    r['probes_le_bound'] += pr <= bd
    assert v == w, (p, a, b, t, ph, v, w)
print(json.dumps(res))


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/fixedp_results.txt <==
{"2": {"n": 1000, "agree": 1000, "infeasible": 0, "probes_le_bound": 1000}, "3": {"n": 1000, "agree": 1000, "infeasible": 22, "probes_le_bound": 1000}, "4": {"n": 1000, "agree": 1000, "infeasible": 242, "probes_le_bound": 1000}}


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/np_b2_check.py <==
"""Machine check of Theorem 5(b') (optimization hard even when a non-idle
solution is part of the input).  Pair-unique 3DM (W,X,Y,T), |.|=q ->
rows W u {r}, cols X u {c}; a_w = 1, a_r = q; b_x = 1, b_c = q;
phases Y u {y*} (p = q+1); triple (w,x,y): link (w,x) phase y time 1;
(r,c): phase y* time 1; (w,c): phase pi(w) time 2 (pi: W->Y bijection);
(r,x) and every other (w,x): phase y* time 2; K = q+1.
Checks: X_esc is non-idle;  OPT_NI <= K  <=>  perfect matching."""

import itertools
import random
import sys
import json
import numpy as np
import os

sys.path.insert(
    0,
    os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'kaur2026_remark12'),
)
from btptp import enum_solutions
from np_lib import has_pm, gadget


def build(q, T):
    cell = {(w, x): y for (w, x, y) in T}
    assert len(cell) == len(T)
    n = q + 1
    r = c = q
    ys = q
    t = np.full((n, n), 2)
    ph = np.full((n, n), ys)
    for (w, x), y in cell.items():
        t[w, x] = 1
        ph[w, x] = y
    t[r, c] = 1
    ph[r, c] = ys
    for w in range(q):
        ph[w, c] = w  # pi = identity W -> Y
    a = [1] * q + [q]
    b = [1] * q + [q]
    return a, b, t, ph


def check(q, T):
    a, b, t, ph = build(q, T)
    p = q + 1
    S = enum_solutions(a, b)
    pos = S > 0
    Tk = np.stack([np.where(pos & (ph == k), t, 0).max(axis=(1, 2)) for k in range(p)])
    ni = (Tk > 0).all(axis=0)
    opt = int(Tk.sum(axis=0)[ni].min())
    Xe = np.zeros((p, p), int)
    Xe[:q, q] = 1
    Xe[q, :q] = 1
    assert {int(ph[i, j]) for i, j in zip(*np.nonzero(Xe))} == set(
        range(p)
    ), 'escape not NI'
    return opt <= p, opt


random.seed(int(sys.argv[1]))
N = int(sys.argv[2])
pp = float(sys.argv[3])
st = dict(direct=0, gadget=0, yes=0, no=0)
for _ in range(N):
    q = random.choice([2, 3, 3, 4])
    allT = list(itertools.product(range(q), repeat=3))
    T = set(random.sample(allT, random.randint(q, min(len(allT), 2 * q + 2))))
    if random.random() < pp:
        px, py = random.sample(range(q), q), random.sample(range(q), q)
        T |= {(w, px[w], py[w]) for w in range(q)}
    T = sorted(T)
    yes = has_pm(q, T)
    if len({(w, x) for w, x, _ in T}) == len(T):
        assert check(q, T)[0] == yes, ('direct', q, T)
        st['direct'] += 1
        st['yes' if yes else 'no'] += 1
    g = gadget(q, T)
    if g is None:
        continue
    Q, T2 = g
    if Q > 5:
        continue
    assert check(Q, T2)[0] == yes, ('gadget', q, T)
    st['gadget'] += 1
    st['yes' if yes else 'no'] += 1
print(json.dumps(st))


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/np_b2_results.txt <==
{"direct": 431, "gadget": 395, "yes": 329, "no": 497}
{"direct": 416, "gadget": 423, "yes": 326, "no": 513}
{"direct": 398, "gadget": 372, "yes": 292, "no": 478}
{"direct": 291, "gadget": 343, "yes": 390, "no": 244}


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/np_check.py <==
"""Machine check of: 3DM  ->  (pair-uniqueness gadget)  ->  p-PhTP-NI.
Claims checked by brute force on random small instances:
 (G) the gadget instance has no two triples sharing a (w,x) pair, and it is a
     yes-instance of 3DM iff the original is;
 (R) for a 3DM instance with unique (w,x) pairs and |W|=|X|=|Y|=q, the
     p-PhTP-NI instance (unit margins, p=q phases, times in {1,2}) has
     OPT_NI <= q  iff  a perfect 3D matching exists."""

import itertools
import random
import sys
import json


def has_pm(q, T):
    """Backtracking: perfect matching of size q in triples T over [q]^3."""
    T = list(set(T))
    byw = {w: [t for t in T if t[0] == w] for w in range(q)}

    def rec(w, ux, uy):
        if w == q:
            return True
        return any(
            rec(w + 1, ux | {x}, uy | {y})
            for (_, x, y) in byw[w]
            if x not in ux and y not in uy
        )

    return rec(0, frozenset(), frozenset())


def gadget(q, T):
    """General 3DM (W=X=Y=[q]) -> instance (Q, T') with unique (w,x) pairs and
    |W'|=|X'|=|Y'|=Q=|T|.  New X-elements: one per triple.  New W/Y fillers:
    d_x - 1 per original x (d_x = #triples containing x)."""
    T = sorted(set(T))
    if any(sum(1 for t in T if t[1] == x) == 0 for x in range(q)):
        return None
    Q = len(T)
    newT, nw, ny = [], q, q  # fillers numbered after the originals
    for x in range(q):
        Tx = [k for k, t in enumerate(T) if t[1] == x]
        for i in range(len(Tx) - 1):
            for k in Tx:
                newT.append((nw, k, ny))  # filler a_{x,i}, element x_k, filler c_{x,i}
            nw += 1
            ny += 1
    for k, (w, x, y) in enumerate(T):
        newT.append((w, k, y))  # main triple
    assert nw == Q and ny == Q
    return Q, newT


def phtp_from_3dm(q, T):
    """Unit-margin q x q TP, p = q phases.  Triple (w,x,y) -> cell (w,x) in
    phase y with time 1; every other cell time 2 in phase 0 (arbitrary)."""
    cell = {}
    for w, x, y in T:
        assert (w, x) not in cell or cell[(w, x)] == y, "shared (w,x) pair"
        cell[(w, x)] = y
    t = [[1 if (i, j) in cell else 2 for j in range(q)] for i in range(q)]
    ph = [[cell.get((i, j), 0) for j in range(q)] for i in range(q)]
    return t, ph


def opt_ni_unit(q, t, ph):
    """Brute force over all permutation matrices (= all feasible solutions)."""
    best = None
    for s in itertools.permutations(range(q)):
        Tk = [0] * q
        for i in range(q):
            k = ph[i][s[i]]
            Tk[k] = max(Tk[k], t[i][s[i]])
        if min(Tk) > 0:
            v = sum(Tk)
            best = v if best is None or v < best else best
    return best  # None = NI-infeasible


random.seed(int(sys.argv[1]) if len(sys.argv) > 1 else 0)
stats = dict(
    G_checked=0,
    G_yes=0,
    R_checked=0,
    R_yes=0,
    R_infeasible=0,
    direct_unique_checked=0,
    maxQ=0,
)
for trial in range(int(sys.argv[2]) if len(sys.argv) > 2 else 400):
    q = random.choice([2, 3, 3, 4])
    allT = list(itertools.product(range(q), repeat=3))
    # plant a matching half the time so yes-instances are common
    T = set(random.sample(allT, random.randint(q, min(len(allT), 2 * q + 2))))
    if random.random() < (float(sys.argv[3]) if len(sys.argv) > 3 else 0.5):
        px, py = random.sample(range(q), q), random.sample(range(q), q)
        T |= {(w, px[w], py[w]) for w in range(q)}
    T = sorted(T)
    yes = has_pm(q, T)
    g = gadget(q, T)
    if g is None:
        continue
    Q, T2 = g
    if Q > 8:
        continue
    pairs = [(w, x) for (w, x, y) in T2]
    assert len(pairs) == len(set(pairs)), "gadget pair uniqueness violated"
    assert sorted({w for w, _, _ in T2}) == list(range(Q)) or not yes
    assert sorted({y for _, _, y in T2}) == list(range(Q)) or not yes
    yes2 = has_pm(Q, T2)
    assert yes == yes2, ("gadget changes answer", q, T)
    stats['G_checked'] += 1
    stats['G_yes'] += yes
    if sorted({y for _, _, y in T2}) != list(range(Q)) or sorted(
        {w for w, _, _ in T2}
    ) != list(range(Q)):
        continue  # some y in no triple: trivially 'no', phase would be empty
    t, ph = phtp_from_3dm(Q, T2)
    opt = opt_ni_unit(Q, t, ph)
    assert (opt is not None and opt <= Q) == yes, ("reduction fails", q, T)
    if opt is not None:
        assert opt >= Q  # each phase contributes >= 1
    stats['R_checked'] += 1
    stats['R_yes'] += yes
    stats['R_infeasible'] += opt is None
    stats['R_no_feasible'] = stats.get('R_no_feasible', 0) + (
        opt is not None and not yes
    )
    stats['maxQ'] = max(stats['maxQ'], Q)
    # direct reduction when the original already has unique pairs
    if len({(w, x) for w, x, _ in T}) == len(T) and sorted({y for *_, y in T}) == list(
        range(q)
    ):
        t0, ph0 = phtp_from_3dm(q, T)
        o0 = opt_ni_unit(q, t0, ph0)
        assert (o0 is not None and o0 <= q) == yes
        stats['direct_unique_checked'] += 1
print(json.dumps(stats))


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/np_check_results.txt <==
{"G_checked": 1874, "G_yes": 991, "R_checked": 1318, "R_yes": 991, "R_infeasible": 54, "direct_unique_checked": 277, "maxQ": 8, "R_no_feasible": 273}
{"G_checked": 1857, "G_yes": 980, "R_checked": 1281, "R_yes": 980, "R_infeasible": 64, "direct_unique_checked": 256, "maxQ": 8, "R_no_feasible": 237}
{"G_checked": 1910, "G_yes": 1033, "R_checked": 1344, "R_yes": 1033, "R_infeasible": 50, "direct_unique_checked": 314, "maxQ": 8, "R_no_feasible": 261}


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/np_feas_check.py <==
"""Machine check of the feasibility reduction (Theorem 5(a)):
pair-unique 3DM (W,X,Y,T), |W|=|X|=|Y|=q, every y in some triple
 -> unit-margin (q+1)x(q+1) instance with phases Y u {y*}:
    triple (w,x,y) -> link (w,x) in phase y; every other link, including all of
    row w* and column x*, in phase y*.  Times: all 1 (irrelevant).
Claim: a non-idle feasible solution exists  <=>  a perfect matching exists.
Brute force: all (q+1)! permutation matrices, NI = every phase used."""

import itertools
import random
import sys
import json

sys.path.insert(0, '.')
from np_lib import has_pm, gadget


def ni_feasible(q, T):
    """Wildcard instance on rows/cols 0..q (index q = w*, x*), phases 0..q (q = y*)."""
    cell = {(w, x): y for (w, x, y) in T}
    assert len(cell) == len(T)
    for s in itertools.permutations(range(q + 1)):
        used = {
            cell.get((i, s[i]), q) if i < q and s[i] < q else q for i in range(q + 1)
        }
        if len(used) == q + 1:
            return True
    return False


random.seed(int(sys.argv[1]))
N = int(sys.argv[2])
pp = float(sys.argv[3])
st = dict(checked=0, yes=0, no=0, direct=0)
for _ in range(N):
    q = random.choice([2, 3, 3, 4])
    allT = list(itertools.product(range(q), repeat=3))
    T = set(random.sample(allT, random.randint(q, min(len(allT), 2 * q + 2))))
    if random.random() < pp:
        px, py = random.sample(range(q), q), random.sample(range(q), q)
        T |= {(w, px[w], py[w]) for w in range(q)}
    T = sorted(T)
    yes = has_pm(q, T)
    g = gadget(q, T)
    if g is None:
        continue
    Q, T2 = g
    if Q > 7:
        continue
    if sorted({y for *_, y in T2}) != list(
        range(Q)
    ):  # some y in no triple: fixed no-instance
        assert not yes
        continue
    assert ni_feasible(Q, T2) == yes, ('feasibility reduction fails', q, T)
    st['checked'] += 1
    st['yes' if yes else 'no'] += 1
    if len({(w, x) for w, x, _ in T}) == len(T) and sorted({y for *_, y in T}) == list(
        range(q)
    ):
        assert ni_feasible(q, T) == yes
        st['direct'] += 1
print(json.dumps(st))


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/np_feas_results.txt <==
{"checked": 649, "yes": 476, "no": 173, "direct": 165}
{"checked": 657, "yes": 479, "no": 178, "direct": 142}
{"checked": 615, "yes": 428, "no": 187, "direct": 142}
{"checked": 594, "yes": 357, "no": 237, "direct": 164}
{"checked": 631, "yes": 388, "no": 243, "direct": 180}


==> anc/three_phase_ni_supplement/original_studies/extensions/complexity/np_lib.py <==
"""Machine check of: 3DM  ->  (pair-uniqueness gadget)  ->  p-PhTP-NI.
Claims checked by brute force on random small instances:
 (G) the gadget instance has no two triples sharing a (w,x) pair, and it is a
     yes-instance of 3DM iff the original is;
 (R) for a 3DM instance with unique (w,x) pairs and |W|=|X|=|Y|=q, the
     p-PhTP-NI instance (unit margins, p=q phases, times in {1,2}) has
     OPT_NI <= q  iff  a perfect 3D matching exists."""

import itertools
import random
import sys
import json


def has_pm(q, T):
    """Backtracking: perfect matching of size q in triples T over [q]^3."""
    T = list(set(T))
    byw = {w: [t for t in T if t[0] == w] for w in range(q)}

    def rec(w, ux, uy):
        if w == q:
            return True
        return any(
            rec(w + 1, ux | {x}, uy | {y})
            for (_, x, y) in byw[w]
            if x not in ux and y not in uy
        )

    return rec(0, frozenset(), frozenset())


def gadget(q, T):
    """General 3DM (W=X=Y=[q]) -> instance (Q, T') with unique (w,x) pairs and
    |W'|=|X'|=|Y'|=Q=|T|.  New X-elements: one per triple.  New W/Y fillers:
    d_x - 1 per original x (d_x = #triples containing x)."""
    T = sorted(set(T))
    if any(sum(1 for t in T if t[1] == x) == 0 for x in range(q)):
        return None
    Q = len(T)
    newT, nw, ny = [], q, q  # fillers numbered after the originals
    for x in range(q):
        Tx = [k for k, t in enumerate(T) if t[1] == x]
        for i in range(len(Tx) - 1):
            for k in Tx:
                newT.append((nw, k, ny))  # filler a_{x,i}, element x_k, filler c_{x,i}
            nw += 1
            ny += 1
    for k, (w, x, y) in enumerate(T):
        newT.append((w, k, y))  # main triple
    assert nw == Q and ny == Q
    return Q, newT


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/analysis.txt <==
instances 10000 NI-feasible 9975 NI-infeasible 25
corollary min-ST correct: 10000 / 10000  probes<=bound: 10000
used       time n= 4975 wrong-front= 602 (12.1%, CI 11.2-13.0) wrong/missing-minST= 602 (12.1%) types={'ok': 4373, 'F2': 524, 'F1': 78} R12-triggered=1178 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
used       cost n= 5000 wrong-front= 802 (16.0%, CI 15.0-17.1) wrong/missing-minST= 533 (10.7%) types={'ok': 4198, 'F1': 232, 'F3': 269, 'F2': 301} R12-triggered=1342 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
used       all  n= 9975 wrong-front=1404 (14.1%, CI 13.4-14.8) wrong/missing-minST=1135 (11.4%) types={'ok': 8571, 'F2': 825, 'F1': 310, 'F3': 269} R12-triggered=2520 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
both       time n= 4975 wrong-front= 566 (11.4%, CI 10.5-12.3) wrong/missing-minST= 566 (11.4%) types={'ok': 4409, 'F2': 490, 'F1': 76} R12-triggered=1178 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
both       cost n= 5000 wrong-front= 789 (15.8%, CI 14.8-16.8) wrong/missing-minST= 526 (10.5%) types={'ok': 4211, 'F1': 230, 'F3': 263, 'F2': 296} R12-triggered=1342 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
both       all  n= 9975 wrong-front=1355 (13.6%, CI 12.9-14.3) wrong/missing-minST=1092 (10.9%) types={'ok': 8620, 'F2': 786, 'F1': 306, 'F3': 263} R12-triggered=2520 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
used_rand  time n= 4975 wrong-front= 594 (11.9%, CI 11.1-12.9) wrong/missing-minST= 594 (11.9%) types={'ok': 4381, 'F2': 523, 'F1': 71} R12-triggered=1166 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
used_rand  cost n= 5000 wrong-front= 821 (16.4%, CI 15.4-17.5) wrong/missing-minST= 543 (10.9%) types={'ok': 4179, 'F1': 239, 'F3': 278, 'F2': 304} R12-triggered=1360 fail|no-R12=0 undef=2 status=['cp0_infeasible', 'ok']
used_rand  all  n= 9975 wrong-front=1415 (14.2%, CI 13.5-14.9) wrong/missing-minST=1137 (11.4%) types={'ok': 8560, 'F2': 827, 'F1': 310, 'F3': 278} R12-triggered=2526 fail|no-R12=0 undef=2 status=['cp0_infeasible', 'ok']
both_rand  time n= 4975 wrong-front= 570 (11.5%, CI 10.6-12.4) wrong/missing-minST= 570 (11.5%) types={'ok': 4405, 'F2': 504, 'F1': 66} R12-triggered=1166 fail|no-R12=0 undef=0 status=['cp0_infeasible', 'ok']
both_rand  cost n= 5000 wrong-front= 817 (16.3%, CI 15.3-17.4) wrong/missing-minST= 544 (10.9%) types={'ok': 4183, 'F1': 241, 'F3': 273, 'F2': 303} R12-triggered=1360 fail|no-R12=0 undef=1 status=['cp0_infeasible', 'ok']
both_rand  all  n= 9975 wrong-front=1387 (13.9%, CI 13.2-14.6) wrong/missing-minST=1114 (11.2%) types={'ok': 8588, 'F2': 807, 'F1': 307, 'F3': 273} R12-triggered=2526 fail|no-R12=0 undef=1 status=['cp0_infeasible', 'ok']
on NI-infeasible instances, alg reported points: {'used': 0, 'both': 0}
size mix {'2x2': 1666, '2x3': 1666, '3x2': 1667, '3x3': 1667, '2x4': 1667, '3x4': 1667}


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/analyze.py <==
import json
import glob
import math

R = [json.loads(l) for f in sorted(glob.glob('S_[ab].jsonl')) for l in open(f)]


def wilson(k, n, z=1.96):
    if n == 0:
        return (float('nan'),) * 2
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return 100 * (c - h), 100 * (c + h)


def ftype(r, k):
    rec = [tuple(p) for p in r[k]['rec']]
    fr = [tuple(p) for p in r['front']]
    if rec == fr:
        return 'ok'
    if not fr:
        return 'reports_points_on_infeasible'
    if not rec:
        return 'F2'
    if rec[-1][0] != r['stmin']:
        return 'F1'
    return 'F3'


N = len(R)
feas = [r for r in R if r['front']]
print('instances', N, 'NI-feasible', len(feas), 'NI-infeasible', N - len(feas))
print(
    'corollary min-ST correct:',
    sum(r['cor'] == r['stmin'] for r in R),
    '/',
    N,
    ' probes<=bound:',
    sum(r['cor_probes'] <= r['cor_bound'] for r in R),
)
for k in ['used', 'both', 'used_rand', 'both_rand']:
    for cm in ['time', 'cost', 'all']:
        S = [r for r in feas if cm == 'all' or r['costs'] == cm]
        types = {}
        for r in S:
            types[ftype(r, k)] = types.get(ftype(r, k), 0) + 1
        bad = len(S) - types.get('ok', 0)
        minbad = sum(1 for r in S if ftype(r, k) in ('F1', 'F2'))
        trig = [r for r in S if r[k]['r12'] > 0]
        print(
            f"{k:10s} {cm:4s} n={len(S):5d} wrong-front={bad:4d} ({100*bad/len(S):.1f}%, CI {wilson(bad,len(S))[0]:.1f}-{wilson(bad,len(S))[1]:.1f})"
            f" wrong/missing-minST={minbad:4d} ({100*minbad/len(S):.1f}%) types={types}"
            f" R12-triggered={len(trig)} fail|no-R12={sum(1 for r in S if r[k]['r12']==0 and ftype(r,k)!='ok')}"
            f" undef={sum(r[k]['undef']>0 for r in S)} status={sorted(set(r[k]['status'] for r in S))}"
        )
inf = [r for r in R if not r['front']]
print(
    'on NI-infeasible instances, alg reported points:',
    {k: sum(1 for r in inf if r[k]['rec']) for k in ['used', 'both']},
)
print(
    'size mix',
    {
        f"{m}x{n}": sum(1 for r in R if (r['m'], r['n']) == (m, n))
        for (m, n) in [(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (3, 4)]
    },
)


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/btptp.py <==
"""Faithful implementation of the BTPTP-Algorithm of [15] (Kaur, Dahiya, Verma,
arXiv 2609.03671 v1) including Remark 12, plus an exact enumeration oracle.

Instance: a (m), b (n), t (m x n ints > 0), c (m x n ints), ph (m x n in {1,2}).
Feasible set S of [15]: integer balanced TP solutions with nonzero flow in
BOTH phases (Phase-I problem requires sum y != 0; Remark 12 says a one-phase
solution "cannot be considered as a feasible solution").
"""

import itertools
import numpy as np
from scipy.optimize import linprog

INF = float('inf')


# ---------------------------------------------------------------- LP oracle
def min_cost_tp(a, b, c, allowed, rng=None):
    """Min-cost TP restricted to allowed cells (M-blocking = forbidding).
    Returns (X int array, cost) or None if not M-feasible.
    rng: if given, random tie-breaking among optimal vertices via a cost
    perturbation of total size < 1/2 (exact for integer costs)."""
    m, n = len(a), len(b)
    cells = [(i, j) for i in range(m) for j in range(n) if allowed[i, j]]
    if not cells:
        return None
    Q = sum(a)
    cc = np.array([c[i, j] for (i, j) in cells], float)
    if rng is not None:
        cc = cc + rng.random(len(cells)) / (4.0 * max(Q, 1))
    A = np.zeros((m + n, len(cells)))
    for k, (i, j) in enumerate(cells):
        A[i, k] = 1
        A[m + j, k] = 1
    r = linprog(cc, A_eq=A, b_eq=np.r_[a, b], bounds=(0, None), method='highs-ds')
    if r.status != 0:
        return None
    X = np.zeros((m, n), int)
    for k, (i, j) in enumerate(cells):
        v = r.x[k]
        assert abs(v - round(v)) < 1e-7, "non-integral vertex"
        X[i, j] = int(round(v))
    return X, int((X * c).sum())


def times(X, t, ph):
    pos = X > 0
    T1 = int(t[pos & (ph == 1)].max()) if (pos & (ph == 1)).any() else 0
    T2 = int(t[pos & (ph == 2)].max()) if (pos & (ph == 2)).any() else 0
    return T1, T2


# ------------------------------------------------------------ BTPTP of [15]
class BTPTP:
    """mode_r12: how a major sub-problem whose OMFS leaves a phase empty is
    handled (Remark 12, second paragraph):
      'used'  : replace by the immediate next minor that lowers the bound of the
                phase that carried all the flow (mirrors the CP0 rule);
      'both'  : replace by both immediate next minors (most generous reading).
    repeat: apply the replacement again if the minor's OMFS is also one-phase.
    """

    def __init__(
        self, a, b, t, c, ph, mode_r12='used', repeat=True, rng=None, max_iter=10000
    ):
        self.a, self.b = np.asarray(a), np.asarray(b)
        self.t, self.c, self.ph = np.asarray(t), np.asarray(c), np.asarray(ph)
        self.D = {k: sorted(set(self.t[self.ph == k].tolist())) for k in (1, 2)}
        self.mode, self.repeat, self.rng, self.max_iter = (
            mode_r12,
            repeat,
            rng,
            max_iter,
        )
        self.n_lp = 0
        self.events = []  # log of Remark-12 replacements, undefined cases ...

    def prev(self, k, v):  # largest phase-k time strictly below v
        s = [u for u in self.D[k] if u < v]
        return s[-1] if s else None

    def solve_rect(self, B1, B2):
        allowed = ((self.ph == 1) & (self.t <= B1)) | ((self.ph == 2) & (self.t <= B2))
        self.n_lp += 1
        return min_cost_tp(self.a, self.b, self.c, allowed, self.rng)

    def ni_candidates(self, B1, B2, depth=0):
        """OMFS of rectangle (B1,B2); Remark-12 replacement if one-phase.
        Returns list of (ST, C, T1, T2, X)."""
        if B1 is None or B2 is None:
            return []
        r = self.solve_rect(B1, B2)
        if r is None:
            return []
        X, C = r
        T1, T2 = times(X, self.t, self.ph)
        if T1 > 0 and T2 > 0:
            return [(T1 + T2, C, T1, T2, X)]
        self.events.append(('r12', B1, B2, T1, T2))
        if depth > 0 and not self.repeat:
            return []
        reps = []
        if self.mode == 'both':
            reps = [(self.prev(1, B1), B2), (B1, self.prev(2, B2))]
        else:  # 'used': lower the bound of the phase that carried everything
            reps = [(self.prev(1, B1), B2)] if T2 == 0 else [(B1, self.prev(2, B2))]
        out = []
        for u, v in reps:
            out += self.ni_candidates(u, v, depth + 1)
        return out

    def majors(self, ST, T1k, T2k):
        rects = []
        rects.append((T1k, self.prev(2, T2k)))  # P1 [T1k, T2k)
        rects.append((self.prev(1, T1k), T2k))  # P2 (T1k, T2k]
        T1p = min(ST, max(self.D[1]))
        for v in self.D[1]:  # P3.p
            if T1k < v <= T1p:
                rects.append((v, self.prev(2, ST - v)))
        T2p = min(ST, max(self.D[2]))
        for v in self.D[2]:  # P4.q
            if T2k < v <= T2p:
                rects.append((self.prev(1, ST - v), v))
        rects = sorted(set(r for r in rects if r[0] is not None and r[1] is not None))
        maj = [
            r
            for r in rects
            if not any((s[0] >= r[0] and s[1] >= r[1]) and s != r for s in rects)
        ]
        return maj

    @staticmethod
    def dominated(p, q):  # q dominates p
        return q[0] <= p[0] and q[1] <= p[1] and (q[0] < p[0] or q[1] < p[1])

    def run(self):
        """Returns (recorded NDPs [(ST,C)], status)."""
        # Step 3: CP0 with Remark 12 (first paragraph)
        cand = self.ni_candidates(max(self.D[1]), max(self.D[2]))
        if not cand:
            return [], 'cp0_infeasible'
        cur = min(cand, key=lambda p: (p[1], p[0]))
        N, rec = [], []
        for _ in range(self.max_iter):
            ST, C, T1, T2, _X = cur
            res = []
            for B1, B2 in self.majors(ST, T1, T2):
                res += self.ni_candidates(B1, B2)
            if not res:  # Theorem 2: terminate
                rec.append((ST, C))
                return rec, 'ok'
            cmin = min(p[1] for p in res)
            if cmin > C:
                rec.append((ST, C))
            elif cmin == C:
                cur = min((p for p in res if p[1] == C), key=lambda p: p[0])
                N = self._merge(N, res, rec)
                continue
            else:  # case not covered by [15]
                self.events.append(('cost_below_current', ST, C, cmin))
            N = self._merge(N, res, rec)
            N = [p for p in N if (p[0], p[1]) != (ST, C)]
            if not N:
                return rec, 'empty_N'
            cur = min(N, key=lambda p: (p[1], p[0]))
            N.remove(cur)
        return rec, 'max_iter'

    def _merge(self, N, res, rec):
        pool = N + res
        out, seen = [], set()
        for p in sorted(pool, key=lambda p: (p[1], p[0])):
            key = (p[0], p[1])
            if key in seen:
                continue
            if any(self.dominated(key, (q[0], q[1])) for q in pool):
                continue
            if any(self.dominated(key, r) or key == r for r in rec):
                continue
            seen.add(key)
            out.append(p)
        return out


# ------------------------------------------------------------ exact oracle
def enum_solutions(a, b):
    """All nonnegative integer m x n matrices with row sums a, col sums b."""
    m, n = len(a), len(b)
    out = []

    def rows(i, rem, acc):
        if i == m - 1:
            if all(v >= 0 for v in rem):
                out.append(acc + [list(rem)])
            return
        for r in compositions(a[i], rem):
            rows(i + 1, [rem[j] - r[j] for j in range(n)], acc + [r])

    rows(0, list(b), [])
    return np.array(out, int)


def compositions(total, caps):
    if len(caps) == 1:
        if total <= caps[0]:
            yield [total]
        return
    for v in range(min(total, caps[0]) + 1):
        for rest in compositions(total - v, caps[1:]):
            yield [v] + rest


def oracle(a, b, t, c, ph, sols=None):
    """Exact NI Pareto front {(ST,C)} and per-solution data by enumeration."""
    t, c, ph = np.asarray(t), np.asarray(c), np.asarray(ph)
    if sols is None:
        sols = enum_solutions(list(a), list(b))
    pos = sols > 0
    T1 = np.where(pos & (ph == 1), t, 0).max(axis=(1, 2))
    T2 = np.where(pos & (ph == 2), t, 0).max(axis=(1, 2))
    C = (sols * c).sum(axis=(1, 2))
    ni = (T1 > 0) & (T2 > 0)
    if not ni.any():
        return [], None
    pts = sorted(set(zip((T1 + T2)[ni].tolist(), C[ni].tolist())))
    front, best = [], INF
    for st in sorted(set(p[0] for p in pts)):
        cm = min(p[1] for p in pts if p[0] == st)
        if cm < best:
            front.append((st, cm))
            best = cm
    front.reverse()  # [15] lists from largest ST (min cost) to smallest ST
    return front, int((T1 + T2)[ni].min())


def oracle_milp(a, b, t, c, ph):
    """NI Pareto front via thresholds: g(s) = min cost over NI solutions with
    T1+T2 <= s, each rectangle solved as a MILP (sum over each phase >= 1)."""
    from scipy.optimize import milp, LinearConstraint, Bounds

    t, c, ph = np.asarray(t), np.asarray(c), np.asarray(ph)
    m, n = t.shape
    D1 = sorted(set(t[ph == 1].tolist()))
    D2 = sorted(set(t[ph == 2].tolist()))
    best = {}
    for u in D1:
        for v in D2:
            allowed = ((ph == 1) & (t <= u)) | ((ph == 2) & (t <= v))
            cells = [(i, j) for i in range(m) for j in range(n) if allowed[i, j]]
            A = np.zeros((m + n + 2, len(cells)))
            for k, (i, j) in enumerate(cells):
                A[i, k] = 1
                A[m + j, k] = 1
                A[m + n + (ph[i, j] - 1), k] = 1
            lb = np.r_[a, b, 1, 1]
            ub = np.r_[a, b, np.inf, np.inf]
            r = milp(
                np.array([c[i, j] for (i, j) in cells], float),
                constraints=LinearConstraint(A, lb, ub),
                integrality=np.ones(len(cells)),
                bounds=Bounds(0, np.inf),
            )
            if r.status == 0:
                s = u + v
                best[s] = min(best.get(s, INF), int(round(r.fun)))
    front, cur = [], INF
    for s in sorted(best):
        if best[s] < cur:
            front.append((s, best[s]))
            cur = best[s]
    front.reverse()
    return front, (front[-1][0] if front else None)


class BTPTPEnum(BTPTP):
    """Same algorithm, but each restricted CMTP is solved by enumeration.
    self.ambiguous is set if some solved CMTP has optimal solutions with
    different (T1,T2), i.e. the run could depend on the OMFS choice."""

    def __init__(self, a, b, t, c, ph, sols=None, **kw):
        super().__init__(a, b, t, c, ph, **kw)
        self.sols = enum_solutions(list(a), list(b)) if sols is None else sols
        pos = self.sols > 0
        self.ST1 = np.where(pos & (self.ph == 1), self.t, 0).max(axis=(1, 2))
        self.ST2 = np.where(pos & (self.ph == 2), self.t, 0).max(axis=(1, 2))
        self.SC = (self.sols * self.c).sum(axis=(1, 2))
        self.ambiguous = False

    def solve_rect(self, B1, B2):
        self.n_lp += 1
        allowed = ((self.ph == 1) & (self.t <= B1)) | ((self.ph == 2) & (self.t <= B2))
        ok = ~((self.sols > 0) & ~allowed).any(axis=(1, 2))
        if not ok.any():
            return None
        cm = self.SC[ok].min()
        idx = np.flatnonzero(ok & (self.SC == cm))
        if len(set(zip(self.ST1[idx].tolist(), self.ST2[idx].tolist()))) > 1:
            self.ambiguous = True
        return self.sols[idx[0]].copy(), int(cm)


class BTPTPFixed(BTPTP):
    """[15]'s framework with Remark 12 replaced by an exact NI sub-problem:
    each restricted CMTP is solved with the side constraints 'both phases
    carry >= 1 unit' (MILP here; polynomially, min over witness pairs
    (w1,w2) of c_w1 + c_w2 + a min-cost flow with margins reduced at w1,w2)."""

    def ni_candidates(self, B1, B2, depth=0):
        from scipy.optimize import milp, LinearConstraint, Bounds

        if B1 is None or B2 is None:
            return []
        t, c, ph = self.t, self.c, self.ph
        m, n = t.shape
        allowed = ((ph == 1) & (t <= B1)) | ((ph == 2) & (t <= B2))
        cells = [(i, j) for i in range(m) for j in range(n) if allowed[i, j]]
        if not cells:
            return []
        A = np.zeros((m + n + 2, len(cells)))
        for k, (i, j) in enumerate(cells):
            A[i, k] = 1
            A[m + j, k] = 1
            A[m + n + ph[i, j] - 1, k] = 1
        self.n_lp += 1
        r = milp(
            np.array([c[i, j] for (i, j) in cells], float),
            constraints=LinearConstraint(
                A, np.r_[self.a, self.b, 1, 1], np.r_[self.a, self.b, np.inf, np.inf]
            ),
            integrality=np.ones(len(cells)),
            bounds=Bounds(0, np.inf),
        )
        if r.status != 0:
            return []
        X = np.zeros((m, n), int)
        for k, (i, j) in enumerate(cells):
            X[i, j] = int(round(r.x[k]))
        T1, T2 = times(X, t, ph)
        assert T1 > 0 and T2 > 0
        return [(T1 + T2, int((X * c).sum()), T1, T2, X)]


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/ex15.py <==
import numpy as np
from btptp import BTPTP, oracle_milp

# Table 5 of [15] (verified: CP0 solution reported in the paper costs 211 here)
c = np.array([[10, 9, 11, 7, 8], [11, 10, 13, 14, 12], [8, 6, 9, 10, 13]])
t = np.array([[5, 6, 3, 2, 3], [2, 3, 5, 8, 4], [4, 5, 8, 3, 8]])
PH1 = {(1, 2), (1, 3), (2, 1), (2, 3), (2, 5), (3, 2), (3, 4)}
ph = np.array([[1 if (i + 1, j + 1) in PH1 else 2 for j in range(5)] for i in range(3)])
a = [7, 8, 9]
b = [3, 5, 6, 6, 4]
for mode in ('used', 'both'):
    alg = BTPTP(a, b, t, c, ph, mode_r12=mode)
    print(mode, alg.run(), 'LPs', alg.n_lp, 'events', alg.events)
print('oracle', oracle_milp(a, b, t, c, ph))
rng = np.random.default_rng(1)
outs = set()
for s in range(30):
    alg = BTPTP(a, b, t, c, ph, rng=np.random.default_rng(s))
    outs.add(tuple(alg.run()[0]))
print('random tie-breaking outputs:', outs)


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/fix_a.txt <==
{"range": [100000, 105000], "ok": 5000, "bad": 0, "mean_subproblems": 3.3858}


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/fix_b.txt <==
{"range": [200000, 205000], "ok": 5000, "bad": 0, "mean_subproblems": 3.412}


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/fixed_check.py <==
import sys
import json
import numpy as np
from btptp import BTPTPFixed, BTPTPEnum, oracle, enum_solutions
from stress import gen

# Compare the fixed algorithm with enumeration over the requested seed interval.
ok = bad = 0
lps = []
sizes = [(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (3, 4)]
lo, hi = int(sys.argv[1]), int(sys.argv[2])
for s in list(range(lo, hi)):
    rng = np.random.default_rng(s)
    m, n = sizes[s % 6]
    Q = int(rng.integers(max(m, n), 9))
    costs = 'time' if s % 2 == 0 else 'cost'
    a, b, t, c, ph = gen(rng, m, n, Q, int(rng.integers(2, 7)), costs)
    front, stmin = oracle(a, b, t, c, ph)
    alg = BTPTPFixed(a, b, t, c, ph)
    rec, st = alg.run()
    if not front:
        rec = rec if st != 'cp0_infeasible' else []
    if [tuple(p) for p in rec] == [tuple(p) for p in front]:
        ok += 1
    else:
        bad += 1
        print('MISMATCH', s, rec, front, flush=True)
    lps.append(alg.n_lp)
print(
    json.dumps(
        {
            'range': [lo, hi],
            'ok': ok,
            'bad': bad,
            'mean_subproblems': float(np.mean(lps)),
        }
    )
)


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/handex.py <==
import numpy as np
from btptp import BTPTPEnum, oracle, enum_solutions, BTPTPFixed
from twophase import two_phase_ni

EX = {
    'A_misses_min_cost_NDP (2x2)': dict(
        a=[2, 2], b=[2, 2], t=[[2, 1], [1, 2]], c=[[1, 2], [1, 1]], ph=[[1, 2], [1, 1]]
    ),
    'B_misses_only_NDP (2x2)': dict(
        a=[2, 2], b=[2, 2], t=[[1, 1], [1, 1]], c=[[1, 2], [1, 1]], ph=[[1, 2], [2, 1]]
    ),
    'C_wrong_min_time (2x3)': dict(
        a=[2, 1],
        b=[1, 1, 1],
        t=[[1, 2, 1], [2, 1, 1]],
        c=[[3, 2, 1], [1, 1, 3]],
        ph=[[1, 1, 1], [2, 1, 2]],
    ),
}
for name, d in EX.items():
    a, b = d['a'], d['b']
    t, c, ph = map(np.array, (d['t'], d['c'], d['ph']))
    sols = enum_solutions(a, b)
    print('==', name, d)
    for X in sols:
        pos = X > 0
        T1 = t[pos & (ph == 1)].max() if (pos & (ph == 1)).any() else 0
        T2 = t[pos & (ph == 2)].max() if (pos & (ph == 2)).any() else 0
        print(
            '   X =',
            X.tolist(),
            ' (T1,T2) =',
            (int(T1), int(T2)),
            ' C =',
            int((X * c).sum()),
            ' NI' if T1 and T2 else '',
        )
    print('  exact NI front:', oracle(a, b, t, c, ph, sols)[0])
    for md in ('used', 'both'):
        al = BTPTPEnum(a, b, t, c, ph, sols=sols, mode_r12=md, max_iter=50)
        print(f'  [15] ({md}):', al.run(), 'tie-break-free:', not al.ambiguous)
    print('  [15] with exact NI sub-problems:', BTPTPFixed(a, b, t, c, ph).run()[0])
    print('  two-phase corollary min ST:', two_phase_ni(a, b, t, ph)[0])


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/mincost_at_minst.py <==
"""Check: min cost among min-ST NI solutions = min over witness pairs (w1,w2)
with t_w1 + t_w2 = ST* of c_w1 + c_w2 + MinCostTP(margins reduced at w1,w2,
support = rectangle (t_w1, t_w2))."""

import sys
import json
import numpy as np
from btptp import min_cost_tp, oracle, enum_solutions
from twophase import two_phase_ni
from stress import gen

sizes = [(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (3, 4)]
ok = n = 0
for s in range(int(sys.argv[1]), int(sys.argv[2])):
    rng = np.random.default_rng(s)
    m, nn = sizes[s % 6]
    Q = int(rng.integers(max(m, nn), 9))
    a, b, t, c, ph = gen(rng, m, nn, Q, int(rng.integers(2, 7)), 'cost')
    front, stmin = oracle(a, b, t, c, ph)
    if not front:
        continue
    st, _, _ = two_phase_ni(a, b, t, ph)
    assert st == stmin
    best = None
    P1 = list(zip(*np.nonzero(ph == 1)))
    P2 = list(zip(*np.nonzero(ph == 2)))
    for w1 in P1:
        for w2 in P2:
            if t[w1] + t[w2] != st:
                continue
            a2 = np.array(a)
            b2 = np.array(b)
            a2[w1[0]] -= 1
            b2[w1[1]] -= 1
            a2[w2[0]] -= 1
            b2[w2[1]] -= 1
            if a2.min() < 0 or b2.min() < 0:
                continue
            allowed = ((ph == 1) & (t <= t[w1])) | ((ph == 2) & (t <= t[w2]))
            if a2.sum() == 0:
                r = (None, 0)
            else:
                r = min_cost_tp(a2, b2, c, allowed)
            if r is None:
                continue
            v = c[w1] + c[w2] + r[1]
            best = v if best is None or v < best else best
    n += 1
    ok += best == front[-1][1]
    assert best == front[-1][1], (s, best, front)
print(json.dumps({'checked': n, 'agree': int(ok)}))


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/mincost_at_minst.txt <==
{"checked": 1997, "agree": 1997}


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/minimal.json <==
{
 "F2_reports_infeasible": {
  "a": [
   1,
   1
  ],
  "b": [
   1,
   1
  ],
  "t": [
   [
    1,
    1
   ],
   [
    1,
    1
   ]
  ],
  "c": [
   [
    1,
    2
   ],
   [
    1,
    3
   ]
  ],
  "ph": [
   [
    2,
    1
   ],
   [
    1,
    1
   ]
  ]
 },
 "F3_misses_ndp": {
  "a": [
   2,
   2
  ],
  "b": [
   2,
   2
  ],
  "t": [
   [
    2,
    1
   ],
   [
    1,
    2
   ]
  ],
  "c": [
   [
    1,
    2
   ],
   [
    1,
    1
   ]
  ],
  "ph": [
   [
    1,
    2
   ],
   [
    1,
    1
   ]
  ]
 },
 "F1_wrong_min_time": {
  "a": [
   2,
   1
  ],
  "b": [
   1,
   1,
   1
  ],
  "t": [
   [
    1,
    2,
    1
   ],
   [
    2,
    1,
    1
   ]
  ],
  "c": [
   [
    3,
    2,
    1
   ],
   [
    1,
    1,
    3
   ]
  ],
  "ph": [
   [
    1,
    1,
    1
   ],
   [
    2,
    1,
    2
   ]
  ]
 }
}

==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/minimal.py <==
"""Search for the smallest counterexamples whose failure does not depend on
tie-breaking (every solved CMTP has a unique optimal (T1,T2))."""

import itertools
import json
import numpy as np
from btptp import BTPTPEnum, oracle, enum_solutions


def classify(a, b, t, c, ph, mode):
    sols = enum_solutions(list(a), list(b))
    front, stmin = oracle(a, b, t, c, ph, sols)
    if not front:
        return None
    alg = BTPTPEnum(a, b, t, c, ph, sols=sols, mode_r12=mode)
    rec, st = alg.run()
    if alg.ambiguous:
        return None
    if rec == front:
        return 'ok'
    if not rec:
        return 'F2_reports_infeasible'
    if rec[-1][0] != stmin:
        return 'F1_wrong_min_time'
    return 'F3_misses_ndp'


rng = np.random.default_rng(7)
found = {}
for m, n in [(2, 2), (2, 3), (3, 3)]:
    for trial in range(20000):
        Q = int(rng.integers(max(m, n), max(m, n) + 3))
        a = rng.multinomial(Q - m, [1 / m] * m) + 1
        b = rng.multinomial(Q - n, [1 / n] * n) + 1
        t = rng.integers(1, 4, (m, n))
        c = rng.integers(1, 5, (m, n))
        ph = rng.integers(1, 3, (m, n))
        if not ((ph == 1).any() and (ph == 2).any()):
            continue
        res = [classify(a, b, t, c, ph, md) for md in ('used', 'both')]
        if None in res or res[0] == 'ok' or res[0] != res[1]:
            continue
        key = res[0]
        size = (m * n, Q, int(t.max()), int(c.max()), int(t.sum() + c.sum()))
        if key not in found or size < found[key][0]:
            found[key] = (
                size,
                dict(
                    a=a.tolist(),
                    b=b.tolist(),
                    t=t.tolist(),
                    c=c.tolist(),
                    ph=ph.tolist(),
                ),
            )
    print(m, n, {k: v[0] for k, v in found.items()}, flush=True)
json.dump({k: v[1] for k, v in found.items()}, open('minimal.json', 'w'), indent=1)


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/stress.py <==
import sys
import json
import numpy as np
from btptp import BTPTP, oracle, oracle_milp, enum_solutions


def gen(rng, m, n, Q, tmax, costs):
    a = rng.multinomial(Q - m, [1 / m] * m) + 1
    b = rng.multinomial(Q - n, [1 / n] * n) + 1
    t = rng.integers(1, tmax + 1, (m, n))
    c = np.ones((m, n), int) if costs == 'time' else rng.integers(1, 10, (m, n))
    while True:
        ph = rng.integers(1, 3, (m, n))
        if (ph == 1).any() and (ph == 2).any():
            return a, b, t, c, ph


def main(seed0, N, out):
    sizes = [(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (3, 4)]
    f = open(out, 'a')
    for s in range(seed0, seed0 + N):
        rng = np.random.default_rng(s)
        m, n = sizes[s % len(sizes)]
        Q = int(rng.integers(max(m, n), 9))
        costs = 'time' if s % 2 == 0 else 'cost'
        a, b, t, c, ph = gen(rng, m, n, Q, int(rng.integers(2, 7)), costs)
        sols = enum_solutions(list(a), list(b))
        front, stmin = oracle(a, b, t, c, ph, sols)
        rec = {
            'seed': s,
            'm': m,
            'n': n,
            'Q': Q,
            'costs': costs,
            'front': front,
            'stmin': stmin,
        }
        for name, mode, rep, tb in [
            ('used', 'used', True, None),
            ('both', 'both', True, None),
            ('used_once', 'used', False, None),
            ('used_rand', 'used', True, 1),
            ('both_rand', 'both', True, 1),
        ]:
            alg = BTPTP(
                a,
                b,
                t,
                c,
                ph,
                mode_r12=mode,
                repeat=rep,
                rng=None if tb is None else np.random.default_rng(10**6 + s),
            )
            out_, status = alg.run()
            rec[name] = {
                'rec': out_,
                'status': status,
                'r12': sum(e[0] == 'r12' for e in alg.events),
                'undef': sum(e[0] == 'cost_below_current' for e in alg.events),
            }
        f.write(json.dumps(rec, default=int) + '\n')
        f.flush()


if __name__ == '__main__':
    main(int(sys.argv[1]), int(sys.argv[2]), sys.argv[3])


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/stress2.py <==
import sys
import json
import numpy as np
from btptp import BTPTP, oracle, enum_solutions
from twophase import two_phase_ni
from stress import gen


def main(seed0, N, out):
    sizes = [(2, 2), (2, 3), (3, 2), (3, 3), (2, 4), (3, 4)]
    f = open(out, 'a')
    for s in range(seed0, seed0 + N):
        rng = np.random.default_rng(s)
        m, n = sizes[s % len(sizes)]
        Q = int(rng.integers(max(m, n), 9))
        costs = 'time' if s % 2 == 0 else 'cost'
        a, b, t, c, ph = gen(rng, m, n, Q, int(rng.integers(2, 7)), costs)
        sols = enum_solutions(list(a), list(b))
        front, stmin = oracle(a, b, t, c, ph, sols)
        cor, pr, bd = two_phase_ni(a, b, t, ph)
        rec = {
            'seed': s,
            'm': m,
            'n': n,
            'Q': Q,
            'costs': costs,
            'nsol': len(sols),
            'front': front,
            'stmin': stmin,
            'cor': cor,
            'cor_probes': pr,
            'cor_bound': bd,
        }
        for name, mode, tb in [
            ('used', 'used', False),
            ('both', 'both', False),
            ('used_rand', 'used', True),
            ('both_rand', 'both', True),
        ]:
            alg = BTPTP(
                a,
                b,
                t,
                c,
                ph,
                mode_r12=mode,
                rng=np.random.default_rng(10**6 + s) if tb else None,
            )
            o, status = alg.run()
            rec[name] = {
                'rec': o,
                'status': status,
                'lp': alg.n_lp,
                'r12': sum(e[0] == 'r12' for e in alg.events),
                'undef': sum(e[0] == 'cost_below_current' for e in alg.events),
            }
        f.write(json.dumps(rec, default=int) + '\n')
        f.flush()
    open(out + '.done', 'w').close()


if __name__ == '__main__':
    main(int(sys.argv[1]), int(sys.argv[2]), sys.argv[3])


==> anc/three_phase_ni_supplement/original_studies/extensions/kaur2026_remark12/twophase.py <==
"""Two-phase corollary: min T1+T2 under NI with one witness + max-flow probes."""

import sys
import math
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
import numpy as np
from probe import probe_flow


def two_phase_ni(a, b, t, ph):
    t, ph = np.asarray(t), np.asarray(ph)
    m, n = t.shape
    cells = {
        k: [(i, j) for i in range(m) for j in range(n) if ph[i, j] == k] for k in (1, 2)
    }
    W, P = (
        (1, 2) if len(cells[1]) <= len(cells[2]) else (2, 1)
    )  # witness phase = smaller
    D = sorted(set(t[i, j] for (i, j) in cells[P]))
    PC = set(cells[P])
    best, probes = math.inf, 0
    for i0, j0 in cells[W]:
        a2 = list(a)
        b2 = list(b)
        a2[i0] -= 1
        b2[j0] -= 1
        if min(a2) < 0 or min(b2) < 0:
            continue
        LW = [(i, j) for (i, j) in cells[W] if t[i, j] <= t[i0, j0]]

        def ok(th):
            nonlocal probes
            probes += 1
            L = LW + [(i, j) for (i, j) in cells[P] if t[i, j] <= th]
            f, pi = probe_flow(a2, b2, L, PC)
            return f and pi

        if not ok(D[-1]):
            continue
        lo, hi = 0, len(D) - 1  # smallest index with ok
        while lo < hi:
            mid = (lo + hi) // 2
            if ok(D[mid]):
                hi = mid
            else:
                lo = mid + 1
        best = min(best, t[i0, j0] + D[lo])
    bound = (
        len(cells[W]) * (1 + math.ceil(math.log2(max(len(D), 1))))
        if len(D) > 1
        else len(cells[W])
    )
    return (None if best == math.inf else int(best)), probes, bound


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/S300.jsonl <==
{"r": 0, "seed": 50000, "m": 3, "n": 6, "hi": 100, "p1": 0.2, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 1, "seed": 50001, "m": 4, "n": 6, "hi": 20, "p1": 0.5, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2, "seed": 50002, "m": 6, "n": 2, "hi": 100, "p1": 0.2, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 3, "seed": 50003, "m": 5, "n": 4, "hi": 100, "p1": 0.2, "alg": 212, "ind": 212, "ind_st": "Optimal", "thr": 212, "thr_st": "Optimal"}
{"r": 4, "seed": 50004, "m": 3, "n": 5, "hi": 100, "p1": 0.5, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 5, "seed": 50005, "m": 5, "n": 5, "hi": 100, "p1": 0.2, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 6, "seed": 50006, "m": 3, "n": 3, "hi": 100, "p1": 0.33, "alg": 218, "ind": 218, "ind_st": "Optimal", "thr": 218, "thr_st": "Optimal"}
{"r": 7, "seed": 50007, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 8, "seed": 50008, "m": 2, "n": 4, "hi": 5, "p1": 0.33, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 9, "seed": 50009, "m": 5, "n": 6, "hi": 100, "p1": 0.33, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 10, "seed": 50010, "m": 5, "n": 5, "hi": 100, "p1": 0.5, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 11, "seed": 50011, "m": 5, "n": 3, "hi": 20, "p1": 0.2, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 12, "seed": 50012, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 13, "seed": 50013, "m": 4, "n": 5, "hi": 100, "p1": 0.33, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 14, "seed": 50014, "m": 5, "n": 6, "hi": 20, "p1": 0.5, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 15, "seed": 50015, "m": 4, "n": 6, "hi": 100, "p1": 0.33, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 16, "seed": 50016, "m": 6, "n": 3, "hi": 20, "p1": 0.5, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 17, "seed": 50017, "m": 2, "n": 4, "hi": 100, "p1": 0.5, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 18, "seed": 50018, "m": 3, "n": 4, "hi": 100, "p1": 0.5, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 19, "seed": 50019, "m": 6, "n": 2, "hi": 100, "p1": 0.5, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 20, "seed": 50020, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 21, "seed": 50021, "m": 2, "n": 2, "hi": 20, "p1": 0.5, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 22, "seed": 50022, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 23, "seed": 50023, "m": 5, "n": 3, "hi": 5, "p1": 0.33, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 24, "seed": 50024, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 25, "seed": 50025, "m": 6, "n": 6, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 26, "seed": 50026, "m": 6, "n": 4, "hi": 100, "p1": 0.33, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 27, "seed": 50027, "m": 6, "n": 3, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 28, "seed": 50028, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 29, "seed": 50029, "m": 6, "n": 2, "hi": 5, "p1": 0.33, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 30, "seed": 50030, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 31, "seed": 50031, "m": 2, "n": 4, "hi": 20, "p1": 0.33, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 32, "seed": 50032, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 33, "seed": 50033, "m": 6, "n": 5, "hi": 100, "p1": 0.5, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 34, "seed": 50034, "m": 6, "n": 2, "hi": 100, "p1": 0.5, "alg": 208, "ind": 208, "ind_st": "Optimal", "thr": 208, "thr_st": "Optimal"}
{"r": 35, "seed": 50035, "m": 4, "n": 5, "hi": 100, "p1": 0.5, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 36, "seed": 50036, "m": 3, "n": 4, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 37, "seed": 50037, "m": 6, "n": 4, "hi": 100, "p1": 0.33, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 38, "seed": 50038, "m": 2, "n": 5, "hi": 100, "p1": 0.33, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 39, "seed": 50039, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 40, "seed": 50040, "m": 3, "n": 2, "hi": 100, "p1": 0.5, "alg": 242, "ind": 242, "ind_st": "Optimal", "thr": 242, "thr_st": "Optimal"}
{"r": 41, "seed": 50041, "m": 4, "n": 5, "hi": 20, "p1": 0.5, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 42, "seed": 50042, "m": 4, "n": 6, "hi": 100, "p1": 0.33, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 43, "seed": 50043, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 175, "ind": 175, "ind_st": "Optimal", "thr": 175, "thr_st": "Optimal"}
{"r": 44, "seed": 50044, "m": 2, "n": 4, "hi": 20, "p1": 0.5, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 45, "seed": 50045, "m": 5, "n": 4, "hi": 100, "p1": 0.5, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 46, "seed": 50046, "m": 4, "n": 3, "hi": 20, "p1": 0.2, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 47, "seed": 50047, "m": 4, "n": 4, "hi": 100, "p1": 0.33, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 48, "seed": 50048, "m": 4, "n": 5, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 49, "seed": 50049, "m": 6, "n": 3, "hi": 20, "p1": 0.5, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 50, "seed": 50050, "m": 3, "n": 4, "hi": 5, "p1": 0.33, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 51, "seed": 50051, "m": 3, "n": 5, "hi": 100, "p1": 0.5, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 52, "seed": 50052, "m": 2, "n": 2, "hi": 100, "p1": 0.33, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 53, "seed": 50053, "m": 4, "n": 3, "hi": 20, "p1": 0.2, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 54, "seed": 50054, "m": 2, "n": 4, "hi": 100, "p1": 0.5, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 55, "seed": 50055, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 56, "seed": 50056, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 57, "seed": 50057, "m": 3, "n": 4, "hi": 100, "p1": 0.2, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 58, "seed": 50058, "m": 4, "n": 4, "hi": 100, "p1": 0.2, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 59, "seed": 50059, "m": 6, "n": 4, "hi": 100, "p1": 0.2, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 60, "seed": 50060, "m": 5, "n": 4, "hi": 100, "p1": 0.33, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 61, "seed": 50061, "m": 5, "n": 4, "hi": 100, "p1": 0.33, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 62, "seed": 50062, "m": 4, "n": 5, "hi": 100, "p1": 0.33, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 63, "seed": 50063, "m": 2, "n": 5, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 64, "seed": 50064, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 65, "seed": 50065, "m": 5, "n": 6, "hi": 100, "p1": 0.2, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 66, "seed": 50066, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 177, "ind": 177, "ind_st": "Optimal", "thr": 177, "thr_st": "Optimal"}
{"r": 67, "seed": 50067, "m": 6, "n": 4, "hi": 100, "p1": 0.33, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 68, "seed": 50068, "m": 3, "n": 2, "hi": 100, "p1": 0.33, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 69, "seed": 50069, "m": 2, "n": 3, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 70, "seed": 50070, "m": 6, "n": 3, "hi": 20, "p1": 0.5, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 71, "seed": 50071, "m": 2, "n": 2, "hi": 20, "p1": 0.5, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 72, "seed": 50072, "m": 2, "n": 3, "hi": 100, "p1": 0.33, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 73, "seed": 50073, "m": 3, "n": 2, "hi": 100, "p1": 0.5, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 74, "seed": 50074, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 251, "ind": 251, "ind_st": "Optimal", "thr": 251, "thr_st": "Optimal"}
{"r": 75, "seed": 50075, "m": 4, "n": 3, "hi": 20, "p1": 0.5, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 76, "seed": 50076, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 77, "seed": 50077, "m": 3, "n": 2, "hi": 100, "p1": 0.2, "alg": 55, "ind": 55, "ind_st": "Optimal", "thr": 55, "thr_st": "Optimal"}
{"r": 78, "seed": 50078, "m": 3, "n": 3, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 79, "seed": 50079, "m": 2, "n": 5, "hi": 100, "p1": 0.5, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 80, "seed": 50080, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 81, "seed": 50081, "m": 4, "n": 6, "hi": 100, "p1": 0.5, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 82, "seed": 50082, "m": 5, "n": 2, "hi": 20, "p1": 0.33, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 83, "seed": 50083, "m": 2, "n": 2, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 84, "seed": 50084, "m": 2, "n": 2, "hi": 5, "p1": 0.33, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 85, "seed": 50085, "m": 2, "n": 2, "hi": 100, "p1": 0.5, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 86, "seed": 50086, "m": 5, "n": 4, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 87, "seed": 50087, "m": 2, "n": 4, "hi": 20, "p1": 0.5, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 88, "seed": 50088, "m": 5, "n": 6, "hi": 20, "p1": 0.33, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 89, "seed": 50089, "m": 4, "n": 3, "hi": 20, "p1": 0.33, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 90, "seed": 50090, "m": 2, "n": 3, "hi": 100, "p1": 0.2, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 91, "seed": 50091, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 197, "ind": 197, "ind_st": "Optimal", "thr": 197, "thr_st": "Optimal"}
{"r": 92, "seed": 50092, "m": 2, "n": 4, "hi": 20, "p1": 0.5, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 93, "seed": 50093, "m": 6, "n": 5, "hi": 100, "p1": 0.2, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 94, "seed": 50094, "m": 6, "n": 5, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 95, "seed": 50095, "m": 5, "n": 4, "hi": 20, "p1": 0.5, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 96, "seed": 50096, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 97, "seed": 50097, "m": 3, "n": 6, "hi": 20, "p1": 0.5, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 98, "seed": 50098, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 99, "seed": 50099, "m": 5, "n": 3, "hi": 5, "p1": 0.33, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 100, "seed": 50100, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 101, "seed": 50101, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 102, "seed": 50102, "m": 6, "n": 5, "hi": 100, "p1": 0.2, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 103, "seed": 50103, "m": 4, "n": 6, "hi": 100, "p1": 0.2, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 104, "seed": 50104, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 105, "seed": 50105, "m": 3, "n": 5, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 106, "seed": 50106, "m": 2, "n": 6, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 107, "seed": 50107, "m": 5, "n": 3, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 108, "seed": 50108, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 109, "seed": 50109, "m": 5, "n": 4, "hi": 100, "p1": 0.33, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 110, "seed": 50110, "m": 2, "n": 2, "hi": 100, "p1": 0.5, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 111, "seed": 50111, "m": 6, "n": 3, "hi": 5, "p1": 0.5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 112, "seed": 50112, "m": 2, "n": 6, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 113, "seed": 50113, "m": 4, "n": 6, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 114, "seed": 50114, "m": 3, "n": 3, "hi": 100, "p1": 0.2, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 115, "seed": 50115, "m": 5, "n": 6, "hi": 100, "p1": 0.33, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 116, "seed": 50116, "m": 4, "n": 4, "hi": 100, "p1": 0.33, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 117, "seed": 50117, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 118, "seed": 50118, "m": 5, "n": 6, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 119, "seed": 50119, "m": 3, "n": 5, "hi": 100, "p1": 0.5, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 120, "seed": 50120, "m": 6, "n": 6, "hi": 100, "p1": 0.33, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 121, "seed": 50121, "m": 3, "n": 5, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 122, "seed": 50122, "m": 2, "n": 5, "hi": 100, "p1": 0.33, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 123, "seed": 50123, "m": 6, "n": 5, "hi": 100, "p1": 0.5, "alg": 60, "ind": 60, "ind_st": "Optimal", "thr": 60, "thr_st": "Optimal"}
{"r": 124, "seed": 50124, "m": 3, "n": 3, "hi": 20, "p1": 0.2, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 125, "seed": 50125, "m": 3, "n": 6, "hi": 100, "p1": 0.33, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 126, "seed": 50126, "m": 3, "n": 6, "hi": 20, "p1": 0.5, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 127, "seed": 50127, "m": 5, "n": 6, "hi": 100, "p1": 0.5, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 128, "seed": 50128, "m": 4, "n": 3, "hi": 20, "p1": 0.2, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 129, "seed": 50129, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 130, "seed": 50130, "m": 3, "n": 6, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 131, "seed": 50131, "m": 4, "n": 5, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 132, "seed": 50132, "m": 5, "n": 6, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 133, "seed": 50133, "m": 6, "n": 6, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 134, "seed": 50134, "m": 2, "n": 5, "hi": 100, "p1": 0.2, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 135, "seed": 50135, "m": 5, "n": 3, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 136, "seed": 50136, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 137, "seed": 50137, "m": 3, "n": 4, "hi": 5, "p1": 0.2, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 138, "seed": 50138, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 49, "ind": 49, "ind_st": "Optimal", "thr": 49, "thr_st": "Optimal"}
{"r": 139, "seed": 50139, "m": 2, "n": 4, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 140, "seed": 50140, "m": 2, "n": 2, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 141, "seed": 50141, "m": 4, "n": 4, "hi": 5, "p1": 0.33, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 142, "seed": 50142, "m": 5, "n": 6, "hi": 100, "p1": 0.5, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 143, "seed": 50143, "m": 4, "n": 2, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 144, "seed": 50144, "m": 4, "n": 5, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 145, "seed": 50145, "m": 2, "n": 3, "hi": 100, "p1": 0.5, "alg": 207, "ind": 207, "ind_st": "Optimal", "thr": 207, "thr_st": "Optimal"}
{"r": 146, "seed": 50146, "m": 5, "n": 5, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 147, "seed": 50147, "m": 4, "n": 2, "hi": 20, "p1": 0.2, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 148, "seed": 50148, "m": 5, "n": 2, "hi": 20, "p1": 0.5, "alg": 54, "ind": 54, "ind_st": "Optimal", "thr": 54, "thr_st": "Optimal"}
{"r": 149, "seed": 50149, "m": 4, "n": 2, "hi": 100, "p1": 0.5, "alg": 61, "ind": 61, "ind_st": "Optimal", "thr": 61, "thr_st": "Optimal"}
{"r": 150, "seed": 50150, "m": 4, "n": 4, "hi": 20, "p1": 0.33, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 151, "seed": 50151, "m": 4, "n": 2, "hi": 20, "p1": 0.5, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 152, "seed": 50152, "m": 6, "n": 6, "hi": 100, "p1": 0.2, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 153, "seed": 50153, "m": 5, "n": 6, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 154, "seed": 50154, "m": 4, "n": 6, "hi": 100, "p1": 0.2, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 155, "seed": 50155, "m": 3, "n": 3, "hi": 20, "p1": 0.5, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 156, "seed": 50156, "m": 5, "n": 2, "hi": 5, "p1": 0.5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 157, "seed": 50157, "m": 3, "n": 4, "hi": 100, "p1": 0.5, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 158, "seed": 50158, "m": 6, "n": 5, "hi": 100, "p1": 0.33, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 159, "seed": 50159, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 160, "seed": 50160, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 161, "seed": 50161, "m": 3, "n": 6, "hi": 100, "p1": 0.5, "alg": 206, "ind": 206, "ind_st": "Optimal", "thr": 206, "thr_st": "Optimal"}
{"r": 162, "seed": 50162, "m": 5, "n": 4, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 163, "seed": 50163, "m": 4, "n": 5, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 164, "seed": 50164, "m": 2, "n": 5, "hi": 100, "p1": 0.33, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 165, "seed": 50165, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 166, "seed": 50166, "m": 5, "n": 5, "hi": 100, "p1": 0.2, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 167, "seed": 50167, "m": 4, "n": 5, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 168, "seed": 50168, "m": 4, "n": 6, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 169, "seed": 50169, "m": 2, "n": 6, "hi": 100, "p1": 0.2, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 170, "seed": 50170, "m": 3, "n": 3, "hi": 100, "p1": 0.33, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 171, "seed": 50171, "m": 5, "n": 3, "hi": 100, "p1": 0.5, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 172, "seed": 50172, "m": 3, "n": 5, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 173, "seed": 50173, "m": 6, "n": 3, "hi": 100, "p1": 0.2, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 174, "seed": 50174, "m": 3, "n": 4, "hi": 20, "p1": 0.33, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 175, "seed": 50175, "m": 2, "n": 5, "hi": 20, "p1": 0.33, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 176, "seed": 50176, "m": 4, "n": 6, "hi": 100, "p1": 0.33, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 177, "seed": 50177, "m": 5, "n": 6, "hi": 100, "p1": 0.5, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 178, "seed": 50178, "m": 4, "n": 5, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 179, "seed": 50179, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 180, "seed": 50180, "m": 3, "n": 5, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 181, "seed": 50181, "m": 5, "n": 3, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 182, "seed": 50182, "m": 3, "n": 2, "hi": 100, "p1": 0.5, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 183, "seed": 50183, "m": 5, "n": 2, "hi": 100, "p1": 0.33, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 184, "seed": 50184, "m": 3, "n": 3, "hi": 20, "p1": 0.2, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 185, "seed": 50185, "m": 6, "n": 2, "hi": 5, "p1": 0.33, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 186, "seed": 50186, "m": 6, "n": 3, "hi": 100, "p1": 0.2, "alg": 190, "ind": 190, "ind_st": "Optimal", "thr": 190, "thr_st": "Optimal"}
{"r": 187, "seed": 50187, "m": 5, "n": 6, "hi": 5, "p1": 0.33, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 188, "seed": 50188, "m": 4, "n": 4, "hi": 20, "p1": 0.5, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 189, "seed": 50189, "m": 3, "n": 2, "hi": 100, "p1": 0.2, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 190, "seed": 50190, "m": 2, "n": 4, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 191, "seed": 50191, "m": 3, "n": 5, "hi": 100, "p1": 0.2, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 192, "seed": 50192, "m": 5, "n": 4, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 193, "seed": 50193, "m": 5, "n": 2, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 194, "seed": 50194, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 195, "seed": 50195, "m": 2, "n": 6, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 196, "seed": 50196, "m": 5, "n": 4, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 197, "seed": 50197, "m": 5, "n": 5, "hi": 20, "p1": 0.2, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 198, "seed": 50198, "m": 5, "n": 2, "hi": 100, "p1": 0.33, "alg": 207, "ind": 207, "ind_st": "Optimal", "thr": 207, "thr_st": "Optimal"}
{"r": 199, "seed": 50199, "m": 4, "n": 4, "hi": 20, "p1": 0.5, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 200, "seed": 50200, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 201, "seed": 50201, "m": 2, "n": 3, "hi": 20, "p1": 0.33, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 202, "seed": 50202, "m": 3, "n": 5, "hi": 100, "p1": 0.2, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 203, "seed": 50203, "m": 3, "n": 3, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 204, "seed": 50204, "m": 6, "n": 5, "hi": 100, "p1": 0.2, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 205, "seed": 50205, "m": 2, "n": 3, "hi": 5, "p1": 0.5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 206, "seed": 50206, "m": 3, "n": 5, "hi": 20, "p1": 0.2, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 207, "seed": 50207, "m": 2, "n": 2, "hi": 20, "p1": 0.33, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 208, "seed": 50208, "m": 4, "n": 5, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 209, "seed": 50209, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 210, "seed": 50210, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 211, "seed": 50211, "m": 3, "n": 2, "hi": 20, "p1": 0.33, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 212, "seed": 50212, "m": 3, "n": 3, "hi": 20, "p1": 0.5, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 213, "seed": 50213, "m": 2, "n": 4, "hi": 5, "p1": 0.5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 214, "seed": 50214, "m": 2, "n": 4, "hi": 20, "p1": 0.33, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 215, "seed": 50215, "m": 4, "n": 5, "hi": 5, "p1": 0.5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 216, "seed": 50216, "m": 4, "n": 2, "hi": 20, "p1": 0.5, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 217, "seed": 50217, "m": 4, "n": 4, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 218, "seed": 50218, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 219, "seed": 50219, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 220, "seed": 50220, "m": 2, "n": 2, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 221, "seed": 50221, "m": 2, "n": 5, "hi": 5, "p1": 0.2, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 222, "seed": 50222, "m": 6, "n": 4, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 223, "seed": 50223, "m": 4, "n": 5, "hi": 20, "p1": 0.5, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 224, "seed": 50224, "m": 2, "n": 5, "hi": 20, "p1": 0.5, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 225, "seed": 50225, "m": 5, "n": 2, "hi": 20, "p1": 0.2, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 226, "seed": 50226, "m": 5, "n": 2, "hi": 100, "p1": 0.33, "alg": 208, "ind": 208, "ind_st": "Optimal", "thr": 208, "thr_st": "Optimal"}
{"r": 227, "seed": 50227, "m": 6, "n": 4, "hi": 100, "p1": 0.5, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 228, "seed": 50228, "m": 5, "n": 3, "hi": 100, "p1": 0.5, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 229, "seed": 50229, "m": 5, "n": 6, "hi": 20, "p1": 0.2, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 230, "seed": 50230, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 231, "seed": 50231, "m": 5, "n": 5, "hi": 20, "p1": 0.33, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 232, "seed": 50232, "m": 3, "n": 6, "hi": 100, "p1": 0.5, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 233, "seed": 50233, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 234, "seed": 50234, "m": 3, "n": 2, "hi": 20, "p1": 0.2, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 235, "seed": 50235, "m": 2, "n": 4, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 236, "seed": 50236, "m": 2, "n": 6, "hi": 5, "p1": 0.33, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 237, "seed": 50237, "m": 5, "n": 4, "hi": 20, "p1": 0.2, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 238, "seed": 50238, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 239, "seed": 50239, "m": 4, "n": 6, "hi": 20, "p1": 0.2, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 240, "seed": 50240, "m": 5, "n": 2, "hi": 100, "p1": 0.2, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 241, "seed": 50241, "m": 3, "n": 2, "hi": 5, "p1": 0.5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 242, "seed": 50242, "m": 3, "n": 6, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 243, "seed": 50243, "m": 3, "n": 4, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 244, "seed": 50244, "m": 6, "n": 6, "hi": 20, "p1": 0.5, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 245, "seed": 50245, "m": 6, "n": 4, "hi": 100, "p1": 0.2, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 246, "seed": 50246, "m": 5, "n": 3, "hi": 100, "p1": 0.2, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 247, "seed": 50247, "m": 2, "n": 2, "hi": 100, "p1": 0.2, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 248, "seed": 50248, "m": 2, "n": 3, "hi": 20, "p1": 0.2, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 249, "seed": 50249, "m": 2, "n": 5, "hi": 20, "p1": 0.2, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 250, "seed": 50250, "m": 6, "n": 2, "hi": 100, "p1": 0.33, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 251, "seed": 50251, "m": 4, "n": 5, "hi": 100, "p1": 0.5, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 252, "seed": 50252, "m": 5, "n": 2, "hi": 20, "p1": 0.5, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 253, "seed": 50253, "m": 5, "n": 5, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 254, "seed": 50254, "m": 6, "n": 2, "hi": 20, "p1": 0.33, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 255, "seed": 50255, "m": 2, "n": 4, "hi": 20, "p1": 0.2, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 256, "seed": 50256, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 257, "seed": 50257, "m": 4, "n": 5, "hi": 100, "p1": 0.2, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 258, "seed": 50258, "m": 6, "n": 6, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 259, "seed": 50259, "m": 4, "n": 2, "hi": 20, "p1": 0.2, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 260, "seed": 50260, "m": 5, "n": 5, "hi": 5, "p1": 0.33, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 261, "seed": 50261, "m": 3, "n": 4, "hi": 5, "p1": 0.5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 262, "seed": 50262, "m": 3, "n": 3, "hi": 100, "p1": 0.5, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 263, "seed": 50263, "m": 5, "n": 6, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 264, "seed": 50264, "m": 3, "n": 6, "hi": 20, "p1": 0.33, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 265, "seed": 50265, "m": 5, "n": 5, "hi": 100, "p1": 0.2, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 266, "seed": 50266, "m": 4, "n": 2, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 267, "seed": 50267, "m": 2, "n": 3, "hi": 20, "p1": 0.5, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 268, "seed": 50268, "m": 6, "n": 2, "hi": 100, "p1": 0.33, "alg": 192, "ind": 192, "ind_st": "Optimal", "thr": 192, "thr_st": "Optimal"}
{"r": 269, "seed": 50269, "m": 2, "n": 3, "hi": 100, "p1": 0.2, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 270, "seed": 50270, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 271, "seed": 50271, "m": 4, "n": 5, "hi": 100, "p1": 0.2, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 272, "seed": 50272, "m": 4, "n": 3, "hi": 5, "p1": 0.33, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 273, "seed": 50273, "m": 4, "n": 5, "hi": 20, "p1": 0.2, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 274, "seed": 50274, "m": 3, "n": 3, "hi": 20, "p1": 0.5, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 275, "seed": 50275, "m": 4, "n": 5, "hi": 100, "p1": 0.33, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 276, "seed": 50276, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 277, "seed": 50277, "m": 5, "n": 6, "hi": 100, "p1": 0.2, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 278, "seed": 50278, "m": 4, "n": 4, "hi": 20, "p1": 0.2, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 279, "seed": 50279, "m": 5, "n": 4, "hi": 20, "p1": 0.33, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 280, "seed": 50280, "m": 3, "n": 6, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 281, "seed": 50281, "m": 3, "n": 6, "hi": 5, "p1": 0.5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 282, "seed": 50282, "m": 2, "n": 3, "hi": 5, "p1": 0.2, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 283, "seed": 50283, "m": 3, "n": 5, "hi": 20, "p1": 0.33, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 284, "seed": 50284, "m": 6, "n": 2, "hi": 20, "p1": 0.2, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 285, "seed": 50285, "m": 3, "n": 2, "hi": 20, "p1": 0.33, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 286, "seed": 50286, "m": 4, "n": 2, "hi": 100, "p1": 0.5, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 287, "seed": 50287, "m": 2, "n": 5, "hi": 20, "p1": 0.33, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 288, "seed": 50288, "m": 3, "n": 5, "hi": 20, "p1": 0.5, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 289, "seed": 50289, "m": 4, "n": 4, "hi": 5, "p1": 0.2, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 290, "seed": 50290, "m": 5, "n": 2, "hi": 100, "p1": 0.5, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 291, "seed": 50291, "m": 3, "n": 6, "hi": 5, "p1": 0.2, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 292, "seed": 50292, "m": 5, "n": 6, "hi": 20, "p1": 0.5, "alg": 19, "ind": 24, "ind_st": "Optimal", "ind_nopresolve": 19, "thr": 19, "thr_st": "Optimal"}
{"r": 293, "seed": 50293, "m": 3, "n": 4, "hi": 5, "p1": 0.2, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 294, "seed": 50294, "m": 2, "n": 2, "hi": 20, "p1": 0.5, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 295, "seed": 50295, "m": 2, "n": 5, "hi": 20, "p1": 0.5, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 296, "seed": 50296, "m": 6, "n": 6, "hi": 20, "p1": 0.33, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 297, "seed": 50297, "m": 6, "n": 3, "hi": 20, "p1": 0.2, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 298, "seed": 50298, "m": 2, "n": 3, "hi": 100, "p1": 0.2, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 299, "seed": 50299, "m": 5, "n": 4, "hi": 20, "p1": 0.33, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/T3_0.jsonl <==
{"seed": 71014361, "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [0.20607830000000005, 0.18755389299999958, 0.224151655], "vals": [29, 29, 29], "status": [], "nodes": []}, "ind": {"times": [0.35027204599999995, 0.35752383499999985, 0.34395179700000034], "vals": [29, 29, 29], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [51, 51, 51]}, "thr": {"times": [0.42688331999999996, 0.45476009800000017, 0.44577377900000004], "vals": [29, 29, 29], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71014376, "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [0.21309872799999985, 0.22247539800000027, 0.19794948299999948], "vals": [47, 47, 47], "status": [], "nodes": []}, "ind": {"times": [0.20598528299999996, 0.23281778499999994, 0.2200601459999998], "vals": [47, 47, 47], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}, "thr": {"times": [0.37857928099999993, 0.38026447399999963, 0.4221487579999996], "vals": [47, 47, 47], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71014406, "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [0.1408605309999995, 0.17485910099999913, 0.141954912000001], "vals": [60, 60, 60], "status": [], "nodes": []}, "ind": {"times": [0.9684397469999997, 0.8487344449999998, 0.9055007140000004], "vals": [60, 60, 60], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [43, 43, 43]}, "thr": {"times": [0.4901314939999999, 0.49127798600000006, 0.5808380140000011], "vals": [60, 60, 60], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71014421, "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [0.1247993730000001, 0.12487264700000011, 0.12360699799999963], "vals": [80, 80, 80], "status": [], "nodes": []}, "ind": {"times": [0.25084330600000015, 0.24506459100000022, 0.24390899099999963], "vals": [80, 80, 80], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [57, 57, 57]}, "thr": {"times": [0.7621286539999996, 0.6766352570000009, 0.6773959329999997], "vals": [80, 80, 80], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2, 2, 2]}}
{"seed": 71014436, "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [0.15838920699999903, 0.16025979499999998, 0.1524619929999993], "vals": [98, 98, 98], "status": [], "nodes": []}, "ind": {"times": [0.15991960099999858, 0.16193376500000056, 0.15467404500000015], "vals": [98, 98, 98], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [45, 45, 45]}, "thr": {"times": [0.4108456079999989, 0.6279510249999998, 0.4169569210000006], "vals": [98, 98, 98], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71019361, "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [0.2799042079999978, 0.3163614060000022, 0.27135599999999727], "vals": [23, 23, 23], "status": [], "nodes": []}, "ind": {"times": [0.509515706000002, 0.5239853759999988, 0.5185922219999988], "vals": [23, 23, 23], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [61, 61, 61]}, "thr": {"times": [0.6048306260000018, 0.5562874690000008, 0.6100527639999989], "vals": [23, 23, 23], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71019376, "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [0.31364015199999784, 0.3321281099999993, 0.3695260850000004], "vals": [33, 33, 33], "status": [], "nodes": []}, "ind": {"times": [0.6806600960000004, 0.6390512470000012, 0.7805588460000017], "vals": [33, 33, 33], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [198, 198, 198]}, "thr": {"times": [0.8516427809999989, 0.8956336229999984, 0.839143380000003], "vals": [33, 33, 33], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71019406, "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [0.5572585870000033, 0.48479832499999986, 0.28034078200000323], "vals": [63, 63, 63], "status": [], "nodes": []}, "ind": {"times": [0.7325394129999978, 0.6957494260000026, 0.6414714980000014], "vals": [63, 63, 63], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [51, 51, 51]}, "thr": {"times": [1.2584525510000013, 1.033238463, 0.9915721840000025], "vals": [63, 63, 63], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71019421, "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [0.2952146969999987, 0.26592424100000045, 0.312258013999994], "vals": [72, 72, 72], "status": [], "nodes": []}, "ind": {"times": [0.49580245899999653, 0.5182545040000051, 0.5182388230000043], "vals": [72, 72, 72], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [79, 79, 79]}, "thr": {"times": [0.8812534309999975, 0.9141635719999996, 0.876958615999996], "vals": [72, 72, 72], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4, 4, 4]}}
{"seed": 71019436, "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [0.25011782100000346, 0.3222112869999947, 0.24450966700000265], "vals": [68, 68, 68], "status": [], "nodes": []}, "ind": {"times": [1.6678792020000017, 1.8036804089999947, 1.7862446720000023], "vals": [68, 68, 68], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [155, 155, 155]}, "thr": {"times": [1.1576925849999995, 0.9961586850000046, 0.9901058849999984], "vals": [68, 68, 68], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5, 5, 5]}}
{"seed": 72024361, "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [0.6031828969999964, 0.610923446000001, 0.6219801650000107], "vals": [15, 15, 15], "status": [], "nodes": []}, "ind": {"times": [4.460965340999998, 4.299516335999996, 4.5042779109999955], "vals": [15, 15, 15], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [248, 248, 248]}, "thr": {"times": [1.4218315919999966, 1.4813873449999946, 1.5149682310000117], "vals": [15, 15, 15], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72024376, "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [0.7749062489999972, 0.7664035330000019, 0.8020768199999964], "vals": [21, 21, 21], "status": [], "nodes": []}, "ind": {"times": [8.155164100999997, 7.921434807000011, 7.893300199000009], "vals": [21, 21, 21], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [849, 849, 849]}, "thr": {"times": [1.6695667670000063, 1.597171354000011, 1.6310740680000038], "vals": [21, 21, 21], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72024406, "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [1.2878553989999943, 1.1063253110000062, 1.184013042000018], "vals": [33, 33, 33], "status": [], "nodes": []}, "ind": {"times": [10.579865283999993, 10.554463186999996, 10.26379580699998], "vals": [33, 33, 33], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1860, 1860, 1860]}, "thr": {"times": [1.8367807789999944, 1.8648378620000017, 1.9489621929999998], "vals": [33, 33, 33], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [9, 9, 9]}}
{"seed": 72024421, "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [1.3887492169999973, 1.2916046630000153, 1.2345623809999893], "vals": [50, 50, 50], "status": [], "nodes": []}, "ind": {"times": [7.831900723000018, 7.647025455999994, 7.680397970000001], "vals": [50, 50, 50], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [899, 899, 899]}, "thr": {"times": [1.7385740080000005, 1.7367107809999993, 1.6467178599999954], "vals": [50, 50, 50], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72024436, "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [1.2993144970000117, 1.2629110400000059, 1.414012606], "vals": [57, 57, 57], "status": [], "nodes": []}, "ind": {"times": [3.866635782000003, 4.232626718999995, 4.064079966999998], "vals": [57, 57, 57], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [857, 857, 857]}, "thr": {"times": [3.661444695, 3.560258207000004, 3.5231016830000215], "vals": [57, 57, 57], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [9, 9, 9]}}
{"seed": 72524361, "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [1.7126203759999896, 1.6088424810000106, 1.8941861599999754], "vals": [15, 15, 15], "status": [], "nodes": []}, "ind": {"times": [3.46979308600001, 4.010370028000011, 3.3077473440000063], "vals": [15, 15, 15], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [362, 362, 362]}, "thr": {"times": [1.151063726000018, 1.2029537019999736, 1.1798385779999876], "vals": [15, 15, 15], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72524376, "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [1.9571310540000013, 1.7399164290000044, 1.9719642700000009], "vals": [24, 24, 24], "status": [], "nodes": []}, "ind": {"times": [5.264711328000004, 5.196143301999996, 5.227325520000022], "vals": [24, 24, 24], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [368, 368, 368]}, "thr": {"times": [1.531697293999997, 1.4271773159999839, 1.4322121769999967], "vals": [24, 24, 24], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 74044406, "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [17.61271914499997, 16.246802881999997, 16.264637676000007], "vals": [34, 34, 34], "status": [], "nodes": []}, "ind": {"times": [36.06872383800001, 34.50390668199998, 35.76330199199998], "vals": [34, 34, 34], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4745, 4745, 4745]}, "thr": {"times": [14.670097166999994, 14.844586483, 15.593137045999981], "vals": [34, 34, 34], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [7, 7, 7]}}
{"seed": 74044421, "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [15.184511972999985, 15.40145277399995, 15.702491005999946], "vals": [37, 37, 37], "status": [], "nodes": []}, "ind": {"times": [24.19923077599998, 24.622934732000033, 24.331834105999974], "vals": [37, 37, 37], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [931, 931, 931]}, "thr": {"times": [14.721570947999965, 14.812174300000038, 14.977726808000057], "vals": [37, 37, 37], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [9, 9, 9]}}
{"seed": 74044361, "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [7.17942308399995, 7.0979301120000855, 6.877153620000058], "vals": [10, 10, 10], "status": [], "nodes": []}, "ind": {"times": [20.250907510999923, 19.847760171000004, 19.36275463700008], "vals": [10, 10, 10], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1275, 1275, 1275]}, "thr": {"times": [5.99945672399997, 5.863346052999987, 5.731688694000013], "vals": [10, 10, 10], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [7, 7, 7]}}
{"seed": 74044376, "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [11.64145867700006, 11.13689689499995, 11.620218417999922], "vals": [17, 17, 17], "status": [], "nodes": []}, "ind": {"times": [32.95554703899995, 32.85759649600004, 33.44405776799999], "vals": [17, 17, 17], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2944, 2944, 2944]}, "thr": {"times": [4.584989119000056, 4.527368419000027, 4.621211843000083], "vals": [17, 17, 17], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [0, 0, 0]}}
{"seed": 73039421, "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [5.010865403999901, 5.140014896000025, 5.291468634000012], "vals": [35, 35, 35], "status": [], "nodes": []}, "ind": {"times": [22.29378440100004, 22.68021248399998, 22.951311071999953], "vals": [35, 35, 35], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4053, 4053, 4053]}, "thr": {"times": [10.89643281699989, 10.715452530999983, 10.791970325999955], "vals": [35, 35, 35], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5, 5, 5]}}
{"seed": 74044436, "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [13.638758413999994, 13.41081876200019, 12.9818068699999], "vals": [37, 37, 37], "status": [], "nodes": []}, "ind": {"times": [48.92115839499991, 49.195917795000014, 48.75501711600009], "vals": [37, 37, 37], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5016, 5016, 5016]}, "thr": {"times": [7.766283334999912, 8.165314463999948, 7.973983024000063], "vals": [37, 37, 37], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73039406, "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [6.228827679999995, 6.45737340300002, 6.366179855000155], "vals": [34, 34, 34], "status": [], "nodes": []}, "ind": {"times": [3.1822597840000526, 3.3105720379999184, 3.062279285999921], "vals": [34, 34, 34], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [291, 291, 291]}, "thr": {"times": [2.626766926000073, 3.0194349339999462, 2.664353907000077], "vals": [34, 34, 34], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73039376, "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [10.678829908999887, 10.434168974000158, 10.234384796999848], "vals": [23, 23, 23], "status": [], "nodes": []}, "ind": {"times": [14.227526663000162, 14.275446643999885, 14.292098377000002], "vals": [23, 23, 23], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1174, 1174, 1174]}, "thr": {"times": [5.937521419999939, 5.943649845999971, 6.096966694999992], "vals": [23, 23, 23], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73039361, "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [5.790915231000099, 5.996757871999989, 5.653889760999846], "vals": [12, 12, 12], "status": [], "nodes": []}, "ind": {"times": [1.9065968219999831, 1.85051330400006, 1.8164335490000667], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}, "thr": {"times": [2.095851115999949, 1.8083358389999376, 1.8034272630000032], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73039436, "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [8.936332595000067, 8.92754584499994, 8.917044626000006], "vals": [55, 55, 55], "status": [], "nodes": []}, "ind": {"times": [15.420658796999987, 15.135182233000023, 15.558107178], "vals": [55, 55, 55], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1039, 1039, 1039]}, "thr": {"times": [13.858186078000017, 13.205867147999925, 14.082046880000007], "vals": [55, 55, 55], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [14, 14, 14]}}
{"seed": 73034406, "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [10.80930826299982, 9.627750213999889, 9.277290688999983], "vals": [44, 44, 44], "status": [], "nodes": []}, "ind": {"times": [24.314179852999814, 23.12425903799999, 22.917646773999877], "vals": [44, 44, 44], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4318, 4318, 4318]}, "thr": {"times": [6.599455759999955, 7.0595590060002, 6.740262905000009], "vals": [44, 44, 44], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73034421, "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [3.9994471720001457, 4.05999081899995, 4.058496053999988], "vals": [37, 37, 37], "status": [], "nodes": []}, "ind": {"times": [12.133705111999916, 12.394911238000077, 12.046011950000093], "vals": [37, 37, 37], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1911, 1911, 1911]}, "thr": {"times": [7.38535065699989, 7.138720983999974, 7.438276778000045], "vals": [37, 37, 37], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 73034361, "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [7.083302971999956, 6.835004369999979, 7.316685389999975], "vals": [16, 16, 16], "status": [], "nodes": []}, "ind": {"times": [16.416495105999957, 16.99697411399984, 16.676574960000153], "vals": [16, 16, 16], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1552, 1552, 1552]}, "thr": {"times": [2.4299231709999276, 2.3975171160000173, 2.327290445000017], "vals": [16, 16, 16], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5, 5, 5]}}
{"seed": 73034376, "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [3.9901288099999874, 3.830930929000033, 4.249413796999988], "vals": [20, 20, 20], "status": [], "nodes": []}, "ind": {"times": [17.47313466500009, 18.275019548999808, 18.12871161399994], "vals": [20, 20, 20], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2315, 2315, 2315]}, "thr": {"times": [5.697032046000004, 5.614151178999919, 5.771715228999938], "vals": [20, 20, 20], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72524421, "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [2.4881222259998594, 2.387314836999849, 2.420831120999992], "vals": [61, 61, 61], "status": [], "nodes": []}, "ind": {"times": [6.368308206000165, 6.609462960999963, 6.351451189000045], "vals": [61, 61, 61], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [607, 607, 607]}, "thr": {"times": [2.701064858999871, 2.5200225410001167, 2.5638880639999115], "vals": [61, 61, 61], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [7, 7, 7]}}
{"seed": 73034436, "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [4.502907892999929, 4.8705865280001035, 4.54075782599989], "vals": [47, 47, 47], "status": [], "nodes": []}, "ind": {"times": [13.552081154999996, 13.429391635999991, 13.711896246999913], "vals": [47, 47, 47], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1638, 1638, 1638]}, "thr": {"times": [5.915086055999836, 5.824125101000163, 5.954811930999995], "vals": [47, 47, 47], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72524406, "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [2.1829689010000948, 2.2705792750000455, 2.4576918970001316], "vals": [41, 41, 41], "status": [], "nodes": []}, "ind": {"times": [1.9635094309999204, 2.10973568899999, 2.2106031299999813], "vals": [41, 41, 41], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [518, 518, 518]}, "thr": {"times": [3.188031590000037, 3.150126911000143, 3.1417333920001056], "vals": [41, 41, 41], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5, 5, 5]}}
{"seed": 72524436, "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [2.0318993140001567, 2.053491122000196, 2.025545055999828], "vals": [58, 58, 58], "status": [], "nodes": []}, "ind": {"times": [10.112503997999966, 10.136005772999852, 10.108899103000113], "vals": [58, 58, 58], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1534, 1534, 1534]}, "thr": {"times": [3.691566135999892, 3.6239287330001844, 3.510771335000072], "vals": [58, 58, 58], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [10, 10, 10]}}
{"seed": 74049386, "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "alg": {"times": [12.984077232000118, 13.223249454000324, 13.7857265370003], "vals": [19, 19, 19], "status": [], "nodes": []}, "ind": {"times": [37.965970857, 37.955935066000166, 38.63121055900001], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2526, 2526, 2526]}, "thr": {"times": [11.944078772000012, 12.254394417000185, 12.18806338899958], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 75054836, "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "alg": {"times": [24.160276539999813, 23.75223757799995, 23.458351580999988], "vals": [131, 131, 131], "status": [], "nodes": []}, "ind": {"times": [66.55675001099962, 66.54238265499998, 64.89600661900022], "vals": [131, 131, 131], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4857, 4857, 4857]}, "thr": {"times": [45.69160470299994, 45.767302926999946, 45.9546163279997], "vals": [131, 131, 131], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [151, 151, 151]}}
{"seed": 75159565, "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "alg": {"times": [30.300125105000006, 29.46062784300011, 30.21025639599975], "vals": [160, 160, 160], "status": [], "nodes": []}, "ind": {"times": [113.11934327300014, 117.37292248600033, 115.24896741700013], "vals": [160, 160, 160], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [6820, 6820, 6820]}, "thr": {"times": [77.63392336199968, 77.99917030100005, 78.87789936900026], "vals": [160, 160, 160], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [117, 117, 117]}}
{"seed": 75056336, "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "alg": {"times": [51.17277390299978, 48.84930694700006, 48.20449130799989], "vals": [844, 844, 844], "status": [], "nodes": []}, "ind": {"times": [50.02206012500028, 47.683452379999835, 47.06806485199968], "vals": [844, 844, 844], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2940, 2940, 2940]}, "thr": {"times": [100.05801866699994, 96.2079723339998, 97.9044630200001], "vals": [844, 844, 844], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [138, 138, 138]}}
{"seed": 75054636, "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "alg": {"times": [30.673527078000006, 31.09438778399999, 32.077601901999515], "vals": [99, 99, 99], "status": [], "nodes": []}, "ind": {"times": [125.82644415500044, 127.1240002630002, 127.79267052400064], "vals": [99, 99, 99], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [10658, 10658, 10658]}, "thr": {"times": [47.4822004560001, 47.34713565099992, 46.6104520380004], "vals": [99, 99, 99], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [102, 102, 102]}}
{"seed": 74049836, "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "alg": {"times": [23.338108535000174, 23.615294436000113, 23.43485651300034], "vals": [198, 198, 198], "status": [], "nodes": []}, "ind": {"times": [52.28446346999954, 52.75404828800038, 54.45660069099995], "vals": [198, 198, 198], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5965, 5965, 5965]}, "thr": {"times": [22.674240580000514, 21.9564035960002, 22.247384560999308], "vals": [198, 198, 198], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 75055336, "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "alg": {"times": [23.16707712600055, 23.024966782000774, 23.800037887000144], "vals": [280, 280, 280], "status": [], "nodes": []}, "ind": {"times": [10.213729482999952, 9.220957329000157, 9.385614144000101], "vals": [280, 280, 280], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [248, 248, 248]}, "thr": {"times": [55.72572304799996, 54.18567922700004, 53.661426015999496], "vals": [280, 280, 280], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [105, 105, 105]}}
{"seed": 74049636, "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "alg": {"times": [15.888214159999734, 14.855569411000033, 16.61197288099993], "vals": [107, 107, 107], "status": [], "nodes": []}, "ind": {"times": [63.77186484400045, 62.91676292300053, 62.9371035059994], "vals": [107, 107, 107], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [7357, 7357, 7357]}, "thr": {"times": [31.874687665000238, 31.46992020899961, 32.230135481000616], "vals": [107, 107, 107], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 74050336, "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "alg": {"times": [23.405187304999345, 23.672041034999893, 22.199122143999375], "vals": [424, 424, 424], "status": [], "nodes": []}, "ind": {"times": [83.40868434300046, 81.75074039500032, 81.52904314700027], "vals": [424, 424, 424], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [9987, 9987, 9987]}, "thr": {"times": [52.118471681999836, 51.21025027500036, 51.446131403000436], "vals": [424, 424, 424], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [167, 167, 167]}}
{"seed": 74051336, "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "alg": {"times": [14.860867118999522, 15.39025905499966, 15.201618278000751], "vals": [685, 685, 685], "status": [], "nodes": []}, "ind": {"times": [63.36490973599939, 63.279782450999846, 65.19923853800083], "vals": [685, 685, 685], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [7768, 7768, 7768]}, "thr": {"times": [49.38427370499994, 49.93315118400005, 48.78123999499985], "vals": [685, 685, 685], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [448, 448, 448]}}


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/T3_1.jsonl <==
{"seed": 71119090, "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [0.12273669600000003, 0.1110272069999998, 0.08678563399999994], "vals": [20, 20, 20], "status": [], "nodes": []}, "ind": {"times": [0.29102901699999995, 0.25659461799999983, 0.25829231099999994], "vals": [20, 20, 20], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [42, 42, 42]}, "thr": {"times": [0.793481589, 0.7104994549999999, 0.6609793079999999], "vals": [20, 20, 20], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71119105, "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [0.09602976600000002, 0.10354682499999956, 0.09583302600000021], "vals": [38, 38, 38], "status": [], "nodes": []}, "ind": {"times": [0.7286405649999996, 0.7582546589999994, 0.7941813530000008], "vals": [38, 38, 38], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [173, 173, 173]}, "thr": {"times": [0.538289281, 0.6120576040000003, 0.5399911939999997], "vals": [38, 38, 38], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2, 2, 2]}}
{"seed": 71119135, "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [0.19833034700000063, 0.19372740699999902, 0.23905359599999976], "vals": [74, 74, 74], "status": [], "nodes": []}, "ind": {"times": [0.32248867500000067, 0.3460336339999994, 0.33944971599999896], "vals": [74, 74, 74], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [98, 98, 98]}, "thr": {"times": [0.08524611900000068, 0.08310744699999972, 0.1126692209999991], "vals": [74, 74, 74], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71119150, "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [0.14496174299999964, 0.13658819099999953, 0.1417914420000006], "vals": [78, 78, 78], "status": [], "nodes": []}, "ind": {"times": [0.5748797110000012, 0.4815792729999995, 0.45444403599999994], "vals": [78, 78, 78], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [103, 103, 103]}, "thr": {"times": [0.36451447800000025, 0.361486803, 0.3536912680000004], "vals": [78, 78, 78], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71119165, "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [0.15588164700000107, 0.14712896299999834, 0.15029423100000017], "vals": [93, 93, 93], "status": [], "nodes": []}, "ind": {"times": [0.8924895550000009, 0.8956201190000002, 0.9412299289999986], "vals": [93, 93, 93], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [145, 145, 145]}, "thr": {"times": [0.5379160239999994, 0.4981551929999988, 0.504359676], "vals": [93, 93, 93], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71124090, "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [0.20735663399999993, 0.19991122300000086, 0.2091174570000014], "vals": [21, 21, 21], "status": [], "nodes": []}, "ind": {"times": [0.4182236649999993, 0.41826895000000164, 0.41671407000000116], "vals": [21, 21, 21], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}, "thr": {"times": [0.73096855, 0.714997615999998, 0.740205060000001], "vals": [21, 21, 21], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71124105, "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [0.329166199000003, 0.283130921999998, 0.29269034500000046], "vals": [32, 32, 32], "status": [], "nodes": []}, "ind": {"times": [0.7324754749999975, 0.6800964210000018, 0.8867699019999975], "vals": [32, 32, 32], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [208, 208, 208]}, "thr": {"times": [0.8790787249999994, 0.8368414989999984, 1.0823158], "vals": [32, 32, 32], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 71124135, "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [0.5469816290000011, 0.2988985130000046, 0.3413554409999975], "vals": [68, 68, 68], "status": [], "nodes": []}, "ind": {"times": [0.8304278889999992, 0.6637000800000017, 0.6133229329999992], "vals": [68, 68, 68], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [74, 74, 74]}, "thr": {"times": [1.5719207300000022, 1.4881318680000035, 1.4907364020000031], "vals": [68, 68, 68], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [7, 7, 7]}}
{"seed": 71124150, "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [0.23547171599999928, 0.20564797399999435, 0.287034110999997], "vals": [72, 72, 72], "status": [], "nodes": []}, "ind": {"times": [0.616949083999998, 0.6103265289999982, 0.6096575799999968], "vals": [72, 72, 72], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [75, 75, 75]}, "thr": {"times": [1.0047590220000018, 1.0064858400000034, 1.1585986990000023], "vals": [72, 72, 72], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 71124165, "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [0.5045773870000048, 0.48765975699999586, 0.517561354999998], "vals": [102, 102, 102], "status": [], "nodes": []}, "ind": {"times": [0.5465817319999999, 0.542740301000002, 0.5457490559999982], "vals": [102, 102, 102], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [155, 155, 155]}, "thr": {"times": [0.668458839000003, 0.6894410020000024, 0.6558385029999982], "vals": [102, 102, 102], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72129090, "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [1.2225829699999977, 1.2619305310000044, 1.1872820910000002], "vals": [14, 14, 14], "status": [], "nodes": []}, "ind": {"times": [2.5053133599999953, 2.369475814999994, 2.379324382], "vals": [14, 14, 14], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [795, 795, 795]}, "thr": {"times": [0.7255908839999989, 0.7057225159999945, 0.6869056909999998], "vals": [14, 14, 14], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72129105, "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [1.6060011970000048, 1.586001863000007, 1.464362695999995], "vals": [30, 30, 30], "status": [], "nodes": []}, "ind": {"times": [0.8514029680000021, 0.8306859660000043, 0.915600676000011], "vals": [30, 30, 30], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [0, 0, 0]}, "thr": {"times": [2.0742270030000043, 2.081386416000001, 2.242388058000003], "vals": [30, 30, 30], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72129135, "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [1.7749420230000084, 1.8324419710000086, 1.710032843999997], "vals": [43, 43, 43], "status": [], "nodes": []}, "ind": {"times": [7.4990963009999945, 7.443889645000013, 7.903036454000002], "vals": [43, 43, 43], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1170, 1170, 1170]}, "thr": {"times": [2.4210711700000047, 2.5019052250000016, 2.396882973000004], "vals": [43, 43, 43], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72129150, "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [0.9701624789999954, 1.0310448289999954, 1.0558625829999926], "vals": [46, 46, 46], "status": [], "nodes": []}, "ind": {"times": [6.591260513999998, 6.886867479999992, 6.442838238000007], "vals": [46, 46, 46], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [780, 780, 780]}, "thr": {"times": [2.0342181580000016, 1.8763003889999936, 1.9610081149999985], "vals": [46, 46, 46], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72129165, "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [0.9992401310000218, 0.8782740879999835, 0.9294689949999793], "vals": [46, 46, 46], "status": [], "nodes": []}, "ind": {"times": [2.3807660850000048, 2.451710939999998, 2.5196341639999957], "vals": [46, 46, 46], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [305, 305, 305]}, "thr": {"times": [1.9251830299999995, 1.9141166599999906, 1.938729104999993], "vals": [46, 46, 46], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72629090, "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [1.1497090770000113, 1.1296430829999906, 1.172927996999988], "vals": [13, 13, 13], "status": [], "nodes": []}, "ind": {"times": [7.460762260999985, 7.208642617999999, 7.451939987000003], "vals": [13, 13, 13], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [482, 482, 482]}, "thr": {"times": [1.1285130370000047, 1.0783063789999972, 1.0697473570000113], "vals": [13, 13, 13], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72629105, "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [1.6606171990000007, 1.5695593760000008, 1.6770718809999892], "vals": [24, 24, 24], "status": [], "nodes": []}, "ind": {"times": [3.368169944000016, 3.3151395800000216, 3.604202614000002], "vals": [24, 24, 24], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [513, 513, 513]}, "thr": {"times": [2.6560929519999945, 2.5514958250000177, 2.553436457999993], "vals": [24, 24, 24], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 74149135, "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [12.586098528000008, 12.471832511000002, 12.181437982000034], "vals": [29, 29, 29], "status": [], "nodes": []}, "ind": {"times": [55.747142225000005, 55.02224906099997, 54.77654837099999], "vals": [29, 29, 29], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5436, 5436, 5436]}, "thr": {"times": [9.484517877999991, 8.888319508999984, 9.051528022000014], "vals": [29, 29, 29], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4, 4, 4]}}
{"seed": 74149150, "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [16.628999976999978, 16.09917102099996, 16.511876692999977], "vals": [35, 35, 35], "status": [], "nodes": []}, "ind": {"times": [49.72280793600004, 49.506726254, 49.56150104300002], "vals": [35, 35, 35], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [6862, 6862, 6862]}, "thr": {"times": [21.251707939000028, 22.454461536000053, 22.031471059999944], "vals": [35, 35, 35], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [140, 140, 140]}}
{"seed": 74149090, "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [14.113816602000043, 14.905342085999905, 13.982574829999976], "vals": [12, 12, 12], "status": [], "nodes": []}, "ind": {"times": [24.845391976999963, 25.206736159000002, 24.72397671600004], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1310, 1310, 1310]}, "thr": {"times": [3.9066676349999625, 3.931303770999989, 3.8544502779999448], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [0, 0, 0]}}
{"seed": 74149105, "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [7.553288543999997, 7.697654904000046, 7.390502839999954], "vals": [12, 12, 12], "status": [], "nodes": []}, "ind": {"times": [24.154429383999968, 23.919909779000022, 23.868065882999986], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1755, 1755, 1755]}, "thr": {"times": [5.040173073999995, 5.2482217020000235, 5.214266532000011], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73144150, "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [6.198390390999975, 6.419907308000006, 5.883979670000031], "vals": [40, 40, 40], "status": [], "nodes": []}, "ind": {"times": [23.278465149999988, 23.483998315999997, 22.686565477000045], "vals": [40, 40, 40], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2589, 2589, 2589]}, "thr": {"times": [8.956172336999998, 9.120679525000014, 9.25502690799999], "vals": [40, 40, 40], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [10, 10, 10]}}
{"seed": 74149165, "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [11.979367397000033, 12.410231114999988, 11.881610154999862], "vals": [38, 38, 38], "status": [], "nodes": []}, "ind": {"times": [8.41493152299995, 8.86198483599992, 8.788573179999958], "vals": [38, 38, 38], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [674, 674, 674]}, "thr": {"times": [17.452845619000072, 17.65968729700012, 17.102655142000003], "vals": [38, 38, 38], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 73144135, "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [6.358228726999869, 6.367913983000108, 6.252233871000044], "vals": [34, 34, 34], "status": [], "nodes": []}, "ind": {"times": [22.311662024000043, 22.440845121999928, 22.601293379000026], "vals": [34, 34, 34], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2673, 2673, 2673]}, "thr": {"times": [8.11539607199984, 8.130720051000026, 8.518636370999957], "vals": [34, 34, 34], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4, 4, 4]}}
{"seed": 73144105, "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [4.531264662000012, 5.058083527999997, 4.709199430999888], "vals": [17, 17, 17], "status": [], "nodes": []}, "ind": {"times": [13.225402780999957, 13.22500035400003, 12.581847327000105], "vals": [17, 17, 17], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1944, 1944, 1944]}, "thr": {"times": [5.259879038000008, 5.145646396000075, 5.257005864000121], "vals": [17, 17, 17], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 73144090, "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [5.159927770999957, 4.900065961999871, 4.831301077999797], "vals": [12, 12, 12], "status": [], "nodes": []}, "ind": {"times": [13.128966901000013, 13.240896014999862, 13.334341212000027], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [906, 906, 906]}, "thr": {"times": [2.633611177000148, 2.482744012000012, 2.4084805640000013], "vals": [12, 12, 12], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73144165, "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [5.6207221020001725, 6.37547164800003, 5.393414360999941], "vals": [43, 43, 43], "status": [], "nodes": []}, "ind": {"times": [26.999398636000024, 27.051887292999936, 25.77173657000003], "vals": [43, 43, 43], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3626, 3626, 3626]}, "thr": {"times": [17.08359048000011, 17.11635400199998, 16.931604637999953], "vals": [43, 43, 43], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [142, 142, 142]}}
{"seed": 73139135, "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [4.5392458849999, 4.2951568329999645, 4.269058493000102], "vals": [36, 36, 36], "status": [], "nodes": []}, "ind": {"times": [15.808197825999969, 15.578893182000002, 15.481020295000008], "vals": [36, 36, 36], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2173, 2173, 2173]}, "thr": {"times": [9.032418539000219, 8.994844075999936, 9.205687582999872], "vals": [36, 36, 36], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 73139150, "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [4.206677711000111, 4.019403953999927, 4.249962446999916], "vals": [45, 45, 45], "status": [], "nodes": []}, "ind": {"times": [25.835448830000132, 26.174939067999958, 25.491354015999832], "vals": [45, 45, 45], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3620, 3620, 3620]}, "thr": {"times": [5.949034565000147, 5.682252571999925, 5.647437308999997], "vals": [45, 45, 45], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73139090, "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "alg": {"times": [3.1346631369999614, 2.9804927049999606, 3.028066287999991], "vals": [13, 13, 13], "status": [], "nodes": []}, "ind": {"times": [3.1696448789998612, 3.0644248620001235, 3.1689113369998267], "vals": [13, 13, 13], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [306, 306, 306]}, "thr": {"times": [3.1699150439999357, 2.974230180999939, 3.096084375999908], "vals": [13, 13, 13], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 73139105, "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "alg": {"times": [3.382559103999938, 3.3528082339998946, 3.5196709659999215], "vals": [19, 19, 19], "status": [], "nodes": []}, "ind": {"times": [2.261234682000122, 2.404681288999882, 2.5780506789999436], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}, "thr": {"times": [6.730719100999977, 6.719521128999986, 6.643961534000027], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 72629150, "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "alg": {"times": [0.7964014399999542, 0.8657530860000406, 0.8010177050000493], "vals": [33, 33, 33], "status": [], "nodes": []}, "ind": {"times": [6.713234846999967, 6.638449173000026, 6.840872954000133], "vals": [33, 33, 33], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1219, 1219, 1219]}, "thr": {"times": [4.581662680999898, 4.356075889999829, 4.572751186000005], "vals": [33, 33, 33], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5, 5, 5]}}
{"seed": 73139165, "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [3.646743517999994, 3.4630477629998495, 3.479550935000134], "vals": [45, 45, 45], "status": [], "nodes": []}, "ind": {"times": [17.993734052000036, 17.91503563299989, 17.63774310199983], "vals": [45, 45, 45], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2132, 2132, 2132]}, "thr": {"times": [9.7940339270001, 9.63851865300012, 10.175406848999955], "vals": [45, 45, 45], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 72629135, "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "alg": {"times": [1.762536303999923, 1.828176219999932, 1.6435494320000998], "vals": [39, 39, 39], "status": [], "nodes": []}, "ind": {"times": [7.505922798000029, 7.587893465999969, 7.214757638999799], "vals": [39, 39, 39], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1285, 1285, 1285]}, "thr": {"times": [1.8418169960000341, 1.9138217869999608, 1.84349833400006], "vals": [39, 39, 39], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 72629165, "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "alg": {"times": [2.1265957979999257, 2.222269087000086, 2.1062518119999822], "vals": [59, 59, 59], "status": [], "nodes": []}, "ind": {"times": [10.995916077000174, 10.877913748999845, 10.788749658000143], "vals": [59, 59, 59], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [2107, 2107, 2107]}, "thr": {"times": [3.317644070000142, 3.150247029999946, 3.227858064999964], "vals": [59, 59, 59], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 74154115, "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "alg": {"times": [15.137912366000137, 13.89884094099989, 14.049421484999584], "vals": [21, 21, 21], "status": [], "nodes": []}, "ind": {"times": [9.940703156999916, 9.974230832000103, 9.504771430999881], "vals": [21, 21, 21], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}, "thr": {"times": [9.134057656999857, 9.381785877999846, 9.524646138000207], "vals": [21, 21, 21], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 75054386, "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "alg": {"times": [28.394333449999976, 27.925952162999693, 27.913950241999828], "vals": [19, 19, 19], "status": [], "nodes": []}, "ind": {"times": [21.227038101999824, 20.690589973999977, 20.718750006999926], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [972, 972, 972]}, "thr": {"times": [13.490372565000143, 13.126740460999827, 13.61910951200025], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [13, 13, 13]}}
{"seed": 75159115, "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "alg": {"times": [24.593828623999798, 22.787987285000327, 22.954134330000215], "vals": [19, 19, 19], "status": [], "nodes": []}, "ind": {"times": [63.80706172800001, 64.89048023899977, 63.5870122690003], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4254, 4254, 4254]}, "thr": {"times": [15.161342668000088, 15.35871638899971, 16.060451343000295], "vals": [19, 19, 19], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3, 3, 3]}}
{"seed": 75161065, "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "alg": {"times": [30.993030651000026, 32.2349523339999, 32.90963254300004], "vals": [596, 596, 596], "status": [], "nodes": []}, "ind": {"times": [71.4259185359997, 72.79127638399996, 74.21338615099967], "vals": [596, 596, 596], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5753, 5753, 5753]}, "thr": {"times": [26.94952679700009, 26.129499101999954, 26.64786733899973], "vals": [596, 596, 596], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [1, 1, 1]}}
{"seed": 75159365, "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "alg": {"times": [39.46340626500023, 39.716834756000026, 40.058562575999986], "vals": [117, 117, 117], "status": [], "nodes": []}, "ind": {"times": [70.63979667600006, 71.13746907399991, 71.0816468500002], "vals": [117, 117, 117], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [3474, 3474, 3474]}, "thr": {"times": [40.964726559000155, 41.35972455599995, 39.17449313299994], "vals": [117, 117, 117], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [132, 132, 132]}}
{"seed": 74154565, "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "alg": {"times": [16.316850840999905, 16.120857413000067, 15.626625085000342], "vals": [182, 182, 182], "status": [], "nodes": []}, "ind": {"times": [56.281294073000026, 56.35720167999989, 56.27634826800022], "vals": [182, 182, 182], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5434, 5434, 5434]}, "thr": {"times": [40.75090159000001, 40.21443599500026, 40.55262369299999], "vals": [182, 182, 182], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [184, 184, 184]}}
{"seed": 75160065, "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "alg": {"times": [30.382191679999778, 29.44716016600023, 30.408061999999518], "vals": [322, 322, 322], "status": [], "nodes": []}, "ind": {"times": [90.83034290200021, 92.7633207619997, 92.74705593300041], "vals": [322, 322, 322], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [5915, 5915, 5915]}, "thr": {"times": [62.553951964000134, 65.18649663900032, 63.82651474799968], "vals": [322, 322, 322], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [162, 162, 162]}}
{"seed": 74154365, "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "alg": {"times": [12.766389811999943, 12.73329453199949, 12.453295717999936], "vals": [111, 111, 111], "status": [], "nodes": []}, "ind": {"times": [62.427048283999284, 59.2339303079998, 60.44721201399989], "vals": [111, 111, 111], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [4351, 4351, 4351]}, "thr": {"times": [28.538442625000243, 28.14196702299978, 28.101319221000267], "vals": [111, 111, 111], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [71, 71, 71]}}
{"seed": 74155065, "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "alg": {"times": [25.048933963999843, 23.328541042000325, 23.603047169999627], "vals": [459, 459, 459], "status": [], "nodes": []}, "ind": {"times": [184.5886147759993, 184.63451442899986, 182.9254902570001], "vals": [459, 459, 459], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [24840, 24840, 24840]}, "thr": {"times": [39.8390544089998, 39.89348092199998, 39.693156628], "vals": [459, 459, 459], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [136, 136, 136]}}
{"seed": 74156065, "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "alg": {"times": [21.505559048000578, 20.740064784000424, 21.965615991999584], "vals": [866, 866, 866], "status": [], "nodes": []}, "ind": {"times": [90.94787082099992, 90.07703598699936, 90.6649006509997], "vals": [866, 866, 866], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [9672, 9672, 9672]}, "thr": {"times": [50.70963870000014, 48.01600504599992, 48.11303017999944], "vals": [866, 866, 866], "status": ["Optimal", "Optimal", "Optimal"], "nodes": [254, 254, 254]}}


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/V0.jsonl <==
{"r": 0, "m": 8, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 4, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 6, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 8, "m": 3, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 10, "m": 6, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 12, "m": 5, "n": 4, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 14, "m": 2, "n": 6, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 16, "m": 4, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 18, "m": 3, "n": 2, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 20, "m": 7, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 22, "m": 3, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 24, "m": 7, "n": 5, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 26, "m": 7, "n": 3, "hi": 100, "alg": 217, "ind": 217, "ind_st": "Optimal", "thr": 217, "thr_st": "Optimal"}
{"r": 28, "m": 2, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 30, "m": 6, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 32, "m": 2, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 34, "m": 6, "n": 4, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 36, "m": 4, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 38, "m": 7, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 40, "m": 5, "n": 6, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 42, "m": 7, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 44, "m": 5, "n": 6, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 46, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 48, "m": 6, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 50, "m": 5, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 52, "m": 4, "n": 2, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 54, "m": 3, "n": 5, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 56, "m": 8, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 58, "m": 6, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 60, "m": 4, "n": 4, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 62, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 64, "m": 5, "n": 2, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 66, "m": 2, "n": 4, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 68, "m": 7, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 70, "m": 2, "n": 4, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 72, "m": 2, "n": 8, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 74, "m": 8, "n": 6, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 76, "m": 4, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 78, "m": 8, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 80, "m": 4, "n": 5, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 82, "m": 3, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 84, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 86, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 88, "m": 5, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 90, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 92, "m": 5, "n": 6, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 94, "m": 6, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 96, "m": 4, "n": 4, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 98, "m": 4, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 100, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 102, "m": 3, "n": 7, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 104, "m": 2, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 106, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 108, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 110, "m": 5, "n": 8, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 112, "m": 5, "n": 8, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 114, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 116, "m": 8, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 118, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 120, "m": 6, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 122, "m": 6, "n": 3, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 124, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 126, "m": 6, "n": 2, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 128, "m": 8, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 130, "m": 6, "n": 5, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 132, "m": 5, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 134, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 136, "m": 6, "n": 5, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 138, "m": 3, "n": 5, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 140, "m": 8, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 142, "m": 6, "n": 7, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 144, "m": 5, "n": 2, "hi": 20, "alg": 47, "ind": 47, "ind_st": "Optimal", "thr": 47, "thr_st": "Optimal"}
{"r": 146, "m": 3, "n": 3, "hi": 100, "alg": 177, "ind": 177, "ind_st": "Optimal", "thr": 177, "thr_st": "Optimal"}
{"r": 148, "m": 5, "n": 7, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 150, "m": 8, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 152, "m": 8, "n": 5, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 154, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 156, "m": 5, "n": 5, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 158, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 160, "m": 2, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 162, "m": 2, "n": 7, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 164, "m": 2, "n": 7, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 166, "m": 3, "n": 7, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 168, "m": 7, "n": 2, "hi": 100, "alg": 200, "ind": 200, "ind_st": "Optimal", "thr": 200, "thr_st": "Optimal"}
{"r": 170, "m": 8, "n": 4, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 172, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 174, "m": 8, "n": 2, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 176, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 178, "m": 2, "n": 6, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 180, "m": 3, "n": 2, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 182, "m": 5, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 184, "m": 4, "n": 2, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 186, "m": 4, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 188, "m": 8, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 190, "m": 2, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 192, "m": 4, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 194, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 196, "m": 7, "n": 6, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 198, "m": 2, "n": 6, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 200, "m": 2, "n": 3, "hi": 100, "alg": 206, "ind": 206, "ind_st": "Optimal", "thr": 206, "thr_st": "Optimal"}
{"r": 202, "m": 8, "n": 5, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 204, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 206, "m": 2, "n": 2, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 208, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 210, "m": 5, "n": 2, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 212, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 214, "m": 6, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 216, "m": 8, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 218, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 220, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 222, "m": 8, "n": 2, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 224, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 226, "m": 5, "n": 2, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 228, "m": 8, "n": 7, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 230, "m": 7, "n": 3, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 232, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 234, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 236, "m": 7, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 238, "m": 8, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 240, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 242, "m": 4, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 244, "m": 8, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 246, "m": 2, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 248, "m": 8, "n": 5, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 250, "m": 5, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 252, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 254, "m": 4, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 256, "m": 5, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 258, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 260, "m": 3, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 262, "m": 4, "n": 8, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 264, "m": 6, "n": 8, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 266, "m": 2, "n": 6, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 268, "m": 8, "n": 6, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 270, "m": 8, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 272, "m": 5, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 274, "m": 3, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 276, "m": 4, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 278, "m": 4, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 280, "m": 4, "n": 5, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 282, "m": 7, "n": 2, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 284, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 286, "m": 5, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 288, "m": 8, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 290, "m": 6, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 292, "m": 8, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 294, "m": 3, "n": 2, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 296, "m": 2, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 298, "m": 3, "n": 6, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 300, "m": 6, "n": 4, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 302, "m": 6, "n": 6, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 304, "m": 3, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 306, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 308, "m": 3, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 310, "m": 6, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 312, "m": 7, "n": 3, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 314, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 316, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 318, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 320, "m": 5, "n": 6, "hi": 100, "alg": 73, "ind": 73, "ind_st": "Optimal", "thr": 73, "thr_st": "Optimal"}
{"r": 322, "m": 8, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 324, "m": 6, "n": 3, "hi": 100, "alg": 240, "ind": 240, "ind_st": "Optimal", "thr": 240, "thr_st": "Optimal"}
{"r": 326, "m": 2, "n": 5, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 328, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 330, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 332, "m": 3, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 334, "m": 3, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 336, "m": 2, "n": 8, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 338, "m": 2, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 340, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 342, "m": 2, "n": 3, "hi": 100, "alg": 191, "ind": 191, "ind_st": "Optimal", "thr": 191, "thr_st": "Optimal"}
{"r": 344, "m": 5, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 346, "m": 6, "n": 3, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 348, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 350, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 352, "m": 4, "n": 3, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 354, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 356, "m": 7, "n": 2, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 358, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 360, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 362, "m": 8, "n": 6, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 364, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 366, "m": 2, "n": 5, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 368, "m": 5, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 370, "m": 2, "n": 7, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 372, "m": 2, "n": 7, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 374, "m": 4, "n": 3, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 376, "m": 7, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 378, "m": 2, "n": 4, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 380, "m": 3, "n": 4, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 382, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 384, "m": 7, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 386, "m": 6, "n": 4, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 388, "m": 8, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 390, "m": 6, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 392, "m": 6, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 394, "m": 3, "n": 3, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 396, "m": 2, "n": 4, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 398, "m": 5, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 400, "m": 4, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 402, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 404, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 406, "m": 5, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 408, "m": 8, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 410, "m": 3, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 412, "m": 4, "n": 8, "hi": 100, "alg": 68, "ind": 68, "ind_st": "Optimal", "thr": 68, "thr_st": "Optimal"}
{"r": 414, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 416, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 418, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 420, "m": 2, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 422, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 424, "m": 6, "n": 5, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 426, "m": 3, "n": 4, "hi": 100, "alg": 64, "ind": 64, "ind_st": "Optimal", "thr": 64, "thr_st": "Optimal"}
{"r": 428, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 430, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 432, "m": 6, "n": 7, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 434, "m": 4, "n": 2, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 436, "m": 5, "n": 5, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 438, "m": 3, "n": 6, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 440, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 442, "m": 4, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 444, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 446, "m": 8, "n": 5, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 448, "m": 4, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 450, "m": 2, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 452, "m": 4, "n": 4, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 454, "m": 4, "n": 6, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 456, "m": 7, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 458, "m": 2, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 460, "m": 4, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 462, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 464, "m": 4, "n": 3, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 466, "m": 2, "n": 2, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 468, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 470, "m": 2, "n": 7, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 472, "m": 3, "n": 3, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 474, "m": 2, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 476, "m": 5, "n": 7, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 478, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 480, "m": 5, "n": 6, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 482, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 484, "m": 6, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 486, "m": 3, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 488, "m": 2, "n": 6, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 490, "m": 7, "n": 5, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 492, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 494, "m": 7, "n": 6, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 496, "m": 7, "n": 5, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 498, "m": 5, "n": 5, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 500, "m": 8, "n": 5, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 502, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 504, "m": 5, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 506, "m": 8, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 508, "m": 6, "n": 8, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 510, "m": 7, "n": 8, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 512, "m": 2, "n": 8, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 514, "m": 4, "n": 2, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 516, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 518, "m": 8, "n": 4, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 520, "m": 2, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 522, "m": 2, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 524, "m": 3, "n": 2, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 526, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 528, "m": 8, "n": 2, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 530, "m": 4, "n": 2, "hi": 100, "alg": 182, "ind": 182, "ind_st": "Optimal", "thr": 182, "thr_st": "Optimal"}
{"r": 532, "m": 3, "n": 7, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 534, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 536, "m": 7, "n": 3, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 538, "m": 4, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 540, "m": 6, "n": 6, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 542, "m": 5, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 544, "m": 7, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 546, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 548, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 550, "m": 8, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 552, "m": 2, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 554, "m": 6, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 556, "m": 7, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 558, "m": 5, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 560, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 562, "m": 7, "n": 4, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 564, "m": 4, "n": 3, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 566, "m": 8, "n": 5, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 568, "m": 2, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 570, "m": 2, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 572, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 574, "m": 4, "n": 6, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 576, "m": 8, "n": 7, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 578, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 580, "m": 6, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 582, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 584, "m": 6, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 586, "m": 7, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 588, "m": 7, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 590, "m": 2, "n": 2, "hi": 100, "alg": 58, "ind": 58, "ind_st": "Optimal", "thr": 58, "thr_st": "Optimal"}
{"r": 592, "m": 2, "n": 5, "hi": 100, "alg": 187, "ind": 187, "ind_st": "Optimal", "thr": 187, "thr_st": "Optimal"}
{"r": 594, "m": 3, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 596, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 598, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 600, "m": 4, "n": 4, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 602, "m": 5, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 604, "m": 2, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 606, "m": 7, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 608, "m": 3, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 610, "m": 5, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 612, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 614, "m": 4, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 616, "m": 2, "n": 7, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 618, "m": 5, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 620, "m": 3, "n": 5, "hi": 100, "alg": 62, "ind": 62, "ind_st": "Optimal", "thr": 62, "thr_st": "Optimal"}
{"r": 622, "m": 4, "n": 2, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 624, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 626, "m": 4, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 628, "m": 5, "n": 2, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 630, "m": 5, "n": 3, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 632, "m": 4, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 634, "m": 3, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 636, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 638, "m": 7, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 640, "m": 2, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 642, "m": 7, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 644, "m": 5, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 646, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 648, "m": 7, "n": 3, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 650, "m": 4, "n": 7, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 652, "m": 3, "n": 6, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 654, "m": 7, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 656, "m": 7, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 658, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 660, "m": 2, "n": 7, "hi": 100, "alg": 70, "ind": 70, "ind_st": "Optimal", "thr": 70, "thr_st": "Optimal"}
{"r": 662, "m": 7, "n": 2, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 664, "m": 8, "n": 7, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 666, "m": 5, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 668, "m": 5, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 670, "m": 6, "n": 4, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 672, "m": 2, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 674, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 676, "m": 2, "n": 8, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 678, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 680, "m": 6, "n": 5, "hi": 100, "alg": 73, "ind": 73, "ind_st": "Optimal", "thr": 73, "thr_st": "Optimal"}
{"r": 682, "m": 6, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 684, "m": 5, "n": 7, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 686, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 688, "m": 8, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 690, "m": 4, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 692, "m": 8, "n": 2, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 694, "m": 7, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 696, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 698, "m": 8, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 700, "m": 3, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 702, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 704, "m": 8, "n": 6, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 706, "m": 6, "n": 4, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 708, "m": 2, "n": 8, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 710, "m": 5, "n": 7, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 712, "m": 4, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 714, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 716, "m": 3, "n": 5, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 718, "m": 4, "n": 8, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 720, "m": 7, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 722, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 724, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 726, "m": 4, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 728, "m": 2, "n": 5, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 730, "m": 4, "n": 2, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 732, "m": 7, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 734, "m": 7, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 736, "m": 4, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 738, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 740, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 742, "m": 5, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 744, "m": 4, "n": 8, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 746, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 748, "m": 2, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 750, "m": 4, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 752, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 754, "m": 3, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 756, "m": 5, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 758, "m": 4, "n": 2, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 760, "m": 3, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 762, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 764, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 766, "m": 4, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 768, "m": 2, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 770, "m": 5, "n": 3, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 772, "m": 2, "n": 8, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 774, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 776, "m": 5, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 778, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 780, "m": 3, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 782, "m": 7, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 784, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 786, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 788, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 790, "m": 7, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 792, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 794, "m": 4, "n": 3, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 796, "m": 6, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 798, "m": 5, "n": 4, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 800, "m": 7, "n": 5, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 802, "m": 6, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 804, "m": 5, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 806, "m": 5, "n": 2, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 808, "m": 4, "n": 5, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 810, "m": 7, "n": 8, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 812, "m": 2, "n": 5, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 814, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 816, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 818, "m": 5, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 820, "m": 3, "n": 4, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 822, "m": 2, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 824, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 826, "m": 6, "n": 8, "hi": 100, "alg": 70, "ind": 70, "ind_st": "Optimal", "thr": 70, "thr_st": "Optimal"}
{"r": 828, "m": 3, "n": 3, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 830, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 832, "m": 7, "n": 7, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 834, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 836, "m": 5, "n": 2, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 838, "m": 6, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 840, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 842, "m": 2, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 844, "m": 7, "n": 8, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 846, "m": 2, "n": 2, "hi": 20, "alg": 55, "ind": 55, "ind_st": "Optimal", "thr": 55, "thr_st": "Optimal"}
{"r": 848, "m": 8, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 850, "m": 8, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 852, "m": 8, "n": 8, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 854, "m": 8, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 856, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 858, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 860, "m": 3, "n": 3, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 862, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 864, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 866, "m": 2, "n": 3, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 868, "m": 5, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 870, "m": 3, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 872, "m": 6, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 874, "m": 6, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 876, "m": 7, "n": 2, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 878, "m": 8, "n": 6, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 880, "m": 2, "n": 2, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 882, "m": 2, "n": 7, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 884, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 886, "m": 3, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 888, "m": 2, "n": 5, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 890, "m": 2, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 892, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 894, "m": 5, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 896, "m": 3, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 898, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 900, "m": 6, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 902, "m": 4, "n": 7, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 904, "m": 7, "n": 6, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 906, "m": 2, "n": 4, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 908, "m": 7, "n": 2, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 910, "m": 6, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 912, "m": 6, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 914, "m": 2, "n": 4, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 916, "m": 7, "n": 6, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 918, "m": 8, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 920, "m": 6, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 922, "m": 2, "n": 6, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 924, "m": 6, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 926, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 928, "m": 4, "n": 5, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 930, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 932, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 934, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 936, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 938, "m": 5, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 940, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 942, "m": 5, "n": 3, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 944, "m": 2, "n": 4, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 946, "m": 2, "n": 7, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 948, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 950, "m": 3, "n": 3, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 952, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 954, "m": 3, "n": 6, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 956, "m": 7, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 958, "m": 4, "n": 6, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 960, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 962, "m": 4, "n": 6, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 964, "m": 8, "n": 8, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 966, "m": 2, "n": 4, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 968, "m": 8, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 970, "m": 8, "n": 4, "hi": 100, "alg": 235, "ind": 235, "ind_st": "Optimal", "thr": 235, "thr_st": "Optimal"}
{"r": 972, "m": 7, "n": 2, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 974, "m": 4, "n": 6, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 976, "m": 8, "n": 4, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 978, "m": 6, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 980, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 982, "m": 6, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 984, "m": 8, "n": 7, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 986, "m": 2, "n": 2, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 988, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 990, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 992, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 994, "m": 3, "n": 8, "hi": 100, "alg": 176, "ind": 176, "ind_st": "Optimal", "thr": 176, "thr_st": "Optimal"}
{"r": 996, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 998, "m": 3, "n": 5, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1000, "m": 8, "n": 5, "hi": 100, "alg": 187, "ind": 187, "ind_st": "Optimal", "thr": 187, "thr_st": "Optimal"}
{"r": 1002, "m": 6, "n": 6, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1004, "m": 5, "n": 2, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1006, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1008, "m": 6, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1010, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1012, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1014, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1016, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1018, "m": 5, "n": 7, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1020, "m": 2, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1022, "m": 3, "n": 5, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 1024, "m": 8, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1026, "m": 2, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1028, "m": 5, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1030, "m": 2, "n": 5, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1032, "m": 5, "n": 7, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 1034, "m": 8, "n": 2, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 1036, "m": 5, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1038, "m": 2, "n": 2, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1040, "m": 4, "n": 3, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 1042, "m": 3, "n": 3, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1044, "m": 8, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1046, "m": 5, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1048, "m": 4, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1050, "m": 4, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1052, "m": 3, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1054, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1056, "m": 2, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1058, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1060, "m": 3, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1062, "m": 2, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1064, "m": 3, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1066, "m": 5, "n": 6, "hi": 100, "alg": 87, "ind": 87, "ind_st": "Optimal", "thr": 87, "thr_st": "Optimal"}
{"r": 1068, "m": 5, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1070, "m": 4, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1072, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1074, "m": 8, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1076, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1078, "m": 2, "n": 3, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1080, "m": 8, "n": 5, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1082, "m": 3, "n": 8, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 1084, "m": 7, "n": 2, "hi": 100, "alg": 74, "ind": 74, "ind_st": "Optimal", "thr": 74, "thr_st": "Optimal"}
{"r": 1086, "m": 8, "n": 6, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1088, "m": 6, "n": 7, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 1090, "m": 5, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1092, "m": 6, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1094, "m": 6, "n": 8, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 1096, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1098, "m": 3, "n": 4, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1100, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1102, "m": 7, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1104, "m": 4, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1106, "m": 5, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1108, "m": 3, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 1110, "m": 5, "n": 3, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 1112, "m": 4, "n": 2, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1114, "m": 6, "n": 4, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1116, "m": 8, "n": 6, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1118, "m": 3, "n": 7, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 1120, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1122, "m": 5, "n": 8, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1124, "m": 2, "n": 4, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1126, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1128, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1130, "m": 6, "n": 4, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 1132, "m": 6, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1134, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1136, "m": 2, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1138, "m": 4, "n": 8, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1140, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1142, "m": 2, "n": 3, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1144, "m": 6, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1146, "m": 7, "n": 5, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1148, "m": 5, "n": 4, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1150, "m": 3, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1152, "m": 6, "n": 6, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1154, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1156, "m": 6, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1158, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1160, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1162, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1164, "m": 3, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1166, "m": 7, "n": 2, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 1168, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1170, "m": 2, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1172, "m": 6, "n": 8, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 1174, "m": 3, "n": 5, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1176, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1178, "m": 6, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1180, "m": 5, "n": 7, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1182, "m": 7, "n": 3, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 1184, "m": 6, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1186, "m": 4, "n": 4, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 1188, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1190, "m": 5, "n": 6, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1192, "m": 7, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1194, "m": 7, "n": 4, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 1196, "m": 3, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1198, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1200, "m": 4, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1202, "m": 4, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1204, "m": 5, "n": 7, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1206, "m": 4, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1208, "m": 2, "n": 2, "hi": 100, "alg": 217, "ind": 217, "ind_st": "Optimal", "thr": 217, "thr_st": "Optimal"}
{"r": 1210, "m": 2, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1212, "m": 8, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1214, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1216, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1218, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1220, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1222, "m": 6, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1224, "m": 2, "n": 3, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1226, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1228, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1230, "m": 6, "n": 8, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1232, "m": 6, "n": 3, "hi": 100, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 1234, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1236, "m": 6, "n": 5, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 1238, "m": 2, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1240, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1242, "m": 2, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1244, "m": 4, "n": 6, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 1246, "m": 3, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1248, "m": 6, "n": 7, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 1250, "m": 3, "n": 5, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 1252, "m": 8, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1254, "m": 5, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1256, "m": 6, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1258, "m": 3, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1260, "m": 2, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 1262, "m": 3, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1264, "m": 2, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1266, "m": 7, "n": 3, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1268, "m": 2, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1270, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1272, "m": 3, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1274, "m": 2, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1276, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1278, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1280, "m": 7, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1282, "m": 2, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1284, "m": 5, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1286, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1288, "m": 8, "n": 7, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1290, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1292, "m": 5, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1294, "m": 4, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1296, "m": 5, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1298, "m": 3, "n": 4, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 1300, "m": 4, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1302, "m": 8, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1304, "m": 5, "n": 4, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1306, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1308, "m": 5, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1310, "m": 3, "n": 6, "hi": 100, "alg": 170, "ind": 170, "ind_st": "Optimal", "thr": 170, "thr_st": "Optimal"}
{"r": 1312, "m": 6, "n": 8, "hi": 100, "alg": 59, "ind": 59, "ind_st": "Optimal", "thr": 59, "thr_st": "Optimal"}
{"r": 1314, "m": 5, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1316, "m": 3, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 1318, "m": 8, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1320, "m": 3, "n": 3, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 1322, "m": 5, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1324, "m": 5, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1326, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1328, "m": 3, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1330, "m": 4, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1332, "m": 2, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1334, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1336, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1338, "m": 8, "n": 8, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1340, "m": 4, "n": 8, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1342, "m": 8, "n": 2, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1344, "m": 5, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1346, "m": 4, "n": 7, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 1348, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1350, "m": 5, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1352, "m": 4, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1354, "m": 6, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1356, "m": 3, "n": 8, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1358, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1360, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1362, "m": 8, "n": 2, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1364, "m": 8, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1366, "m": 6, "n": 3, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1368, "m": 3, "n": 3, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 1370, "m": 7, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1372, "m": 7, "n": 2, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 1374, "m": 2, "n": 7, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1376, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1378, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1380, "m": 7, "n": 6, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 1382, "m": 7, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1384, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1386, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1388, "m": 6, "n": 8, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1390, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1392, "m": 4, "n": 8, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1394, "m": 5, "n": 3, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1396, "m": 2, "n": 5, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 1398, "m": 4, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1400, "m": 3, "n": 7, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1402, "m": 6, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1404, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal", "thr_nopresolve": 11}
{"r": 1406, "m": 3, "n": 6, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1408, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1410, "m": 4, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1412, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1414, "m": 8, "n": 3, "hi": 100, "alg": 167, "ind": 167, "ind_st": "Optimal", "thr": 167, "thr_st": "Optimal"}
{"r": 1416, "m": 2, "n": 7, "hi": 100, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 1418, "m": 8, "n": 2, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1420, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1422, "m": 3, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1424, "m": 2, "n": 5, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 1426, "m": 2, "n": 8, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 1428, "m": 6, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1430, "m": 8, "n": 4, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 1432, "m": 5, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1434, "m": 2, "n": 5, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1436, "m": 8, "n": 4, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 1438, "m": 5, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1440, "m": 3, "n": 8, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 1442, "m": 7, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1444, "m": 7, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1446, "m": 4, "n": 2, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 1448, "m": 5, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1450, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1452, "m": 4, "n": 2, "hi": 100, "alg": 242, "ind": 242, "ind_st": "Optimal", "thr": 242, "thr_st": "Optimal"}
{"r": 1454, "m": 7, "n": 4, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 1456, "m": 5, "n": 3, "hi": 100, "alg": 215, "ind": 215, "ind_st": "Optimal", "thr": 215, "thr_st": "Optimal"}
{"r": 1458, "m": 3, "n": 3, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 1460, "m": 7, "n": 5, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1462, "m": 4, "n": 7, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1464, "m": 4, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1466, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1468, "m": 8, "n": 8, "hi": 100, "alg": 64, "ind": 64, "ind_st": "Optimal", "thr": 64, "thr_st": "Optimal"}
{"r": 1470, "m": 7, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1472, "m": 3, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 1474, "m": 2, "n": 5, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 1476, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1478, "m": 6, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1480, "m": 7, "n": 7, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 1482, "m": 2, "n": 7, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 1484, "m": 3, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1486, "m": 8, "n": 5, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1488, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1490, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1492, "m": 6, "n": 3, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1494, "m": 3, "n": 2, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1496, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1498, "m": 3, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1500, "m": 4, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1502, "m": 3, "n": 6, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 1504, "m": 5, "n": 6, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1506, "m": 3, "n": 5, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 1508, "m": 4, "n": 6, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 1510, "m": 5, "n": 5, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1512, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1514, "m": 2, "n": 3, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 1516, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1518, "m": 3, "n": 5, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 1520, "m": 5, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1522, "m": 6, "n": 3, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1524, "m": 2, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1526, "m": 6, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1528, "m": 4, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1530, "m": 2, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1532, "m": 8, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1534, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1536, "m": 2, "n": 4, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1538, "m": 4, "n": 8, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 1540, "m": 2, "n": 4, "hi": 100, "alg": 223, "ind": 223, "ind_st": "Optimal", "thr": 223, "thr_st": "Optimal"}
{"r": 1542, "m": 4, "n": 7, "hi": 100, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 1544, "m": 3, "n": 7, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 1546, "m": 3, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1548, "m": 3, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 1550, "m": 6, "n": 2, "hi": 100, "alg": 223, "ind": 223, "ind_st": "Optimal", "thr": 223, "thr_st": "Optimal"}
{"r": 1552, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1554, "m": 5, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1556, "m": 4, "n": 6, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 1558, "m": 3, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 1560, "m": 7, "n": 5, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 1562, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1564, "m": 2, "n": 2, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1566, "m": 2, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1568, "m": 5, "n": 5, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1570, "m": 2, "n": 2, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 1572, "m": 7, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1574, "m": 5, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1576, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1578, "m": 5, "n": 4, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 1580, "m": 8, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1582, "m": 3, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1584, "m": 8, "n": 4, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1586, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1588, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1590, "m": 2, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1592, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1594, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1596, "m": 2, "n": 4, "hi": 100, "alg": 215, "ind": 215, "ind_st": "Optimal", "thr": 215, "thr_st": "Optimal"}
{"r": 1598, "m": 5, "n": 5, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1600, "m": 2, "n": 4, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 1602, "m": 8, "n": 4, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1604, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1606, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1608, "m": 3, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1610, "m": 4, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1612, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1614, "m": 3, "n": 3, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1616, "m": 6, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1618, "m": 7, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1620, "m": 2, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1622, "m": 5, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1624, "m": 3, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1626, "m": 4, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1628, "m": 2, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1630, "m": 2, "n": 4, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1632, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1634, "m": 8, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1636, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1638, "m": 7, "n": 5, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1640, "m": 8, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1642, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1644, "m": 5, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1646, "m": 5, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1648, "m": 2, "n": 8, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1650, "m": 5, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 1652, "m": 4, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1654, "m": 3, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1656, "m": 7, "n": 8, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1658, "m": 8, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1660, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1662, "m": 7, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1664, "m": 7, "n": 5, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1666, "m": 6, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 1668, "m": 6, "n": 8, "hi": 100, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 1670, "m": 8, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1672, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1674, "m": 8, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1676, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1678, "m": 4, "n": 8, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1680, "m": 4, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1682, "m": 4, "n": 8, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1684, "m": 5, "n": 2, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 1686, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1688, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1690, "m": 2, "n": 6, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1692, "m": 8, "n": 3, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 1694, "m": 7, "n": 2, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1696, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1698, "m": 5, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1700, "m": 5, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1702, "m": 5, "n": 3, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1704, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1706, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1708, "m": 4, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1710, "m": 8, "n": 5, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1712, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1714, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1716, "m": 2, "n": 7, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1718, "m": 5, "n": 8, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1720, "m": 4, "n": 5, "hi": 100, "alg": 192, "ind": 192, "ind_st": "Optimal", "thr": 192, "thr_st": "Optimal"}
{"r": 1722, "m": 8, "n": 5, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1724, "m": 2, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1726, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1728, "m": 5, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1730, "m": 3, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1732, "m": 3, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 1734, "m": 2, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1736, "m": 2, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1738, "m": 6, "n": 2, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1740, "m": 7, "n": 3, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 1742, "m": 2, "n": 5, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1744, "m": 4, "n": 5, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1746, "m": 3, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1748, "m": 6, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1750, "m": 4, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1752, "m": 3, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1754, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1756, "m": 8, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1758, "m": 3, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1760, "m": 6, "n": 8, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1762, "m": 4, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1764, "m": 3, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1766, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1768, "m": 8, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1770, "m": 4, "n": 5, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1772, "m": 3, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1774, "m": 4, "n": 6, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 1776, "m": 6, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1778, "m": 8, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1780, "m": 6, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1782, "m": 5, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1784, "m": 2, "n": 2, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1786, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1788, "m": 8, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1790, "m": 3, "n": 8, "hi": 100, "alg": 56, "ind": 56, "ind_st": "Optimal", "thr": 56, "thr_st": "Optimal"}
{"r": 1792, "m": 7, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1794, "m": 4, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1796, "m": 5, "n": 2, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1798, "m": 5, "n": 8, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 1800, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1802, "m": 7, "n": 6, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1804, "m": 7, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1806, "m": 2, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1808, "m": 2, "n": 2, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 1810, "m": 2, "n": 7, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 1812, "m": 6, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1814, "m": 8, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1816, "m": 4, "n": 3, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 1818, "m": 3, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1820, "m": 3, "n": 3, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1822, "m": 8, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1824, "m": 3, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1826, "m": 8, "n": 8, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1828, "m": 7, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1830, "m": 6, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1832, "m": 5, "n": 7, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 1834, "m": 5, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1836, "m": 3, "n": 8, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 1838, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1840, "m": 8, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1842, "m": 3, "n": 3, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1844, "m": 6, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1846, "m": 8, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1848, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1850, "m": 7, "n": 8, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 1852, "m": 2, "n": 7, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1854, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1856, "m": 7, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1858, "m": 6, "n": 6, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1860, "m": 8, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1862, "m": 4, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1864, "m": 2, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1866, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1868, "m": 6, "n": 5, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1870, "m": 4, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1872, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1874, "m": 6, "n": 8, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1876, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1878, "m": 6, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1880, "m": 8, "n": 8, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1882, "m": 5, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1884, "m": 8, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1886, "m": 2, "n": 8, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 1888, "m": 6, "n": 7, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1890, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1892, "m": 7, "n": 4, "hi": 100, "alg": 200, "ind": 200, "ind_st": "Optimal", "thr": 200, "thr_st": "Optimal"}
{"r": 1894, "m": 8, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1896, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1898, "m": 4, "n": 7, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1900, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1902, "m": 2, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1904, "m": 5, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1906, "m": 3, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1908, "m": 3, "n": 8, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1910, "m": 2, "n": 5, "hi": 100, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 1912, "m": 2, "n": 7, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 1914, "m": 2, "n": 3, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 1916, "m": 2, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 1918, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1920, "m": 5, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1922, "m": 2, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1924, "m": 4, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1926, "m": 8, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1928, "m": 3, "n": 3, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1930, "m": 8, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1932, "m": 4, "n": 2, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 1934, "m": 4, "n": 3, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1936, "m": 4, "n": 6, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1938, "m": 6, "n": 7, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1940, "m": 7, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1942, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1944, "m": 2, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1946, "m": 3, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1948, "m": 5, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1950, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1952, "m": 7, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1954, "m": 7, "n": 5, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1956, "m": 7, "n": 4, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1958, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1960, "m": 4, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1962, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1964, "m": 7, "n": 3, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1966, "m": 8, "n": 2, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 1968, "m": 7, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1970, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1972, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1974, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1976, "m": 8, "n": 2, "hi": 100, "alg": 197, "ind": 197, "ind_st": "Optimal", "thr": 197, "thr_st": "Optimal"}
{"r": 1978, "m": 2, "n": 5, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1980, "m": 2, "n": 8, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1982, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1984, "m": 4, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1986, "m": 8, "n": 4, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1988, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1990, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1992, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1994, "m": 5, "n": 5, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 1996, "m": 6, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1998, "m": 6, "n": 3, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2000, "m": 5, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2002, "m": 7, "n": 2, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2004, "m": 6, "n": 2, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 2006, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2008, "m": 3, "n": 6, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2010, "m": 3, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2012, "m": 2, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2014, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2016, "m": 7, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2018, "m": 6, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2020, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2022, "m": 6, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2024, "m": 5, "n": 3, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 2026, "m": 2, "n": 4, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2028, "m": 4, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2030, "m": 4, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2032, "m": 8, "n": 2, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2034, "m": 2, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2036, "m": 2, "n": 6, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 2038, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2040, "m": 5, "n": 8, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 2042, "m": 8, "n": 4, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2044, "m": 2, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2046, "m": 6, "n": 5, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 2048, "m": 4, "n": 5, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 2050, "m": 6, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2052, "m": 7, "n": 4, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 2054, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2056, "m": 6, "n": 7, "hi": 100, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 2058, "m": 3, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2060, "m": 6, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2062, "m": 4, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2064, "m": 7, "n": 4, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2066, "m": 7, "n": 2, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 2068, "m": 8, "n": 7, "hi": 100, "alg": 173, "ind": 173, "ind_st": "Optimal", "thr": 173, "thr_st": "Optimal"}
{"r": 2070, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2072, "m": 4, "n": 3, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2074, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2076, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2078, "m": 2, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2080, "m": 2, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2082, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2084, "m": 5, "n": 4, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 2086, "m": 7, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2088, "m": 6, "n": 5, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2090, "m": 3, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2092, "m": 8, "n": 8, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2094, "m": 2, "n": 4, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2096, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2098, "m": 3, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2100, "m": 8, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2102, "m": 4, "n": 7, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 2104, "m": 3, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2106, "m": 5, "n": 7, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 2108, "m": 8, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2110, "m": 2, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2112, "m": 2, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2114, "m": 3, "n": 3, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 2116, "m": 6, "n": 3, "hi": 100, "alg": 170, "ind": 170, "ind_st": "Optimal", "thr": 170, "thr_st": "Optimal"}
{"r": 2118, "m": 5, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2120, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2122, "m": 5, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2124, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2126, "m": 3, "n": 2, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2128, "m": 2, "n": 3, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2130, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2132, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2134, "m": 5, "n": 4, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 2136, "m": 3, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 2138, "m": 6, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2140, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2142, "m": 7, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2144, "m": 8, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2146, "m": 8, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2148, "m": 5, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2150, "m": 5, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2152, "m": 5, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2154, "m": 7, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2156, "m": 7, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2158, "m": 6, "n": 5, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 2160, "m": 4, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2162, "m": 6, "n": 8, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 2164, "m": 4, "n": 7, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2166, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2168, "m": 8, "n": 2, "hi": 100, "alg": 203, "ind": 203, "ind_st": "Optimal", "thr": 203, "thr_st": "Optimal"}
{"r": 2170, "m": 8, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2172, "m": 6, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2174, "m": 2, "n": 2, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2176, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2178, "m": 7, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2180, "m": 3, "n": 7, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2182, "m": 4, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2184, "m": 2, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2186, "m": 2, "n": 7, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2188, "m": 8, "n": 4, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2190, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2192, "m": 8, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2194, "m": 5, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2196, "m": 2, "n": 6, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2198, "m": 7, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2200, "m": 4, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2202, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2204, "m": 2, "n": 2, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2206, "m": 5, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2208, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2210, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2212, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2214, "m": 4, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2216, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2218, "m": 2, "n": 4, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 2220, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2222, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2224, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2226, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2228, "m": 4, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2230, "m": 3, "n": 4, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2232, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2234, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2236, "m": 6, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2238, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2240, "m": 8, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2242, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2244, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2246, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2248, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2250, "m": 5, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2252, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2254, "m": 3, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2256, "m": 2, "n": 8, "hi": 100, "alg": 164, "ind": 164, "ind_st": "Optimal", "thr": 164, "thr_st": "Optimal"}
{"r": 2258, "m": 2, "n": 7, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 2260, "m": 4, "n": 8, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2262, "m": 8, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2264, "m": 8, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 2266, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2268, "m": 3, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2270, "m": 4, "n": 7, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 2272, "m": 4, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2274, "m": 7, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2276, "m": 5, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2278, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2280, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2282, "m": 3, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2284, "m": 4, "n": 4, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2286, "m": 5, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2288, "m": 6, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2290, "m": 7, "n": 6, "hi": 100, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 2292, "m": 4, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2294, "m": 8, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2296, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2298, "m": 6, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2300, "m": 5, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2302, "m": 8, "n": 2, "hi": 100, "alg": 259, "ind": 259, "ind_st": "Optimal", "thr": 259, "thr_st": "Optimal"}
{"r": 2304, "m": 6, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2306, "m": 5, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2308, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2310, "m": 4, "n": 6, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2312, "m": 7, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2314, "m": 3, "n": 2, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2316, "m": 7, "n": 8, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2318, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2320, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2322, "m": 7, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2324, "m": 6, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2326, "m": 5, "n": 7, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 2328, "m": 3, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2330, "m": 4, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2332, "m": 3, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2334, "m": 6, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2336, "m": 5, "n": 5, "hi": 100, "alg": 174, "ind": 174, "ind_st": "Optimal", "thr": 174, "thr_st": "Optimal"}
{"r": 2338, "m": 6, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2340, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2342, "m": 6, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2344, "m": 5, "n": 4, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2346, "m": 5, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2348, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2350, "m": 6, "n": 6, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 2352, "m": 5, "n": 7, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2354, "m": 5, "n": 3, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 2356, "m": 8, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2358, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2360, "m": 5, "n": 3, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 2362, "m": 7, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2364, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2366, "m": 4, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2368, "m": 4, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2370, "m": 5, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2372, "m": 6, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2374, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2376, "m": 7, "n": 7, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2378, "m": 8, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 2380, "m": 5, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2382, "m": 5, "n": 6, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 2384, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2386, "m": 6, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2388, "m": 3, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2390, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2392, "m": 8, "n": 4, "hi": 100, "alg": 211, "ind": 211, "ind_st": "Optimal", "thr": 211, "thr_st": "Optimal"}
{"r": 2394, "m": 5, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2396, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2398, "m": 6, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2400, "m": 2, "n": 2, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2402, "m": 7, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2404, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2406, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2408, "m": 5, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2410, "m": 2, "n": 7, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2412, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2414, "m": 8, "n": 3, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 2416, "m": 8, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2418, "m": 8, "n": 6, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2420, "m": 4, "n": 7, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2422, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2424, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2426, "m": 6, "n": 8, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2428, "m": 4, "n": 8, "hi": 100, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 2430, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2432, "m": 7, "n": 4, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2434, "m": 5, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2436, "m": 8, "n": 2, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 2438, "m": 5, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2440, "m": 5, "n": 8, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2442, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2444, "m": 5, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 2446, "m": 4, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2448, "m": 8, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2450, "m": 5, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2452, "m": 3, "n": 2, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 2454, "m": 3, "n": 3, "hi": 100, "alg": 212, "ind": 212, "ind_st": "Optimal", "thr": 212, "thr_st": "Optimal"}
{"r": 2456, "m": 6, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2458, "m": 7, "n": 3, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2460, "m": 2, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2462, "m": 3, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2464, "m": 6, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2466, "m": 4, "n": 4, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2468, "m": 4, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2470, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2472, "m": 5, "n": 7, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2474, "m": 8, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2476, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2478, "m": 7, "n": 3, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 2480, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2482, "m": 3, "n": 5, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2484, "m": 7, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2486, "m": 6, "n": 8, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2488, "m": 4, "n": 3, "hi": 20, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2490, "m": 4, "n": 8, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2492, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2494, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2496, "m": 2, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2498, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2500, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2502, "m": 3, "n": 7, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 2504, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2506, "m": 8, "n": 5, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2508, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2510, "m": 6, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2512, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2514, "m": 2, "n": 8, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 2516, "m": 4, "n": 4, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 2518, "m": 5, "n": 2, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 2520, "m": 6, "n": 7, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2522, "m": 4, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2524, "m": 7, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2526, "m": 3, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2528, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2530, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2532, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2534, "m": 6, "n": 4, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2536, "m": 5, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2538, "m": 6, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2540, "m": 8, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2542, "m": 2, "n": 2, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 2544, "m": 6, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2546, "m": 4, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2548, "m": 8, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2550, "m": 8, "n": 3, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2552, "m": 2, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2554, "m": 4, "n": 3, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2556, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2558, "m": 6, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2560, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2562, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2564, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2566, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2568, "m": 6, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2570, "m": 7, "n": 2, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2572, "m": 2, "n": 5, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2574, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2576, "m": 7, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2578, "m": 5, "n": 3, "hi": 100, "alg": 212, "ind": 212, "ind_st": "Optimal", "thr": 212, "thr_st": "Optimal"}
{"r": 2580, "m": 2, "n": 3, "hi": 20, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2582, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2584, "m": 4, "n": 5, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 2586, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2588, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2590, "m": 7, "n": 2, "hi": 100, "alg": 237, "ind": 237, "ind_st": "Optimal", "thr": 237, "thr_st": "Optimal"}
{"r": 2592, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2594, "m": 4, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2596, "m": 8, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2598, "m": 7, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2600, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2602, "m": 2, "n": 7, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2604, "m": 2, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2606, "m": 5, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2608, "m": 8, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2610, "m": 8, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2612, "m": 3, "n": 7, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2614, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2616, "m": 5, "n": 7, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 2618, "m": 7, "n": 5, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2620, "m": 7, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2622, "m": 4, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2624, "m": 8, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2626, "m": 8, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2628, "m": 4, "n": 8, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2630, "m": 8, "n": 3, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2632, "m": 3, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 2634, "m": 8, "n": 6, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2636, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2638, "m": 6, "n": 7, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2640, "m": 8, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2642, "m": 6, "n": 6, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2644, "m": 8, "n": 8, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2646, "m": 2, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2648, "m": 4, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2650, "m": 7, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2652, "m": 2, "n": 5, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2654, "m": 5, "n": 2, "hi": 100, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 2656, "m": 3, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2658, "m": 2, "n": 5, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2660, "m": 2, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2662, "m": 7, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2664, "m": 6, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2666, "m": 8, "n": 4, "hi": 100, "alg": 87, "ind": 87, "ind_st": "Optimal", "thr": 87, "thr_st": "Optimal"}
{"r": 2668, "m": 4, "n": 3, "hi": 100, "alg": 219, "ind": 219, "ind_st": "Optimal", "thr": 219, "thr_st": "Optimal"}
{"r": 2670, "m": 6, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2672, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2674, "m": 8, "n": 2, "hi": 100, "alg": 203, "ind": 203, "ind_st": "Optimal", "thr": 203, "thr_st": "Optimal"}
{"r": 2676, "m": 4, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2678, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2680, "m": 6, "n": 8, "hi": 20, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2682, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2684, "m": 4, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2686, "m": 3, "n": 8, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2688, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2690, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2692, "m": 4, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2694, "m": 4, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2696, "m": 6, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2698, "m": 3, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2700, "m": 3, "n": 7, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2702, "m": 3, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2704, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2706, "m": 7, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2708, "m": 7, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2710, "m": 6, "n": 3, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2712, "m": 4, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2714, "m": 5, "n": 7, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2716, "m": 2, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2718, "m": 3, "n": 2, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2720, "m": 3, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2722, "m": 4, "n": 4, "hi": 100, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 2724, "m": 7, "n": 8, "hi": 100, "alg": 72, "ind": 72, "ind_st": "Optimal", "thr": 72, "thr_st": "Optimal"}
{"r": 2726, "m": 3, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2728, "m": 2, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2730, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2732, "m": 7, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2734, "m": 2, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2736, "m": 2, "n": 5, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 2738, "m": 5, "n": 5, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2740, "m": 7, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2742, "m": 5, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2744, "m": 8, "n": 4, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 2746, "m": 3, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2748, "m": 8, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2750, "m": 3, "n": 7, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 2752, "m": 6, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2754, "m": 6, "n": 4, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2756, "m": 5, "n": 2, "hi": 100, "alg": 174, "ind": 174, "ind_st": "Optimal", "thr": 174, "thr_st": "Optimal"}
{"r": 2758, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2760, "m": 7, "n": 3, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2762, "m": 8, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2764, "m": 5, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2766, "m": 5, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2768, "m": 8, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2770, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2772, "m": 5, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2774, "m": 6, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2776, "m": 4, "n": 3, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 2778, "m": 4, "n": 3, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2780, "m": 6, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2782, "m": 4, "n": 8, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2784, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2786, "m": 8, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2788, "m": 4, "n": 3, "hi": 100, "alg": 50, "ind": 50, "ind_st": "Optimal", "thr": 50, "thr_st": "Optimal"}
{"r": 2790, "m": 2, "n": 8, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2792, "m": 3, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2794, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2796, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2798, "m": 7, "n": 3, "hi": 100, "alg": 176, "ind": 176, "ind_st": "Optimal", "thr": 176, "thr_st": "Optimal"}
{"r": 2800, "m": 7, "n": 6, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2802, "m": 4, "n": 4, "hi": 100, "alg": 191, "ind": 191, "ind_st": "Optimal", "thr": 191, "thr_st": "Optimal"}
{"r": 2804, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2806, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2808, "m": 3, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2810, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2812, "m": 7, "n": 2, "hi": 100, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 2814, "m": 6, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 2816, "m": 5, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2818, "m": 2, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2820, "m": 6, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2822, "m": 5, "n": 8, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 2824, "m": 3, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 2826, "m": 3, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2828, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2830, "m": 7, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2832, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2834, "m": 5, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2836, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2838, "m": 7, "n": 5, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2840, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2842, "m": 2, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2844, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2846, "m": 4, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2848, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2850, "m": 2, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2852, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2854, "m": 2, "n": 5, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 2856, "m": 6, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2858, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2860, "m": 7, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2862, "m": 7, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2864, "m": 6, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2866, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2868, "m": 5, "n": 8, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 2870, "m": 5, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2872, "m": 8, "n": 2, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2874, "m": 3, "n": 4, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2876, "m": 6, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2878, "m": 3, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2880, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2882, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2884, "m": 3, "n": 8, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 2886, "m": 4, "n": 5, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2888, "m": 4, "n": 4, "hi": 100, "alg": 53, "ind": 53, "ind_st": "Optimal", "thr": 53, "thr_st": "Optimal"}
{"r": 2890, "m": 4, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2892, "m": 8, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2894, "m": 6, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2896, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2898, "m": 3, "n": 3, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 2900, "m": 8, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2902, "m": 6, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2904, "m": 7, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2906, "m": 2, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2908, "m": 7, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2910, "m": 2, "n": 4, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2912, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2914, "m": 7, "n": 8, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2916, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2918, "m": 2, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2920, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2922, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2924, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2926, "m": 7, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 2928, "m": 4, "n": 6, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2930, "m": 8, "n": 5, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2932, "m": 8, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2934, "m": 5, "n": 4, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 2936, "m": 6, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2938, "m": 2, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2940, "m": 7, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2942, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2944, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2946, "m": 4, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2948, "m": 4, "n": 4, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2950, "m": 4, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2952, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2954, "m": 6, "n": 2, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 2956, "m": 6, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2958, "m": 4, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2960, "m": 2, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2962, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2964, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2966, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2968, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2970, "m": 8, "n": 7, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 2972, "m": 8, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 2974, "m": 2, "n": 3, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2976, "m": 4, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2978, "m": 6, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2980, "m": 6, "n": 3, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2982, "m": 7, "n": 6, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2984, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2986, "m": 2, "n": 5, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 2988, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2990, "m": 2, "n": 7, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 2992, "m": 7, "n": 2, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 2994, "m": 6, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2996, "m": 3, "n": 2, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 2998, "m": 5, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/V1.jsonl <==
{"r": 1, "m": 3, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 3, "m": 3, "n": 6, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 5, "m": 6, "n": 4, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 7, "m": 4, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 9, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 11, "m": 5, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 13, "m": 4, "n": 4, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 15, "m": 3, "n": 2, "hi": 100, "alg": 173, "ind": 173, "ind_st": "Optimal", "thr": 173, "thr_st": "Optimal"}
{"r": 17, "m": 6, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 19, "m": 7, "n": 2, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 21, "m": 3, "n": 5, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 23, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 25, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 27, "m": 7, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 29, "m": 6, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 31, "m": 2, "n": 5, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 33, "m": 6, "n": 3, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 35, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 37, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 39, "m": 3, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 41, "m": 5, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 43, "m": 2, "n": 4, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 45, "m": 4, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 47, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 49, "m": 2, "n": 4, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 51, "m": 3, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 53, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 55, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 57, "m": 2, "n": 4, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 59, "m": 3, "n": 2, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 61, "m": 5, "n": 3, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 63, "m": 5, "n": 5, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 65, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 67, "m": 2, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 69, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 71, "m": 4, "n": 6, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 73, "m": 4, "n": 2, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 75, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 77, "m": 8, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 79, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 81, "m": 6, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 83, "m": 5, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 85, "m": 3, "n": 7, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 87, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 89, "m": 2, "n": 8, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 91, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 93, "m": 8, "n": 5, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 95, "m": 8, "n": 6, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 97, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 99, "m": 5, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 101, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 103, "m": 7, "n": 5, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 105, "m": 6, "n": 4, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 107, "m": 3, "n": 6, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 109, "m": 4, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 111, "m": 8, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 113, "m": 2, "n": 7, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 115, "m": 4, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 117, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 119, "m": 4, "n": 3, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 121, "m": 2, "n": 3, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 123, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 125, "m": 3, "n": 3, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 127, "m": 2, "n": 6, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 129, "m": 6, "n": 8, "hi": 100, "alg": 55, "ind": 55, "ind_st": "Optimal", "thr": 55, "thr_st": "Optimal"}
{"r": 131, "m": 4, "n": 4, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 133, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 135, "m": 7, "n": 4, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 137, "m": 2, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 139, "m": 2, "n": 7, "hi": 100, "alg": 161, "ind": 161, "ind_st": "Optimal", "thr": 161, "thr_st": "Optimal"}
{"r": 141, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 143, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 145, "m": 8, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 147, "m": 6, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 149, "m": 2, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 151, "m": 7, "n": 5, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 153, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 155, "m": 6, "n": 6, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 157, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 159, "m": 5, "n": 3, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 161, "m": 6, "n": 3, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 163, "m": 6, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 165, "m": 2, "n": 2, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 167, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 169, "m": 4, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 171, "m": 8, "n": 8, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 173, "m": 4, "n": 5, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 175, "m": 5, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 177, "m": 3, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 179, "m": 8, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 181, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 183, "m": 2, "n": 2, "hi": 100, "alg": 209, "ind": 209, "ind_st": "Optimal", "thr": 209, "thr_st": "Optimal"}
{"r": 185, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 187, "m": 4, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 189, "m": 5, "n": 8, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 191, "m": 8, "n": 6, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 193, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 195, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 197, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 199, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 201, "m": 2, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 203, "m": 2, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 205, "m": 5, "n": 5, "hi": 100, "alg": 175, "ind": 175, "ind_st": "Optimal", "thr": 175, "thr_st": "Optimal"}
{"r": 207, "m": 6, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 209, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 211, "m": 6, "n": 4, "hi": 100, "alg": 173, "ind": 173, "ind_st": "Optimal", "thr": 173, "thr_st": "Optimal"}
{"r": 213, "m": 3, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 215, "m": 2, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 217, "m": 4, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 219, "m": 7, "n": 7, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 221, "m": 3, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 223, "m": 4, "n": 4, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 225, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 227, "m": 5, "n": 8, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 229, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 231, "m": 8, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 233, "m": 7, "n": 8, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 235, "m": 4, "n": 7, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 237, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 239, "m": 2, "n": 3, "hi": 100, "alg": 163, "ind": 163, "ind_st": "Optimal", "thr": 163, "thr_st": "Optimal"}
{"r": 241, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 243, "m": 6, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 245, "m": 3, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 247, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 249, "m": 4, "n": 6, "hi": 100, "alg": 71, "ind": 71, "ind_st": "Optimal", "thr": 71, "thr_st": "Optimal"}
{"r": 251, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 253, "m": 6, "n": 6, "hi": 20, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 255, "m": 2, "n": 4, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 257, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 259, "m": 2, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 261, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 263, "m": 7, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 265, "m": 8, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 267, "m": 3, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 269, "m": 2, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 271, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 273, "m": 3, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 275, "m": 8, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 277, "m": 2, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 279, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 281, "m": 2, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 283, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 285, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 287, "m": 6, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 289, "m": 8, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 291, "m": 7, "n": 5, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 293, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 295, "m": 8, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 297, "m": 6, "n": 4, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 299, "m": 4, "n": 6, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 301, "m": 5, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 303, "m": 2, "n": 3, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 305, "m": 3, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 307, "m": 7, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 309, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 311, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 313, "m": 6, "n": 3, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 315, "m": 5, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 317, "m": 5, "n": 2, "hi": 100, "alg": 187, "ind": 187, "ind_st": "Optimal", "thr": 187, "thr_st": "Optimal"}
{"r": 319, "m": 3, "n": 2, "hi": 100, "alg": 190, "ind": 190, "ind_st": "Optimal", "thr": 190, "thr_st": "Optimal"}
{"r": 321, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 323, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 325, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 327, "m": 8, "n": 2, "hi": 100, "alg": 263, "ind": 263, "ind_st": "Optimal", "thr": 263, "thr_st": "Optimal"}
{"r": 329, "m": 8, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 331, "m": 8, "n": 7, "hi": 20, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 333, "m": 6, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 335, "m": 3, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 337, "m": 3, "n": 5, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 339, "m": 3, "n": 8, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 341, "m": 6, "n": 4, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 343, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 345, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 347, "m": 4, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 349, "m": 5, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 351, "m": 8, "n": 6, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 353, "m": 2, "n": 2, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 355, "m": 3, "n": 2, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 357, "m": 3, "n": 4, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 359, "m": 2, "n": 6, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 361, "m": 6, "n": 3, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 363, "m": 8, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 365, "m": 7, "n": 4, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 367, "m": 2, "n": 6, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 369, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 371, "m": 4, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 373, "m": 2, "n": 2, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 375, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 377, "m": 3, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 379, "m": 2, "n": 3, "hi": 100, "alg": 185, "ind": 185, "ind_st": "Optimal", "thr": 185, "thr_st": "Optimal"}
{"r": 381, "m": 5, "n": 5, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 383, "m": 6, "n": 8, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 385, "m": 2, "n": 8, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 387, "m": 5, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 389, "m": 7, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 391, "m": 5, "n": 3, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 393, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 395, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 397, "m": 2, "n": 2, "hi": 20, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 399, "m": 2, "n": 3, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 401, "m": 5, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 403, "m": 3, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 405, "m": 2, "n": 3, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 407, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 409, "m": 8, "n": 6, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 411, "m": 3, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 413, "m": 8, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 415, "m": 8, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 417, "m": 6, "n": 8, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 419, "m": 6, "n": 7, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 421, "m": 7, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 423, "m": 4, "n": 3, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 425, "m": 5, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 427, "m": 3, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 429, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 431, "m": 4, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 433, "m": 3, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 435, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 437, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 439, "m": 5, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 441, "m": 3, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 443, "m": 8, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 445, "m": 6, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 447, "m": 5, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 449, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 451, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 453, "m": 3, "n": 5, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 455, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 457, "m": 8, "n": 3, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 459, "m": 7, "n": 8, "hi": 100, "alg": 71, "ind": 71, "ind_st": "Optimal", "thr": 71, "thr_st": "Optimal"}
{"r": 461, "m": 7, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 463, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 465, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 467, "m": 4, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 469, "m": 4, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 471, "m": 7, "n": 2, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 473, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 475, "m": 2, "n": 2, "hi": 100, "alg": 235, "ind": 235, "ind_st": "Optimal", "thr": 235, "thr_st": "Optimal"}
{"r": 477, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 479, "m": 8, "n": 5, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 481, "m": 7, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 483, "m": 6, "n": 7, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 485, "m": 3, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 487, "m": 8, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 489, "m": 3, "n": 6, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 491, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 493, "m": 4, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 495, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 497, "m": 4, "n": 6, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 499, "m": 2, "n": 3, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 501, "m": 7, "n": 4, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 503, "m": 3, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 505, "m": 3, "n": 4, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 507, "m": 5, "n": 6, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 509, "m": 7, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 511, "m": 2, "n": 5, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 513, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 515, "m": 3, "n": 4, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 517, "m": 8, "n": 5, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 519, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 521, "m": 2, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 523, "m": 7, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 525, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 527, "m": 5, "n": 8, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 529, "m": 7, "n": 3, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 531, "m": 7, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 533, "m": 5, "n": 3, "hi": 100, "alg": 199, "ind": 199, "ind_st": "Optimal", "thr": 199, "thr_st": "Optimal"}
{"r": 535, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 537, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 539, "m": 4, "n": 3, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 541, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 543, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 545, "m": 3, "n": 7, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 547, "m": 2, "n": 2, "hi": 100, "alg": 261, "ind": 261, "ind_st": "Optimal", "thr": 261, "thr_st": "Optimal"}
{"r": 549, "m": 7, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 551, "m": 6, "n": 7, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 553, "m": 5, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 555, "m": 3, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 557, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 559, "m": 2, "n": 6, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 561, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 563, "m": 6, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 565, "m": 7, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 567, "m": 3, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 569, "m": 6, "n": 8, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 571, "m": 3, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 573, "m": 7, "n": 7, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 575, "m": 4, "n": 7, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 577, "m": 5, "n": 4, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 579, "m": 4, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 581, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 583, "m": 6, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 585, "m": 2, "n": 2, "hi": 100, "alg": 176, "ind": 176, "ind_st": "Optimal", "thr": 176, "thr_st": "Optimal"}
{"r": 587, "m": 7, "n": 8, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 589, "m": 2, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 591, "m": 6, "n": 5, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 593, "m": 4, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 595, "m": 4, "n": 4, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 597, "m": 2, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 599, "m": 7, "n": 2, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 601, "m": 3, "n": 7, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 603, "m": 3, "n": 6, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 605, "m": 3, "n": 6, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 607, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 609, "m": 7, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 611, "m": 6, "n": 4, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 613, "m": 4, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 615, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 617, "m": 7, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 619, "m": 6, "n": 2, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 621, "m": 4, "n": 6, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 623, "m": 2, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 625, "m": 5, "n": 4, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 627, "m": 4, "n": 7, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 629, "m": 2, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 631, "m": 8, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 633, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 635, "m": 4, "n": 4, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 637, "m": 5, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 639, "m": 7, "n": 8, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 641, "m": 5, "n": 2, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 643, "m": 6, "n": 5, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 645, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 647, "m": 7, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 649, "m": 4, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 651, "m": 2, "n": 8, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 653, "m": 7, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 655, "m": 8, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 657, "m": 6, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 659, "m": 7, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 661, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 663, "m": 7, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 665, "m": 6, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 667, "m": 2, "n": 6, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 669, "m": 4, "n": 6, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 671, "m": 8, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 673, "m": 6, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 675, "m": 3, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 677, "m": 7, "n": 2, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 679, "m": 7, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 681, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 683, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 685, "m": 4, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 687, "m": 5, "n": 3, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 689, "m": 6, "n": 3, "hi": 20, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 691, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 693, "m": 5, "n": 3, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 695, "m": 4, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 697, "m": 3, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 699, "m": 4, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 701, "m": 7, "n": 4, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 703, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 705, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 707, "m": 2, "n": 6, "hi": 100, "alg": 167, "ind": 167, "ind_st": "Optimal", "thr": 167, "thr_st": "Optimal"}
{"r": 709, "m": 6, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 711, "m": 6, "n": 5, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 713, "m": 5, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 715, "m": 6, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 717, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 719, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 721, "m": 3, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 723, "m": 6, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 725, "m": 2, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 727, "m": 6, "n": 3, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 729, "m": 7, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 731, "m": 7, "n": 2, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 733, "m": 5, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 735, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 737, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 739, "m": 3, "n": 7, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 741, "m": 3, "n": 8, "hi": 100, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 743, "m": 7, "n": 4, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 745, "m": 3, "n": 7, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 747, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 749, "m": 8, "n": 5, "hi": 100, "alg": 76, "ind": 76, "ind_st": "Optimal", "thr": 76, "thr_st": "Optimal"}
{"r": 751, "m": 8, "n": 7, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 753, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 755, "m": 8, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 757, "m": 5, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 759, "m": 2, "n": 6, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 761, "m": 3, "n": 6, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 763, "m": 6, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 765, "m": 2, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 767, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 769, "m": 2, "n": 3, "hi": 100, "alg": 193, "ind": 193, "ind_st": "Optimal", "thr": 193, "thr_st": "Optimal"}
{"r": 771, "m": 5, "n": 3, "hi": 5, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 773, "m": 3, "n": 5, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 775, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 777, "m": 3, "n": 5, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 779, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 781, "m": 3, "n": 3, "hi": 20, "alg": 42, "ind": 42, "ind_st": "Optimal", "thr": 42, "thr_st": "Optimal"}
{"r": 783, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 785, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 787, "m": 4, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 789, "m": 5, "n": 7, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 791, "m": 7, "n": 3, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 793, "m": 8, "n": 6, "hi": 100, "alg": 72, "ind": 72, "ind_st": "Optimal", "thr": 72, "thr_st": "Optimal"}
{"r": 795, "m": 5, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 797, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 799, "m": 8, "n": 3, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 801, "m": 2, "n": 3, "hi": 20, "alg": 53, "ind": 53, "ind_st": "Optimal", "thr": 53, "thr_st": "Optimal"}
{"r": 803, "m": 2, "n": 3, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 805, "m": 5, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 807, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 809, "m": 2, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 811, "m": 2, "n": 3, "hi": 100, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 813, "m": 3, "n": 2, "hi": 100, "alg": 174, "ind": 174, "ind_st": "Optimal", "thr": 174, "thr_st": "Optimal"}
{"r": 815, "m": 2, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 817, "m": 3, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 819, "m": 4, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 821, "m": 6, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 823, "m": 4, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 825, "m": 4, "n": 7, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 827, "m": 4, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 829, "m": 3, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 831, "m": 3, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 833, "m": 6, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 835, "m": 6, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 837, "m": 6, "n": 4, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 839, "m": 6, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 841, "m": 6, "n": 7, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 843, "m": 7, "n": 6, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 845, "m": 2, "n": 4, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 847, "m": 5, "n": 8, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 849, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 851, "m": 6, "n": 5, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 853, "m": 5, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 855, "m": 3, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 857, "m": 5, "n": 7, "hi": 100, "alg": 96, "ind": 96, "ind_st": "Optimal", "thr": 96, "thr_st": "Optimal"}
{"r": 859, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 861, "m": 8, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 863, "m": 6, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 865, "m": 5, "n": 6, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 867, "m": 8, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 869, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 871, "m": 4, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 873, "m": 3, "n": 7, "hi": 100, "alg": 65, "ind": 65, "ind_st": "Optimal", "thr": 65, "thr_st": "Optimal"}
{"r": 875, "m": 6, "n": 4, "hi": 100, "alg": 221, "ind": 221, "ind_st": "Optimal", "thr": 221, "thr_st": "Optimal"}
{"r": 877, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 879, "m": 2, "n": 8, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 881, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 883, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 885, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 887, "m": 5, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 889, "m": 7, "n": 6, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 891, "m": 7, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 893, "m": 6, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 895, "m": 7, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 897, "m": 2, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 899, "m": 8, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 901, "m": 5, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 903, "m": 2, "n": 7, "hi": 100, "alg": 170, "ind": 170, "ind_st": "Optimal", "thr": 170, "thr_st": "Optimal"}
{"r": 905, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 907, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 909, "m": 3, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 911, "m": 5, "n": 5, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 913, "m": 2, "n": 2, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 915, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 917, "m": 8, "n": 8, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 919, "m": 7, "n": 6, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 921, "m": 4, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 923, "m": 8, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 925, "m": 2, "n": 2, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 927, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 929, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 931, "m": 8, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 933, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 935, "m": 8, "n": 7, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 937, "m": 6, "n": 3, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 939, "m": 2, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 941, "m": 4, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 943, "m": 6, "n": 3, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 945, "m": 5, "n": 4, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 947, "m": 3, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 949, "m": 4, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 951, "m": 8, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 953, "m": 2, "n": 3, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 955, "m": 7, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 957, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 959, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 961, "m": 7, "n": 8, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 963, "m": 6, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 965, "m": 3, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 967, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 969, "m": 5, "n": 7, "hi": 100, "alg": 70, "ind": 70, "ind_st": "Optimal", "thr": 70, "thr_st": "Optimal"}
{"r": 971, "m": 4, "n": 3, "hi": 100, "alg": 157, "ind": 157, "ind_st": "Optimal", "thr": 157, "thr_st": "Optimal"}
{"r": 973, "m": 3, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 975, "m": 5, "n": 7, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 977, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 979, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 981, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 983, "m": 7, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 985, "m": 4, "n": 3, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 987, "m": 6, "n": 8, "hi": 100, "alg": 47, "ind": 47, "ind_st": "Optimal", "thr": 47, "thr_st": "Optimal"}
{"r": 989, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 991, "m": 3, "n": 5, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 993, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 995, "m": 3, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 997, "m": 5, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 999, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1001, "m": 8, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1003, "m": 5, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1005, "m": 5, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1007, "m": 8, "n": 2, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 1009, "m": 3, "n": 2, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1011, "m": 4, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1013, "m": 5, "n": 8, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1015, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1017, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1019, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1021, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1023, "m": 5, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1025, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1027, "m": 2, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1029, "m": 6, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1031, "m": 7, "n": 6, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 1033, "m": 7, "n": 3, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1035, "m": 8, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1037, "m": 2, "n": 5, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 1039, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1041, "m": 5, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1043, "m": 6, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1045, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1047, "m": 2, "n": 4, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 1049, "m": 7, "n": 7, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 1051, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1053, "m": 8, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1055, "m": 2, "n": 2, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 1057, "m": 8, "n": 6, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 1059, "m": 2, "n": 2, "hi": 100, "alg": 193, "ind": 193, "ind_st": "Optimal", "thr": 193, "thr_st": "Optimal"}
{"r": 1061, "m": 6, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1063, "m": 3, "n": 3, "hi": 100, "alg": 214, "ind": 214, "ind_st": "Optimal", "thr": 214, "thr_st": "Optimal"}
{"r": 1065, "m": 7, "n": 2, "hi": 20, "alg": 54, "ind": 54, "ind_st": "Optimal", "thr": 54, "thr_st": "Optimal"}
{"r": 1067, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1069, "m": 4, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1071, "m": 2, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1073, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1075, "m": 5, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1077, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1079, "m": 6, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1081, "m": 5, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1083, "m": 3, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1085, "m": 7, "n": 7, "hi": 100, "alg": 80, "ind": 80, "ind_st": "Optimal", "thr": 80, "thr_st": "Optimal"}
{"r": 1087, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1089, "m": 4, "n": 5, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1091, "m": 4, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1093, "m": 4, "n": 7, "hi": 100, "alg": 87, "ind": 87, "ind_st": "Optimal", "thr": 87, "thr_st": "Optimal"}
{"r": 1095, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1097, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1099, "m": 5, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1101, "m": 4, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1103, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1105, "m": 8, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1107, "m": 7, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1109, "m": 5, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1111, "m": 3, "n": 3, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1113, "m": 2, "n": 2, "hi": 5, "alg": null, "ind": null, "ind_st": "Infeasible", "thr": null, "thr_st": "Infeasible"}
{"r": 1115, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1117, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1119, "m": 2, "n": 6, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 1121, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1123, "m": 4, "n": 4, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1125, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1127, "m": 5, "n": 3, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1129, "m": 7, "n": 5, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1131, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1133, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1135, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1137, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1139, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1141, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1143, "m": 7, "n": 7, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 1145, "m": 3, "n": 6, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1147, "m": 3, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1149, "m": 6, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 1151, "m": 3, "n": 6, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 1153, "m": 2, "n": 5, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1155, "m": 3, "n": 8, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1157, "m": 6, "n": 8, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1159, "m": 3, "n": 5, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1161, "m": 6, "n": 4, "hi": 100, "alg": 95, "ind": 95, "ind_st": "Optimal", "thr": 95, "thr_st": "Optimal"}
{"r": 1163, "m": 2, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1165, "m": 8, "n": 3, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1167, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1169, "m": 8, "n": 2, "hi": 100, "alg": 177, "ind": 177, "ind_st": "Optimal", "thr": 177, "thr_st": "Optimal"}
{"r": 1171, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1173, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1175, "m": 5, "n": 6, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1177, "m": 5, "n": 4, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1179, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1181, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1183, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1185, "m": 4, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1187, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1189, "m": 6, "n": 7, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1191, "m": 5, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1193, "m": 4, "n": 6, "hi": 100, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1195, "m": 4, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1197, "m": 7, "n": 3, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1199, "m": 7, "n": 2, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1201, "m": 3, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1203, "m": 8, "n": 3, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1205, "m": 7, "n": 5, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 1207, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1209, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1211, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1213, "m": 6, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1215, "m": 5, "n": 7, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1217, "m": 2, "n": 8, "hi": 100, "alg": 201, "ind": 201, "ind_st": "Optimal", "thr": 201, "thr_st": "Optimal"}
{"r": 1219, "m": 8, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1221, "m": 2, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1223, "m": 7, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1225, "m": 5, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1227, "m": 6, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1229, "m": 3, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1231, "m": 5, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1233, "m": 4, "n": 4, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 1235, "m": 7, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1237, "m": 3, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1239, "m": 2, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1241, "m": 6, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1243, "m": 7, "n": 6, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1245, "m": 6, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1247, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1249, "m": 6, "n": 3, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1251, "m": 7, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1253, "m": 7, "n": 3, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 1255, "m": 5, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1257, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1259, "m": 5, "n": 7, "hi": 100, "alg": 69, "ind": 69, "ind_st": "Optimal", "thr": 69, "thr_st": "Optimal"}
{"r": 1261, "m": 2, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1263, "m": 8, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1265, "m": 2, "n": 2, "hi": 100, "alg": 222, "ind": 222, "ind_st": "Optimal", "thr": 222, "thr_st": "Optimal"}
{"r": 1267, "m": 2, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1269, "m": 7, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1271, "m": 4, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1273, "m": 8, "n": 7, "hi": 100, "alg": 58, "ind": 58, "ind_st": "Optimal", "thr": 58, "thr_st": "Optimal"}
{"r": 1275, "m": 7, "n": 7, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 1277, "m": 3, "n": 7, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1279, "m": 7, "n": 5, "hi": 100, "alg": 72, "ind": 72, "ind_st": "Optimal", "thr": 72, "thr_st": "Optimal"}
{"r": 1281, "m": 3, "n": 3, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 1283, "m": 4, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1285, "m": 4, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1287, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1289, "m": 6, "n": 5, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1291, "m": 6, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1293, "m": 4, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1295, "m": 2, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1297, "m": 5, "n": 4, "hi": 100, "alg": 68, "ind": 68, "ind_st": "Optimal", "thr": 68, "thr_st": "Optimal"}
{"r": 1299, "m": 4, "n": 5, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 1301, "m": 8, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 1303, "m": 4, "n": 4, "hi": 100, "alg": 89, "ind": 89, "ind_st": "Optimal", "thr": 89, "thr_st": "Optimal"}
{"r": 1305, "m": 3, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1307, "m": 6, "n": 3, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 1309, "m": 5, "n": 5, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 1311, "m": 3, "n": 4, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1313, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1315, "m": 5, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1317, "m": 6, "n": 4, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1319, "m": 5, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1321, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1323, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1325, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1327, "m": 3, "n": 6, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 1329, "m": 5, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1331, "m": 6, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1333, "m": 5, "n": 4, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1335, "m": 7, "n": 6, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 1337, "m": 6, "n": 6, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 1339, "m": 7, "n": 3, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1341, "m": 5, "n": 4, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1343, "m": 4, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1345, "m": 2, "n": 7, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1347, "m": 5, "n": 7, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 1349, "m": 2, "n": 4, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1351, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1353, "m": 3, "n": 6, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1355, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1357, "m": 6, "n": 5, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 1359, "m": 5, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1361, "m": 2, "n": 4, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 1363, "m": 3, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1365, "m": 5, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1367, "m": 5, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1369, "m": 6, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1371, "m": 7, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1373, "m": 2, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1375, "m": 2, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1377, "m": 3, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1379, "m": 7, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1381, "m": 6, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1383, "m": 2, "n": 4, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 1385, "m": 3, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1387, "m": 8, "n": 2, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1389, "m": 2, "n": 8, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1391, "m": 3, "n": 6, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 1393, "m": 5, "n": 8, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 1395, "m": 7, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 1397, "m": 2, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1399, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1401, "m": 7, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1403, "m": 4, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1405, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1407, "m": 2, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1409, "m": 2, "n": 6, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1411, "m": 8, "n": 2, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1413, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1415, "m": 8, "n": 6, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1417, "m": 4, "n": 7, "hi": 100, "alg": 57, "ind": 57, "ind_st": "Optimal", "thr": 57, "thr_st": "Optimal"}
{"r": 1419, "m": 6, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 1421, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1423, "m": 8, "n": 5, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1425, "m": 4, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1427, "m": 8, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1429, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1431, "m": 6, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1433, "m": 7, "n": 2, "hi": 20, "alg": 44, "ind": 44, "ind_st": "Optimal", "thr": 44, "thr_st": "Optimal"}
{"r": 1435, "m": 4, "n": 7, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1437, "m": 3, "n": 8, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 1439, "m": 6, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1441, "m": 8, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1443, "m": 3, "n": 2, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 1445, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1447, "m": 2, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1449, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1451, "m": 4, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1453, "m": 4, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1455, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1457, "m": 4, "n": 2, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 1459, "m": 5, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1461, "m": 2, "n": 7, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1463, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1465, "m": 3, "n": 3, "hi": 100, "alg": 65, "ind": 65, "ind_st": "Optimal", "thr": 65, "thr_st": "Optimal"}
{"r": 1467, "m": 7, "n": 4, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1469, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1471, "m": 3, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1473, "m": 2, "n": 7, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 1475, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1477, "m": 7, "n": 5, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 1479, "m": 2, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1481, "m": 2, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1483, "m": 6, "n": 3, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1485, "m": 4, "n": 6, "hi": 100, "alg": 81, "ind": 81, "ind_st": "Optimal", "thr": 81, "thr_st": "Optimal"}
{"r": 1487, "m": 8, "n": 3, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 1489, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1491, "m": 3, "n": 2, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 1493, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1495, "m": 5, "n": 7, "hi": 100, "alg": 59, "ind": 59, "ind_st": "Optimal", "thr": 59, "thr_st": "Optimal"}
{"r": 1497, "m": 2, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 1499, "m": 4, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1501, "m": 7, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1503, "m": 5, "n": 3, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1505, "m": 2, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1507, "m": 2, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1509, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1511, "m": 3, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1513, "m": 6, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1515, "m": 8, "n": 8, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1517, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1519, "m": 3, "n": 4, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 1521, "m": 2, "n": 4, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 1523, "m": 3, "n": 5, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 1525, "m": 8, "n": 4, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 1527, "m": 6, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1529, "m": 4, "n": 2, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 1531, "m": 7, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1533, "m": 8, "n": 6, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 1535, "m": 4, "n": 8, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1537, "m": 4, "n": 6, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 1539, "m": 2, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1541, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1543, "m": 2, "n": 5, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 1545, "m": 3, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1547, "m": 8, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 1549, "m": 6, "n": 7, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1551, "m": 8, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1553, "m": 6, "n": 4, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 1555, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1557, "m": 2, "n": 6, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1559, "m": 8, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1561, "m": 8, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1563, "m": 6, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1565, "m": 8, "n": 6, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1567, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1569, "m": 7, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1571, "m": 3, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1573, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1575, "m": 3, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1577, "m": 8, "n": 4, "hi": 100, "alg": 161, "ind": 161, "ind_st": "Optimal", "thr": 161, "thr_st": "Optimal"}
{"r": 1579, "m": 2, "n": 7, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1581, "m": 7, "n": 4, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 1583, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1585, "m": 6, "n": 4, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 1587, "m": 2, "n": 3, "hi": 100, "alg": 218, "ind": 218, "ind_st": "Optimal", "thr": 218, "thr_st": "Optimal"}
{"r": 1589, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1591, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1593, "m": 5, "n": 2, "hi": 100, "alg": 230, "ind": 230, "ind_st": "Optimal", "thr": 230, "thr_st": "Optimal"}
{"r": 1595, "m": 3, "n": 2, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1597, "m": 8, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1599, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1601, "m": 5, "n": 5, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1603, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1605, "m": 3, "n": 2, "hi": 20, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 1607, "m": 2, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1609, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1611, "m": 4, "n": 6, "hi": 100, "alg": 59, "ind": 59, "ind_st": "Optimal", "thr": 59, "thr_st": "Optimal"}
{"r": 1613, "m": 4, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1615, "m": 4, "n": 7, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1617, "m": 8, "n": 5, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1619, "m": 2, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1621, "m": 3, "n": 7, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 1623, "m": 7, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1625, "m": 4, "n": 4, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 1627, "m": 4, "n": 5, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 1629, "m": 6, "n": 5, "hi": 100, "alg": 132, "ind": 132, "ind_st": "Optimal", "thr": 132, "thr_st": "Optimal"}
{"r": 1631, "m": 2, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1633, "m": 6, "n": 5, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1635, "m": 8, "n": 2, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1637, "m": 8, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1639, "m": 2, "n": 7, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 1641, "m": 8, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1643, "m": 8, "n": 4, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 1645, "m": 7, "n": 4, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 1647, "m": 5, "n": 5, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1649, "m": 6, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1651, "m": 2, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1653, "m": 8, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1655, "m": 6, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1657, "m": 7, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1659, "m": 5, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1661, "m": 5, "n": 8, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 1663, "m": 7, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1665, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1667, "m": 8, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1669, "m": 8, "n": 3, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 1671, "m": 4, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1673, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1675, "m": 4, "n": 5, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1677, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1679, "m": 2, "n": 8, "hi": 100, "alg": 180, "ind": 180, "ind_st": "Optimal", "thr": 180, "thr_st": "Optimal"}
{"r": 1681, "m": 4, "n": 8, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 1683, "m": 8, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1685, "m": 6, "n": 3, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 1687, "m": 7, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1689, "m": 6, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1691, "m": 4, "n": 5, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 1693, "m": 7, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1695, "m": 2, "n": 6, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1697, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1699, "m": 8, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1701, "m": 5, "n": 5, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 1703, "m": 6, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 1705, "m": 7, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1707, "m": 3, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1709, "m": 8, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1711, "m": 8, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1713, "m": 7, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 1715, "m": 6, "n": 8, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1717, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1719, "m": 6, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1721, "m": 8, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1723, "m": 4, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1725, "m": 4, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1727, "m": 7, "n": 2, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 1729, "m": 7, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1731, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1733, "m": 3, "n": 6, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1735, "m": 8, "n": 5, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1737, "m": 3, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 1739, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1741, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1743, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1745, "m": 4, "n": 4, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 1747, "m": 5, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1749, "m": 8, "n": 3, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1751, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1753, "m": 2, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1755, "m": 8, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1757, "m": 7, "n": 8, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 1759, "m": 8, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1761, "m": 2, "n": 8, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1763, "m": 7, "n": 6, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1765, "m": 3, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1767, "m": 7, "n": 6, "hi": 100, "alg": 90, "ind": 90, "ind_st": "Optimal", "thr": 90, "thr_st": "Optimal"}
{"r": 1769, "m": 2, "n": 5, "hi": 100, "alg": 198, "ind": 198, "ind_st": "Optimal", "thr": 198, "thr_st": "Optimal"}
{"r": 1771, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1773, "m": 5, "n": 3, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 1775, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1777, "m": 6, "n": 4, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 1779, "m": 6, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1781, "m": 2, "n": 5, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1783, "m": 5, "n": 5, "hi": 100, "alg": 99, "ind": 99, "ind_st": "Optimal", "thr": 99, "thr_st": "Optimal"}
{"r": 1785, "m": 8, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1787, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1789, "m": 7, "n": 7, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 1791, "m": 8, "n": 8, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1793, "m": 2, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 1795, "m": 2, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1797, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1799, "m": 3, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1801, "m": 2, "n": 7, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1803, "m": 6, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 1805, "m": 8, "n": 4, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 1807, "m": 6, "n": 3, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 1809, "m": 8, "n": 8, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1811, "m": 6, "n": 4, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1813, "m": 5, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1815, "m": 2, "n": 3, "hi": 100, "alg": 188, "ind": 188, "ind_st": "Optimal", "thr": 188, "thr_st": "Optimal"}
{"r": 1817, "m": 6, "n": 6, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 1819, "m": 5, "n": 3, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1821, "m": 4, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 1823, "m": 4, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1825, "m": 8, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 1827, "m": 4, "n": 8, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1829, "m": 4, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1831, "m": 6, "n": 7, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 1833, "m": 8, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1835, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1837, "m": 6, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1839, "m": 2, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 1841, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1843, "m": 5, "n": 3, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 1845, "m": 2, "n": 8, "hi": 100, "alg": 186, "ind": 186, "ind_st": "Optimal", "thr": 186, "thr_st": "Optimal"}
{"r": 1847, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1849, "m": 4, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 1851, "m": 5, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1853, "m": 3, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1855, "m": 4, "n": 5, "hi": 100, "alg": 115, "ind": 115, "ind_st": "Optimal", "thr": 115, "thr_st": "Optimal"}
{"r": 1857, "m": 3, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 1859, "m": 7, "n": 4, "hi": 100, "alg": 73, "ind": 73, "ind_st": "Optimal", "thr": 73, "thr_st": "Optimal"}
{"r": 1861, "m": 8, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1863, "m": 5, "n": 8, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 1865, "m": 7, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1867, "m": 6, "n": 3, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 1869, "m": 8, "n": 3, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 1871, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1873, "m": 8, "n": 8, "hi": 100, "alg": 62, "ind": 62, "ind_st": "Optimal", "thr": 62, "thr_st": "Optimal"}
{"r": 1875, "m": 3, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 1877, "m": 3, "n": 7, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1879, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1881, "m": 4, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1883, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 1885, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1887, "m": 4, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 1889, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1891, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1893, "m": 7, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1895, "m": 8, "n": 4, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 1897, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1899, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1901, "m": 6, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1903, "m": 7, "n": 7, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1905, "m": 2, "n": 8, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 1907, "m": 3, "n": 3, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 1909, "m": 4, "n": 3, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 1911, "m": 4, "n": 7, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 1913, "m": 6, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1915, "m": 6, "n": 2, "hi": 20, "alg": 45, "ind": 45, "ind_st": "Optimal", "thr": 45, "thr_st": "Optimal"}
{"r": 1917, "m": 3, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 1919, "m": 4, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 1921, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1923, "m": 5, "n": 7, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 1925, "m": 3, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1927, "m": 7, "n": 7, "hi": 100, "alg": 142, "ind": 142, "ind_st": "Optimal", "thr": 142, "thr_st": "Optimal"}
{"r": 1929, "m": 8, "n": 6, "hi": 100, "alg": 67, "ind": 67, "ind_st": "Optimal", "thr": 67, "thr_st": "Optimal"}
{"r": 1931, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1933, "m": 4, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 1935, "m": 3, "n": 7, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 1937, "m": 6, "n": 3, "hi": 100, "alg": 183, "ind": 183, "ind_st": "Optimal", "thr": 183, "thr_st": "Optimal"}
{"r": 1939, "m": 6, "n": 3, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 1941, "m": 5, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 1943, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1945, "m": 5, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1947, "m": 7, "n": 7, "hi": 100, "alg": 75, "ind": 75, "ind_st": "Optimal", "thr": 75, "thr_st": "Optimal"}
{"r": 1949, "m": 6, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1951, "m": 3, "n": 5, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 1953, "m": 7, "n": 4, "hi": 100, "alg": 161, "ind": 161, "ind_st": "Optimal", "thr": 161, "thr_st": "Optimal"}
{"r": 1955, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1957, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1959, "m": 7, "n": 8, "hi": 100, "alg": 108, "ind": 108, "ind_st": "Optimal", "thr": 108, "thr_st": "Optimal"}
{"r": 1961, "m": 7, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1963, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1965, "m": 7, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 1967, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1969, "m": 5, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 1971, "m": 3, "n": 8, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 1973, "m": 3, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 1975, "m": 7, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 1977, "m": 5, "n": 3, "hi": 100, "alg": 149, "ind": 149, "ind_st": "Optimal", "thr": 149, "thr_st": "Optimal"}
{"r": 1979, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1981, "m": 3, "n": 2, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 1983, "m": 7, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 1985, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 1987, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1989, "m": 6, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 1991, "m": 6, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1993, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 1995, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1997, "m": 8, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 1999, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2001, "m": 6, "n": 2, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2003, "m": 2, "n": 7, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2005, "m": 5, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2007, "m": 3, "n": 8, "hi": 100, "alg": 172, "ind": 172, "ind_st": "Optimal", "thr": 172, "thr_st": "Optimal"}
{"r": 2009, "m": 4, "n": 7, "hi": 100, "alg": 85, "ind": 85, "ind_st": "Optimal", "thr": 85, "thr_st": "Optimal"}
{"r": 2011, "m": 6, "n": 6, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2013, "m": 5, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2015, "m": 7, "n": 2, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2017, "m": 3, "n": 5, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2019, "m": 8, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2021, "m": 8, "n": 5, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2023, "m": 5, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2025, "m": 6, "n": 2, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 2027, "m": 2, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2029, "m": 7, "n": 5, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2031, "m": 7, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2033, "m": 5, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2035, "m": 8, "n": 4, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2037, "m": 4, "n": 8, "hi": 100, "alg": 91, "ind": 91, "ind_st": "Optimal", "thr": 91, "thr_st": "Optimal"}
{"r": 2039, "m": 7, "n": 7, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2041, "m": 2, "n": 5, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 2043, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2045, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2047, "m": 7, "n": 3, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2049, "m": 6, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2051, "m": 3, "n": 5, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2053, "m": 4, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2055, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2057, "m": 7, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2059, "m": 5, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2061, "m": 4, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2063, "m": 8, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2065, "m": 7, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2067, "m": 2, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2069, "m": 4, "n": 7, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2071, "m": 2, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2073, "m": 3, "n": 6, "hi": 100, "alg": 134, "ind": 134, "ind_st": "Optimal", "thr": 134, "thr_st": "Optimal"}
{"r": 2075, "m": 6, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2077, "m": 4, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2079, "m": 5, "n": 3, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2081, "m": 5, "n": 3, "hi": 100, "alg": 160, "ind": 160, "ind_st": "Optimal", "thr": 160, "thr_st": "Optimal"}
{"r": 2083, "m": 2, "n": 7, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2085, "m": 2, "n": 3, "hi": 100, "alg": 152, "ind": 152, "ind_st": "Optimal", "thr": 152, "thr_st": "Optimal"}
{"r": 2087, "m": 3, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2089, "m": 8, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2091, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2093, "m": 5, "n": 8, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2095, "m": 6, "n": 4, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2097, "m": 2, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2099, "m": 8, "n": 5, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2101, "m": 7, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2103, "m": 8, "n": 2, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 2105, "m": 3, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2107, "m": 8, "n": 2, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 2109, "m": 5, "n": 6, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2111, "m": 4, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2113, "m": 2, "n": 4, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2115, "m": 4, "n": 6, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2117, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2119, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2121, "m": 3, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2123, "m": 7, "n": 7, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2125, "m": 4, "n": 8, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2127, "m": 2, "n": 6, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2129, "m": 3, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2131, "m": 7, "n": 5, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 2133, "m": 2, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2135, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2137, "m": 6, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2139, "m": 7, "n": 3, "hi": 100, "alg": 169, "ind": 169, "ind_st": "Optimal", "thr": 169, "thr_st": "Optimal"}
{"r": 2141, "m": 5, "n": 6, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 2143, "m": 6, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2145, "m": 5, "n": 7, "hi": 100, "alg": 66, "ind": 66, "ind_st": "Optimal", "thr": 66, "thr_st": "Optimal"}
{"r": 2147, "m": 3, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2149, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2151, "m": 6, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2153, "m": 2, "n": 2, "hi": 100, "alg": 225, "ind": 225, "ind_st": "Optimal", "thr": 225, "thr_st": "Optimal"}
{"r": 2155, "m": 2, "n": 3, "hi": 100, "alg": 101, "ind": 101, "ind_st": "Optimal", "thr": 101, "thr_st": "Optimal"}
{"r": 2157, "m": 8, "n": 7, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2159, "m": 4, "n": 8, "hi": 100, "alg": 129, "ind": 129, "ind_st": "Optimal", "thr": 129, "thr_st": "Optimal"}
{"r": 2161, "m": 7, "n": 6, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2163, "m": 6, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2165, "m": 5, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2167, "m": 6, "n": 2, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2169, "m": 4, "n": 6, "hi": 100, "alg": 143, "ind": 143, "ind_st": "Optimal", "thr": 143, "thr_st": "Optimal"}
{"r": 2171, "m": 3, "n": 8, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2173, "m": 7, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2175, "m": 4, "n": 3, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2177, "m": 7, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2179, "m": 4, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2181, "m": 3, "n": 6, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2183, "m": 6, "n": 8, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2185, "m": 4, "n": 8, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2187, "m": 2, "n": 4, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2189, "m": 2, "n": 5, "hi": 100, "alg": 160, "ind": 160, "ind_st": "Optimal", "thr": 160, "thr_st": "Optimal"}
{"r": 2191, "m": 3, "n": 6, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2193, "m": 6, "n": 2, "hi": 20, "alg": 46, "ind": 46, "ind_st": "Optimal", "thr": 46, "thr_st": "Optimal"}
{"r": 2195, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2197, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2199, "m": 7, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2201, "m": 8, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2203, "m": 6, "n": 8, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2205, "m": 6, "n": 2, "hi": 100, "alg": 171, "ind": 171, "ind_st": "Optimal", "thr": 171, "thr_st": "Optimal"}
{"r": 2207, "m": 7, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2209, "m": 2, "n": 7, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2211, "m": 6, "n": 2, "hi": 100, "alg": 221, "ind": 221, "ind_st": "Optimal", "thr": 221, "thr_st": "Optimal"}
{"r": 2213, "m": 4, "n": 8, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 2215, "m": 3, "n": 7, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2217, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2219, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2221, "m": 7, "n": 6, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2223, "m": 7, "n": 7, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2225, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2227, "m": 8, "n": 7, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2229, "m": 5, "n": 6, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2231, "m": 8, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2233, "m": 6, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2235, "m": 4, "n": 4, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2237, "m": 2, "n": 2, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2239, "m": 4, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2241, "m": 6, "n": 5, "hi": 100, "alg": 126, "ind": 126, "ind_st": "Optimal", "thr": 126, "thr_st": "Optimal"}
{"r": 2243, "m": 5, "n": 2, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2245, "m": 3, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2247, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2249, "m": 4, "n": 7, "hi": 100, "alg": 88, "ind": 88, "ind_st": "Optimal", "thr": 88, "thr_st": "Optimal"}
{"r": 2251, "m": 2, "n": 2, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2253, "m": 5, "n": 8, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2255, "m": 7, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2257, "m": 2, "n": 2, "hi": 100, "alg": 64, "ind": 64, "ind_st": "Optimal", "thr": 64, "thr_st": "Optimal"}
{"r": 2259, "m": 2, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2261, "m": 4, "n": 7, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2263, "m": 2, "n": 8, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2265, "m": 2, "n": 5, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2267, "m": 6, "n": 3, "hi": 100, "alg": 139, "ind": 139, "ind_st": "Optimal", "thr": 139, "thr_st": "Optimal"}
{"r": 2269, "m": 6, "n": 6, "hi": 100, "alg": 78, "ind": 78, "ind_st": "Optimal", "thr": 78, "thr_st": "Optimal"}
{"r": 2271, "m": 5, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2273, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2275, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2277, "m": 4, "n": 6, "hi": 100, "alg": 114, "ind": 114, "ind_st": "Optimal", "thr": 114, "thr_st": "Optimal"}
{"r": 2279, "m": 5, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2281, "m": 4, "n": 7, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2283, "m": 2, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2285, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2287, "m": 7, "n": 7, "hi": 100, "alg": 63, "ind": 63, "ind_st": "Optimal", "thr": 63, "thr_st": "Optimal"}
{"r": 2289, "m": 7, "n": 8, "hi": 100, "alg": 100, "ind": 100, "ind_st": "Optimal", "thr": 100, "thr_st": "Optimal"}
{"r": 2291, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2293, "m": 6, "n": 6, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2295, "m": 4, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2297, "m": 5, "n": 8, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2299, "m": 3, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2301, "m": 4, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2303, "m": 2, "n": 2, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2305, "m": 3, "n": 5, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2307, "m": 4, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2309, "m": 7, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2311, "m": 3, "n": 5, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2313, "m": 8, "n": 5, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2315, "m": 7, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2317, "m": 5, "n": 2, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2319, "m": 2, "n": 8, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2321, "m": 4, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2323, "m": 7, "n": 5, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2325, "m": 6, "n": 5, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2327, "m": 3, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2329, "m": 6, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2331, "m": 4, "n": 5, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2333, "m": 2, "n": 8, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2335, "m": 6, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2337, "m": 6, "n": 4, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 2339, "m": 7, "n": 2, "hi": 100, "alg": 166, "ind": 166, "ind_st": "Optimal", "thr": 166, "thr_st": "Optimal"}
{"r": 2341, "m": 8, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2343, "m": 6, "n": 2, "hi": 100, "alg": 194, "ind": 194, "ind_st": "Optimal", "thr": 194, "thr_st": "Optimal"}
{"r": 2345, "m": 7, "n": 6, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2347, "m": 3, "n": 6, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2349, "m": 7, "n": 8, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2351, "m": 5, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2353, "m": 6, "n": 3, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2355, "m": 4, "n": 2, "hi": 20, "alg": 56, "ind": 56, "ind_st": "Optimal", "thr": 56, "thr_st": "Optimal"}
{"r": 2357, "m": 8, "n": 4, "hi": 100, "alg": 148, "ind": 148, "ind_st": "Optimal", "thr": 148, "thr_st": "Optimal"}
{"r": 2359, "m": 6, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2361, "m": 8, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2363, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2365, "m": 6, "n": 7, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2367, "m": 5, "n": 7, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2369, "m": 5, "n": 2, "hi": 100, "alg": 247, "ind": 247, "ind_st": "Optimal", "thr": 247, "thr_st": "Optimal"}
{"r": 2371, "m": 6, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2373, "m": 5, "n": 2, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 2375, "m": 4, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2377, "m": 5, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2379, "m": 3, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2381, "m": 3, "n": 2, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2383, "m": 5, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2385, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2387, "m": 2, "n": 2, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2389, "m": 8, "n": 7, "hi": 100, "alg": 121, "ind": 121, "ind_st": "Optimal", "thr": 121, "thr_st": "Optimal"}
{"r": 2391, "m": 3, "n": 2, "hi": 20, "alg": 39, "ind": 39, "ind_st": "Optimal", "thr": 39, "thr_st": "Optimal"}
{"r": 2393, "m": 2, "n": 3, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2395, "m": 7, "n": 6, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2397, "m": 2, "n": 8, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 2399, "m": 7, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2401, "m": 2, "n": 8, "hi": 100, "alg": 141, "ind": 141, "ind_st": "Optimal", "thr": 141, "thr_st": "Optimal"}
{"r": 2403, "m": 2, "n": 7, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2405, "m": 3, "n": 5, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2407, "m": 5, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2409, "m": 5, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2411, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2413, "m": 5, "n": 7, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2415, "m": 8, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2417, "m": 6, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2419, "m": 2, "n": 3, "hi": 100, "alg": 266, "ind": 266, "ind_st": "Optimal", "thr": 266, "thr_st": "Optimal"}
{"r": 2421, "m": 2, "n": 2, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2423, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2425, "m": 4, "n": 8, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2427, "m": 7, "n": 7, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 2429, "m": 4, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2431, "m": 5, "n": 4, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2433, "m": 7, "n": 4, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2435, "m": 7, "n": 3, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 2437, "m": 6, "n": 7, "hi": 100, "alg": 105, "ind": 105, "ind_st": "Optimal", "thr": 105, "thr_st": "Optimal"}
{"r": 2439, "m": 2, "n": 7, "hi": 100, "alg": 184, "ind": 184, "ind_st": "Optimal", "thr": 184, "thr_st": "Optimal"}
{"r": 2441, "m": 5, "n": 4, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2443, "m": 5, "n": 8, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2445, "m": 5, "n": 6, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2447, "m": 7, "n": 8, "hi": 100, "alg": 92, "ind": 92, "ind_st": "Optimal", "thr": 92, "thr_st": "Optimal"}
{"r": 2449, "m": 2, "n": 4, "hi": 100, "alg": 145, "ind": 145, "ind_st": "Optimal", "thr": 145, "thr_st": "Optimal"}
{"r": 2451, "m": 3, "n": 7, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2453, "m": 5, "n": 6, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2455, "m": 5, "n": 3, "hi": 100, "alg": 155, "ind": 155, "ind_st": "Optimal", "thr": 155, "thr_st": "Optimal"}
{"r": 2457, "m": 8, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2459, "m": 4, "n": 3, "hi": 100, "alg": 120, "ind": 120, "ind_st": "Optimal", "thr": 120, "thr_st": "Optimal"}
{"r": 2461, "m": 8, "n": 2, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2463, "m": 2, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2465, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2467, "m": 3, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2469, "m": 4, "n": 3, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2471, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2473, "m": 4, "n": 3, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2475, "m": 2, "n": 3, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2477, "m": 3, "n": 5, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2479, "m": 5, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2481, "m": 8, "n": 2, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 2483, "m": 6, "n": 3, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2485, "m": 2, "n": 7, "hi": 100, "alg": 117, "ind": 117, "ind_st": "Optimal", "thr": 117, "thr_st": "Optimal"}
{"r": 2487, "m": 7, "n": 8, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2489, "m": 3, "n": 7, "hi": 100, "alg": 204, "ind": 204, "ind_st": "Optimal", "thr": 204, "thr_st": "Optimal"}
{"r": 2491, "m": 7, "n": 3, "hi": 100, "alg": 131, "ind": 131, "ind_st": "Optimal", "thr": 131, "thr_st": "Optimal"}
{"r": 2493, "m": 3, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2495, "m": 2, "n": 6, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 2497, "m": 5, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2499, "m": 8, "n": 7, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2501, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2503, "m": 4, "n": 6, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2505, "m": 8, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2507, "m": 6, "n": 2, "hi": 20, "alg": 40, "ind": 40, "ind_st": "Optimal", "thr": 40, "thr_st": "Optimal"}
{"r": 2509, "m": 5, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2511, "m": 7, "n": 5, "hi": 100, "alg": 127, "ind": 127, "ind_st": "Optimal", "thr": 127, "thr_st": "Optimal"}
{"r": 2513, "m": 4, "n": 3, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2515, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2517, "m": 3, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2519, "m": 2, "n": 5, "hi": 20, "alg": 47, "ind": 47, "ind_st": "Optimal", "thr": 47, "thr_st": "Optimal"}
{"r": 2521, "m": 4, "n": 3, "hi": 100, "alg": 94, "ind": 94, "ind_st": "Optimal", "thr": 94, "thr_st": "Optimal"}
{"r": 2523, "m": 2, "n": 4, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2525, "m": 4, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2527, "m": 7, "n": 7, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2529, "m": 4, "n": 3, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 2531, "m": 7, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2533, "m": 7, "n": 2, "hi": 100, "alg": 138, "ind": 138, "ind_st": "Optimal", "thr": 138, "thr_st": "Optimal"}
{"r": 2535, "m": 7, "n": 2, "hi": 5, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2537, "m": 2, "n": 6, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2539, "m": 8, "n": 5, "hi": 100, "alg": 116, "ind": 116, "ind_st": "Optimal", "thr": 116, "thr_st": "Optimal"}
{"r": 2541, "m": 8, "n": 6, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2543, "m": 2, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 2545, "m": 8, "n": 5, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2547, "m": 4, "n": 4, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2549, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2551, "m": 8, "n": 6, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2553, "m": 7, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2555, "m": 4, "n": 2, "hi": 20, "alg": 43, "ind": 43, "ind_st": "Optimal", "thr": 43, "thr_st": "Optimal"}
{"r": 2557, "m": 2, "n": 4, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2559, "m": 7, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2561, "m": 3, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2563, "m": 6, "n": 7, "hi": 100, "alg": 106, "ind": 106, "ind_st": "Optimal", "thr": 106, "thr_st": "Optimal"}
{"r": 2565, "m": 2, "n": 4, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2567, "m": 8, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2569, "m": 6, "n": 4, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2571, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2573, "m": 2, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2575, "m": 4, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2577, "m": 6, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2579, "m": 7, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2581, "m": 3, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2583, "m": 8, "n": 4, "hi": 20, "alg": 23, "ind": 23, "ind_st": "Optimal", "thr": 23, "thr_st": "Optimal"}
{"r": 2585, "m": 2, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2587, "m": 4, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2589, "m": 2, "n": 6, "hi": 100, "alg": 86, "ind": 86, "ind_st": "Optimal", "thr": 86, "thr_st": "Optimal"}
{"r": 2591, "m": 4, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2593, "m": 5, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2595, "m": 7, "n": 3, "hi": 100, "alg": 97, "ind": 97, "ind_st": "Optimal", "thr": 97, "thr_st": "Optimal"}
{"r": 2597, "m": 6, "n": 2, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2599, "m": 6, "n": 2, "hi": 20, "alg": 35, "ind": 35, "ind_st": "Optimal", "thr": 35, "thr_st": "Optimal"}
{"r": 2601, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2603, "m": 8, "n": 4, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2605, "m": 6, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2607, "m": 3, "n": 7, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 2609, "m": 2, "n": 5, "hi": 100, "alg": 136, "ind": 136, "ind_st": "Optimal", "thr": 136, "thr_st": "Optimal"}
{"r": 2611, "m": 5, "n": 4, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 2613, "m": 4, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2615, "m": 6, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2617, "m": 8, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2619, "m": 6, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2621, "m": 5, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2623, "m": 8, "n": 2, "hi": 5, "alg": 15, "ind": 15, "ind_st": "Optimal", "thr": 15, "thr_st": "Optimal"}
{"r": 2625, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2627, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2629, "m": 5, "n": 6, "hi": 100, "alg": 82, "ind": 82, "ind_st": "Optimal", "thr": 82, "thr_st": "Optimal"}
{"r": 2631, "m": 7, "n": 4, "hi": 20, "alg": 37, "ind": 37, "ind_st": "Optimal", "thr": 37, "thr_st": "Optimal"}
{"r": 2633, "m": 6, "n": 4, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2635, "m": 7, "n": 3, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2637, "m": 4, "n": 8, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2639, "m": 6, "n": 4, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2641, "m": 8, "n": 8, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2643, "m": 3, "n": 2, "hi": 20, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2645, "m": 6, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2647, "m": 4, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2649, "m": 3, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2651, "m": 6, "n": 5, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2653, "m": 7, "n": 2, "hi": 20, "alg": 38, "ind": 38, "ind_st": "Optimal", "thr": 38, "thr_st": "Optimal"}
{"r": 2655, "m": 3, "n": 8, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2657, "m": 2, "n": 8, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2659, "m": 6, "n": 2, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2661, "m": 4, "n": 8, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2663, "m": 6, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2665, "m": 7, "n": 7, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2667, "m": 2, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2669, "m": 4, "n": 4, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2671, "m": 2, "n": 5, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2673, "m": 3, "n": 6, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2675, "m": 6, "n": 2, "hi": 20, "alg": 32, "ind": 32, "ind_st": "Optimal", "thr": 32, "thr_st": "Optimal"}
{"r": 2677, "m": 3, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2679, "m": 8, "n": 6, "hi": 100, "alg": 109, "ind": 109, "ind_st": "Optimal", "thr": 109, "thr_st": "Optimal"}
{"r": 2681, "m": 2, "n": 2, "hi": 100, "alg": 128, "ind": 128, "ind_st": "Optimal", "thr": 128, "thr_st": "Optimal"}
{"r": 2683, "m": 7, "n": 7, "hi": 100, "alg": 112, "ind": 112, "ind_st": "Optimal", "thr": 112, "thr_st": "Optimal"}
{"r": 2685, "m": 3, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2687, "m": 5, "n": 4, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2689, "m": 2, "n": 2, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2691, "m": 4, "n": 3, "hi": 100, "alg": 156, "ind": 156, "ind_st": "Optimal", "thr": 156, "thr_st": "Optimal"}
{"r": 2693, "m": 7, "n": 3, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2695, "m": 7, "n": 6, "hi": 20, "alg": 17, "ind": 17, "ind_st": "Optimal", "thr": 17, "thr_st": "Optimal"}
{"r": 2697, "m": 7, "n": 7, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2699, "m": 6, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2701, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2703, "m": 5, "n": 5, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2705, "m": 3, "n": 5, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2707, "m": 4, "n": 8, "hi": 5, "alg": 4, "ind": 4, "ind_st": "Optimal", "thr": 4, "thr_st": "Optimal"}
{"r": 2709, "m": 7, "n": 3, "hi": 100, "alg": 182, "ind": 182, "ind_st": "Optimal", "thr": 182, "thr_st": "Optimal"}
{"r": 2711, "m": 4, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2713, "m": 5, "n": 3, "hi": 100, "alg": 206, "ind": 206, "ind_st": "Optimal", "thr": 206, "thr_st": "Optimal"}
{"r": 2715, "m": 7, "n": 5, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2717, "m": 6, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2719, "m": 8, "n": 7, "hi": 100, "alg": 84, "ind": 84, "ind_st": "Optimal", "thr": 84, "thr_st": "Optimal"}
{"r": 2721, "m": 6, "n": 5, "hi": 100, "alg": 133, "ind": 133, "ind_st": "Optimal", "thr": 133, "thr_st": "Optimal"}
{"r": 2723, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2725, "m": 5, "n": 5, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2727, "m": 4, "n": 5, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2729, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2731, "m": 7, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2733, "m": 7, "n": 2, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2735, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2737, "m": 4, "n": 6, "hi": 100, "alg": 113, "ind": 113, "ind_st": "Optimal", "thr": 113, "thr_st": "Optimal"}
{"r": 2739, "m": 5, "n": 5, "hi": 20, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2741, "m": 5, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2743, "m": 3, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2745, "m": 5, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2747, "m": 3, "n": 3, "hi": 20, "alg": 22, "ind": 22, "ind_st": "Optimal", "thr": 22, "thr_st": "Optimal"}
{"r": 2749, "m": 3, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2751, "m": 8, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2753, "m": 3, "n": 4, "hi": 100, "alg": 62, "ind": 62, "ind_st": "Optimal", "thr": 62, "thr_st": "Optimal"}
{"r": 2755, "m": 7, "n": 5, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 2757, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2759, "m": 3, "n": 3, "hi": 20, "alg": 24, "ind": 24, "ind_st": "Optimal", "thr": 24, "thr_st": "Optimal"}
{"r": 2761, "m": 3, "n": 4, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2763, "m": 4, "n": 4, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2765, "m": 2, "n": 6, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2767, "m": 5, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2769, "m": 3, "n": 2, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2771, "m": 3, "n": 3, "hi": 100, "alg": 104, "ind": 104, "ind_st": "Optimal", "thr": 104, "thr_st": "Optimal"}
{"r": 2773, "m": 3, "n": 6, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2775, "m": 7, "n": 5, "hi": 100, "alg": 103, "ind": 103, "ind_st": "Optimal", "thr": 103, "thr_st": "Optimal"}
{"r": 2777, "m": 6, "n": 4, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2779, "m": 7, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2781, "m": 4, "n": 7, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2783, "m": 6, "n": 4, "hi": 100, "alg": 154, "ind": 154, "ind_st": "Optimal", "thr": 154, "thr_st": "Optimal"}
{"r": 2785, "m": 4, "n": 4, "hi": 100, "alg": 151, "ind": 151, "ind_st": "Optimal", "thr": 151, "thr_st": "Optimal"}
{"r": 2787, "m": 7, "n": 4, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2789, "m": 8, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2791, "m": 7, "n": 6, "hi": 100, "alg": 124, "ind": 124, "ind_st": "Optimal", "thr": 124, "thr_st": "Optimal"}
{"r": 2793, "m": 2, "n": 6, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2795, "m": 7, "n": 5, "hi": 100, "alg": 123, "ind": 123, "ind_st": "Optimal", "thr": 123, "thr_st": "Optimal"}
{"r": 2797, "m": 6, "n": 8, "hi": 100, "alg": 135, "ind": 135, "ind_st": "Optimal", "thr": 135, "thr_st": "Optimal"}
{"r": 2799, "m": 8, "n": 7, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2801, "m": 5, "n": 2, "hi": 20, "alg": 48, "ind": 48, "ind_st": "Optimal", "thr": 48, "thr_st": "Optimal"}
{"r": 2803, "m": 7, "n": 4, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2805, "m": 3, "n": 4, "hi": 20, "alg": 29, "ind": 29, "ind_st": "Optimal", "thr": 29, "thr_st": "Optimal"}
{"r": 2807, "m": 6, "n": 2, "hi": 100, "alg": 239, "ind": 239, "ind_st": "Optimal", "thr": 239, "thr_st": "Optimal"}
{"r": 2809, "m": 8, "n": 7, "hi": 100, "alg": 118, "ind": 118, "ind_st": "Optimal", "thr": 118, "thr_st": "Optimal"}
{"r": 2811, "m": 2, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2813, "m": 6, "n": 8, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 2815, "m": 8, "n": 8, "hi": 100, "alg": 93, "ind": 93, "ind_st": "Optimal", "thr": 93, "thr_st": "Optimal"}
{"r": 2817, "m": 8, "n": 6, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2819, "m": 3, "n": 4, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2821, "m": 5, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2823, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2825, "m": 3, "n": 3, "hi": 20, "alg": 25, "ind": 25, "ind_st": "Optimal", "thr": 25, "thr_st": "Optimal"}
{"r": 2827, "m": 2, "n": 8, "hi": 100, "alg": 195, "ind": 195, "ind_st": "Optimal", "thr": 195, "thr_st": "Optimal"}
{"r": 2829, "m": 4, "n": 2, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2831, "m": 5, "n": 2, "hi": 100, "alg": 158, "ind": 158, "ind_st": "Optimal", "thr": 158, "thr_st": "Optimal"}
{"r": 2833, "m": 8, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2835, "m": 3, "n": 4, "hi": 5, "alg": 11, "ind": 11, "ind_st": "Optimal", "thr": 11, "thr_st": "Optimal"}
{"r": 2837, "m": 4, "n": 2, "hi": 20, "alg": 36, "ind": 36, "ind_st": "Optimal", "thr": 36, "thr_st": "Optimal"}
{"r": 2839, "m": 5, "n": 5, "hi": 20, "alg": 12, "ind": 12, "ind_st": "Optimal", "thr": 12, "thr_st": "Optimal"}
{"r": 2841, "m": 4, "n": 7, "hi": 100, "alg": 153, "ind": 153, "ind_st": "Optimal", "thr": 153, "thr_st": "Optimal"}
{"r": 2843, "m": 6, "n": 2, "hi": 5, "alg": 13, "ind": 13, "ind_st": "Optimal", "thr": 13, "thr_st": "Optimal"}
{"r": 2845, "m": 3, "n": 8, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2847, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2849, "m": 5, "n": 5, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2851, "m": 4, "n": 3, "hi": 100, "alg": 111, "ind": 111, "ind_st": "Optimal", "thr": 111, "thr_st": "Optimal"}
{"r": 2853, "m": 3, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2855, "m": 6, "n": 4, "hi": 20, "alg": 30, "ind": 30, "ind_st": "Optimal", "thr": 30, "thr_st": "Optimal"}
{"r": 2857, "m": 7, "n": 2, "hi": 20, "alg": 31, "ind": 31, "ind_st": "Optimal", "thr": 31, "thr_st": "Optimal"}
{"r": 2859, "m": 5, "n": 7, "hi": 20, "alg": 14, "ind": 14, "ind_st": "Optimal", "thr": 14, "thr_st": "Optimal"}
{"r": 2861, "m": 4, "n": 6, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2863, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2865, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2867, "m": 2, "n": 7, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2869, "m": 5, "n": 3, "hi": 100, "alg": 130, "ind": 130, "ind_st": "Optimal", "thr": 130, "thr_st": "Optimal"}
{"r": 2871, "m": 7, "n": 7, "hi": 100, "alg": 98, "ind": 98, "ind_st": "Optimal", "thr": 98, "thr_st": "Optimal"}
{"r": 2873, "m": 7, "n": 4, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2875, "m": 3, "n": 2, "hi": 100, "alg": 168, "ind": 168, "ind_st": "Optimal", "thr": 168, "thr_st": "Optimal"}
{"r": 2877, "m": 5, "n": 7, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2879, "m": 2, "n": 4, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2881, "m": 8, "n": 2, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2883, "m": 8, "n": 3, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2885, "m": 2, "n": 3, "hi": 20, "alg": 27, "ind": 27, "ind_st": "Optimal", "thr": 27, "thr_st": "Optimal"}
{"r": 2887, "m": 6, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2889, "m": 6, "n": 6, "hi": 100, "alg": 125, "ind": 125, "ind_st": "Optimal", "thr": 125, "thr_st": "Optimal"}
{"r": 2891, "m": 4, "n": 2, "hi": 20, "alg": 16, "ind": 16, "ind_st": "Optimal", "thr": 16, "thr_st": "Optimal"}
{"r": 2893, "m": 3, "n": 8, "hi": 100, "alg": 140, "ind": 140, "ind_st": "Optimal", "thr": 140, "thr_st": "Optimal"}
{"r": 2895, "m": 6, "n": 8, "hi": 100, "alg": 102, "ind": 102, "ind_st": "Optimal", "thr": 102, "thr_st": "Optimal"}
{"r": 2897, "m": 3, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2899, "m": 6, "n": 6, "hi": 20, "alg": 21, "ind": 21, "ind_st": "Optimal", "thr": 21, "thr_st": "Optimal"}
{"r": 2901, "m": 2, "n": 7, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2903, "m": 8, "n": 2, "hi": 100, "alg": 178, "ind": 178, "ind_st": "Optimal", "thr": 178, "thr_st": "Optimal"}
{"r": 2905, "m": 7, "n": 8, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2907, "m": 6, "n": 3, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2909, "m": 7, "n": 8, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2911, "m": 5, "n": 7, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2913, "m": 4, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2915, "m": 8, "n": 5, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2917, "m": 8, "n": 2, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2919, "m": 2, "n": 2, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2921, "m": 2, "n": 5, "hi": 100, "alg": 179, "ind": 179, "ind_st": "Optimal", "thr": 179, "thr_st": "Optimal"}
{"r": 2923, "m": 8, "n": 7, "hi": 100, "alg": 122, "ind": 122, "ind_st": "Optimal", "thr": 122, "thr_st": "Optimal"}
{"r": 2925, "m": 7, "n": 4, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2927, "m": 6, "n": 2, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2929, "m": 4, "n": 2, "hi": 100, "alg": 147, "ind": 147, "ind_st": "Optimal", "thr": 147, "thr_st": "Optimal"}
{"r": 2931, "m": 4, "n": 6, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2933, "m": 4, "n": 2, "hi": 100, "alg": 119, "ind": 119, "ind_st": "Optimal", "thr": 119, "thr_st": "Optimal"}
{"r": 2935, "m": 3, "n": 8, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2937, "m": 7, "n": 5, "hi": 100, "alg": 83, "ind": 83, "ind_st": "Optimal", "thr": 83, "thr_st": "Optimal"}
{"r": 2939, "m": 6, "n": 5, "hi": 20, "alg": 34, "ind": 34, "ind_st": "Optimal", "thr": 34, "thr_st": "Optimal"}
{"r": 2941, "m": 5, "n": 5, "hi": 100, "alg": 144, "ind": 144, "ind_st": "Optimal", "thr": 144, "thr_st": "Optimal"}
{"r": 2943, "m": 6, "n": 6, "hi": 5, "alg": 6, "ind": 6, "ind_st": "Optimal", "thr": 6, "thr_st": "Optimal"}
{"r": 2945, "m": 7, "n": 4, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2947, "m": 3, "n": 6, "hi": 20, "alg": 20, "ind": 20, "ind_st": "Optimal", "thr": 20, "thr_st": "Optimal"}
{"r": 2949, "m": 8, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2951, "m": 7, "n": 8, "hi": 100, "alg": 110, "ind": 110, "ind_st": "Optimal", "thr": 110, "thr_st": "Optimal"}
{"r": 2953, "m": 5, "n": 8, "hi": 100, "alg": 162, "ind": 162, "ind_st": "Optimal", "thr": 162, "thr_st": "Optimal"}
{"r": 2955, "m": 7, "n": 2, "hi": 100, "alg": 181, "ind": 181, "ind_st": "Optimal", "thr": 181, "thr_st": "Optimal"}
{"r": 2957, "m": 2, "n": 4, "hi": 5, "alg": 7, "ind": 7, "ind_st": "Optimal", "thr": 7, "thr_st": "Optimal"}
{"r": 2959, "m": 7, "n": 4, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2961, "m": 4, "n": 2, "hi": 20, "alg": 33, "ind": 33, "ind_st": "Optimal", "thr": 33, "thr_st": "Optimal"}
{"r": 2963, "m": 7, "n": 2, "hi": 5, "alg": 8, "ind": 8, "ind_st": "Optimal", "thr": 8, "thr_st": "Optimal"}
{"r": 2965, "m": 3, "n": 3, "hi": 5, "alg": 10, "ind": 10, "ind_st": "Optimal", "thr": 10, "thr_st": "Optimal"}
{"r": 2967, "m": 8, "n": 2, "hi": 100, "alg": 146, "ind": 146, "ind_st": "Optimal", "thr": 146, "thr_st": "Optimal"}
{"r": 2969, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2971, "m": 6, "n": 8, "hi": 5, "alg": 5, "ind": 5, "ind_st": "Optimal", "thr": 5, "thr_st": "Optimal"}
{"r": 2973, "m": 8, "n": 5, "hi": 100, "alg": 77, "ind": 77, "ind_st": "Optimal", "thr": 77, "thr_st": "Optimal"}
{"r": 2975, "m": 7, "n": 5, "hi": 100, "alg": 107, "ind": 107, "ind_st": "Optimal", "thr": 107, "thr_st": "Optimal"}
{"r": 2977, "m": 5, "n": 6, "hi": 100, "alg": 165, "ind": 165, "ind_st": "Optimal", "thr": 165, "thr_st": "Optimal"}
{"r": 2979, "m": 3, "n": 8, "hi": 100, "alg": 150, "ind": 150, "ind_st": "Optimal", "thr": 150, "thr_st": "Optimal"}
{"r": 2981, "m": 7, "n": 8, "hi": 100, "alg": 137, "ind": 137, "ind_st": "Optimal", "thr": 137, "thr_st": "Optimal"}
{"r": 2983, "m": 4, "n": 6, "hi": 20, "alg": 19, "ind": 19, "ind_st": "Optimal", "thr": 19, "thr_st": "Optimal"}
{"r": 2985, "m": 6, "n": 4, "hi": 20, "alg": 28, "ind": 28, "ind_st": "Optimal", "thr": 28, "thr_st": "Optimal"}
{"r": 2987, "m": 2, "n": 5, "hi": 100, "alg": 159, "ind": 159, "ind_st": "Optimal", "thr": 159, "thr_st": "Optimal"}
{"r": 2989, "m": 6, "n": 4, "hi": 100, "alg": 79, "ind": 79, "ind_st": "Optimal", "thr": 79, "thr_st": "Optimal"}
{"r": 2991, "m": 6, "n": 8, "hi": 20, "alg": 26, "ind": 26, "ind_st": "Optimal", "thr": 26, "thr_st": "Optimal"}
{"r": 2993, "m": 8, "n": 5, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}
{"r": 2995, "m": 4, "n": 3, "hi": 20, "alg": 41, "ind": 41, "ind_st": "Optimal", "thr": 41, "thr_st": "Optimal"}
{"r": 2997, "m": 2, "n": 3, "hi": 5, "alg": 9, "ind": 9, "ind_st": "Optimal", "thr": 9, "thr_st": "Optimal"}
{"r": 2999, "m": 7, "n": 4, "hi": 20, "alg": 18, "ind": 18, "ind_st": "Optimal", "thr": 18, "thr_st": "Optimal"}


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/an3.py <==
import json
import glob
import statistics as S
import numpy as np
from scipy.stats import wilcoxon

R = [
    json.loads(l)
    for f in sorted(
        glob.glob(
            __import__('os').path.join(
                __import__('os').path.dirname(__import__('os').path.abspath(__file__)),
                'T3_[01].jsonl',
            )
        )
    )
    for l in open(f)
]
old = {
    json.loads(l)['seed']: json.loads(l)
    for l in open(
        __import__('os').path.join(
            __import__('os').path.dirname(__import__('os').path.abspath(__file__)),
            '..',
            '..',
            'results',
            'mip_compare.jsonl',
        )
    )
}
med = lambda r, k: S.median(r[k]['times'])
print('instances', len(R))
mism = [
    (r['seed'], k, r[k]['vals'], r['alg']['vals'])
    for r in R
    for k in ('ind', 'thr')
    if set(r[k]['vals']) != set(r['alg']['vals'])
]
print('value mismatches vs Algorithm 1:', mism)
print(
    'non-optimal statuses:',
    [
        (r['seed'], k, r[k]['status'])
        for r in R
        for k in ('ind', 'thr')
        if set(r[k]['status']) != {'Optimal'}
    ],
)
print(
    'deterministic nodes:',
    all(len(set(r[k]['nodes'])) == 1 for r in R for k in ('ind', 'thr')),
)
for a_, b_ in (('ind', 'alg'), ('thr', 'alg'), ('thr', 'ind')):
    x = np.array([med(r, a_) for r in R])
    y = np.array([med(r, b_) for r in R])
    q = x / y
    sm = [v for r, v in zip(R, q) if r['m'] * r['n'] <= 150]
    bg = [v for r, v in zip(R, q) if (r['m'], r['n']) in ((40, 45), (50, 50))]
    print(
        f'{a_}/{b_}: {b_} faster on {(q > 1).sum()}/{len(q)}; median ratio {np.median(q):.2f} (IQR {np.percentile(q,25):.2f}-{np.percentile(q,75):.2f}); '
        f'Wilcoxon p={wilcoxon(x, y).pvalue:.2g}; mn<=150 {np.median(sm):.2f} (n={len(sm)}); 40x45+50x50 {np.median(bg):.2f} (n={len(bg)}); '
        f'per-size medians {min(np.median([v for r, v in zip(R, q) if (r["m"], r["n"]) == sz]) for sz in {(r["m"], r["n"]) for r in R}):.1f}-'
        f'{max(np.median([v for r, v in zip(R, q) if (r["m"], r["n"]) == sz]) for sz in {(r["m"], r["n"]) for r in R}):.1f}'
    )
spread = lambda ts: (max(ts) - min(ts)) / S.median(ts)
dev = lambda ts: max(abs(v - S.median(ts)) for v in ts) / S.median(ts)
for k in ('alg', 'ind', 'thr'):
    sp = [dev(r[k]['times']) for r in R]
    print(
        f'{k}: max deviation from median of 3: median {100*np.median(sp):.1f}%, max {100*max(sp):.1f}%; total CPU (3 runs) {sum(sum(r[k]["times"]) for r in R):.0f} s'
    )
oq = np.array([old[r['seed']]['mip_total'] / old[r['seed']]['alg_med'] for r in R])
nq = np.array([med(r, 'ind') / med(r, 'alg') for r in R])
print(
    f'old protocol ind/alg median ratio {np.median(oq):.2f}; new {np.median(nq):.2f}; median |new/old-1| {100*np.median(abs(nq/oq-1)):.1f}%'
)
ob = np.array([old[r['seed']]['mip_total'] for r in R])
nb = np.array([med(r, 'ind') for r in R])
print(
    f'indicator time: single old run vs new median: median |new/old-1| {100*np.median(abs(nb/ob-1)):.1f}%'
)
print(
    '\nSize & N & Alg & Ind & Ind max & Thr & Thr max & Ind/Alg & Thr/Alg & Thr/Ind & Ind nodes & Thr nodes'
)
for sz in sorted({(r['m'], r['n']) for r in R}, key=lambda s: s[0] * s[1]):
    G = [r for r in R if (r['m'], r['n']) == sz]
    mm = lambda k: np.mean([med(r, k) for r in G])
    mx = lambda k: max(med(r, k) for r in G)
    rr = lambda a_, b_: np.median([med(r, a_) / med(r, b_) for r in G])
    print(
        f"{sz[0]}x{sz[1]} & {len(G)} & {mm('alg'):.2f} & {mm('ind'):.2f} & {mx('ind'):.1f} & {mm('thr'):.2f} & {mx('thr'):.1f} & "
        f"{rr('ind','alg'):.1f} & {rr('thr','alg'):.1f} & {rr('thr','ind'):.2f} & {int(np.median([r['ind']['nodes'][0] for r in G]))} & {int(np.median([r['thr']['nodes'][0] for r in G]))}"
    )
by_hi = {}
for r in R:
    by_hi.setdefault(r['hi'], []).append(med(r, 'thr') / med(r, 'ind'))
print(
    'thr/ind median by time-range upper end:',
    {k: round(float(np.median(v)), 2) for k, v in sorted(by_hi.items())},
)


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/an3.txt <==
instances 90
value mismatches vs Algorithm 1: []
non-optimal statuses: []
deterministic nodes: True
ind/alg: alg faster on 80/90; median ratio 2.80 (IQR 1.81-4.22); Wilcoxon p=3.8e-12; mn<=150 1.99 (n=20); 40x45+50x50 2.96 (n=20); per-size medians 2.0-5.1
thr/alg: alg faster on 65/90; median ratio 1.54 (IQR 0.94-2.31); Wilcoxon p=0.00091; mn<=150 2.99 (n=20); 40x45+50x50 1.97 (n=20); per-size medians 0.8-3.0
thr/ind: ind faster on 20/90; median ratio 0.55 (IQR 0.32-0.93); Wilcoxon p=4e-10; mn<=150 1.26 (n=20); 40x45+50x50 0.60 (n=20); per-size medians 0.3-1.4
alg: max deviation from median of 3: median 4.4%, max 60.2%; total CPU (3 runs) 2294 s
ind: max deviation from median of 3: median 2.6%, max 25.1%; total CPU (3 runs) 6442 s
thr: max deviation from median of 3: median 3.3%, max 50.6%; total CPU (3 runs) 3367 s
old protocol ind/alg median ratio 2.70; new 2.80; median |new/old-1| 4.2%
indicator time: single old run vs new median: median |new/old-1| 13.5%

Size & N & Alg & Ind & Ind max & Thr & Thr max & Ind/Alg & Thr/Alg & Thr/Ind & Ind nodes & Thr nodes
10x10 & 10 & 0.15 & 0.46 & 0.9 & 0.46 & 0.7 & 2.1 & 3.0 & 1.01 & 54 & 1
10x15 & 10 & 0.32 & 0.72 & 1.8 & 0.91 & 1.5 & 2.0 & 3.0 & 1.37 & 77 & 1
20x20 & 10 & 1.17 & 5.45 & 10.6 & 1.94 & 3.6 & 5.1 & 1.7 & 0.31 & 822 & 1
25x20 & 10 & 1.79 & 6.32 & 10.9 & 2.52 & 4.6 & 3.5 & 1.2 & 0.35 & 562 & 2
30x30 & 10 & 4.77 & 14.85 & 25.8 & 6.25 & 9.8 & 3.0 & 1.4 & 0.49 & 2021 & 2
30x35 & 10 & 6.44 & 15.66 & 27.0 & 7.71 & 17.1 & 2.8 & 1.2 & 0.45 & 1559 & 3
40x40 & 10 & 12.64 & 32.40 & 55.0 & 10.57 & 22.0 & 2.8 & 0.8 & 0.26 & 2349 & 3
40x45 & 10 & 17.92 & 70.07 & 184.6 & 33.32 & 51.4 & 3.7 & 2.1 & 0.52 & 6661 & 103
50x50 & 10 & 31.03 & 68.71 & 127.1 & 48.35 & 97.9 & 2.5 & 1.7 & 0.66 & 4555 & 111
thr/ind median by time-range upper end: {25: 0.34, 40: 0.56, 50: 0.49, 70: 0.39, 85: 0.54, 100: 0.6, 300: 0.49, 500: 0.68, 1000: 0.66, 2000: 0.66}


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/certify_11.py <==
"""Certify OPT_NI = 11 for the instance on which HiGHS (model 14) returned 14,
by an exact dynamic program (no solver, no Algorithm 1 code).  n = 2 columns,
so a solution is fixed by x_i1 per row; the DP runs over rows with state
(flow into column 1, set of phases used) for every phase-threshold triple."""

import sys
import random
import itertools
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'alg')
)
sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
from gen import generate

r = 1404
rnd = random.Random(r)
m, n = rnd.randint(2, 8), rnd.randint(2, 8)
hi = rnd.choice([5, 20, 100])
p1 = rnd.choice([0.2, 0.33, 0.5])
a, b, t, Ps = generate(m, n, (1, hi), (p1, (1 - p1) / 2), 60000 + r, supply=(8, 20))
assert n == 2
ph = {c: k for k in range(3) for c in Ps[k]}
D = [sorted({t[i][j] for (i, j) in Ps[k]}) for k in range(3)]


def feasible(th):
    ok = lambda i, j: t[i][j] <= th[ph[(i, j)]]
    S = {(0, 0)}
    for i in range(m):
        N = set()
        for s, mask in S:
            for x0 in range(a[i] + 1):
                x1 = a[i] - x0
                if (x0 and not ok(i, 0)) or (x1 and not ok(i, 1)) or s + x0 > b[0]:
                    continue
                N.add(
                    (
                        s + x0,
                        mask
                        | ((1 << ph[(i, 0)]) if x0 else 0)
                        | ((1 << ph[(i, 1)]) if x1 else 0),
                    )
                )
        S = N
    return (b[0], 7) in S


print(
    'exact OPT_NI and attaining thresholds:',
    min((sum(th), th) for th in itertools.product(*D) if feasible(th)),
)


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/certify_19.py <==
"""Certify OPT_NI = 19 for the instance on which HiGHS (model 13) returned 24,
using only networkx max-flow (no HiGHS, no SciPy, no Algorithm 1 code).
Facts used: (i) X is non-idle with T_k <= th_k for all k  iff  there are
witness links w_k in P_k with t <= th_k such that the margins reduced by one
at each witness admit a transportation solution on the allowed links
(subtract / add one unit per witness); (ii) TP feasibility on a support is
decided exactly by max-flow, and flows are integral.  Feasibility is monotone
in the thresholds, so it suffices to show infeasibility for every maximal
threshold triple with sum <= 18, and to exhibit one solution of value 19."""

import sys
import itertools
import os
import networkx as nx

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'alg')
)
sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
from gen import generate

a, b, t, Ps = generate(5, 6, (1, 20), (0.5, 0.25), 50292, supply=(3, 12))
m, n = len(a), len(b)
ph = {c: k for k in range(3) for c in Ps[k]}
D = [sorted({t[i][j] for (i, j) in Ps[k]}) for k in range(3)]


def tp_feasible(aa, bb, links):
    if min(aa) < 0 or min(bb) < 0:
        return False
    G = nx.DiGraph()
    for i in range(m):
        G.add_edge('s', ('r', i), capacity=aa[i])
    for j in range(n):
        G.add_edge(('c', j), 't', capacity=bb[j])
    for i, j in links:
        G.add_edge(('r', i), ('c', j), capacity=sum(aa))
    return nx.maximum_flow_value(G, 's', 't') == sum(aa) if sum(aa) else True


def ni_feasible(th):
    links = [(i, j) for (i, j) in ph if t[i][j] <= th[ph[(i, j)]]]
    by = [[c for c in links if ph[c] == k] for k in range(3)]
    for w in itertools.product(*by):
        aa, bb = list(a), list(b)
        for i, j in w:
            aa[i] -= 1
            bb[j] -= 1
        if tp_feasible(aa, bb, links):
            return True
    return False


cand = [th for th in itertools.product(*D) if sum(th) <= 18]
maximal = [
    th
    for th in cand
    if not any(o != th and all(o[k] >= th[k] for k in range(3)) for o in cand)
]
print('threshold triples with sum <= 18:', len(cand), ' maximal:', len(maximal))
bad = [th for th in maximal if ni_feasible(th)]
print('maximal triples that are NI-feasible:', bad)
print('NI-feasible at (3, 9, 7), sum 19:', ni_feasible((3, 9, 7)))


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/dbg3.py <==
import sys
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
from gen import generate
import highspy
import models

a, b, t, Ps = generate(5, 6, (1, 20), (0.5, 0.25), 50292, supply=(3, 12))
# rebuild the indicator model exactly, write it, then re-solve from file with option variants
orig_finish = models._finish


def capture(h, t0, obj_const=0.0):
    h.writeModel('hi_bug_indicator.mps')
    return orig_finish(h, t0, obj_const)


models._finish = capture
print('in-memory:', models.indicator(a, b, t, Ps, 600))
for opts in [
    {},
    {'presolve': 'off'},
    {'mip_heuristic_effort': 0.0},
    {'random_seed': 1},
    {'random_seed': 2},
]:
    h = highspy.Highs()
    h.setOptionValue('output_flag', False)
    h.setOptionValue('threads', 1)
    h.setOptionValue('mip_rel_gap', 0.0)
    for k, v in opts.items():
        h.setOptionValue(k, v)
    h.readModel('hi_bug_indicator.mps')
    h.run()
    i = h.getInfo()
    print(
        'from MPS',
        opts,
        h.modelStatusToString(h.getModelStatus()),
        i.objective_function_value,
        'dual bound',
        i.mip_dual_bound,
        'gap',
        i.mip_gap,
        'nodes',
        i.mip_node_count,
    )


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/hi_bug_indicator.mps <==
NAME        
ROWS
 N  Obj     
 E  r0      
 E  r1      
 E  r2      
 E  r3      
 E  r4      
 E  r5      
 E  r6      
 E  r7      
 E  r8      
 E  r9      
 E  r10     
 L  r11     
 L  r12     
 L  r13     
 L  r14     
 L  r15     
 L  r16     
 L  r17     
 L  r18     
 L  r19     
 L  r20     
 L  r21     
 L  r22     
 L  r23     
 L  r24     
 L  r25     
 L  r26     
 L  r27     
 L  r28     
 L  r29     
 L  r30     
 L  r31     
 L  r32     
 L  r33     
 L  r34     
 L  r35     
 L  r36     
 L  r37     
 L  r38     
 L  r39     
 L  r40     
 G  r41     
 G  r42     
 G  r43     
 G  r44     
 G  r45     
 G  r46     
 G  r47     
 G  r48     
 G  r49     
 G  r50     
 G  r51     
 G  r52     
 G  r53     
 G  r54     
 G  r55     
 G  r56     
 G  r57     
 G  r58     
 G  r59     
 G  r60     
 G  r61     
 G  r62     
 G  r63     
 G  r64     
 G  r65     
 G  r66     
 G  r67     
 G  r68     
 G  r69     
 G  r70     
 G  r71     
 G  r72     
 G  r73     
COLUMNS
    MARK0000  'MARKER'                 'INTORG'
    c0        r0        1
    c0        r5        1
    c0        r11       1
    c0        r56       1
    c1        r0        1
    c1        r6        1
    c1        r12       1
    c1        r73       1
    c2        r0        1
    c2        r7        1
    c2        r13       1
    c2        r56       1
    c3        r0        1
    c3        r8        1
    c3        r14       1
    c3        r56       1
    c4        r0        1
    c4        r9        1
    c4        r15       1
    c4        r56       1
    c5        r0        1
    c5        r10       1
    c5        r16       1
    c5        r73       1
    c6        r1        1
    c6        r5        1
    c6        r17       1
    c6        r56       1
    c7        r1        1
    c7        r6        1
    c7        r18       1
    c7        r65       1
    c8        r1        1
    c8        r7        1
    c8        r19       1
    c8        r65       1
    c9        r1        1
    c9        r8        1
    c9        r20       1
    c9        r73       1
    c10       r1        1
    c10       r9        1
    c10       r21       1
    c10       r56       1
    c11       r1        1
    c11       r10       1
    c11       r22       1
    c11       r65       1
    c12       r2        1
    c12       r5        1
    c12       r23       1
    c12       r56       1
    c13       r2        1
    c13       r6        1
    c13       r24       1
    c13       r56       1
    c14       r2        1
    c14       r7        1
    c14       r25       1
    c14       r56       1
    c15       r2        1
    c15       r8        1
    c15       r26       1
    c15       r65       1
    c16       r2        1
    c16       r9        1
    c16       r27       1
    c16       r73       1
    c17       r2        1
    c17       r10       1
    c17       r28       1
    c17       r73       1
    c18       r3        1
    c18       r5        1
    c18       r29       1
    c18       r56       1
    c19       r3        1
    c19       r6        1
    c19       r30       1
    c19       r56       1
    c20       r3        1
    c20       r7        1
    c20       r31       1
    c20       r65       1
    c21       r3        1
    c21       r8        1
    c21       r32       1
    c21       r65       1
    c22       r3        1
    c22       r9        1
    c22       r33       1
    c22       r65       1
    c23       r3        1
    c23       r10       1
    c23       r34       1
    c23       r73       1
    c24       r4        1
    c24       r5        1
    c24       r35       1
    c24       r56       1
    c25       r4        1
    c25       r6        1
    c25       r36       1
    c25       r56       1
    c26       r4        1
    c26       r7        1
    c26       r37       1
    c26       r73       1
    c27       r4        1
    c27       r8        1
    c27       r38       1
    c27       r56       1
    c28       r4        1
    c28       r9        1
    c28       r39       1
    c28       r65       1
    c29       r4        1
    c29       r10       1
    c29       r40       1
    c29       r56       1
    c30       r11       -9
    c30       r44       -4
    c31       r12       -2
    c31       r66       -20
    c32       r13       -5
    c32       r51       -3
    c33       r14       -6
    c33       r47       -10
    c34       r15       -6
    c34       r42       -15
    c35       r16       -9
    c35       r69       -7
    c36       r17       -3
    c36       r54       -19
    c37       r18       -2
    c37       r61       -6
    c38       r19       -3
    c38       r58       -12
    c39       r20       -3
    c39       r71       -17
    c40       r21       -3
    c40       r49       -15
    c41       r22       -3
    c41       r60       -7
    c42       r23       -11
    c42       r48       -10
    c43       r24       -2
    c43       r43       -20
    c44       r25       -5
    c44       r53       -10
    c45       r26       -6
    c45       r62       -9
    c46       r27       -6
    c46       r67       -4
    c47       r28       -10
    c47       r70       -16
    c48       r29       -9
    c48       r50       -2
    c49       r30       -2
    c49       r45       -13
    c50       r31       -5
    c50       r64       -18
    c51       r32       -6
    c51       r63       -14
    c52       r33       -6
    c52       r59       -6
    c53       r34       -9
    c53       r72       -12
    c54       r35       -11
    c54       r41       -3
    c55       r36       -2
    c55       r55       -17
    c56       r37       -5
    c56       r68       -6
    c57       r38       -6
    c57       r46       -9
    c58       r39       -6
    c58       r57       -20
    c59       r40       -10
    c59       r52       -11
    MARK0001  'MARKER'                 'INTEND'
    c60       Obj       1
    c60       r41       1
    c60       r42       1
    c60       r43       1
    c60       r44       1
    c60       r45       1
    c60       r46       1
    c60       r47       1
    c60       r48       1
    c60       r49       1
    c60       r50       1
    c60       r51       1
    c60       r52       1
    c60       r53       1
    c60       r54       1
    c60       r55       1
    c61       Obj       1
    c61       r57       1
    c61       r58       1
    c61       r59       1
    c61       r60       1
    c61       r61       1
    c61       r62       1
    c61       r63       1
    c61       r64       1
    c62       Obj       1
    c62       r66       1
    c62       r67       1
    c62       r68       1
    c62       r69       1
    c62       r70       1
    c62       r71       1
    c62       r72       1
RHS
    RHS_V     r0        9
    RHS_V     r1        3
    RHS_V     r2        11
    RHS_V     r3        9
    RHS_V     r4        11
    RHS_V     r5        14
    RHS_V     r6        2
    RHS_V     r7        5
    RHS_V     r8        6
    RHS_V     r9        6
    RHS_V     r10       10
    RHS_V     r56       1
    RHS_V     r65       1
    RHS_V     r73       1
BOUNDS
 UI BOUND     c0        9
 UI BOUND     c1        2
 UI BOUND     c2        5
 UI BOUND     c3        6
 UI BOUND     c4        6
 UI BOUND     c5        9
 UI BOUND     c6        3
 UI BOUND     c7        2
 UI BOUND     c8        3
 UI BOUND     c9        3
 UI BOUND     c10       3
 UI BOUND     c11       3
 UI BOUND     c12       11
 UI BOUND     c13       2
 UI BOUND     c14       5
 UI BOUND     c15       6
 UI BOUND     c16       6
 UI BOUND     c17       10
 UI BOUND     c18       9
 UI BOUND     c19       2
 UI BOUND     c20       5
 UI BOUND     c21       6
 UI BOUND     c22       6
 UI BOUND     c23       9
 UI BOUND     c24       11
 UI BOUND     c25       2
 UI BOUND     c26       5
 UI BOUND     c27       6
 UI BOUND     c28       6
 UI BOUND     c29       10
 BV BOUND     c30     
 BV BOUND     c31     
 BV BOUND     c32     
 BV BOUND     c33     
 BV BOUND     c34     
 BV BOUND     c35     
 BV BOUND     c36     
 BV BOUND     c37     
 BV BOUND     c38     
 BV BOUND     c39     
 BV BOUND     c40     
 BV BOUND     c41     
 BV BOUND     c42     
 BV BOUND     c43     
 BV BOUND     c44     
 BV BOUND     c45     
 BV BOUND     c46     
 BV BOUND     c47     
 BV BOUND     c48     
 BV BOUND     c49     
 BV BOUND     c50     
 BV BOUND     c51     
 BV BOUND     c52     
 BV BOUND     c53     
 BV BOUND     c54     
 BV BOUND     c55     
 BV BOUND     c56     
 BV BOUND     c57     
 BV BOUND     c58     
 BV BOUND     c59     
ENDATA


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/hi_bug_threshold.mps <==
NAME        
ROWS
 N  Obj     
 E  r0      
 E  r1      
 E  r2      
 E  r3      
 E  r4      
 E  r5      
 E  r6      
 E  r7      
 E  r8      
 E  r9      
 L  r10     
 G  r11     
 L  r12     
 L  r13     
 L  r14     
 L  r15     
 L  r16     
 L  r17     
 L  r18     
 G  r19     
 L  r20     
 L  r21     
 L  r22     
 L  r23     
 L  r24     
 L  r25     
 L  r26     
 L  r27     
 G  r28     
COLUMNS
    MARK0000  'MARKER'                 'INTORG'
    c0        r0        1
    c0        r8        1
    c0        r10       1
    c0        r11       1
    c1        r0        1
    c1        r9        1
    c1        r14       1
    c1        r19       1
    c2        r1        1
    c2        r8        1
    c2        r26       1
    c2        r28       1
    c3        r1        1
    c3        r9        1
    c3        r28       1
    c4        r2        1
    c4        r8        1
    c4        r24       1
    c4        r28       1
    c5        r2        1
    c5        r9        1
    c5        r16       1
    c5        r19       1
    c6        r3        1
    c6        r8        1
    c6        r17       1
    c6        r19       1
    c7        r3        1
    c7        r9        1
    c7        r19       1
    c8        r4        1
    c8        r8        1
    c8        r22       1
    c8        r28       1
    c9        r4        1
    c9        r9        1
    c9        r27       1
    c9        r28       1
    c10       r5        1
    c10       r8        1
    c10       r25       1
    c10       r28       1
    c11       r5        1
    c11       r9        1
    c11       r11       1
    c12       r6        1
    c12       r8        1
    c12       r18       1
    c12       r19       1
    c13       r6        1
    c13       r9        1
    c13       r11       1
    c14       r7        1
    c14       r8        1
    c14       r23       1
    c14       r28       1
    c15       r7        1
    c15       r9        1
    c15       r15       1
    c15       r19       1
    c16       Obj       3
    c16       r10       -16
    c17       Obj       1
    c17       r12       -1
    c17       r15       -10
    c17       r18       -12
    c18       Obj       1
    c18       r12       1
    c18       r13       -1
    c18       r17       -11
    c19       Obj       1
    c19       r13       1
    c19       r14       -16
    c19       r16       -16
    c20       Obj       1
    c20       r20       -1
    c20       r24       -16
    c20       r26       -14
    c21       Obj       2
    c21       r20       1
    c21       r21       -1
    c21       r22       -13
    c21       r27       -13
    c22       Obj       1
    c22       r21       1
    c22       r23       -10
    c22       r25       -11
    MARK0001  'MARKER'                 'INTEND'
RHS
    RHS_V     r0        16
    RHS_V     r1        14
    RHS_V     r2        16
    RHS_V     r3        11
    RHS_V     r4        13
    RHS_V     r5        11
    RHS_V     r6        12
    RHS_V     r7        10
    RHS_V     r8        23
    RHS_V     r9        80
    RHS_V     r11       1
    RHS_V     r19       1
    RHS_V     r28       1
BOUNDS
 UI BOUND     c0        16
 UI BOUND     c1        16
 UI BOUND     c2        14
 UI BOUND     c3        14
 UI BOUND     c4        16
 UI BOUND     c5        16
 UI BOUND     c6        11
 UI BOUND     c7        11
 UI BOUND     c8        13
 UI BOUND     c9        13
 UI BOUND     c10       11
 UI BOUND     c11       11
 UI BOUND     c12       12
 UI BOUND     c13       12
 UI BOUND     c14       10
 UI BOUND     c15       10
 BV BOUND     c16     
 BV BOUND     c17     
 BV BOUND     c18     
 BV BOUND     c19     
 BV BOUND     c20     
 BV BOUND     c21     
 BV BOUND     c22     
ENDATA


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/instances_90.jsonl <==
{"m": 10, "n": 10, "hi": 25, "seed": 71014361, "alg": 29, "mip": 29, "status": "Optimal", "sec": 0.40139245986938477}
{"m": 10, "n": 10, "hi": 25, "seed": 71119090, "alg": 20, "mip": 20, "status": "Optimal", "sec": 0.27806782722473145}
{"m": 10, "n": 10, "hi": 40, "seed": 71014376, "alg": 47, "mip": 47, "status": "Optimal", "sec": 0.21225738525390625}
{"m": 10, "n": 10, "hi": 40, "seed": 71119105, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.7307479381561279}
{"m": 10, "n": 10, "hi": 70, "seed": 71014406, "alg": 60, "mip": 60, "status": "Optimal", "sec": 0.8547050952911377}
{"m": 10, "n": 10, "hi": 70, "seed": 71119135, "alg": 74, "mip": 74, "status": "Optimal", "sec": 0.31870365142822266}
{"m": 10, "n": 10, "hi": 85, "seed": 71014421, "alg": 80, "mip": 80, "status": "Optimal", "sec": 0.24868440628051758}
{"m": 10, "n": 10, "hi": 85, "seed": 71119150, "alg": 78, "mip": 78, "status": "Optimal", "sec": 0.4386940002441406}
{"m": 10, "n": 10, "hi": 100, "seed": 71014436, "alg": 98, "mip": 98, "status": "Optimal", "sec": 0.15471649169921875}
{"m": 10, "n": 10, "hi": 100, "seed": 71119165, "alg": 93, "mip": 93, "status": "Optimal", "sec": 0.8242692947387695}
{"m": 10, "n": 15, "hi": 25, "seed": 71019361, "alg": 23, "mip": 23, "status": "Optimal", "sec": 0.5145349502563477}
{"m": 10, "n": 15, "hi": 25, "seed": 71124090, "alg": 21, "mip": 21, "status": "Optimal", "sec": 0.4413623809814453}
{"m": 10, "n": 15, "hi": 40, "seed": 71019376, "alg": 33, "mip": 33, "status": "Optimal", "sec": 0.6416516304016113}
{"m": 10, "n": 15, "hi": 40, "seed": 71124105, "alg": 32, "mip": 32, "status": "Optimal", "sec": 0.7278835773468018}
{"m": 10, "n": 15, "hi": 70, "seed": 71019406, "alg": 63, "mip": 63, "status": "Optimal", "sec": 0.7652695178985596}
{"m": 10, "n": 15, "hi": 70, "seed": 71124135, "alg": 68, "mip": 68, "status": "Optimal", "sec": 0.633969783782959}
{"m": 10, "n": 15, "hi": 85, "seed": 71019421, "alg": 72, "mip": 72, "status": "Optimal", "sec": 0.48171186447143555}
{"m": 10, "n": 15, "hi": 85, "seed": 71124150, "alg": 72, "mip": 72, "status": "Optimal", "sec": 0.5702333450317383}
{"m": 10, "n": 15, "hi": 100, "seed": 71019436, "alg": 68, "mip": 68, "status": "Optimal", "sec": 1.5627355575561523}
{"m": 10, "n": 15, "hi": 100, "seed": 71124165, "alg": 102, "mip": 102, "status": "Optimal", "sec": 0.5171170234680176}
{"m": 20, "n": 20, "hi": 25, "seed": 72024361, "alg": 15, "mip": 15, "status": "Optimal", "sec": 4.213190317153931}
{"m": 20, "n": 20, "hi": 25, "seed": 72129090, "alg": 14, "mip": 14, "status": "Optimal", "sec": 2.333005428314209}
{"m": 20, "n": 20, "hi": 40, "seed": 72024376, "alg": 21, "mip": 21, "status": "Optimal", "sec": 7.7677717208862305}
{"m": 20, "n": 20, "hi": 40, "seed": 72129105, "alg": 30, "mip": 30, "status": "Optimal", "sec": 0.8290274143218994}
{"m": 20, "n": 20, "hi": 70, "seed": 72024406, "alg": 33, "mip": 33, "status": "Optimal", "sec": 10.268470287322998}
{"m": 20, "n": 20, "hi": 70, "seed": 72129135, "alg": 43, "mip": 43, "status": "Optimal", "sec": 7.6351447105407715}
{"m": 20, "n": 20, "hi": 85, "seed": 72024421, "alg": 50, "mip": 50, "status": "Optimal", "sec": 7.844299077987671}
{"m": 20, "n": 20, "hi": 85, "seed": 72129150, "alg": 46, "mip": 46, "status": "Optimal", "sec": 6.8409130573272705}
{"m": 20, "n": 20, "hi": 100, "seed": 72024436, "alg": 57, "mip": 57, "status": "Optimal", "sec": 3.9316041469573975}
{"m": 20, "n": 20, "hi": 100, "seed": 72129165, "alg": 46, "mip": 46, "status": "Optimal", "sec": 2.473022937774658}
{"m": 25, "n": 20, "hi": 25, "seed": 72524361, "alg": 15, "mip": 15, "status": "Optimal", "sec": 3.7407407760620117}
{"m": 25, "n": 20, "hi": 25, "seed": 72629090, "alg": 13, "mip": 13, "status": "Optimal", "sec": 7.2440619468688965}
{"m": 25, "n": 20, "hi": 40, "seed": 72524376, "alg": 24, "mip": 24, "status": "Optimal", "sec": 5.082610845565796}
{"m": 25, "n": 20, "hi": 40, "seed": 72629105, "alg": 24, "mip": 24, "status": "Optimal", "sec": 3.2768404483795166}
{"m": 40, "n": 40, "hi": 70, "seed": 74044406, "alg": 34, "mip": 34, "status": "Optimal", "sec": 35.191264390945435}
{"m": 40, "n": 40, "hi": 70, "seed": 74149135, "alg": 29, "mip": 29, "status": "Optimal", "sec": 53.669209480285645}
{"m": 40, "n": 40, "hi": 85, "seed": 74044421, "alg": 37, "mip": 37, "status": "Optimal", "sec": 24.618945121765137}
{"m": 40, "n": 40, "hi": 85, "seed": 74149150, "alg": 35, "mip": 35, "status": "Optimal", "sec": 48.97310161590576}
{"m": 40, "n": 40, "hi": 25, "seed": 74044361, "alg": 10, "mip": 10, "status": "Optimal", "sec": 18.426387548446655}
{"m": 40, "n": 40, "hi": 25, "seed": 74149090, "alg": 12, "mip": 12, "status": "Optimal", "sec": 24.622987031936646}
{"m": 40, "n": 40, "hi": 40, "seed": 74044376, "alg": 17, "mip": 17, "status": "Optimal", "sec": 32.07404446601868}
{"m": 40, "n": 40, "hi": 40, "seed": 74149105, "alg": 12, "mip": 12, "status": "Optimal", "sec": 23.437580823898315}
{"m": 30, "n": 35, "hi": 85, "seed": 73039421, "alg": 35, "mip": 35, "status": "Optimal", "sec": 22.891873121261597}
{"m": 30, "n": 35, "hi": 85, "seed": 73144150, "alg": 40, "mip": 40, "status": "Optimal", "sec": 22.024189233779907}
{"m": 40, "n": 40, "hi": 100, "seed": 74044436, "alg": 37, "mip": 37, "status": "Optimal", "sec": 48.24400043487549}
{"m": 40, "n": 40, "hi": 100, "seed": 74149165, "alg": 38, "mip": 38, "status": "Optimal", "sec": 8.41274905204773}
{"m": 30, "n": 35, "hi": 70, "seed": 73039406, "alg": 34, "mip": 34, "status": "Optimal", "sec": 2.95686936378479}
{"m": 30, "n": 35, "hi": 70, "seed": 73144135, "alg": 34, "mip": 34, "status": "Optimal", "sec": 21.911157608032227}
{"m": 30, "n": 35, "hi": 40, "seed": 73039376, "alg": 23, "mip": 23, "status": "Optimal", "sec": 13.722163915634155}
{"m": 30, "n": 35, "hi": 40, "seed": 73144105, "alg": 17, "mip": 17, "status": "Optimal", "sec": 12.768832683563232}
{"m": 30, "n": 35, "hi": 25, "seed": 73039361, "alg": 12, "mip": 12, "status": "Optimal", "sec": 1.865945816040039}
{"m": 30, "n": 35, "hi": 25, "seed": 73144090, "alg": 12, "mip": 12, "status": "Optimal", "sec": 13.118854522705078}
{"m": 30, "n": 35, "hi": 100, "seed": 73039436, "alg": 55, "mip": 55, "status": "Optimal", "sec": 14.743451595306396}
{"m": 30, "n": 35, "hi": 100, "seed": 73144165, "alg": 43, "mip": 43, "status": "Optimal", "sec": 25.0249662399292}
{"m": 30, "n": 30, "hi": 70, "seed": 73034406, "alg": 44, "mip": 44, "status": "Optimal", "sec": 22.435936450958252}
{"m": 30, "n": 30, "hi": 70, "seed": 73139135, "alg": 36, "mip": 36, "status": "Optimal", "sec": 15.507379055023193}
{"m": 30, "n": 30, "hi": 85, "seed": 73034421, "alg": 37, "mip": 37, "status": "Optimal", "sec": 11.56816053390503}
{"m": 30, "n": 30, "hi": 85, "seed": 73139150, "alg": 45, "mip": 45, "status": "Optimal", "sec": 25.428481817245483}
{"m": 30, "n": 30, "hi": 25, "seed": 73034361, "alg": 16, "mip": 16, "status": "Optimal", "sec": 16.703032970428467}
{"m": 30, "n": 30, "hi": 25, "seed": 73139090, "alg": 13, "mip": 13, "status": "Optimal", "sec": 3.0147626399993896}
{"m": 30, "n": 30, "hi": 40, "seed": 73034376, "alg": 20, "mip": 20, "status": "Optimal", "sec": 17.62263798713684}
{"m": 30, "n": 30, "hi": 40, "seed": 73139105, "alg": 19, "mip": 19, "status": "Optimal", "sec": 2.435718536376953}
{"m": 25, "n": 20, "hi": 85, "seed": 72524421, "alg": 61, "mip": 61, "status": "Optimal", "sec": 6.300416707992554}
{"m": 25, "n": 20, "hi": 85, "seed": 72629150, "alg": 33, "mip": 33, "status": "Optimal", "sec": 6.454619407653809}
{"m": 30, "n": 30, "hi": 100, "seed": 73034436, "alg": 47, "mip": 47, "status": "Optimal", "sec": 13.03412914276123}
{"m": 30, "n": 30, "hi": 100, "seed": 73139165, "alg": 45, "mip": 45, "status": "Optimal", "sec": 17.608532190322876}
{"m": 25, "n": 20, "hi": 70, "seed": 72524406, "alg": 41, "mip": 41, "status": "Optimal", "sec": 1.9718539714813232}
{"m": 25, "n": 20, "hi": 70, "seed": 72629135, "alg": 39, "mip": 39, "status": "Optimal", "sec": 7.24982762336731}
{"m": 25, "n": 20, "hi": 100, "seed": 72524436, "alg": 58, "mip": 58, "status": "Optimal", "sec": 10.070533514022827}
{"m": 25, "n": 20, "hi": 100, "seed": 72629165, "alg": 59, "mip": 59, "status": "Optimal", "sec": 10.089484453201294}
{"m": 40, "n": 45, "hi": 50, "seed": 74049386, "alg": 19, "mip": 19, "status": "Optimal", "sec": 35.76571011543274}
{"m": 40, "n": 45, "hi": 50, "seed": 74154115, "alg": 21, "mip": 21, "status": "Optimal", "sec": 9.148793697357178}
{"m": 50, "n": 50, "hi": 500, "seed": 75054836, "alg": 131, "mip": 131, "status": "Optimal", "sec": 63.39335083961487}
{"m": 50, "n": 50, "hi": 50, "seed": 75054386, "alg": 19, "mip": 19, "status": "Optimal", "sec": 20.029529094696045}
{"m": 50, "n": 50, "hi": 500, "seed": 75159565, "alg": 160, "mip": 160, "status": "Optimal", "sec": 107.5359160900116}
{"m": 50, "n": 50, "hi": 50, "seed": 75159115, "alg": 19, "mip": 19, "status": "Optimal", "sec": 62.4979772567749}
{"m": 50, "n": 50, "hi": 2000, "seed": 75056336, "alg": 844, "mip": 844, "status": "Optimal", "sec": 46.841495513916016}
{"m": 50, "n": 50, "hi": 2000, "seed": 75161065, "alg": 596, "mip": 596, "status": "Optimal", "sec": 69.53571081161499}
{"m": 50, "n": 50, "hi": 300, "seed": 75054636, "alg": 99, "mip": 99, "status": "Optimal", "sec": 120.38220548629761}
{"m": 50, "n": 50, "hi": 300, "seed": 75159365, "alg": 117, "mip": 117, "status": "Optimal", "sec": 65.26999187469482}
{"m": 40, "n": 45, "hi": 500, "seed": 74049836, "alg": 198, "mip": 198, "status": "Optimal", "sec": 52.198126792907715}
{"m": 40, "n": 45, "hi": 500, "seed": 74154565, "alg": 182, "mip": 182, "status": "Optimal", "sec": 54.27657651901245}
{"m": 50, "n": 50, "hi": 1000, "seed": 75055336, "alg": 280, "mip": 280, "status": "Optimal", "sec": 9.063873052597046}
{"m": 50, "n": 50, "hi": 1000, "seed": 75160065, "alg": 322, "mip": 322, "status": "Optimal", "sec": 87.77765917778015}
{"m": 40, "n": 45, "hi": 300, "seed": 74049636, "alg": 107, "mip": 107, "status": "Optimal", "sec": 62.604241609573364}
{"m": 40, "n": 45, "hi": 300, "seed": 74154365, "alg": 111, "mip": 111, "status": "Optimal", "sec": 59.49306845664978}
{"m": 40, "n": 45, "hi": 1000, "seed": 74050336, "alg": 424, "mip": 424, "status": "Optimal", "sec": 81.47861433029175}
{"m": 40, "n": 45, "hi": 1000, "seed": 74155065, "alg": 459, "mip": 459, "status": "Optimal", "sec": 179.9340476989746}
{"m": 40, "n": 45, "hi": 2000, "seed": 74051336, "alg": 685, "mip": 685, "status": "Optimal", "sec": 62.79539084434509}
{"m": 40, "n": 45, "hi": 2000, "seed": 74156065, "alg": 866, "mip": 866, "status": "Optimal", "sec": 89.18300747871399}


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/models.py <==
"""Two MIP models of 3-PhTP-NI, both solved by HiGHS with identical options.
indicator : Eq. (11) of the draft (one binary y_ij per link).
threshold : one binary z_{k,l} per phase k and distinct time level d_{k,l};
            z_{k,l}=1 iff T_k >= d_{k,l}; z_{k,1}=1 is implied by NI;
            x_ij <= min(a_i,b_j) z_{k,l(ij)} for (i,j) in P_k with t_ij = d_{k,l(ij)};
            T_k = d_{k,1} + sum_{l>=2} (d_{k,l}-d_{k,l-1}) z_{k,l}."""

import time
import highspy


def _new(tl):
    h = highspy.Highs()
    h.setOptionValue('output_flag', False)
    h.setOptionValue('threads', 1)
    h.setOptionValue('time_limit', float(tl))
    h.setOptionValue('mip_rel_gap', 0.0)
    return h


def _x(h, a, b):
    m, n = len(a), len(b)
    x = {
        (i, j): h.addVariable(
            lb=0, ub=min(a[i], b[j]), type=highspy.HighsVarType.kInteger
        )
        for i in range(m)
        for j in range(n)
    }
    for i in range(m):
        h.addConstr(sum(x[i, j] for j in range(n)) == a[i])
    for j in range(n):
        h.addConstr(sum(x[i, j] for i in range(m)) == b[j])
    return x


def _finish(h, t0, obj_const=0.0):
    build = time.process_time() - t0
    h.run()
    total = time.process_time() - t0
    st = h.modelStatusToString(h.getModelStatus())
    v = h.getInfo().objective_function_value
    val = round(v + obj_const) if abs(v) < 1e18 and st == 'Optimal' else None
    return val, st, build, total, h.getInfo().mip_node_count


def indicator(a, b, t, Ps, tl):
    t0 = time.process_time()
    h = _new(tl)
    x = _x(h, a, b)
    m, n = len(a), len(b)
    y = {
        (i, j): h.addVariable(lb=0, ub=1, type=highspy.HighsVarType.kInteger)
        for i in range(m)
        for j in range(n)
    }
    T = [h.addVariable(lb=0, ub=highspy.kHighsInf) for _ in range(3)]
    for i, j in x:
        h.addConstr(x[i, j] - min(a[i], b[j]) * y[i, j] <= 0)
    for k in range(3):
        for i, j in Ps[k]:
            h.addConstr(T[k] - t[i][j] * y[i, j] >= 0)
        h.addConstr(sum(x[c] for c in Ps[k]) >= 1)
    h.changeObjectiveSense(highspy.ObjSense.kMinimize)
    h.changeColsCost(3, [T[0].index, T[1].index, T[2].index], [1.0, 1.0, 1.0])
    return _finish(h, t0)


def threshold(a, b, t, Ps, tl):
    t0 = time.process_time()
    h = _new(tl)
    x = _x(h, a, b)
    const, cols, costs = 0.0, [], []
    for k in range(3):
        D = sorted({t[i][j] for (i, j) in Ps[k]})
        const += D[0]
        z = {
            l: h.addVariable(lb=0, ub=1, type=highspy.HighsVarType.kInteger)
            for l in range(1, len(D))
        }
        for l in range(2, len(D)):
            h.addConstr(z[l] - z[l - 1] <= 0)
        lev = {d: l for l, d in enumerate(D)}
        for i, j in Ps[k]:
            l = lev[t[i][j]]
            if l >= 1:
                h.addConstr(x[i, j] - min(a[i], b[j]) * z[l] <= 0)
        h.addConstr(sum(x[c] for c in Ps[k]) >= 1)
        for l in range(1, len(D)):
            cols.append(z[l].index)
            costs.append(float(D[l] - D[l - 1]))
    h.changeObjectiveSense(highspy.ObjSense.kMinimize)
    if cols:
        h.changeColsCost(len(cols), cols, costs)
    return _finish(h, t0, const)


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/repro.py <==
"""Standalone HiGHS reproducer: solve each MPS with default options and with
presolve off; print status, objective, dual bound."""

import sys
import highspy

for f, true_opt in (('hi_bug_indicator.mps', 19), ('hi_bug_threshold.mps', None)):
    for pre in ('on', 'off'):
        h = highspy.Highs()
        h.setOptionValue('output_flag', False)
        h.setOptionValue('threads', 1)
        h.setOptionValue('mip_rel_gap', 0.0)
        h.setOptionValue('presolve', pre)
        h.readModel(f)
        h.run()
        i = h.getInfo()
        print(
            highspy.Highs().version(),
            f,
            'presolve',
            pre,
            h.modelStatusToString(h.getModelStatus()),
            'obj',
            round(i.objective_function_value, 6),
            'dual bound',
            round(i.mip_dual_bound, 6),
        )


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/save_thr_mps.py <==
import sys
import random
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
from gen import generate
import models

r = 1404
rnd = random.Random(r)
m, n = rnd.randint(2, 8), rnd.randint(2, 8)
hi = rnd.choice([5, 20, 100])
p1 = rnd.choice([0.2, 0.33, 0.5])
a, b, t, Ps = generate(m, n, (1, hi), (p1, (1 - p1) / 2), 60000 + r, supply=(8, 20))
orig = models._finish


def cap(h, t0, c=0.0):
    h.writeModel('hi_bug_threshold.mps')
    print('objective constant to add:', c)
    return orig(h, t0, c)


models._finish = cap
print(models.threshold(a, b, t, Ps, 600))


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/smoke_logged.py <==
"""Logged re-run of the 300-instance pre-check (seeds 50000-50299, m,n <= 6,
availabilities from gen(..., supply=(3,12))), same as smoke.py but writing
every result.  Together with V0/V1 (3,000 instances, m,n <= 8) this is the
3,300-instance model check of the Section 6.7 footnote."""

import sys
import json
import random
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
from algo1 import solve
from gen import generate
import models

random.seed(3)
out = open('S300.jsonl', 'w')
for r in range(300):
    m, n = random.randint(2, 6), random.randint(2, 6)
    hi = random.choice([5, 20, 100])
    p1 = random.choice([0.2, 0.33, 0.5])
    a, b, t, Ps = generate(m, n, (1, hi), (p1, (1 - p1) / 2), 50000 + r, supply=(3, 12))
    z = solve(a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True)[0]
    z = None if z in (None, float('inf')) else int(z)
    rec = dict(r=r, seed=50000 + r, m=m, n=n, hi=hi, p1=p1, alg=z)
    for name, fn in (('ind', models.indicator), ('thr', models.threshold)):
        v, st, *_ = fn(a, b, t, Ps, 60)
        rec[name] = v
        rec[name + '_st'] = st
        if v != z:
            orig = models._new

            def nopre(tl):
                h = orig(tl)
                h.setOptionValue('presolve', 'off')
                return h

            models._new = nopre
            rec[name + '_nopresolve'] = fn(a, b, t, Ps, 60)[0]
            models._new = orig
    out.write(json.dumps(rec) + '\n')
out.close()


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/time3.py <==
"""Symmetric timing on the 90 instances of Section 6.7: Algorithm 1, the
indicator model (Eq. 11) and the threshold model, each run 3 times per
instance; the order of the three methods is rotated across rounds and
instances.  CPU process time; HiGHS: 1 thread, gap 0, 600 s limit, model
construction included.  Worker = one pinned core (taskset by caller)."""

import sys
import time
import json
import os
import statistics
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
from algo1 import solve
from gen import generate
from models import indicator, threshold

part, nparts, out = int(sys.argv[1]), int(sys.argv[2]), sys.argv[3]
src = [
    json.loads(l)
    for l in open(
        os.path.join(os.path.dirname(os.path.abspath(__file__)), 'instances_90.jsonl')
    )
]
rows = {}
for fn in ('E1.jsonl', 'E2.jsonl'):
    for l in open(
        os.path.join(
            os.path.dirname(os.path.abspath(__file__)), '..', '..', 'results', fn
        )
    ):
        r = json.loads(l)
        rows[r['seed']] = r
done = {json.loads(l)['seed'] for l in open(out)} if os.path.exists(out) else set()
M = ['alg', 'ind', 'thr']
with open(out, 'a') as f:
    for idx, s in enumerate(src):
        if idx % nparts != part or s['seed'] in done:
            continue
        r = rows[s['seed']]
        a, b, t, Ps = generate(
            r['m'], r['n'], (r['lo'], r['hi']), (r['p1'], (1 - r['p1']) / 2), r['seed']
        )
        rec = {k: {'times': [], 'vals': [], 'status': [], 'nodes': []} for k in M}
        for rnd in range(3):
            sh = (rnd + idx) % 3
            for who in M[sh:] + M[:sh]:
                if who == 'alg':
                    t0 = time.process_time()
                    z = solve(
                        a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True
                    )[0]
                    rec['alg']['times'].append(time.process_time() - t0)
                    rec['alg']['vals'].append(z)
                else:
                    v, st, build, total, nd = (
                        indicator if who == 'ind' else threshold
                    )(a, b, t, Ps, 600)
                    R = rec[who]
                    R['times'].append(total)
                    R['vals'].append(v)
                    R['status'].append(st)
                    R['nodes'].append(nd)
        f.write(
            json.dumps(
                dict(
                    seed=s['seed'],
                    m=r['m'],
                    n=r['n'],
                    lo=r['lo'],
                    hi=r['hi'],
                    p1=r['p1'],
                    **rec,
                )
            )
            + '\n'
        )
        f.flush()
open(out + '.done', 'w').write('DONE')


==> anc/three_phase_ni_supplement/original_studies/extensions/solver_comparison/validate.py <==
"""Both MIP models (HiGHS 1.15.1, default options + threads=1, gap 0) against
Algorithm 1 on random small/medium instances.  Wrong answers are re-solved with
presolve off to check whether presolve is the cause."""

import sys
import json
import random
import highspy
import os

sys.path.insert(
    0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'src')
)
from algo1 import solve
from gen import generate
import models

part, N, out = int(sys.argv[1]), int(sys.argv[2]), sys.argv[3]
f = open(out, 'a')
for r in range(part, N, 2):
    rnd = random.Random(r)
    m, n = rnd.randint(2, 8), rnd.randint(2, 8)
    hi = rnd.choice([5, 20, 100])
    p1 = rnd.choice([0.2, 0.33, 0.5])
    a, b, t, Ps = generate(m, n, (1, hi), (p1, (1 - p1) / 2), 60000 + r, supply=(8, 20))
    z = solve(a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True)[0]
    z = None if z in (None, float('inf')) else int(z)
    rec = dict(r=r, m=m, n=n, hi=hi, alg=z)
    for name, fn in (('ind', models.indicator), ('thr', models.threshold)):
        v, st, _, tt, nodes = fn(a, b, t, Ps, 120)
        rec[name] = v
        rec[name + '_st'] = st
        if v != z:
            # re-solve the same model with presolve off
            orig = models._new

            def nopre(tl):
                h = orig(tl)
                h.setOptionValue('presolve', 'off')
                return h

            models._new = nopre
            rec[name + '_nopresolve'] = fn(a, b, t, Ps, 120)[0]
            models._new = orig
    f.write(json.dumps(rec) + '\n')
    f.flush()
open(out + '.done', 'w').close()


==> anc/three_phase_ni_supplement/original_studies/results/E1.jsonl <==
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71014361, "Q": 300, "sizes": [33, 33, 34], "gammaC": 16, "z": 29, "triad": [2, 24, 3], "cpu": 0.176798203, "zplain": 24, "triad_plain": [0, 24, 0], "cpu_plain": 0.021437474000000012, "pairs_total": 1089, "pairs_generated": 603, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 571, "probes_main": 577, "inner_breaks": 32, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71119090, "Q": 290, "sizes": [33, 33, 34], "gammaC": 20, "z": 20, "triad": [8, 7, 5], "cpu": 0.07726672000000007, "zplain": 20, "triad_plain": [8, 7, 5], "cpu_plain": 0.013059975000000001, "pairs_total": 1089, "pairs_generated": 298, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 275, "probes_main": 291, "inner_breaks": 23, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71223819, "Q": 308, "sizes": [33, 33, 34], "gammaC": 17, "z": 25, "triad": [9, 7, 9], "cpu": 0.13304873000000006, "zplain": 25, "triad_plain": [9, 7, 9], "cpu_plain": 0.015869907999999988, "pairs_total": 1089, "pairs_generated": 519, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 488, "probes_main": 497, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71328548, "Q": 264, "sizes": [33, 33, 34], "gammaC": 21, "z": 23, "triad": [20, 2, 1], "cpu": 0.18668412600000006, "zplain": 22, "triad_plain": [20, 2, 0], "cpu_plain": 0.013343562000000087, "pairs_total": 1089, "pairs_generated": 714, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 691, "probes_main": 703, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71433277, "Q": 297, "sizes": [33, 33, 34], "gammaC": 17, "z": 34, "triad": [21, 4, 9], "cpu": 0.21095015399999995, "zplain": 30, "triad_plain": [21, 0, 9], "cpu_plain": 0.014915669999999936, "pairs_total": 1089, "pairs_generated": 829, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 809, "probes_main": 823, "inner_breaks": 20, "outer_stop": 0, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71538006, "Q": 305, "sizes": [33, 33, 34], "gammaC": 18, "z": 15, "triad": [4, 1, 10], "cpu": 0.06019583500000003, "zplain": 15, "triad_plain": [4, 1, 10], "cpu_plain": 0.00872347699999998, "pairs_total": 1089, "pairs_generated": 254, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 230, "probes_main": 240, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71642735, "Q": 277, "sizes": [33, 33, 34], "gammaC": 21, "z": 19, "triad": [5, 12, 2], "cpu": 0.10012884700000013, "zplain": 19, "triad_plain": [5, 12, 2], "cpu_plain": 0.01138583500000001, "pairs_total": 1089, "pairs_generated": 391, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 365, "probes_main": 376, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71747464, "Q": 369, "sizes": [33, 33, 34], "gammaC": 17, "z": 20, "triad": [15, 1, 4], "cpu": 0.11614937900000011, "zplain": 20, "triad_plain": [15, 1, 4], "cpu_plain": 0.011320796999999994, "pairs_total": 1089, "pairs_generated": 396, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 381, "probes_main": 399, "inner_breaks": 15, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71852193, "Q": 273, "sizes": [33, 33, 34], "gammaC": 17, "z": 21, "triad": [3, 1, 17], "cpu": 0.06780351499999981, "zplain": 20, "triad_plain": [3, 0, 17], "cpu_plain": 0.011592971999999868, "pairs_total": 1089, "pairs_generated": 286, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 264, "probes_main": 268, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71956922, "Q": 221, "sizes": [33, 33, 34], "gammaC": 21, "z": 23, "triad": [3, 9, 11], "cpu": 0.10170208799999991, "zplain": 21, "triad_plain": [7, 0, 14], "cpu_plain": 0.014052095000000042, "pairs_total": 1089, "pairs_generated": 404, "pairs_pruned": 18, "pairs_margin": 7, "pairs_evaluated": 379, "probes_main": 397, "inner_breaks": 18, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72061651, "Q": 304, "sizes": [33, 33, 34], "gammaC": 18, "z": 24, "triad": [8, 3, 13], "cpu": 0.09861811099999995, "zplain": 23, "triad_plain": [20, 0, 3], "cpu_plain": 0.014159723000000124, "pairs_total": 1089, "pairs_generated": 395, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 368, "probes_main": 379, "inner_breaks": 27, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72166380, "Q": 404, "sizes": [33, 33, 34], "gammaC": 18, "z": 24, "triad": [8, 12, 4], "cpu": 0.08281813700000007, "zplain": 23, "triad_plain": [7, 16, 0], "cpu_plain": 0.01431048300000004, "pairs_total": 1089, "pairs_generated": 323, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 304, "probes_main": 314, "inner_breaks": 19, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72271109, "Q": 242, "sizes": [33, 33, 34], "gammaC": 18, "z": 24, "triad": [1, 10, 13], "cpu": 0.116891823, "zplain": 23, "triad_plain": [0, 10, 13], "cpu_plain": 0.012884421999999729, "pairs_total": 1089, "pairs_generated": 472, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 446, "probes_main": 453, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72375838, "Q": 284, "sizes": [33, 33, 34], "gammaC": 18, "z": 24, "triad": [8, 15, 1], "cpu": 0.16744191399999986, "zplain": 23, "triad_plain": [8, 15, 0], "cpu_plain": 0.02160014900000018, "pairs_total": 1089, "pairs_generated": 549, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 523, "probes_main": 531, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72480567, "Q": 324, "sizes": [33, 33, 34], "gammaC": 19, "z": 23, "triad": [1, 18, 4], "cpu": 0.07839025899999985, "zplain": 23, "triad_plain": [1, 18, 4], "cpu_plain": 0.011757595999999815, "pairs_total": 1089, "pairs_generated": 227, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 209, "probes_main": 216, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72585296, "Q": 350, "sizes": [33, 33, 34], "gammaC": 21, "z": 19, "triad": [9, 2, 8], "cpu": 0.08784681899999969, "zplain": 19, "triad_plain": [9, 2, 8], "cpu_plain": 0.011941949000000118, "pairs_total": 1089, "pairs_generated": 321, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 298, "probes_main": 305, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72690025, "Q": 314, "sizes": [33, 33, 34], "gammaC": 20, "z": 20, "triad": [2, 2, 16], "cpu": 0.09467914199999994, "zplain": 20, "triad_plain": [2, 2, 16], "cpu_plain": 0.013581757999999944, "pairs_total": 1089, "pairs_generated": 312, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 296, "probes_main": 308, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72794754, "Q": 335, "sizes": [33, 33, 34], "gammaC": 18, "z": 23, "triad": [3, 1, 19], "cpu": 0.14274009099999985, "zplain": 22, "triad_plain": [3, 0, 19], "cpu_plain": 0.019105900999999648, "pairs_total": 1089, "pairs_generated": 431, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 405, "probes_main": 413, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72899483, "Q": 249, "sizes": [33, 33, 34], "gammaC": 19, "z": 23, "triad": [6, 2, 15], "cpu": 0.0784674019999998, "zplain": 23, "triad_plain": [6, 2, 15], "cpu_plain": 0.011158231999999657, "pairs_total": 1089, "pairs_generated": 301, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 277, "probes_main": 290, "inner_breaks": 24, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73004212, "Q": 322, "sizes": [33, 33, 34], "gammaC": 16, "z": 25, "triad": [2, 16, 7], "cpu": 0.09258151899999989, "zplain": 23, "triad_plain": [0, 16, 7], "cpu_plain": 0.013685059000000166, "pairs_total": 1089, "pairs_generated": 405, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 374, "probes_main": 380, "inner_breaks": 31, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73108941, "Q": 366, "sizes": [33, 33, 34], "gammaC": 18, "z": 25, "triad": [5, 19, 1], "cpu": 0.11175970099999999, "zplain": 24, "triad_plain": [5, 19, 0], "cpu_plain": 0.01573962799999995, "pairs_total": 1089, "pairs_generated": 468, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 438, "probes_main": 445, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73213670, "Q": 295, "sizes": [33, 33, 34], "gammaC": 18, "z": 22, "triad": [1, 8, 13], "cpu": 0.07432010100000008, "zplain": 22, "triad_plain": [1, 8, 13], "cpu_plain": 0.011682659999999956, "pairs_total": 1089, "pairs_generated": 323, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 296, "probes_main": 301, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73318399, "Q": 304, "sizes": [33, 33, 34], "gammaC": 21, "z": 28, "triad": [12, 15, 1], "cpu": 0.10887431300000028, "zplain": 27, "triad_plain": [12, 15, 0], "cpu_plain": 0.012023332000000053, "pairs_total": 1089, "pairs_generated": 462, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 441, "probes_main": 453, "inner_breaks": 21, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73423128, "Q": 285, "sizes": [33, 33, 34], "gammaC": 17, "z": 19, "triad": [6, 2, 11], "cpu": 0.04352642800000028, "zplain": 17, "triad_plain": [6, 0, 11], "cpu_plain": 0.008654052000000245, "pairs_total": 1089, "pairs_generated": 220, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 202, "probes_main": 212, "inner_breaks": 18, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73527857, "Q": 261, "sizes": [33, 33, 34], "gammaC": 19, "z": 27, "triad": [1, 24, 2], "cpu": 0.09147416099999983, "zplain": 26, "triad_plain": [0, 24, 2], "cpu_plain": 0.012960419000000112, "pairs_total": 1089, "pairs_generated": 467, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 440, "probes_main": 445, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73632586, "Q": 329, "sizes": [33, 33, 34], "gammaC": 19, "z": 17, "triad": [2, 6, 9], "cpu": 0.03278511300000009, "zplain": 17, "triad_plain": [2, 6, 9], "cpu_plain": 0.006583407000000374, "pairs_total": 1089, "pairs_generated": 174, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 154, "probes_main": 161, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73737315, "Q": 304, "sizes": [33, 33, 34], "gammaC": 19, "z": 23, "triad": [2, 4, 17], "cpu": 0.08078587699999984, "zplain": 23, "triad_plain": [2, 4, 17], "cpu_plain": 0.009661465000000202, "pairs_total": 1089, "pairs_generated": 409, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 381, "probes_main": 388, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73842044, "Q": 245, "sizes": [33, 33, 34], "gammaC": 20, "z": 25, "triad": [3, 9, 13], "cpu": 0.08796091800000028, "zplain": 22, "triad_plain": [0, 9, 13], "cpu_plain": 0.011289024999999953, "pairs_total": 1089, "pairs_generated": 422, "pairs_pruned": 27, "pairs_margin": 4, "pairs_evaluated": 391, "probes_main": 396, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73946773, "Q": 315, "sizes": [33, 33, 34], "gammaC": 17, "z": 21, "triad": [7, 1, 13], "cpu": 0.07170344300000009, "zplain": 21, "triad_plain": [7, 1, 13], "cpu_plain": 0.008716874000000097, "pairs_total": 1089, "pairs_generated": 342, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 322, "probes_main": 338, "inner_breaks": 20, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74051502, "Q": 320, "sizes": [33, 33, 34], "gammaC": 20, "z": 27, "triad": [4, 22, 1], "cpu": 0.1525868880000001, "zplain": 26, "triad_plain": [4, 22, 0], "cpu_plain": 0.01513679599999973, "pairs_total": 1089, "pairs_generated": 688, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 662, "probes_main": 676, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74156231, "Q": 300, "sizes": [33, 33, 34], "gammaC": 17, "z": 24, "triad": [2, 14, 8], "cpu": 0.11475981099999988, "zplain": 22, "triad_plain": [0, 14, 8], "cpu_plain": 0.01423392300000037, "pairs_total": 1089, "pairs_generated": 483, "pairs_pruned": 30, "pairs_margin": 6, "pairs_evaluated": 447, "probes_main": 455, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74260960, "Q": 370, "sizes": [33, 33, 34], "gammaC": 18, "z": 27, "triad": [13, 11, 3], "cpu": 0.11754362699999987, "zplain": 24, "triad_plain": [13, 11, 0], "cpu_plain": 0.015635087000000603, "pairs_total": 1089, "pairs_generated": 463, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 437, "probes_main": 450, "inner_breaks": 26, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74365689, "Q": 284, "sizes": [33, 33, 34], "gammaC": 22, "z": 25, "triad": [2, 8, 15], "cpu": 0.09740822200000032, "zplain": 25, "triad_plain": [2, 8, 15], "cpu_plain": 0.016533231999999565, "pairs_total": 1089, "pairs_generated": 391, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 363, "probes_main": 374, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74470418, "Q": 355, "sizes": [33, 33, 34], "gammaC": 20, "z": 26, "triad": [3, 1, 22], "cpu": 0.10806314500000003, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.011129343000000347, "pairs_total": 1089, "pairs_generated": 399, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 372, "probes_main": 377, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74575147, "Q": 298, "sizes": [33, 33, 34], "gammaC": 18, "z": 20, "triad": [2, 12, 6], "cpu": 0.06647279400000006, "zplain": 20, "triad_plain": [2, 12, 6], "cpu_plain": 0.010568774000000225, "pairs_total": 1089, "pairs_generated": 277, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 255, "probes_main": 265, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74679876, "Q": 260, "sizes": [33, 33, 34], "gammaC": 19, "z": 22, "triad": [5, 1, 16], "cpu": 0.09075315499999981, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.011885452999999657, "pairs_total": 1089, "pairs_generated": 359, "pairs_pruned": 23, "pairs_margin": 2, "pairs_evaluated": 334, "probes_main": 341, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74784605, "Q": 260, "sizes": [33, 33, 34], "gammaC": 18, "z": 24, "triad": [9, 2, 13], "cpu": 0.13099868699999995, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.013171875000000277, "pairs_total": 1089, "pairs_generated": 493, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 468, "probes_main": 479, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74889334, "Q": 264, "sizes": [33, 33, 34], "gammaC": 19, "z": 16, "triad": [14, 1, 1], "cpu": 0.12574127899999965, "zplain": 16, "triad_plain": [14, 1, 1], "cpu_plain": 0.008354439000000546, "pairs_total": 1089, "pairs_generated": 476, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 458, "probes_main": 476, "inner_breaks": 18, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74994063, "Q": 287, "sizes": [33, 33, 34], "gammaC": 18, "z": 25, "triad": [3, 21, 1], "cpu": 0.0953466590000005, "zplain": 24, "triad_plain": [3, 21, 0], "cpu_plain": 0.011362917999999667, "pairs_total": 1089, "pairs_generated": 443, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 419, "probes_main": 428, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75098792, "Q": 304, "sizes": [33, 33, 34], "gammaC": 16, "z": 23, "triad": [1, 9, 13], "cpu": 0.07926000800000033, "zplain": 22, "triad_plain": [0, 9, 13], "cpu_plain": 0.01425362500000027, "pairs_total": 1089, "pairs_generated": 452, "pairs_pruned": 29, "pairs_margin": 7, "pairs_evaluated": 416, "probes_main": 420, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75203521, "Q": 261, "sizes": [33, 33, 34], "gammaC": 17, "z": 22, "triad": [1, 2, 19], "cpu": 0.07228256100000063, "zplain": 22, "triad_plain": [1, 2, 19], "cpu_plain": 0.012388147999999433, "pairs_total": 1089, "pairs_generated": 312, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 289, "probes_main": 293, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75308250, "Q": 281, "sizes": [33, 33, 34], "gammaC": 22, "z": 29, "triad": [1, 17, 11], "cpu": 0.13715698299999968, "zplain": 28, "triad_plain": [0, 17, 11], "cpu_plain": 0.013257004999999822, "pairs_total": 1089, "pairs_generated": 584, "pairs_pruned": 32, "pairs_margin": 8, "pairs_evaluated": 544, "probes_main": 548, "inner_breaks": 32, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75412979, "Q": 235, "sizes": [33, 33, 34], "gammaC": 15, "z": 22, "triad": [18, 1, 3], "cpu": 0.13820161499999983, "zplain": 20, "triad_plain": [18, 0, 2], "cpu_plain": 0.012315286999999842, "pairs_total": 1089, "pairs_generated": 556, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 534, "probes_main": 544, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75517708, "Q": 326, "sizes": [33, 33, 34], "gammaC": 19, "z": 23, "triad": [20, 1, 2], "cpu": 0.1503778520000001, "zplain": 22, "triad_plain": [20, 2, 0], "cpu_plain": 0.013689290999999493, "pairs_total": 1089, "pairs_generated": 581, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 558, "probes_main": 575, "inner_breaks": 23, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75622437, "Q": 302, "sizes": [33, 33, 34], "gammaC": 18, "z": 37, "triad": [20, 15, 2], "cpu": 0.21147573899999994, "zplain": 35, "triad_plain": [23, 0, 12], "cpu_plain": 0.017249920999999446, "pairs_total": 1089, "pairs_generated": 819, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 802, "probes_main": 807, "inner_breaks": 17, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75727166, "Q": 276, "sizes": [33, 33, 34], "gammaC": 17, "z": 28, "triad": [24, 3, 1], "cpu": 0.19530383300000054, "zplain": 28, "triad_plain": [24, 3, 1], "cpu_plain": 0.013261356999999308, "pairs_total": 1089, "pairs_generated": 707, "pairs_pruned": 30, "pairs_margin": 13, "pairs_evaluated": 664, "probes_main": 681, "inner_breaks": 30, "outer_stop": 0, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75831895, "Q": 240, "sizes": [33, 33, 34], "gammaC": 19, "z": 21, "triad": [7, 1, 13], "cpu": 0.08793407200000036, "zplain": 20, "triad_plain": [7, 0, 13], "cpu_plain": 0.012390088000000077, "pairs_total": 1089, "pairs_generated": 375, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 349, "probes_main": 356, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75936624, "Q": 333, "sizes": [33, 33, 34], "gammaC": 20, "z": 27, "triad": [10, 2, 15], "cpu": 0.0974926380000003, "zplain": 26, "triad_plain": [10, 0, 16], "cpu_plain": 0.015128377999999998, "pairs_total": 1089, "pairs_generated": 402, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 378, "probes_main": 386, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76041353, "Q": 329, "sizes": [33, 33, 34], "gammaC": 21, "z": 23, "triad": [15, 2, 6], "cpu": 0.10958182900000057, "zplain": 22, "triad_plain": [15, 0, 7], "cpu_plain": 0.012988582000000193, "pairs_total": 1089, "pairs_generated": 422, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 406, "probes_main": 424, "inner_breaks": 16, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76146082, "Q": 360, "sizes": [33, 33, 34], "gammaC": 20, "z": 18, "triad": [9, 8, 1], "cpu": 0.06952517599999997, "zplain": 18, "triad_plain": [9, 8, 1], "cpu_plain": 0.010055670999999933, "pairs_total": 1089, "pairs_generated": 276, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 258, "probes_main": 269, "inner_breaks": 18, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71014376, "Q": 268, "sizes": [33, 33, 34], "gammaC": 24, "z": 47, "triad": [1, 6, 40], "cpu": 0.225747845, "zplain": 47, "triad_plain": [1, 6, 40], "cpu_plain": 0.025205669999999958, "pairs_total": 1089, "pairs_generated": 684, "pairs_pruned": 28, "pairs_margin": 9, "pairs_evaluated": 647, "probes_main": 651, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71119105, "Q": 325, "sizes": [33, 33, 34], "gammaC": 23, "z": 38, "triad": [7, 2, 29], "cpu": 0.08977395700000002, "zplain": 36, "triad_plain": [7, 0, 29], "cpu_plain": 0.014990276000000025, "pairs_total": 1089, "pairs_generated": 347, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 319, "probes_main": 327, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71223834, "Q": 370, "sizes": [33, 33, 34], "gammaC": 23, "z": 39, "triad": [3, 2, 34], "cpu": 0.10178032199999998, "zplain": 37, "triad_plain": [3, 0, 34], "cpu_plain": 0.015042902000000025, "pairs_total": 1089, "pairs_generated": 479, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 454, "probes_main": 462, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71328563, "Q": 298, "sizes": [33, 33, 34], "gammaC": 23, "z": 26, "triad": [3, 5, 18], "cpu": 0.03242550699999991, "zplain": 26, "triad_plain": [3, 5, 18], "cpu_plain": 0.007334015999999943, "pairs_total": 1089, "pairs_generated": 161, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 147, "probes_main": 155, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71433292, "Q": 272, "sizes": [33, 33, 34], "gammaC": 23, "z": 30, "triad": [17, 2, 11], "cpu": 0.05129262300000004, "zplain": 30, "triad_plain": [17, 2, 11], "cpu_plain": 0.010714382000000078, "pairs_total": 1089, "pairs_generated": 266, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 245, "probes_main": 256, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71538021, "Q": 317, "sizes": [33, 33, 34], "gammaC": 21, "z": 34, "triad": [1, 12, 21], "cpu": 0.04311948700000001, "zplain": 34, "triad_plain": [1, 12, 21], "cpu_plain": 0.011312928000000055, "pairs_total": 1089, "pairs_generated": 236, "pairs_pruned": 20, "pairs_margin": 5, "pairs_evaluated": 211, "probes_main": 219, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71642750, "Q": 241, "sizes": [33, 33, 34], "gammaC": 25, "z": 42, "triad": [28, 1, 13], "cpu": 0.1034348650000001, "zplain": 41, "triad_plain": [28, 0, 13], "cpu_plain": 0.025422631000000084, "pairs_total": 1089, "pairs_generated": 482, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 453, "probes_main": 464, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71747479, "Q": 274, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [1, 18, 14], "cpu": 0.12554486700000012, "zplain": 32, "triad_plain": [0, 18, 14], "cpu_plain": 0.014275884999999988, "pairs_total": 1089, "pairs_generated": 389, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 367, "probes_main": 375, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71852208, "Q": 366, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [25, 5, 3], "cpu": 0.12682901699999993, "zplain": 33, "triad_plain": [25, 5, 3], "cpu_plain": 0.014537829000000002, "pairs_total": 1089, "pairs_generated": 483, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 460, "probes_main": 485, "inner_breaks": 23, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71956937, "Q": 235, "sizes": [33, 33, 34], "gammaC": 23, "z": 38, "triad": [1, 36, 1], "cpu": 0.131663466, "zplain": 36, "triad_plain": [0, 36, 0], "cpu_plain": 0.017177174999999822, "pairs_total": 1089, "pairs_generated": 543, "pairs_pruned": 30, "pairs_margin": 8, "pairs_evaluated": 505, "probes_main": 510, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72061666, "Q": 343, "sizes": [33, 33, 34], "gammaC": 25, "z": 37, "triad": [1, 7, 29], "cpu": 0.09239615400000001, "zplain": 37, "triad_plain": [1, 7, 29], "cpu_plain": 0.01770333600000007, "pairs_total": 1089, "pairs_generated": 389, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 360, "probes_main": 368, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72166395, "Q": 305, "sizes": [33, 33, 34], "gammaC": 23, "z": 43, "triad": [24, 18, 1], "cpu": 0.18513359500000015, "zplain": 43, "triad_plain": [24, 18, 1], "cpu_plain": 0.018486658000000045, "pairs_total": 1089, "pairs_generated": 738, "pairs_pruned": 25, "pairs_margin": 1, "pairs_evaluated": 712, "probes_main": 720, "inner_breaks": 25, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72271124, "Q": 273, "sizes": [33, 33, 34], "gammaC": 26, "z": 39, "triad": [6, 21, 12], "cpu": 0.15249594099999997, "zplain": 39, "triad_plain": [6, 21, 12], "cpu_plain": 0.018351186999999936, "pairs_total": 1089, "pairs_generated": 593, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 564, "probes_main": 575, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72375853, "Q": 311, "sizes": [33, 33, 34], "gammaC": 23, "z": 36, "triad": [2, 18, 16], "cpu": 0.10207175099999999, "zplain": 36, "triad_plain": [2, 18, 16], "cpu_plain": 0.018394771000000087, "pairs_total": 1089, "pairs_generated": 391, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 361, "probes_main": 372, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72480582, "Q": 300, "sizes": [33, 33, 34], "gammaC": 20, "z": 51, "triad": [12, 12, 27], "cpu": 0.2096792110000001, "zplain": 51, "triad_plain": [12, 12, 27], "cpu_plain": 0.015122788999999859, "pairs_total": 1089, "pairs_generated": 719, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 694, "probes_main": 710, "inner_breaks": 25, "outer_stop": 0, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72585311, "Q": 380, "sizes": [33, 33, 34], "gammaC": 25, "z": 36, "triad": [16, 16, 4], "cpu": 0.10644857100000005, "zplain": 34, "triad_plain": [27, 0, 7], "cpu_plain": 0.015346842000000027, "pairs_total": 1089, "pairs_generated": 473, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 446, "probes_main": 459, "inner_breaks": 27, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72690040, "Q": 281, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [2, 1, 30], "cpu": 0.08814430000000018, "zplain": 31, "triad_plain": [0, 1, 30], "cpu_plain": 0.012966228999999885, "pairs_total": 1089, "pairs_generated": 403, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 378, "probes_main": 383, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72794769, "Q": 262, "sizes": [33, 33, 34], "gammaC": 22, "z": 23, "triad": [3, 18, 2], "cpu": 0.06907695400000025, "zplain": 23, "triad_plain": [3, 18, 2], "cpu_plain": 0.009207731000000052, "pairs_total": 1089, "pairs_generated": 306, "pairs_pruned": 22, "pairs_margin": 7, "pairs_evaluated": 277, "probes_main": 287, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72899498, "Q": 308, "sizes": [33, 33, 34], "gammaC": 23, "z": 48, "triad": [7, 40, 1], "cpu": 0.12602590299999994, "zplain": 47, "triad_plain": [7, 40, 0], "cpu_plain": 0.014025681999999762, "pairs_total": 1089, "pairs_generated": 595, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 565, "probes_main": 574, "inner_breaks": 30, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73004227, "Q": 331, "sizes": [33, 33, 34], "gammaC": 21, "z": 37, "triad": [23, 2, 12], "cpu": 0.09361386399999994, "zplain": 37, "triad_plain": [23, 2, 12], "cpu_plain": 0.01038358199999978, "pairs_total": 1089, "pairs_generated": 457, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 429, "probes_main": 439, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73108956, "Q": 304, "sizes": [33, 33, 34], "gammaC": 24, "z": 31, "triad": [1, 1, 29], "cpu": 0.042952306999999745, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.010271354999999982, "pairs_total": 1089, "pairs_generated": 230, "pairs_pruned": 19, "pairs_margin": 2, "pairs_evaluated": 209, "probes_main": 213, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73213685, "Q": 313, "sizes": [33, 33, 34], "gammaC": 23, "z": 34, "triad": [14, 7, 13], "cpu": 0.08491982399999998, "zplain": 34, "triad_plain": [14, 7, 13], "cpu_plain": 0.019965501999999802, "pairs_total": 1089, "pairs_generated": 353, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 332, "probes_main": 343, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73318414, "Q": 277, "sizes": [33, 33, 34], "gammaC": 22, "z": 47, "triad": [2, 10, 35], "cpu": 0.18867774400000004, "zplain": 47, "triad_plain": [2, 10, 35], "cpu_plain": 0.0185318200000002, "pairs_total": 1089, "pairs_generated": 715, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 688, "probes_main": 697, "inner_breaks": 27, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73423143, "Q": 345, "sizes": [33, 33, 34], "gammaC": 25, "z": 40, "triad": [32, 5, 3], "cpu": 0.16692833400000007, "zplain": 39, "triad_plain": [32, 0, 7], "cpu_plain": 0.01767053400000007, "pairs_total": 1089, "pairs_generated": 644, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 615, "probes_main": 623, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73527872, "Q": 236, "sizes": [33, 33, 34], "gammaC": 21, "z": 33, "triad": [1, 19, 13], "cpu": 0.06375794499999987, "zplain": 33, "triad_plain": [1, 19, 13], "cpu_plain": 0.013099209000000389, "pairs_total": 1089, "pairs_generated": 267, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 247, "probes_main": 254, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73632601, "Q": 321, "sizes": [33, 33, 34], "gammaC": 24, "z": 35, "triad": [20, 14, 1], "cpu": 0.12467619099999983, "zplain": 34, "triad_plain": [20, 14, 0], "cpu_plain": 0.014332796000000148, "pairs_total": 1089, "pairs_generated": 480, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 459, "probes_main": 479, "inner_breaks": 21, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73737330, "Q": 242, "sizes": [33, 33, 34], "gammaC": 21, "z": 31, "triad": [1, 26, 4], "cpu": 0.04129138399999999, "zplain": 31, "triad_plain": [1, 26, 4], "cpu_plain": 0.011555689000000147, "pairs_total": 1089, "pairs_generated": 193, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 175, "probes_main": 182, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73842059, "Q": 321, "sizes": [33, 33, 34], "gammaC": 24, "z": 50, "triad": [1, 11, 38], "cpu": 0.18371420699999996, "zplain": 50, "triad_plain": [1, 11, 38], "cpu_plain": 0.01659176699999998, "pairs_total": 1089, "pairs_generated": 788, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 762, "probes_main": 766, "inner_breaks": 26, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73946788, "Q": 254, "sizes": [33, 33, 34], "gammaC": 23, "z": 42, "triad": [1, 6, 35], "cpu": 0.1531128559999999, "zplain": 42, "triad_plain": [1, 6, 35], "cpu_plain": 0.016872904999999605, "pairs_total": 1089, "pairs_generated": 652, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 620, "probes_main": 624, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74051517, "Q": 313, "sizes": [33, 33, 34], "gammaC": 21, "z": 38, "triad": [32, 1, 5], "cpu": 0.11256359800000038, "zplain": 37, "triad_plain": [32, 0, 5], "cpu_plain": 0.01739290599999954, "pairs_total": 1089, "pairs_generated": 409, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 384, "probes_main": 399, "inner_breaks": 25, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74156246, "Q": 329, "sizes": [33, 33, 34], "gammaC": 26, "z": 44, "triad": [21, 1, 22], "cpu": 0.1704461240000006, "zplain": 43, "triad_plain": [21, 0, 22], "cpu_plain": 0.016552966999999974, "pairs_total": 1089, "pairs_generated": 641, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 614, "probes_main": 631, "inner_breaks": 27, "outer_stop": 0, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74260975, "Q": 225, "sizes": [33, 33, 34], "gammaC": 25, "z": 33, "triad": [4, 24, 5], "cpu": 0.08209461600000001, "zplain": 33, "triad_plain": [4, 24, 5], "cpu_plain": 0.014804447000000387, "pairs_total": 1089, "pairs_generated": 299, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 276, "probes_main": 287, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74365704, "Q": 328, "sizes": [33, 33, 34], "gammaC": 22, "z": 41, "triad": [36, 2, 3], "cpu": 0.20207239199999982, "zplain": 38, "triad_plain": [36, 2, 0], "cpu_plain": 0.02287256100000068, "pairs_total": 1089, "pairs_generated": 684, "pairs_pruned": 30, "pairs_margin": 8, "pairs_evaluated": 646, "probes_main": 652, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74470433, "Q": 309, "sizes": [33, 33, 34], "gammaC": 24, "z": 45, "triad": [3, 2, 40], "cpu": 0.1439308239999999, "zplain": 40, "triad_plain": [0, 0, 40], "cpu_plain": 0.02014324700000003, "pairs_total": 1089, "pairs_generated": 576, "pairs_pruned": 30, "pairs_margin": 4, "pairs_evaluated": 542, "probes_main": 546, "inner_breaks": 30, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74575162, "Q": 252, "sizes": [33, 33, 34], "gammaC": 24, "z": 37, "triad": [1, 14, 22], "cpu": 0.12454000700000023, "zplain": 34, "triad_plain": [15, 0, 19], "cpu_plain": 0.016650772999999397, "pairs_total": 1089, "pairs_generated": 509, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 482, "probes_main": 490, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74679891, "Q": 301, "sizes": [33, 33, 34], "gammaC": 25, "z": 38, "triad": [11, 2, 25], "cpu": 0.12823523600000009, "zplain": 34, "triad_plain": [12, 22, 0], "cpu_plain": 0.018272258999999735, "pairs_total": 1089, "pairs_generated": 517, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 492, "probes_main": 505, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74784620, "Q": 312, "sizes": [33, 33, 34], "gammaC": 21, "z": 38, "triad": [5, 27, 6], "cpu": 0.10380412800000016, "zplain": 38, "triad_plain": [5, 27, 6], "cpu_plain": 0.015493035999999627, "pairs_total": 1089, "pairs_generated": 387, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 361, "probes_main": 374, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74889349, "Q": 298, "sizes": [33, 33, 34], "gammaC": 23, "z": 42, "triad": [2, 3, 37], "cpu": 0.14607900299999965, "zplain": 39, "triad_plain": [21, 0, 18], "cpu_plain": 0.015651626999999557, "pairs_total": 1089, "pairs_generated": 658, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 626, "probes_main": 634, "inner_breaks": 32, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74994078, "Q": 328, "sizes": [33, 33, 34], "gammaC": 22, "z": 49, "triad": [26, 22, 1], "cpu": 0.18374604100000003, "zplain": 48, "triad_plain": [26, 22, 0], "cpu_plain": 0.018531813000000064, "pairs_total": 1089, "pairs_generated": 754, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 730, "probes_main": 745, "inner_breaks": 24, "outer_stop": 0, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75098807, "Q": 362, "sizes": [33, 33, 34], "gammaC": 24, "z": 30, "triad": [11, 7, 12], "cpu": 0.07119318599999946, "zplain": 30, "triad_plain": [11, 7, 12], "cpu_plain": 0.014279592000000285, "pairs_total": 1089, "pairs_generated": 274, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 253, "probes_main": 276, "inner_breaks": 21, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75203536, "Q": 285, "sizes": [33, 33, 34], "gammaC": 26, "z": 27, "triad": [9, 17, 1], "cpu": 0.08296576399999989, "zplain": 27, "triad_plain": [9, 17, 1], "cpu_plain": 0.01247654699999945, "pairs_total": 1089, "pairs_generated": 331, "pairs_pruned": 21, "pairs_margin": 2, "pairs_evaluated": 308, "probes_main": 324, "inner_breaks": 21, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75308265, "Q": 255, "sizes": [33, 33, 34], "gammaC": 22, "z": 40, "triad": [5, 4, 31], "cpu": 0.14501815900000015, "zplain": 36, "triad_plain": [5, 0, 31], "cpu_plain": 0.017514027999999904, "pairs_total": 1089, "pairs_generated": 592, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 563, "probes_main": 575, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75412994, "Q": 243, "sizes": [33, 33, 34], "gammaC": 24, "z": 40, "triad": [2, 15, 23], "cpu": 0.10424215300000039, "zplain": 38, "triad_plain": [0, 15, 23], "cpu_plain": 0.018597322999999832, "pairs_total": 1089, "pairs_generated": 438, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 408, "probes_main": 413, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75517723, "Q": 262, "sizes": [33, 33, 34], "gammaC": 18, "z": 33, "triad": [3, 3, 27], "cpu": 0.08953484000000067, "zplain": 33, "triad_plain": [3, 3, 27], "cpu_plain": 0.014900560000000063, "pairs_total": 1089, "pairs_generated": 375, "pairs_pruned": 26, "pairs_margin": 4, "pairs_evaluated": 345, "probes_main": 357, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75622452, "Q": 319, "sizes": [33, 33, 34], "gammaC": 23, "z": 37, "triad": [1, 13, 23], "cpu": 0.10114260900000005, "zplain": 36, "triad_plain": [0, 13, 23], "cpu_plain": 0.01591433999999925, "pairs_total": 1089, "pairs_generated": 421, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 393, "probes_main": 401, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75727181, "Q": 291, "sizes": [33, 33, 34], "gammaC": 21, "z": 36, "triad": [11, 6, 19], "cpu": 0.14383524099999967, "zplain": 36, "triad_plain": [11, 6, 19], "cpu_plain": 0.013684660000000015, "pairs_total": 1089, "pairs_generated": 537, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 516, "probes_main": 540, "inner_breaks": 21, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75831910, "Q": 250, "sizes": [33, 33, 34], "gammaC": 23, "z": 26, "triad": [1, 9, 16], "cpu": 0.04296749500000008, "zplain": 26, "triad_plain": [1, 9, 16], "cpu_plain": 0.009616700000000478, "pairs_total": 1089, "pairs_generated": 166, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 152, "probes_main": 165, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75936639, "Q": 281, "sizes": [33, 33, 34], "gammaC": 22, "z": 36, "triad": [5, 5, 26], "cpu": 0.086272707, "zplain": 36, "triad_plain": [5, 5, 26], "cpu_plain": 0.015819281999999824, "pairs_total": 1089, "pairs_generated": 363, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 336, "probes_main": 344, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76041368, "Q": 274, "sizes": [33, 33, 34], "gammaC": 22, "z": 31, "triad": [1, 8, 22], "cpu": 0.07899271899999949, "zplain": 31, "triad_plain": [1, 8, 22], "cpu_plain": 0.014376358999999894, "pairs_total": 1089, "pairs_generated": 336, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 311, "probes_main": 316, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76146097, "Q": 325, "sizes": [33, 33, 34], "gammaC": 22, "z": 34, "triad": [11, 5, 18], "cpu": 0.09606051599999965, "zplain": 34, "triad_plain": [11, 5, 18], "cpu_plain": 0.015141943999999796, "pairs_total": 1089, "pairs_generated": 354, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 330, "probes_main": 351, "inner_breaks": 24, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71014406, "Q": 324, "sizes": [33, 33, 34], "gammaC": 27, "z": 60, "triad": [15, 29, 16], "cpu": 0.15583541800000006, "zplain": 60, "triad_plain": [15, 29, 16], "cpu_plain": 0.01684411099999994, "pairs_total": 1089, "pairs_generated": 475, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 449, "probes_main": 460, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71119135, "Q": 298, "sizes": [33, 33, 34], "gammaC": 25, "z": 74, "triad": [11, 62, 1], "cpu": 0.18850281999999996, "zplain": 73, "triad_plain": [11, 62, 0], "cpu_plain": 0.023660236999999973, "pairs_total": 1089, "pairs_generated": 670, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 643, "probes_main": 652, "inner_breaks": 27, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71223864, "Q": 345, "sizes": [33, 33, 34], "gammaC": 24, "z": 80, "triad": [17, 39, 24], "cpu": 0.17433258299999999, "zplain": 80, "triad_plain": [17, 39, 24], "cpu_plain": 0.024191310000000077, "pairs_total": 1089, "pairs_generated": 620, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 591, "probes_main": 601, "inner_breaks": 29, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71328593, "Q": 310, "sizes": [33, 33, 34], "gammaC": 29, "z": 45, "triad": [9, 33, 3], "cpu": 0.12176630900000007, "zplain": 43, "triad_plain": [9, 34, 0], "cpu_plain": 0.021153948999999894, "pairs_total": 1089, "pairs_generated": 428, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 404, "probes_main": 421, "inner_breaks": 24, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71433322, "Q": 352, "sizes": [33, 33, 34], "gammaC": 28, "z": 56, "triad": [23, 1, 32], "cpu": 0.11992952500000009, "zplain": 55, "triad_plain": [23, 0, 32], "cpu_plain": 0.016602092000000068, "pairs_total": 1089, "pairs_generated": 507, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 480, "probes_main": 489, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71538051, "Q": 276, "sizes": [33, 33, 34], "gammaC": 25, "z": 58, "triad": [24, 22, 12], "cpu": 0.06832423499999996, "zplain": 55, "triad_plain": [0, 5, 50], "cpu_plain": 0.015101842999999837, "pairs_total": 1089, "pairs_generated": 322, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 298, "probes_main": 304, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71642780, "Q": 260, "sizes": [33, 33, 34], "gammaC": 25, "z": 75, "triad": [12, 53, 10], "cpu": 0.1528327169999999, "zplain": 67, "triad_plain": [12, 55, 0], "cpu_plain": 0.03017264399999986, "pairs_total": 1089, "pairs_generated": 481, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 450, "probes_main": 464, "inner_breaks": 31, "outer_stop": 0, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71747509, "Q": 344, "sizes": [33, 33, 34], "gammaC": 28, "z": 63, "triad": [15, 1, 47], "cpu": 0.13164290000000012, "zplain": 63, "triad_plain": [15, 1, 47], "cpu_plain": 0.018117029000000118, "pairs_total": 1089, "pairs_generated": 502, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 472, "probes_main": 485, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71852238, "Q": 280, "sizes": [33, 33, 34], "gammaC": 27, "z": 74, "triad": [7, 3, 64], "cpu": 0.140897504, "zplain": 71, "triad_plain": [7, 0, 64], "cpu_plain": 0.021822310999999983, "pairs_total": 1089, "pairs_generated": 571, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 542, "probes_main": 551, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71956967, "Q": 310, "sizes": [33, 33, 34], "gammaC": 27, "z": 49, "triad": [5, 25, 19], "cpu": 0.05838809900000008, "zplain": 49, "triad_plain": [5, 25, 19], "cpu_plain": 0.014212303999999953, "pairs_total": 1089, "pairs_generated": 246, "pairs_pruned": 21, "pairs_margin": 2, "pairs_evaluated": 223, "probes_main": 231, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72061696, "Q": 241, "sizes": [33, 33, 34], "gammaC": 25, "z": 74, "triad": [3, 68, 3], "cpu": 0.09354150200000011, "zplain": 70, "triad_plain": [0, 70, 0], "cpu_plain": 0.021181193000000098, "pairs_total": 1089, "pairs_generated": 394, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 364, "probes_main": 371, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72166425, "Q": 254, "sizes": [33, 33, 34], "gammaC": 27, "z": 53, "triad": [4, 13, 36], "cpu": 0.0641714229999999, "zplain": 49, "triad_plain": [0, 13, 36], "cpu_plain": 0.015894455000000196, "pairs_total": 1089, "pairs_generated": 262, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 241, "probes_main": 255, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72271154, "Q": 292, "sizes": [33, 33, 34], "gammaC": 28, "z": 81, "triad": [57, 22, 2], "cpu": 0.21144104399999986, "zplain": 79, "triad_plain": [57, 22, 0], "cpu_plain": 0.01953926699999986, "pairs_total": 1089, "pairs_generated": 855, "pairs_pruned": 20, "pairs_margin": 14, "pairs_evaluated": 821, "probes_main": 828, "inner_breaks": 20, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72375883, "Q": 266, "sizes": [33, 33, 34], "gammaC": 28, "z": 53, "triad": [45, 5, 3], "cpu": 0.08182740099999997, "zplain": 53, "triad_plain": [45, 5, 3], "cpu_plain": 0.017271433999999974, "pairs_total": 1089, "pairs_generated": 331, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 309, "probes_main": 319, "inner_breaks": 22, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72480612, "Q": 325, "sizes": [33, 33, 34], "gammaC": 28, "z": 60, "triad": [22, 2, 36], "cpu": 0.07735808199999994, "zplain": 58, "triad_plain": [22, 0, 36], "cpu_plain": 0.017021669999999656, "pairs_total": 1089, "pairs_generated": 360, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 333, "probes_main": 346, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72585341, "Q": 333, "sizes": [33, 33, 34], "gammaC": 28, "z": 59, "triad": [5, 16, 38], "cpu": 0.07778813799999984, "zplain": 54, "triad_plain": [0, 16, 38], "cpu_plain": 0.014782078000000087, "pairs_total": 1089, "pairs_generated": 377, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 353, "probes_main": 358, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72690070, "Q": 371, "sizes": [33, 33, 34], "gammaC": 26, "z": 47, "triad": [44, 2, 1], "cpu": 0.09358453500000019, "zplain": 44, "triad_plain": [44, 0, 0], "cpu_plain": 0.012806400000000107, "pairs_total": 1089, "pairs_generated": 424, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 396, "probes_main": 414, "inner_breaks": 28, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72794799, "Q": 310, "sizes": [33, 33, 34], "gammaC": 26, "z": 53, "triad": [40, 12, 1], "cpu": 0.09099386799999998, "zplain": 53, "triad_plain": [40, 12, 1], "cpu_plain": 0.013496007000000088, "pairs_total": 1089, "pairs_generated": 412, "pairs_pruned": 23, "pairs_margin": 3, "pairs_evaluated": 386, "probes_main": 399, "inner_breaks": 23, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72899528, "Q": 262, "sizes": [33, 33, 34], "gammaC": 30, "z": 54, "triad": [25, 8, 21], "cpu": 0.06387978500000013, "zplain": 54, "triad_plain": [25, 8, 21], "cpu_plain": 0.011394761000000031, "pairs_total": 1089, "pairs_generated": 307, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 287, "probes_main": 301, "inner_breaks": 20, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73004257, "Q": 315, "sizes": [33, 33, 34], "gammaC": 28, "z": 67, "triad": [1, 50, 16], "cpu": 0.12476166099999997, "zplain": 66, "triad_plain": [0, 50, 16], "cpu_plain": 0.017463821000000213, "pairs_total": 1089, "pairs_generated": 618, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 588, "probes_main": 600, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73108986, "Q": 307, "sizes": [33, 33, 34], "gammaC": 27, "z": 65, "triad": [7, 9, 49], "cpu": 0.07487584199999997, "zplain": 61, "triad_plain": [12, 0, 49], "cpu_plain": 0.016350612999999736, "pairs_total": 1089, "pairs_generated": 370, "pairs_pruned": 26, "pairs_margin": 5, "pairs_evaluated": 339, "probes_main": 348, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73213715, "Q": 265, "sizes": [33, 33, 34], "gammaC": 25, "z": 56, "triad": [8, 5, 43], "cpu": 0.08135934899999997, "zplain": 56, "triad_plain": [8, 5, 43], "cpu_plain": 0.013284512999999887, "pairs_total": 1089, "pairs_generated": 401, "pairs_pruned": 19, "pairs_margin": 2, "pairs_evaluated": 380, "probes_main": 395, "inner_breaks": 19, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73318444, "Q": 272, "sizes": [33, 33, 34], "gammaC": 29, "z": 56, "triad": [2, 1, 53], "cpu": 0.05707317300000003, "zplain": 53, "triad_plain": [0, 0, 53], "cpu_plain": 0.012531338999999697, "pairs_total": 1089, "pairs_generated": 300, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 281, "probes_main": 286, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73423173, "Q": 284, "sizes": [33, 33, 34], "gammaC": 27, "z": 59, "triad": [50, 7, 2], "cpu": 0.10165209200000014, "zplain": 59, "triad_plain": [50, 7, 2], "cpu_plain": 0.01481705600000005, "pairs_total": 1089, "pairs_generated": 475, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 450, "probes_main": 459, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73527902, "Q": 227, "sizes": [33, 33, 34], "gammaC": 27, "z": 52, "triad": [1, 45, 6], "cpu": 0.04368929899999996, "zplain": 52, "triad_plain": [1, 45, 6], "cpu_plain": 0.012111779999999683, "pairs_total": 1089, "pairs_generated": 191, "pairs_pruned": 14, "pairs_margin": 1, "pairs_evaluated": 176, "probes_main": 190, "inner_breaks": 14, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73632631, "Q": 333, "sizes": [33, 33, 34], "gammaC": 25, "z": 60, "triad": [47, 12, 1], "cpu": 0.12772665799999983, "zplain": 58, "triad_plain": [47, 0, 11], "cpu_plain": 0.015370724999999918, "pairs_total": 1089, "pairs_generated": 596, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 568, "probes_main": 579, "inner_breaks": 28, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73737360, "Q": 301, "sizes": [33, 33, 34], "gammaC": 27, "z": 53, "triad": [15, 37, 1], "cpu": 0.08383210600000002, "zplain": 53, "triad_plain": [15, 37, 1], "cpu_plain": 0.013520807999999995, "pairs_total": 1089, "pairs_generated": 370, "pairs_pruned": 15, "pairs_margin": 8, "pairs_evaluated": 347, "probes_main": 362, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73842089, "Q": 316, "sizes": [33, 33, 34], "gammaC": 29, "z": 67, "triad": [32, 33, 2], "cpu": 0.12222564200000008, "zplain": 65, "triad_plain": [32, 33, 0], "cpu_plain": 0.01912406000000022, "pairs_total": 1089, "pairs_generated": 545, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 521, "probes_main": 538, "inner_breaks": 24, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73946818, "Q": 309, "sizes": [33, 33, 34], "gammaC": 27, "z": 53, "triad": [36, 1, 16], "cpu": 0.12195227900000027, "zplain": 52, "triad_plain": [36, 0, 16], "cpu_plain": 0.014038769999999978, "pairs_total": 1089, "pairs_generated": 546, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 523, "probes_main": 543, "inner_breaks": 23, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74051547, "Q": 279, "sizes": [33, 33, 34], "gammaC": 26, "z": 68, "triad": [16, 38, 14], "cpu": 0.09431230899999976, "zplain": 67, "triad_plain": [23, 44, 0], "cpu_plain": 0.016215344999999992, "pairs_total": 1089, "pairs_generated": 446, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 421, "probes_main": 437, "inner_breaks": 25, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74156276, "Q": 349, "sizes": [33, 33, 34], "gammaC": 26, "z": 74, "triad": [15, 11, 48], "cpu": 0.10483796500000064, "zplain": 74, "triad_plain": [15, 11, 48], "cpu_plain": 0.015666473999999653, "pairs_total": 1089, "pairs_generated": 558, "pairs_pruned": 26, "pairs_margin": 15, "pairs_evaluated": 517, "probes_main": 531, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74261005, "Q": 303, "sizes": [33, 33, 34], "gammaC": 27, "z": 66, "triad": [5, 56, 5], "cpu": 0.07987149299999974, "zplain": 66, "triad_plain": [5, 56, 5], "cpu_plain": 0.016234440999999933, "pairs_total": 1089, "pairs_generated": 400, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 375, "probes_main": 389, "inner_breaks": 25, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74365734, "Q": 307, "sizes": [33, 33, 34], "gammaC": 25, "z": 56, "triad": [8, 44, 4], "cpu": 0.06544039899999987, "zplain": 54, "triad_plain": [0, 50, 4], "cpu_plain": 0.015821013999999245, "pairs_total": 1089, "pairs_generated": 337, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 311, "probes_main": 324, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74470463, "Q": 327, "sizes": [33, 33, 34], "gammaC": 28, "z": 72, "triad": [3, 1, 68], "cpu": 0.12674660500000012, "zplain": 71, "triad_plain": [3, 0, 68], "cpu_plain": 0.018204029999999705, "pairs_total": 1089, "pairs_generated": 648, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 619, "probes_main": 629, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74575192, "Q": 296, "sizes": [33, 33, 34], "gammaC": 30, "z": 46, "triad": [22, 3, 21], "cpu": 0.0636202620000006, "zplain": 46, "triad_plain": [22, 3, 21], "cpu_plain": 0.010543886999999863, "pairs_total": 1089, "pairs_generated": 327, "pairs_pruned": 27, "pairs_margin": 1, "pairs_evaluated": 299, "probes_main": 314, "inner_breaks": 27, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74679921, "Q": 301, "sizes": [33, 33, 34], "gammaC": 27, "z": 65, "triad": [33, 31, 1], "cpu": 0.07967961100000043, "zplain": 61, "triad_plain": [0, 31, 30], "cpu_plain": 0.014805406000000687, "pairs_total": 1089, "pairs_generated": 423, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 396, "probes_main": 400, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74784650, "Q": 333, "sizes": [33, 33, 34], "gammaC": 27, "z": 46, "triad": [16, 1, 29], "cpu": 0.07135321400000016, "zplain": 45, "triad_plain": [16, 0, 29], "cpu_plain": 0.011560273999999815, "pairs_total": 1089, "pairs_generated": 319, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 301, "probes_main": 324, "inner_breaks": 18, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74889379, "Q": 244, "sizes": [33, 33, 34], "gammaC": 27, "z": 57, "triad": [15, 13, 29], "cpu": 0.08392640900000004, "zplain": 57, "triad_plain": [15, 13, 29], "cpu_plain": 0.011423134000000168, "pairs_total": 1089, "pairs_generated": 413, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 387, "probes_main": 412, "inner_breaks": 26, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74994108, "Q": 289, "sizes": [33, 33, 34], "gammaC": 26, "z": 52, "triad": [7, 31, 14], "cpu": 0.06228619799999979, "zplain": 52, "triad_plain": [7, 31, 14], "cpu_plain": 0.01181793000000031, "pairs_total": 1089, "pairs_generated": 303, "pairs_pruned": 19, "pairs_margin": 4, "pairs_evaluated": 280, "probes_main": 298, "inner_breaks": 19, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75098837, "Q": 227, "sizes": [33, 33, 34], "gammaC": 29, "z": 55, "triad": [13, 41, 1], "cpu": 0.07197133399999966, "zplain": 55, "triad_plain": [13, 41, 1], "cpu_plain": 0.011536068999999927, "pairs_total": 1089, "pairs_generated": 371, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 346, "probes_main": 355, "inner_breaks": 25, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75203566, "Q": 291, "sizes": [33, 33, 34], "gammaC": 24, "z": 70, "triad": [3, 42, 25], "cpu": 0.09942454499999975, "zplain": 67, "triad_plain": [0, 42, 25], "cpu_plain": 0.025999101000000024, "pairs_total": 1089, "pairs_generated": 452, "pairs_pruned": 32, "pairs_margin": 5, "pairs_evaluated": 415, "probes_main": 420, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75308295, "Q": 310, "sizes": [33, 33, 34], "gammaC": 26, "z": 54, "triad": [3, 7, 44], "cpu": 0.10261262300000062, "zplain": 54, "triad_plain": [3, 7, 44], "cpu_plain": 0.01769047700000037, "pairs_total": 1089, "pairs_generated": 300, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 280, "probes_main": 289, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75413024, "Q": 237, "sizes": [33, 33, 34], "gammaC": 25, "z": 58, "triad": [28, 4, 26], "cpu": 0.1299879319999997, "zplain": 54, "triad_plain": [28, 0, 26], "cpu_plain": 0.017038220999999965, "pairs_total": 1089, "pairs_generated": 497, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 486, "probes_main": 490, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75517753, "Q": 260, "sizes": [33, 33, 34], "gammaC": 28, "z": 78, "triad": [51, 3, 24], "cpu": 0.1393570989999997, "zplain": 75, "triad_plain": [51, 0, 24], "cpu_plain": 0.02207565800000033, "pairs_total": 1089, "pairs_generated": 540, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 512, "probes_main": 535, "inner_breaks": 28, "outer_stop": 0, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75622482, "Q": 235, "sizes": [33, 33, 34], "gammaC": 26, "z": 57, "triad": [25, 4, 28], "cpu": 0.11718258199999987, "zplain": 53, "triad_plain": [25, 0, 28], "cpu_plain": 0.01840730300000004, "pairs_total": 1089, "pairs_generated": 458, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 440, "probes_main": 455, "inner_breaks": 18, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75727211, "Q": 205, "sizes": [33, 33, 34], "gammaC": 27, "z": 75, "triad": [1, 5, 69], "cpu": 0.1424601989999994, "zplain": 75, "triad_plain": [1, 5, 69], "cpu_plain": 0.020722528000000295, "pairs_total": 1089, "pairs_generated": 592, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 560, "probes_main": 565, "inner_breaks": 32, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75831940, "Q": 284, "sizes": [33, 33, 34], "gammaC": 27, "z": 51, "triad": [26, 12, 13], "cpu": 0.08179874400000031, "zplain": 51, "triad_plain": [26, 12, 13], "cpu_plain": 0.016540447999999763, "pairs_total": 1089, "pairs_generated": 300, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 275, "probes_main": 299, "inner_breaks": 25, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75936669, "Q": 259, "sizes": [33, 33, 34], "gammaC": 29, "z": 60, "triad": [12, 40, 8], "cpu": 0.06880274500000017, "zplain": 60, "triad_plain": [12, 40, 8], "cpu_plain": 0.015613292000000278, "pairs_total": 1089, "pairs_generated": 262, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 243, "probes_main": 261, "inner_breaks": 19, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76041398, "Q": 353, "sizes": [33, 33, 34], "gammaC": 28, "z": 98, "triad": [8, 39, 51], "cpu": 0.22890581800000032, "zplain": 98, "triad_plain": [8, 39, 51], "cpu_plain": 0.02051078800000017, "pairs_total": 1089, "pairs_generated": 912, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 890, "probes_main": 895, "inner_breaks": 22, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76146127, "Q": 274, "sizes": [33, 33, 34], "gammaC": 26, "z": 44, "triad": [11, 28, 5], "cpu": 0.10964432000000013, "zplain": 44, "triad_plain": [11, 28, 5], "cpu_plain": 0.013913331999999556, "pairs_total": 1089, "pairs_generated": 421, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 404, "probes_main": 425, "inner_breaks": 17, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71014421, "Q": 238, "sizes": [33, 33, 34], "gammaC": 26, "z": 80, "triad": [31, 8, 41], "cpu": 0.13073854299999998, "zplain": 79, "triad_plain": [0, 79, 0], "cpu_plain": 0.018092996000000028, "pairs_total": 1089, "pairs_generated": 426, "pairs_pruned": 31, "pairs_margin": 4, "pairs_evaluated": 391, "probes_main": 400, "inner_breaks": 31, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71119150, "Q": 321, "sizes": [33, 33, 34], "gammaC": 29, "z": 78, "triad": [15, 1, 62], "cpu": 0.11692675000000002, "zplain": 77, "triad_plain": [15, 0, 62], "cpu_plain": 0.020435497999999996, "pairs_total": 1089, "pairs_generated": 479, "pairs_pruned": 26, "pairs_margin": 8, "pairs_evaluated": 445, "probes_main": 454, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71223879, "Q": 356, "sizes": [33, 33, 34], "gammaC": 29, "z": 72, "triad": [20, 16, 36], "cpu": 0.100757981, "zplain": 72, "triad_plain": [20, 16, 36], "cpu_plain": 0.01850970900000004, "pairs_total": 1089, "pairs_generated": 387, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 369, "probes_main": 389, "inner_breaks": 18, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71328608, "Q": 333, "sizes": [33, 33, 34], "gammaC": 28, "z": 69, "triad": [1, 33, 35], "cpu": 0.06853332699999992, "zplain": 69, "triad_plain": [1, 33, 35], "cpu_plain": 0.019174611999999924, "pairs_total": 1089, "pairs_generated": 278, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 252, "probes_main": 257, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71433337, "Q": 333, "sizes": [33, 33, 34], "gammaC": 26, "z": 76, "triad": [1, 51, 24], "cpu": 0.09059311999999997, "zplain": 75, "triad_plain": [0, 51, 24], "cpu_plain": 0.020024157000000042, "pairs_total": 1089, "pairs_generated": 375, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 348, "probes_main": 355, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71538066, "Q": 395, "sizes": [33, 33, 34], "gammaC": 27, "z": 81, "triad": [1, 74, 6], "cpu": 0.1299811999999999, "zplain": 80, "triad_plain": [0, 74, 6], "cpu_plain": 0.02440314499999996, "pairs_total": 1089, "pairs_generated": 420, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 395, "probes_main": 401, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71642795, "Q": 293, "sizes": [33, 33, 34], "gammaC": 26, "z": 69, "triad": [1, 58, 10], "cpu": 0.07823806599999994, "zplain": 69, "triad_plain": [1, 58, 10], "cpu_plain": 0.017022450000000022, "pairs_total": 1089, "pairs_generated": 288, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 267, "probes_main": 277, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71747524, "Q": 352, "sizes": [33, 33, 34], "gammaC": 33, "z": 75, "triad": [2, 36, 37], "cpu": 0.06530699699999998, "zplain": 73, "triad_plain": [0, 36, 37], "cpu_plain": 0.017044776999999955, "pairs_total": 1089, "pairs_generated": 265, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 242, "probes_main": 252, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71852253, "Q": 358, "sizes": [33, 33, 34], "gammaC": 25, "z": 57, "triad": [7, 15, 35], "cpu": 0.07797147299999985, "zplain": 57, "triad_plain": [7, 15, 35], "cpu_plain": 0.014254568999999995, "pairs_total": 1089, "pairs_generated": 312, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 292, "probes_main": 308, "inner_breaks": 20, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71956982, "Q": 275, "sizes": [33, 33, 34], "gammaC": 25, "z": 53, "triad": [8, 32, 13], "cpu": 0.06212693300000005, "zplain": 53, "triad_plain": [8, 32, 13], "cpu_plain": 0.013728026999999976, "pairs_total": 1089, "pairs_generated": 250, "pairs_pruned": 19, "pairs_margin": 3, "pairs_evaluated": 228, "probes_main": 240, "inner_breaks": 19, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72061711, "Q": 315, "sizes": [33, 33, 34], "gammaC": 25, "z": 90, "triad": [21, 66, 3], "cpu": 0.11829552999999993, "zplain": 88, "triad_plain": [21, 67, 0], "cpu_plain": 0.022734649999999856, "pairs_total": 1089, "pairs_generated": 474, "pairs_pruned": 24, "pairs_margin": 8, "pairs_evaluated": 442, "probes_main": 453, "inner_breaks": 24, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72166440, "Q": 319, "sizes": [33, 33, 34], "gammaC": 26, "z": 63, "triad": [35, 26, 2], "cpu": 0.1296470999999999, "zplain": 63, "triad_plain": [35, 26, 2], "cpu_plain": 0.01795776399999993, "pairs_total": 1089, "pairs_generated": 519, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 495, "probes_main": 503, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72271169, "Q": 358, "sizes": [33, 33, 34], "gammaC": 27, "z": 87, "triad": [62, 24, 1], "cpu": 0.18167684400000006, "zplain": 86, "triad_plain": [62, 24, 0], "cpu_plain": 0.02253135400000006, "pairs_total": 1089, "pairs_generated": 609, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 582, "probes_main": 601, "inner_breaks": 27, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72375898, "Q": 321, "sizes": [33, 33, 34], "gammaC": 28, "z": 104, "triad": [3, 29, 72], "cpu": 0.1109343770000002, "zplain": 101, "triad_plain": [0, 29, 72], "cpu_plain": 0.02345895500000017, "pairs_total": 1089, "pairs_generated": 452, "pairs_pruned": 31, "pairs_margin": 4, "pairs_evaluated": 417, "probes_main": 422, "inner_breaks": 31, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72480627, "Q": 249, "sizes": [33, 33, 34], "gammaC": 29, "z": 123, "triad": [80, 9, 34], "cpu": 0.2413639390000002, "zplain": 123, "triad_plain": [80, 9, 34], "cpu_plain": 0.021184158999999703, "pairs_total": 1089, "pairs_generated": 886, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 864, "probes_main": 876, "inner_breaks": 22, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72585356, "Q": 284, "sizes": [33, 33, 34], "gammaC": 32, "z": 95, "triad": [35, 30, 30], "cpu": 0.18227881000000012, "zplain": 95, "triad_plain": [35, 30, 30], "cpu_plain": 0.023477265999999997, "pairs_total": 1089, "pairs_generated": 688, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 665, "probes_main": 687, "inner_breaks": 23, "outer_stop": 0, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72690085, "Q": 397, "sizes": [33, 33, 34], "gammaC": 31, "z": 79, "triad": [3, 22, 54], "cpu": 0.09495500700000026, "zplain": 76, "triad_plain": [0, 22, 54], "cpu_plain": 0.0201740349999997, "pairs_total": 1089, "pairs_generated": 372, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 346, "probes_main": 355, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72794814, "Q": 320, "sizes": [33, 33, 34], "gammaC": 29, "z": 101, "triad": [21, 79, 1], "cpu": 0.19860113899999998, "zplain": 100, "triad_plain": [21, 79, 0], "cpu_plain": 0.02217280999999982, "pairs_total": 1089, "pairs_generated": 761, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 738, "probes_main": 751, "inner_breaks": 23, "outer_stop": 0, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72899543, "Q": 311, "sizes": [33, 33, 34], "gammaC": 28, "z": 80, "triad": [16, 60, 4], "cpu": 0.09555081700000034, "zplain": 78, "triad_plain": [0, 14, 64], "cpu_plain": 0.02036342499999977, "pairs_total": 1089, "pairs_generated": 381, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 355, "probes_main": 364, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73004272, "Q": 257, "sizes": [33, 33, 34], "gammaC": 28, "z": 67, "triad": [3, 58, 6], "cpu": 0.07061768699999993, "zplain": 61, "triad_plain": [3, 58, 0], "cpu_plain": 0.014449373999999793, "pairs_total": 1089, "pairs_generated": 272, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 254, "probes_main": 266, "inner_breaks": 18, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73109001, "Q": 312, "sizes": [33, 33, 34], "gammaC": 32, "z": 73, "triad": [13, 32, 28], "cpu": 0.08072098900000002, "zplain": 71, "triad_plain": [0, 32, 39], "cpu_plain": 0.016639171000000008, "pairs_total": 1089, "pairs_generated": 359, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 332, "probes_main": 344, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73213730, "Q": 267, "sizes": [33, 33, 34], "gammaC": 26, "z": 72, "triad": [8, 36, 28], "cpu": 0.08164261099999992, "zplain": 72, "triad_plain": [8, 36, 28], "cpu_plain": 0.013925400999999837, "pairs_total": 1089, "pairs_generated": 346, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 326, "probes_main": 351, "inner_breaks": 20, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73318459, "Q": 248, "sizes": [33, 33, 34], "gammaC": 28, "z": 69, "triad": [5, 60, 4], "cpu": 0.058458362999999736, "zplain": 69, "triad_plain": [5, 60, 4], "cpu_plain": 0.015837916999999813, "pairs_total": 1089, "pairs_generated": 212, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 191, "probes_main": 202, "inner_breaks": 21, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73423188, "Q": 280, "sizes": [33, 33, 34], "gammaC": 26, "z": 99, "triad": [57, 9, 33], "cpu": 0.2509918820000001, "zplain": 99, "triad_plain": [57, 9, 33], "cpu_plain": 0.026178217000000004, "pairs_total": 1089, "pairs_generated": 831, "pairs_pruned": 18, "pairs_margin": 14, "pairs_evaluated": 799, "probes_main": 823, "inner_breaks": 18, "outer_stop": 0, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73527917, "Q": 319, "sizes": [33, 33, 34], "gammaC": 29, "z": 67, "triad": [15, 26, 26], "cpu": 0.1396724800000002, "zplain": 65, "triad_plain": [30, 35, 0], "cpu_plain": 0.027839366999999893, "pairs_total": 1089, "pairs_generated": 439, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 413, "probes_main": 436, "inner_breaks": 26, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73632646, "Q": 256, "sizes": [33, 33, 34], "gammaC": 28, "z": 57, "triad": [18, 20, 19], "cpu": 0.07648870599999968, "zplain": 57, "triad_plain": [18, 20, 19], "cpu_plain": 0.017252631000000296, "pairs_total": 1089, "pairs_generated": 283, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 265, "probes_main": 281, "inner_breaks": 18, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73737375, "Q": 304, "sizes": [33, 33, 34], "gammaC": 30, "z": 76, "triad": [1, 60, 15], "cpu": 0.13196021300000016, "zplain": 75, "triad_plain": [0, 60, 15], "cpu_plain": 0.018878895999999923, "pairs_total": 1089, "pairs_generated": 535, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 504, "probes_main": 523, "inner_breaks": 31, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73842104, "Q": 393, "sizes": [33, 33, 34], "gammaC": 30, "z": 91, "triad": [1, 27, 63], "cpu": 0.14370180799999943, "zplain": 90, "triad_plain": [0, 27, 63], "cpu_plain": 0.020625209999999505, "pairs_total": 1089, "pairs_generated": 625, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 594, "probes_main": 604, "inner_breaks": 31, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73946833, "Q": 276, "sizes": [33, 33, 34], "gammaC": 30, "z": 73, "triad": [38, 2, 33], "cpu": 0.11574607500000056, "zplain": 71, "triad_plain": [38, 0, 33], "cpu_plain": 0.018380417999999565, "pairs_total": 1089, "pairs_generated": 473, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 455, "probes_main": 480, "inner_breaks": 18, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74051562, "Q": 347, "sizes": [33, 33, 34], "gammaC": 30, "z": 87, "triad": [46, 37, 4], "cpu": 0.16719067100000018, "zplain": 83, "triad_plain": [46, 37, 0], "cpu_plain": 0.022371450000000515, "pairs_total": 1089, "pairs_generated": 578, "pairs_pruned": 25, "pairs_margin": 4, "pairs_evaluated": 549, "probes_main": 569, "inner_breaks": 25, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74156291, "Q": 288, "sizes": [33, 33, 34], "gammaC": 29, "z": 79, "triad": [1, 30, 48], "cpu": 0.0892767619999999, "zplain": 78, "triad_plain": [0, 30, 48], "cpu_plain": 0.01747093100000008, "pairs_total": 1089, "pairs_generated": 421, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 399, "probes_main": 404, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74261020, "Q": 323, "sizes": [33, 33, 34], "gammaC": 25, "z": 70, "triad": [8, 59, 3], "cpu": 0.07972715900000082, "zplain": 65, "triad_plain": [0, 62, 3], "cpu_plain": 0.012957162000000189, "pairs_total": 1089, "pairs_generated": 388, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 363, "probes_main": 375, "inner_breaks": 25, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74365749, "Q": 327, "sizes": [33, 33, 34], "gammaC": 30, "z": 78, "triad": [2, 3, 73], "cpu": 0.07511946100000078, "zplain": 76, "triad_plain": [0, 3, 73], "cpu_plain": 0.017091535999999685, "pairs_total": 1089, "pairs_generated": 395, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 364, "probes_main": 369, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74470478, "Q": 299, "sizes": [33, 33, 34], "gammaC": 30, "z": 67, "triad": [3, 19, 45], "cpu": 0.057791210000000426, "zplain": 67, "triad_plain": [3, 19, 45], "cpu_plain": 0.011971678999999291, "pairs_total": 1089, "pairs_generated": 284, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 263, "probes_main": 277, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74575207, "Q": 290, "sizes": [33, 33, 34], "gammaC": 31, "z": 74, "triad": [9, 61, 4], "cpu": 0.06517956000000069, "zplain": 70, "triad_plain": [9, 61, 0], "cpu_plain": 0.015219350999999826, "pairs_total": 1089, "pairs_generated": 316, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 293, "probes_main": 305, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74679936, "Q": 313, "sizes": [33, 33, 34], "gammaC": 27, "z": 85, "triad": [78, 6, 1], "cpu": 0.10259354599999959, "zplain": 85, "triad_plain": [78, 6, 1], "cpu_plain": 0.017722784000000047, "pairs_total": 1089, "pairs_generated": 522, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 492, "probes_main": 505, "inner_breaks": 30, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74784665, "Q": 291, "sizes": [33, 33, 34], "gammaC": 28, "z": 63, "triad": [39, 19, 5], "cpu": 0.09518227800000023, "zplain": 58, "triad_plain": [39, 19, 0], "cpu_plain": 0.011500812000000415, "pairs_total": 1089, "pairs_generated": 441, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 427, "probes_main": 445, "inner_breaks": 14, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74889394, "Q": 301, "sizes": [33, 33, 34], "gammaC": 28, "z": 118, "triad": [35, 1, 82], "cpu": 0.14804480699999978, "zplain": 117, "triad_plain": [35, 0, 82], "cpu_plain": 0.019276556999999528, "pairs_total": 1089, "pairs_generated": 753, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 730, "probes_main": 747, "inner_breaks": 23, "outer_stop": 0, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74994123, "Q": 294, "sizes": [33, 33, 34], "gammaC": 28, "z": 76, "triad": [10, 42, 24], "cpu": 0.09459388299999993, "zplain": 76, "triad_plain": [10, 42, 24], "cpu_plain": 0.0210654460000006, "pairs_total": 1089, "pairs_generated": 458, "pairs_pruned": 28, "pairs_margin": 1, "pairs_evaluated": 429, "probes_main": 440, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75098852, "Q": 321, "sizes": [33, 33, 34], "gammaC": 28, "z": 76, "triad": [8, 47, 21], "cpu": 0.11989808499999999, "zplain": 76, "triad_plain": [8, 47, 21], "cpu_plain": 0.016501186000000168, "pairs_total": 1089, "pairs_generated": 458, "pairs_pruned": 26, "pairs_margin": 4, "pairs_evaluated": 428, "probes_main": 450, "inner_breaks": 26, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75203581, "Q": 358, "sizes": [33, 33, 34], "gammaC": 26, "z": 69, "triad": [1, 16, 52], "cpu": 0.07525181799999991, "zplain": 68, "triad_plain": [0, 16, 52], "cpu_plain": 0.014711759999999963, "pairs_total": 1089, "pairs_generated": 383, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 359, "probes_main": 374, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75308310, "Q": 275, "sizes": [33, 33, 34], "gammaC": 24, "z": 65, "triad": [5, 54, 6], "cpu": 0.08246169399999914, "zplain": 65, "triad_plain": [5, 54, 6], "cpu_plain": 0.01558430700000013, "pairs_total": 1089, "pairs_generated": 322, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 301, "probes_main": 313, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75413039, "Q": 288, "sizes": [33, 33, 34], "gammaC": 28, "z": 82, "triad": [1, 77, 4], "cpu": 0.0948723539999996, "zplain": 79, "triad_plain": [51, 28, 0], "cpu_plain": 0.02270824200000021, "pairs_total": 1089, "pairs_generated": 380, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 355, "probes_main": 365, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75517768, "Q": 254, "sizes": [33, 33, 34], "gammaC": 27, "z": 82, "triad": [48, 2, 32], "cpu": 0.16746043900000007, "zplain": 80, "triad_plain": [48, 0, 32], "cpu_plain": 0.027618036999999873, "pairs_total": 1089, "pairs_generated": 585, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 566, "probes_main": 591, "inner_breaks": 19, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75622497, "Q": 234, "sizes": [33, 33, 34], "gammaC": 27, "z": 76, "triad": [4, 3, 69], "cpu": 0.07342849700000009, "zplain": 73, "triad_plain": [4, 0, 69], "cpu_plain": 0.01576193500000045, "pairs_total": 1089, "pairs_generated": 360, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 334, "probes_main": 344, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75727226, "Q": 313, "sizes": [33, 33, 34], "gammaC": 31, "z": 82, "triad": [1, 3, 78], "cpu": 0.1103118159999994, "zplain": 81, "triad_plain": [0, 3, 78], "cpu_plain": 0.017241948000000562, "pairs_total": 1089, "pairs_generated": 521, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 490, "probes_main": 495, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75831955, "Q": 301, "sizes": [33, 33, 34], "gammaC": 29, "z": 72, "triad": [4, 18, 50], "cpu": 0.06337686399999942, "zplain": 72, "triad_plain": [4, 18, 50], "cpu_plain": 0.017244489000000307, "pairs_total": 1089, "pairs_generated": 302, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 279, "probes_main": 287, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75936684, "Q": 268, "sizes": [33, 33, 34], "gammaC": 29, "z": 71, "triad": [15, 5, 51], "cpu": 0.13933110500000012, "zplain": 71, "triad_plain": [15, 5, 51], "cpu_plain": 0.02506623299999955, "pairs_total": 1089, "pairs_generated": 510, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 489, "probes_main": 515, "inner_breaks": 21, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76041413, "Q": 272, "sizes": [33, 33, 34], "gammaC": 28, "z": 83, "triad": [2, 8, 73], "cpu": 0.1034088759999996, "zplain": 81, "triad_plain": [0, 8, 73], "cpu_plain": 0.01713938199999987, "pairs_total": 1089, "pairs_generated": 495, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 468, "probes_main": 473, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76146142, "Q": 278, "sizes": [33, 33, 34], "gammaC": 29, "z": 82, "triad": [3, 74, 5], "cpu": 0.0925184459999997, "zplain": 82, "triad_plain": [3, 74, 5], "cpu_plain": 0.016644033999999586, "pairs_total": 1089, "pairs_generated": 476, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 447, "probes_main": 461, "inner_breaks": 29, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71014436, "Q": 229, "sizes": [33, 33, 34], "gammaC": 31, "z": 98, "triad": [87, 6, 5], "cpu": 0.18374498199999995, "zplain": 87, "triad_plain": [87, 0, 0], "cpu_plain": 0.022948371000000023, "pairs_total": 1089, "pairs_generated": 503, "pairs_pruned": 25, "pairs_margin": 5, "pairs_evaluated": 473, "probes_main": 491, "inner_breaks": 25, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71119165, "Q": 295, "sizes": [33, 33, 34], "gammaC": 30, "z": 93, "triad": [54, 26, 13], "cpu": 0.13041060999999998, "zplain": 93, "triad_plain": [54, 26, 13], "cpu_plain": 0.020486031000000016, "pairs_total": 1089, "pairs_generated": 480, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 454, "probes_main": 468, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71223894, "Q": 315, "sizes": [33, 33, 34], "gammaC": 27, "z": 132, "triad": [6, 36, 90], "cpu": 0.21232085700000003, "zplain": 126, "triad_plain": [0, 36, 90], "cpu_plain": 0.02578233299999999, "pairs_total": 1089, "pairs_generated": 800, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 772, "probes_main": 782, "inner_breaks": 28, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71328623, "Q": 304, "sizes": [33, 33, 34], "gammaC": 31, "z": 88, "triad": [20, 14, 54], "cpu": 0.06722541999999998, "zplain": 87, "triad_plain": [0, 39, 48], "cpu_plain": 0.017804835000000074, "pairs_total": 1089, "pairs_generated": 268, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 245, "probes_main": 257, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71433352, "Q": 304, "sizes": [33, 33, 34], "gammaC": 28, "z": 78, "triad": [20, 42, 16], "cpu": 0.08384665700000005, "zplain": 78, "triad_plain": [20, 42, 16], "cpu_plain": 0.01378445500000014, "pairs_total": 1089, "pairs_generated": 347, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 323, "probes_main": 341, "inner_breaks": 24, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71538081, "Q": 301, "sizes": [33, 33, 34], "gammaC": 25, "z": 74, "triad": [63, 3, 8], "cpu": 0.08137432999999983, "zplain": 74, "triad_plain": [63, 3, 8], "cpu_plain": 0.013139523999999847, "pairs_total": 1089, "pairs_generated": 373, "pairs_pruned": 13, "pairs_margin": 6, "pairs_evaluated": 354, "probes_main": 372, "inner_breaks": 13, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71642810, "Q": 256, "sizes": [33, 33, 34], "gammaC": 27, "z": 101, "triad": [66, 1, 34], "cpu": 0.10701565499999988, "zplain": 100, "triad_plain": [66, 0, 34], "cpu_plain": 0.018154623000000036, "pairs_total": 1089, "pairs_generated": 551, "pairs_pruned": 32, "pairs_margin": 8, "pairs_evaluated": 511, "probes_main": 523, "inner_breaks": 32, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71747539, "Q": 304, "sizes": [33, 33, 34], "gammaC": 29, "z": 122, "triad": [45, 75, 2], "cpu": 0.15319461700000003, "zplain": 118, "triad_plain": [0, 75, 43], "cpu_plain": 0.020791789000000005, "pairs_total": 1089, "pairs_generated": 762, "pairs_pruned": 27, "pairs_margin": 4, "pairs_evaluated": 731, "probes_main": 740, "inner_breaks": 27, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71852268, "Q": 282, "sizes": [33, 33, 34], "gammaC": 28, "z": 96, "triad": [2, 93, 1], "cpu": 0.0962608669999998, "zplain": 94, "triad_plain": [0, 93, 1], "cpu_plain": 0.016620190000000035, "pairs_total": 1089, "pairs_generated": 499, "pairs_pruned": 33, "pairs_margin": 4, "pairs_evaluated": 462, "probes_main": 477, "inner_breaks": 33, "outer_stop": 0, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71956997, "Q": 286, "sizes": [33, 33, 34], "gammaC": 31, "z": 73, "triad": [59, 1, 13], "cpu": 0.12004564800000006, "zplain": 72, "triad_plain": [59, 0, 13], "cpu_plain": 0.015320468000000087, "pairs_total": 1089, "pairs_generated": 535, "pairs_pruned": 18, "pairs_margin": 4, "pairs_evaluated": 513, "probes_main": 541, "inner_breaks": 18, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72061726, "Q": 259, "sizes": [33, 33, 34], "gammaC": 29, "z": 69, "triad": [59, 9, 1], "cpu": 0.06215231700000001, "zplain": 68, "triad_plain": [59, 9, 0], "cpu_plain": 0.014908286000000048, "pairs_total": 1089, "pairs_generated": 285, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 258, "probes_main": 268, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72166455, "Q": 329, "sizes": [33, 33, 34], "gammaC": 27, "z": 97, "triad": [5, 91, 1], "cpu": 0.11564800200000014, "zplain": 91, "triad_plain": [0, 91, 0], "cpu_plain": 0.01886451, "pairs_total": 1089, "pairs_generated": 497, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 470, "probes_main": 487, "inner_breaks": 27, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72271184, "Q": 309, "sizes": [33, 33, 34], "gammaC": 30, "z": 84, "triad": [10, 51, 23], "cpu": 0.08547764999999985, "zplain": 83, "triad_plain": [0, 51, 32], "cpu_plain": 0.017192894999999986, "pairs_total": 1089, "pairs_generated": 397, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 372, "probes_main": 379, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72375913, "Q": 326, "sizes": [33, 33, 34], "gammaC": 30, "z": 102, "triad": [58, 17, 27], "cpu": 0.13174796099999986, "zplain": 102, "triad_plain": [58, 17, 27], "cpu_plain": 0.022455359999999924, "pairs_total": 1089, "pairs_generated": 570, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 541, "probes_main": 557, "inner_breaks": 29, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72480642, "Q": 265, "sizes": [33, 33, 34], "gammaC": 31, "z": 70, "triad": [34, 27, 9], "cpu": 0.09136846200000015, "zplain": 70, "triad_plain": [34, 27, 9], "cpu_plain": 0.015096429999999827, "pairs_total": 1089, "pairs_generated": 355, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 333, "probes_main": 352, "inner_breaks": 22, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72585371, "Q": 284, "sizes": [33, 33, 34], "gammaC": 30, "z": 101, "triad": [3, 24, 74], "cpu": 0.14021956699999993, "zplain": 98, "triad_plain": [0, 24, 74], "cpu_plain": 0.01892737099999975, "pairs_total": 1089, "pairs_generated": 690, "pairs_pruned": 30, "pairs_margin": 6, "pairs_evaluated": 654, "probes_main": 659, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72690100, "Q": 216, "sizes": [33, 33, 34], "gammaC": 28, "z": 94, "triad": [13, 2, 79], "cpu": 0.11853217399999982, "zplain": 93, "triad_plain": [13, 0, 80], "cpu_plain": 0.017575262999999897, "pairs_total": 1089, "pairs_generated": 608, "pairs_pruned": 29, "pairs_margin": 8, "pairs_evaluated": 571, "probes_main": 581, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72794829, "Q": 222, "sizes": [33, 33, 34], "gammaC": 28, "z": 84, "triad": [18, 17, 49], "cpu": 0.09784097999999997, "zplain": 84, "triad_plain": [18, 17, 49], "cpu_plain": 0.015592559999999978, "pairs_total": 1089, "pairs_generated": 466, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 440, "probes_main": 467, "inner_breaks": 26, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72899558, "Q": 298, "sizes": [33, 33, 34], "gammaC": 28, "z": 95, "triad": [54, 13, 28], "cpu": 0.07102102400000021, "zplain": 95, "triad_plain": [54, 13, 28], "cpu_plain": 0.017326474999999952, "pairs_total": 1089, "pairs_generated": 379, "pairs_pruned": 25, "pairs_margin": 6, "pairs_evaluated": 348, "probes_main": 358, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73004287, "Q": 262, "sizes": [33, 33, 34], "gammaC": 27, "z": 83, "triad": [11, 3, 69], "cpu": 0.08653134199999979, "zplain": 83, "triad_plain": [11, 3, 69], "cpu_plain": 0.016150302000000227, "pairs_total": 1089, "pairs_generated": 398, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 373, "probes_main": 387, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73109016, "Q": 277, "sizes": [33, 33, 34], "gammaC": 32, "z": 97, "triad": [55, 5, 37], "cpu": 0.18245936799999996, "zplain": 97, "triad_plain": [55, 5, 37], "cpu_plain": 0.015732902999999965, "pairs_total": 1089, "pairs_generated": 765, "pairs_pruned": 17, "pairs_margin": 9, "pairs_evaluated": 739, "probes_main": 762, "inner_breaks": 17, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73213745, "Q": 270, "sizes": [33, 33, 34], "gammaC": 29, "z": 104, "triad": [3, 98, 3], "cpu": 0.09000122499999996, "zplain": 98, "triad_plain": [0, 98, 0], "cpu_plain": 0.019837571000000054, "pairs_total": 1089, "pairs_generated": 424, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 397, "probes_main": 409, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73318474, "Q": 323, "sizes": [33, 33, 34], "gammaC": 28, "z": 101, "triad": [1, 72, 28], "cpu": 0.11846249499999972, "zplain": 100, "triad_plain": [0, 72, 28], "cpu_plain": 0.020380030999999743, "pairs_total": 1089, "pairs_generated": 591, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 561, "probes_main": 569, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73423203, "Q": 284, "sizes": [33, 33, 34], "gammaC": 30, "z": 84, "triad": [53, 14, 17], "cpu": 0.09086086899999968, "zplain": 80, "triad_plain": [0, 35, 45], "cpu_plain": 0.016865225999999733, "pairs_total": 1089, "pairs_generated": 406, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 383, "probes_main": 396, "inner_breaks": 23, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73527932, "Q": 262, "sizes": [33, 33, 34], "gammaC": 27, "z": 100, "triad": [18, 63, 19], "cpu": 0.139509742, "zplain": 100, "triad_plain": [18, 63, 19], "cpu_plain": 0.02011808600000009, "pairs_total": 1089, "pairs_generated": 593, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 569, "probes_main": 589, "inner_breaks": 24, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73632661, "Q": 359, "sizes": [33, 33, 34], "gammaC": 28, "z": 89, "triad": [5, 17, 67], "cpu": 0.13249254899999974, "zplain": 81, "triad_plain": [13, 0, 68], "cpu_plain": 0.020432086000000016, "pairs_total": 1089, "pairs_generated": 454, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 430, "probes_main": 445, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73737390, "Q": 314, "sizes": [33, 33, 34], "gammaC": 30, "z": 97, "triad": [57, 39, 1], "cpu": 0.1888700430000001, "zplain": 96, "triad_plain": [57, 39, 0], "cpu_plain": 0.02631676800000049, "pairs_total": 1089, "pairs_generated": 649, "pairs_pruned": 20, "pairs_margin": 6, "pairs_evaluated": 623, "probes_main": 636, "inner_breaks": 20, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73842119, "Q": 293, "sizes": [33, 33, 34], "gammaC": 29, "z": 81, "triad": [64, 13, 4], "cpu": 0.13729260499999985, "zplain": 77, "triad_plain": [64, 13, 0], "cpu_plain": 0.01997669400000035, "pairs_total": 1089, "pairs_generated": 487, "pairs_pruned": 12, "pairs_margin": 1, "pairs_evaluated": 474, "probes_main": 499, "inner_breaks": 12, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73946848, "Q": 304, "sizes": [33, 33, 34], "gammaC": 26, "z": 80, "triad": [17, 49, 14], "cpu": 0.11681901499999992, "zplain": 80, "triad_plain": [17, 49, 14], "cpu_plain": 0.01740965399999972, "pairs_total": 1089, "pairs_generated": 434, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 411, "probes_main": 431, "inner_breaks": 23, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74051577, "Q": 282, "sizes": [33, 33, 34], "gammaC": 29, "z": 92, "triad": [45, 26, 21], "cpu": 0.1355937039999997, "zplain": 92, "triad_plain": [45, 26, 21], "cpu_plain": 0.01821611400000034, "pairs_total": 1089, "pairs_generated": 549, "pairs_pruned": 25, "pairs_margin": 12, "pairs_evaluated": 512, "probes_main": 519, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74156306, "Q": 340, "sizes": [33, 33, 34], "gammaC": 32, "z": 122, "triad": [1, 54, 67], "cpu": 0.1860582690000001, "zplain": 121, "triad_plain": [0, 54, 67], "cpu_plain": 0.025643471999999612, "pairs_total": 1089, "pairs_generated": 661, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 634, "probes_main": 643, "inner_breaks": 27, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74261035, "Q": 277, "sizes": [33, 33, 34], "gammaC": 28, "z": 67, "triad": [35, 8, 24], "cpu": 0.10769502800000019, "zplain": 67, "triad_plain": [35, 8, 24], "cpu_plain": 0.01714425900000016, "pairs_total": 1089, "pairs_generated": 404, "pairs_pruned": 22, "pairs_margin": 2, "pairs_evaluated": 380, "probes_main": 396, "inner_breaks": 22, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74365764, "Q": 278, "sizes": [33, 33, 34], "gammaC": 29, "z": 97, "triad": [67, 29, 1], "cpu": 0.1642006139999994, "zplain": 96, "triad_plain": [67, 29, 0], "cpu_plain": 0.020843164999999608, "pairs_total": 1089, "pairs_generated": 607, "pairs_pruned": 20, "pairs_margin": 3, "pairs_evaluated": 584, "probes_main": 606, "inner_breaks": 20, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74470493, "Q": 279, "sizes": [33, 33, 34], "gammaC": 30, "z": 108, "triad": [64, 4, 40], "cpu": 0.17938307699999978, "zplain": 104, "triad_plain": [64, 0, 40], "cpu_plain": 0.02266825000000061, "pairs_total": 1089, "pairs_generated": 658, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 637, "probes_main": 658, "inner_breaks": 21, "outer_stop": 0, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74575222, "Q": 269, "sizes": [33, 33, 34], "gammaC": 28, "z": 74, "triad": [18, 18, 38], "cpu": 0.06614710199999951, "zplain": 74, "triad_plain": [18, 18, 38], "cpu_plain": 0.014247569000000126, "pairs_total": 1089, "pairs_generated": 261, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 240, "probes_main": 258, "inner_breaks": 21, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74679951, "Q": 333, "sizes": [33, 33, 34], "gammaC": 29, "z": 105, "triad": [97, 6, 2], "cpu": 0.11550757399999956, "zplain": 103, "triad_plain": [97, 6, 0], "cpu_plain": 0.02090929900000038, "pairs_total": 1089, "pairs_generated": 502, "pairs_pruned": 29, "pairs_margin": 10, "pairs_evaluated": 463, "probes_main": 477, "inner_breaks": 29, "outer_stop": 0, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74784680, "Q": 296, "sizes": [33, 33, 34], "gammaC": 27, "z": 107, "triad": [2, 11, 94], "cpu": 0.1737815730000003, "zplain": 107, "triad_plain": [2, 11, 94], "cpu_plain": 0.020986117000000526, "pairs_total": 1089, "pairs_generated": 634, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 606, "probes_main": 611, "inner_breaks": 28, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74889409, "Q": 284, "sizes": [33, 33, 34], "gammaC": 31, "z": 124, "triad": [1, 37, 86], "cpu": 0.18679345099999978, "zplain": 123, "triad_plain": [0, 37, 86], "cpu_plain": 0.023045712999999246, "pairs_total": 1089, "pairs_generated": 767, "pairs_pruned": 25, "pairs_margin": 25, "pairs_evaluated": 717, "probes_main": 722, "inner_breaks": 25, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74994138, "Q": 324, "sizes": [33, 33, 34], "gammaC": 26, "z": 79, "triad": [3, 7, 69], "cpu": 0.094429753, "zplain": 79, "triad_plain": [3, 7, 69], "cpu_plain": 0.017658932999999877, "pairs_total": 1089, "pairs_generated": 395, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 369, "probes_main": 378, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75098867, "Q": 301, "sizes": [33, 33, 34], "gammaC": 33, "z": 81, "triad": [12, 38, 31], "cpu": 0.06952855300000049, "zplain": 81, "triad_plain": [12, 38, 31], "cpu_plain": 0.0159656349999997, "pairs_total": 1089, "pairs_generated": 285, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 264, "probes_main": 273, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75203596, "Q": 369, "sizes": [33, 33, 34], "gammaC": 24, "z": 93, "triad": [3, 33, 57], "cpu": 0.10227309600000023, "zplain": 90, "triad_plain": [0, 33, 57], "cpu_plain": 0.018534498000000177, "pairs_total": 1089, "pairs_generated": 423, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 398, "probes_main": 406, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75308325, "Q": 267, "sizes": [33, 33, 34], "gammaC": 31, "z": 63, "triad": [37, 4, 22], "cpu": 0.06378678699999973, "zplain": 59, "triad_plain": [37, 0, 22], "cpu_plain": 0.012340191999999917, "pairs_total": 1089, "pairs_generated": 228, "pairs_pruned": 17, "pairs_margin": 1, "pairs_evaluated": 210, "probes_main": 240, "inner_breaks": 17, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75413054, "Q": 260, "sizes": [33, 33, 34], "gammaC": 29, "z": 81, "triad": [2, 45, 34], "cpu": 0.06798072499999996, "zplain": 81, "triad_plain": [2, 45, 34], "cpu_plain": 0.01689798899999939, "pairs_total": 1089, "pairs_generated": 290, "pairs_pruned": 24, "pairs_margin": 3, "pairs_evaluated": 263, "probes_main": 271, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75517783, "Q": 267, "sizes": [33, 33, 34], "gammaC": 26, "z": 93, "triad": [2, 39, 52], "cpu": 0.11365996000000056, "zplain": 93, "triad_plain": [2, 39, 52], "cpu_plain": 0.020862775000000333, "pairs_total": 1089, "pairs_generated": 489, "pairs_pruned": 28, "pairs_margin": 15, "pairs_evaluated": 446, "probes_main": 451, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75622512, "Q": 338, "sizes": [33, 33, 34], "gammaC": 29, "z": 82, "triad": [17, 2, 63], "cpu": 0.09494860000000038, "zplain": 82, "triad_plain": [17, 2, 63], "cpu_plain": 0.016683070000000022, "pairs_total": 1089, "pairs_generated": 367, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 344, "probes_main": 354, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75727241, "Q": 221, "sizes": [33, 33, 34], "gammaC": 32, "z": 78, "triad": [45, 2, 31], "cpu": 0.11140839000000025, "zplain": 78, "triad_plain": [45, 2, 31], "cpu_plain": 0.017661399999999716, "pairs_total": 1089, "pairs_generated": 439, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 410, "probes_main": 432, "inner_breaks": 29, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75831970, "Q": 298, "sizes": [33, 33, 34], "gammaC": 29, "z": 105, "triad": [69, 33, 3], "cpu": 0.16181049099999978, "zplain": 102, "triad_plain": [69, 33, 0], "cpu_plain": 0.02160019999999996, "pairs_total": 1089, "pairs_generated": 647, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 624, "probes_main": 634, "inner_breaks": 23, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75936699, "Q": 325, "sizes": [33, 33, 34], "gammaC": 31, "z": 75, "triad": [7, 1, 67], "cpu": 0.05685386299999973, "zplain": 74, "triad_plain": [7, 0, 67], "cpu_plain": 0.01691814700000016, "pairs_total": 1089, "pairs_generated": 238, "pairs_pruned": 22, "pairs_margin": 1, "pairs_evaluated": 215, "probes_main": 225, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76041428, "Q": 325, "sizes": [33, 33, 34], "gammaC": 31, "z": 79, "triad": [39, 23, 17], "cpu": 0.10797909500000014, "zplain": 78, "triad_plain": [55, 23, 0], "cpu_plain": 0.01830900899999932, "pairs_total": 1089, "pairs_generated": 410, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 386, "probes_main": 413, "inner_breaks": 24, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 10, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76146157, "Q": 320, "sizes": [33, 33, 34], "gammaC": 26, "z": 97, "triad": [9, 4, 84], "cpu": 0.07818973899999992, "zplain": 97, "triad_plain": [9, 4, 84], "cpu_plain": 0.021442215999999625, "pairs_total": 1089, "pairs_generated": 337, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 306, "probes_main": 311, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71019361, "Q": 277, "sizes": [50, 50, 50], "gammaC": 22, "z": 23, "triad": [3, 4, 16], "cpu": 0.20289363300000002, "zplain": 23, "triad_plain": [3, 4, 16], "cpu_plain": 0.011615566000000022, "pairs_total": 2500, "pairs_generated": 879, "pairs_pruned": 38, "pairs_margin": 11, "pairs_evaluated": 830, "probes_main": 846, "inner_breaks": 38, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71124090, "Q": 323, "sizes": [50, 50, 50], "gammaC": 20, "z": 21, "triad": [5, 1, 15], "cpu": 0.136143786, "zplain": 20, "triad_plain": [5, 0, 15], "cpu_plain": 0.01238594500000001, "pairs_total": 2500, "pairs_generated": 678, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 644, "probes_main": 654, "inner_breaks": 34, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71228819, "Q": 273, "sizes": [50, 50, 50], "gammaC": 24, "z": 17, "triad": [4, 7, 6], "cpu": 0.14307215400000006, "zplain": 17, "triad_plain": [4, 7, 6], "cpu_plain": 0.009877119999999961, "pairs_total": 2500, "pairs_generated": 673, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 643, "probes_main": 657, "inner_breaks": 30, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71333548, "Q": 282, "sizes": [50, 50, 50], "gammaC": 21, "z": 23, "triad": [2, 1, 20], "cpu": 0.19026116800000004, "zplain": 22, "triad_plain": [2, 0, 20], "cpu_plain": 0.013353847000000085, "pairs_total": 2500, "pairs_generated": 932, "pairs_pruned": 38, "pairs_margin": 6, "pairs_evaluated": 888, "probes_main": 896, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71438277, "Q": 291, "sizes": [50, 50, 50], "gammaC": 21, "z": 23, "triad": [1, 6, 16], "cpu": 0.14965714900000004, "zplain": 23, "triad_plain": [1, 6, 16], "cpu_plain": 0.013285573999999967, "pairs_total": 2500, "pairs_generated": 743, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 701, "probes_main": 705, "inner_breaks": 42, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71543006, "Q": 287, "sizes": [50, 50, 50], "gammaC": 21, "z": 22, "triad": [1, 20, 1], "cpu": 0.14644029200000008, "zplain": 21, "triad_plain": [11, 0, 10], "cpu_plain": 0.011519312000000115, "pairs_total": 2500, "pairs_generated": 690, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 655, "probes_main": 671, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71647735, "Q": 324, "sizes": [50, 50, 50], "gammaC": 21, "z": 20, "triad": [4, 12, 4], "cpu": 0.1405074019999999, "zplain": 20, "triad_plain": [4, 12, 4], "cpu_plain": 0.011524078999999965, "pairs_total": 2500, "pairs_generated": 685, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 654, "probes_main": 663, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71752464, "Q": 257, "sizes": [50, 50, 50], "gammaC": 22, "z": 21, "triad": [11, 8, 2], "cpu": 0.206360973, "zplain": 20, "triad_plain": [11, 9, 0], "cpu_plain": 0.013167917000000084, "pairs_total": 2500, "pairs_generated": 1000, "pairs_pruned": 35, "pairs_margin": 5, "pairs_evaluated": 960, "probes_main": 973, "inner_breaks": 35, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71857193, "Q": 334, "sizes": [50, 50, 50], "gammaC": 21, "z": 21, "triad": [17, 3, 1], "cpu": 0.16312929500000006, "zplain": 20, "triad_plain": [17, 3, 0], "cpu_plain": 0.011251861999999946, "pairs_total": 2500, "pairs_generated": 799, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 763, "probes_main": 772, "inner_breaks": 36, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 71961922, "Q": 312, "sizes": [50, 50, 50], "gammaC": 21, "z": 14, "triad": [6, 7, 1], "cpu": 0.11615718000000008, "zplain": 14, "triad_plain": [6, 7, 1], "cpu_plain": 0.00878099400000032, "pairs_total": 2500, "pairs_generated": 502, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 479, "probes_main": 493, "inner_breaks": 23, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72066651, "Q": 382, "sizes": [50, 50, 50], "gammaC": 21, "z": 20, "triad": [1, 18, 1], "cpu": 0.16077592099999993, "zplain": 19, "triad_plain": [1, 18, 0], "cpu_plain": 0.016258242999999784, "pairs_total": 2500, "pairs_generated": 714, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 678, "probes_main": 688, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72171380, "Q": 298, "sizes": [50, 50, 50], "gammaC": 21, "z": 25, "triad": [16, 8, 1], "cpu": 0.48381024399999983, "zplain": 24, "triad_plain": [16, 8, 0], "cpu_plain": 0.02092552999999997, "pairs_total": 2500, "pairs_generated": 1529, "pairs_pruned": 39, "pairs_margin": 6, "pairs_evaluated": 1484, "probes_main": 1494, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72276109, "Q": 294, "sizes": [50, 50, 50], "gammaC": 22, "z": 22, "triad": [17, 3, 2], "cpu": 0.310270198, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.015266695999999857, "pairs_total": 2500, "pairs_generated": 1098, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1059, "probes_main": 1072, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72380838, "Q": 329, "sizes": [50, 50, 50], "gammaC": 22, "z": 20, "triad": [1, 9, 10], "cpu": 0.19242374099999981, "zplain": 20, "triad_plain": [1, 9, 10], "cpu_plain": 0.014357863999999942, "pairs_total": 2500, "pairs_generated": 748, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 714, "probes_main": 721, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72485567, "Q": 317, "sizes": [50, 50, 50], "gammaC": 22, "z": 23, "triad": [17, 1, 5], "cpu": 0.19678540399999989, "zplain": 22, "triad_plain": [17, 0, 5], "cpu_plain": 0.015335386999999923, "pairs_total": 2500, "pairs_generated": 751, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 718, "probes_main": 731, "inner_breaks": 33, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72590296, "Q": 372, "sizes": [50, 50, 50], "gammaC": 21, "z": 15, "triad": [6, 1, 8], "cpu": 0.105764851, "zplain": 15, "triad_plain": [6, 1, 8], "cpu_plain": 0.0077356910000001555, "pairs_total": 2500, "pairs_generated": 496, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 472, "probes_main": 481, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72695025, "Q": 264, "sizes": [50, 50, 50], "gammaC": 23, "z": 27, "triad": [10, 1, 16], "cpu": 0.266404439, "zplain": 26, "triad_plain": [15, 0, 11], "cpu_plain": 0.0174493090000003, "pairs_total": 2500, "pairs_generated": 1219, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 1185, "probes_main": 1201, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72799754, "Q": 296, "sizes": [50, 50, 50], "gammaC": 20, "z": 20, "triad": [10, 6, 4], "cpu": 0.17304642100000045, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.01062252299999944, "pairs_total": 2500, "pairs_generated": 879, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 844, "probes_main": 856, "inner_breaks": 35, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72904483, "Q": 325, "sizes": [50, 50, 50], "gammaC": 22, "z": 16, "triad": [1, 5, 10], "cpu": 0.09203251899999998, "zplain": 15, "triad_plain": [0, 5, 10], "cpu_plain": 0.009327756000000242, "pairs_total": 2500, "pairs_generated": 479, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 448, "probes_main": 457, "inner_breaks": 31, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73009212, "Q": 316, "sizes": [50, 50, 50], "gammaC": 22, "z": 19, "triad": [2, 6, 11], "cpu": 0.16961577200000022, "zplain": 19, "triad_plain": [2, 6, 11], "cpu_plain": 0.010552161999999754, "pairs_total": 2500, "pairs_generated": 672, "pairs_pruned": 35, "pairs_margin": 3, "pairs_evaluated": 634, "probes_main": 642, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73113941, "Q": 259, "sizes": [50, 50, 50], "gammaC": 24, "z": 15, "triad": [7, 1, 7], "cpu": 0.14870603399999993, "zplain": 15, "triad_plain": [7, 1, 7], "cpu_plain": 0.008586612000000216, "pairs_total": 2500, "pairs_generated": 560, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 527, "probes_main": 535, "inner_breaks": 33, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73218670, "Q": 285, "sizes": [50, 50, 50], "gammaC": 22, "z": 19, "triad": [15, 1, 3], "cpu": 0.18853378599999981, "zplain": 19, "triad_plain": [15, 1, 3], "cpu_plain": 0.01115389000000011, "pairs_total": 2500, "pairs_generated": 866, "pairs_pruned": 33, "pairs_margin": 5, "pairs_evaluated": 828, "probes_main": 840, "inner_breaks": 33, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73323399, "Q": 270, "sizes": [50, 50, 50], "gammaC": 21, "z": 21, "triad": [1, 1, 19], "cpu": 0.11970076500000015, "zplain": 20, "triad_plain": [0, 1, 19], "cpu_plain": 0.012319930000000312, "pairs_total": 2500, "pairs_generated": 587, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 547, "probes_main": 551, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73428128, "Q": 284, "sizes": [50, 50, 50], "gammaC": 22, "z": 18, "triad": [9, 8, 1], "cpu": 0.18089057899999972, "zplain": 18, "triad_plain": [9, 8, 1], "cpu_plain": 0.01261027299999995, "pairs_total": 2500, "pairs_generated": 725, "pairs_pruned": 30, "pairs_margin": 2, "pairs_evaluated": 693, "probes_main": 705, "inner_breaks": 30, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73532857, "Q": 305, "sizes": [50, 50, 50], "gammaC": 22, "z": 23, "triad": [1, 19, 3], "cpu": 0.1675728860000003, "zplain": 21, "triad_plain": [0, 21, 0], "cpu_plain": 0.01602854200000081, "pairs_total": 2500, "pairs_generated": 683, "pairs_pruned": 39, "pairs_margin": 1, "pairs_evaluated": 643, "probes_main": 649, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73637586, "Q": 283, "sizes": [50, 50, 50], "gammaC": 22, "z": 16, "triad": [3, 11, 2], "cpu": 0.1191713709999993, "zplain": 16, "triad_plain": [3, 11, 2], "cpu_plain": 0.00946453900000055, "pairs_total": 2500, "pairs_generated": 480, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 453, "probes_main": 463, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73742315, "Q": 338, "sizes": [50, 50, 50], "gammaC": 21, "z": 24, "triad": [3, 3, 18], "cpu": 0.19869207600000038, "zplain": 24, "triad_plain": [3, 3, 18], "cpu_plain": 0.01911205299999974, "pairs_total": 2500, "pairs_generated": 758, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 720, "probes_main": 731, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73847044, "Q": 254, "sizes": [50, 50, 50], "gammaC": 21, "z": 25, "triad": [20, 1, 4], "cpu": 0.2792015320000001, "zplain": 24, "triad_plain": [20, 0, 4], "cpu_plain": 0.01707506400000014, "pairs_total": 2500, "pairs_generated": 984, "pairs_pruned": 36, "pairs_margin": 7, "pairs_evaluated": 941, "probes_main": 957, "inner_breaks": 36, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73951773, "Q": 315, "sizes": [50, 50, 50], "gammaC": 23, "z": 22, "triad": [1, 10, 11], "cpu": 0.21544786800000004, "zplain": 21, "triad_plain": [0, 10, 11], "cpu_plain": 0.014957729999999891, "pairs_total": 2500, "pairs_generated": 850, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 811, "probes_main": 819, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74056502, "Q": 279, "sizes": [50, 50, 50], "gammaC": 23, "z": 27, "triad": [6, 1, 20], "cpu": 0.29707369299999975, "zplain": 26, "triad_plain": [6, 0, 20], "cpu_plain": 0.01738720500000035, "pairs_total": 2500, "pairs_generated": 1171, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1132, "probes_main": 1144, "inner_breaks": 39, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74161231, "Q": 295, "sizes": [50, 50, 50], "gammaC": 22, "z": 18, "triad": [4, 4, 10], "cpu": 0.11441855500000031, "zplain": 18, "triad_plain": [4, 4, 10], "cpu_plain": 0.01076442800000077, "pairs_total": 2500, "pairs_generated": 505, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 471, "probes_main": 486, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74265960, "Q": 258, "sizes": [50, 50, 50], "gammaC": 20, "z": 21, "triad": [15, 3, 3], "cpu": 0.26651628099999947, "zplain": 21, "triad_plain": [15, 3, 3], "cpu_plain": 0.016849436000000217, "pairs_total": 2500, "pairs_generated": 984, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 947, "probes_main": 953, "inner_breaks": 37, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74370689, "Q": 308, "sizes": [50, 50, 50], "gammaC": 22, "z": 21, "triad": [16, 3, 2], "cpu": 0.20681465799999987, "zplain": 21, "triad_plain": [16, 3, 2], "cpu_plain": 0.013187817999999574, "pairs_total": 2500, "pairs_generated": 681, "pairs_pruned": 35, "pairs_margin": 3, "pairs_evaluated": 643, "probes_main": 660, "inner_breaks": 35, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74475418, "Q": 253, "sizes": [50, 50, 50], "gammaC": 21, "z": 17, "triad": [2, 5, 10], "cpu": 0.12427745400000045, "zplain": 17, "triad_plain": [2, 5, 10], "cpu_plain": 0.011724406999999992, "pairs_total": 2500, "pairs_generated": 526, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 495, "probes_main": 510, "inner_breaks": 31, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74580147, "Q": 261, "sizes": [50, 50, 50], "gammaC": 23, "z": 24, "triad": [1, 21, 2], "cpu": 0.20052355199999994, "zplain": 23, "triad_plain": [0, 21, 2], "cpu_plain": 0.013783080999999697, "pairs_total": 2500, "pairs_generated": 873, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 830, "probes_main": 844, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74684876, "Q": 339, "sizes": [50, 50, 50], "gammaC": 21, "z": 17, "triad": [2, 1, 14], "cpu": 0.10181565599999942, "zplain": 17, "triad_plain": [2, 1, 14], "cpu_plain": 0.010734491000000013, "pairs_total": 2500, "pairs_generated": 464, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 434, "probes_main": 446, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74789605, "Q": 308, "sizes": [50, 50, 50], "gammaC": 22, "z": 21, "triad": [7, 2, 12], "cpu": 0.18635213300000064, "zplain": 21, "triad_plain": [7, 2, 12], "cpu_plain": 0.011881546000000576, "pairs_total": 2500, "pairs_generated": 864, "pairs_pruned": 24, "pairs_margin": 2, "pairs_evaluated": 838, "probes_main": 847, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74894334, "Q": 379, "sizes": [50, 50, 50], "gammaC": 22, "z": 16, "triad": [3, 6, 7], "cpu": 0.09048553199999976, "zplain": 16, "triad_plain": [3, 6, 7], "cpu_plain": 0.009312215999999651, "pairs_total": 2500, "pairs_generated": 409, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 385, "probes_main": 394, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74999063, "Q": 346, "sizes": [50, 50, 50], "gammaC": 21, "z": 25, "triad": [1, 17, 7], "cpu": 0.20699264300000042, "zplain": 24, "triad_plain": [0, 17, 7], "cpu_plain": 0.01391244400000069, "pairs_total": 2500, "pairs_generated": 986, "pairs_pruned": 43, "pairs_margin": 5, "pairs_evaluated": 938, "probes_main": 942, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75103792, "Q": 325, "sizes": [50, 50, 50], "gammaC": 24, "z": 21, "triad": [13, 3, 5], "cpu": 0.23328596899999887, "zplain": 18, "triad_plain": [13, 0, 5], "cpu_plain": 0.013183916000000906, "pairs_total": 2500, "pairs_generated": 1093, "pairs_pruned": 38, "pairs_margin": 7, "pairs_evaluated": 1048, "probes_main": 1063, "inner_breaks": 38, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75208521, "Q": 286, "sizes": [50, 50, 50], "gammaC": 24, "z": 21, "triad": [10, 10, 1], "cpu": 0.19571603600000032, "zplain": 21, "triad_plain": [10, 10, 1], "cpu_plain": 0.011764903999999632, "pairs_total": 2500, "pairs_generated": 910, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 871, "probes_main": 885, "inner_breaks": 39, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75313250, "Q": 294, "sizes": [50, 50, 50], "gammaC": 23, "z": 19, "triad": [2, 11, 6], "cpu": 0.14100997399999926, "zplain": 19, "triad_plain": [2, 11, 6], "cpu_plain": 0.011181719999999729, "pairs_total": 2500, "pairs_generated": 672, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 637, "probes_main": 645, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75417979, "Q": 315, "sizes": [50, 50, 50], "gammaC": 25, "z": 22, "triad": [1, 3, 18], "cpu": 0.12819921900000075, "zplain": 21, "triad_plain": [0, 3, 18], "cpu_plain": 0.013370365000000106, "pairs_total": 2500, "pairs_generated": 638, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 598, "probes_main": 606, "inner_breaks": 40, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75522708, "Q": 345, "sizes": [50, 50, 50], "gammaC": 21, "z": 20, "triad": [2, 7, 11], "cpu": 0.1383263509999999, "zplain": 19, "triad_plain": [0, 7, 12], "cpu_plain": 0.010746064999999305, "pairs_total": 2500, "pairs_generated": 625, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 592, "probes_main": 600, "inner_breaks": 33, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75627437, "Q": 268, "sizes": [50, 50, 50], "gammaC": 21, "z": 25, "triad": [3, 1, 21], "cpu": 0.2694146400000008, "zplain": 24, "triad_plain": [3, 0, 21], "cpu_plain": 0.013162385000001109, "pairs_total": 2500, "pairs_generated": 1246, "pairs_pruned": 45, "pairs_margin": 7, "pairs_evaluated": 1194, "probes_main": 1206, "inner_breaks": 45, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75732166, "Q": 348, "sizes": [50, 50, 50], "gammaC": 23, "z": 14, "triad": [2, 1, 11], "cpu": 0.0487780450000006, "zplain": 11, "triad_plain": [0, 0, 11], "cpu_plain": 0.007353806999999435, "pairs_total": 2500, "pairs_generated": 247, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 225, "probes_main": 230, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75836895, "Q": 309, "sizes": [50, 50, 50], "gammaC": 21, "z": 21, "triad": [19, 1, 1], "cpu": 0.14108325700000002, "zplain": 20, "triad_plain": [19, 0, 1], "cpu_plain": 0.012117656999999227, "pairs_total": 2500, "pairs_generated": 685, "pairs_pruned": 37, "pairs_margin": 3, "pairs_evaluated": 645, "probes_main": 657, "inner_breaks": 37, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75941624, "Q": 290, "sizes": [50, 50, 50], "gammaC": 24, "z": 21, "triad": [1, 1, 19], "cpu": 0.17026219899999973, "zplain": 20, "triad_plain": [0, 1, 19], "cpu_plain": 0.012309708000000086, "pairs_total": 2500, "pairs_generated": 832, "pairs_pruned": 34, "pairs_margin": 1, "pairs_evaluated": 797, "probes_main": 801, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76046353, "Q": 358, "sizes": [50, 50, 50], "gammaC": 22, "z": 23, "triad": [15, 2, 6], "cpu": 0.1611656099999994, "zplain": 21, "triad_plain": [15, 0, 6], "cpu_plain": 0.013697841999999127, "pairs_total": 2500, "pairs_generated": 760, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 727, "probes_main": 739, "inner_breaks": 33, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76151082, "Q": 268, "sizes": [50, 50, 50], "gammaC": 23, "z": 19, "triad": [6, 4, 9], "cpu": 0.1792859060000005, "zplain": 19, "triad_plain": [6, 4, 9], "cpu_plain": 0.011059105999999375, "pairs_total": 2500, "pairs_generated": 773, "pairs_pruned": 36, "pairs_margin": 2, "pairs_evaluated": 735, "probes_main": 749, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71019376, "Q": 299, "sizes": [50, 50, 50], "gammaC": 30, "z": 33, "triad": [1, 5, 27], "cpu": 0.26764292399999995, "zplain": 33, "triad_plain": [1, 5, 27], "cpu_plain": 0.01621132000000003, "pairs_total": 2500, "pairs_generated": 1068, "pairs_pruned": 42, "pairs_margin": 5, "pairs_evaluated": 1021, "probes_main": 1031, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71124105, "Q": 284, "sizes": [50, 50, 50], "gammaC": 25, "z": 32, "triad": [17, 13, 2], "cpu": 0.230741376, "zplain": 30, "triad_plain": [17, 13, 0], "cpu_plain": 0.020220157999999988, "pairs_total": 2500, "pairs_generated": 834, "pairs_pruned": 32, "pairs_margin": 5, "pairs_evaluated": 797, "probes_main": 814, "inner_breaks": 32, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71228834, "Q": 293, "sizes": [50, 50, 50], "gammaC": 29, "z": 39, "triad": [6, 18, 15], "cpu": 0.256730213, "zplain": 39, "triad_plain": [6, 18, 15], "cpu_plain": 0.02303067999999997, "pairs_total": 2500, "pairs_generated": 982, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 947, "probes_main": 960, "inner_breaks": 35, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71333563, "Q": 344, "sizes": [50, 50, 50], "gammaC": 29, "z": 37, "triad": [3, 13, 21], "cpu": 0.295352732, "zplain": 37, "triad_plain": [3, 13, 21], "cpu_plain": 0.022726404999999783, "pairs_total": 2500, "pairs_generated": 920, "pairs_pruned": 45, "pairs_margin": 4, "pairs_evaluated": 871, "probes_main": 890, "inner_breaks": 45, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71438292, "Q": 331, "sizes": [50, 50, 50], "gammaC": 26, "z": 40, "triad": [3, 31, 6], "cpu": 0.31002637200000005, "zplain": 40, "triad_plain": [3, 31, 6], "cpu_plain": 0.020682737000000007, "pairs_total": 2500, "pairs_generated": 1173, "pairs_pruned": 47, "pairs_margin": 7, "pairs_evaluated": 1119, "probes_main": 1127, "inner_breaks": 47, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71543021, "Q": 288, "sizes": [50, 50, 50], "gammaC": 32, "z": 28, "triad": [23, 4, 1], "cpu": 0.22207266199999998, "zplain": 27, "triad_plain": [23, 4, 0], "cpu_plain": 0.01708120600000007, "pairs_total": 2500, "pairs_generated": 931, "pairs_pruned": 31, "pairs_margin": 6, "pairs_evaluated": 894, "probes_main": 907, "inner_breaks": 31, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71647750, "Q": 296, "sizes": [50, 50, 50], "gammaC": 31, "z": 40, "triad": [2, 27, 11], "cpu": 0.2888893130000003, "zplain": 38, "triad_plain": [0, 27, 11], "cpu_plain": 0.02276041399999995, "pairs_total": 2500, "pairs_generated": 1102, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1054, "probes_main": 1059, "inner_breaks": 48, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71752479, "Q": 294, "sizes": [50, 50, 50], "gammaC": 33, "z": 29, "triad": [23, 5, 1], "cpu": 0.22050621700000006, "zplain": 28, "triad_plain": [23, 5, 0], "cpu_plain": 0.016951205999999885, "pairs_total": 2500, "pairs_generated": 836, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 801, "probes_main": 825, "inner_breaks": 35, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71857208, "Q": 317, "sizes": [50, 50, 50], "gammaC": 27, "z": 25, "triad": [7, 10, 8], "cpu": 0.1071772000000002, "zplain": 25, "triad_plain": [7, 10, 8], "cpu_plain": 0.01129969399999986, "pairs_total": 2500, "pairs_generated": 453, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 430, "probes_main": 445, "inner_breaks": 23, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71961937, "Q": 336, "sizes": [50, 50, 50], "gammaC": 30, "z": 34, "triad": [32, 1, 1], "cpu": 0.30654093999999965, "zplain": 33, "triad_plain": [32, 0, 1], "cpu_plain": 0.016565905000000214, "pairs_total": 2500, "pairs_generated": 1185, "pairs_pruned": 39, "pairs_margin": 6, "pairs_evaluated": 1140, "probes_main": 1150, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72066666, "Q": 288, "sizes": [50, 50, 50], "gammaC": 27, "z": 27, "triad": [17, 6, 4], "cpu": 0.19570348199999987, "zplain": 27, "triad_plain": [17, 6, 4], "cpu_plain": 0.0158938019999999, "pairs_total": 2500, "pairs_generated": 758, "pairs_pruned": 37, "pairs_margin": 3, "pairs_evaluated": 718, "probes_main": 730, "inner_breaks": 37, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72171395, "Q": 258, "sizes": [50, 50, 50], "gammaC": 29, "z": 30, "triad": [5, 10, 15], "cpu": 0.251688283, "zplain": 29, "triad_plain": [27, 2, 0], "cpu_plain": 0.019434563999999988, "pairs_total": 2500, "pairs_generated": 819, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 783, "probes_main": 803, "inner_breaks": 36, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72276124, "Q": 233, "sizes": [50, 50, 50], "gammaC": 28, "z": 33, "triad": [18, 1, 14], "cpu": 0.20810274699999987, "zplain": 33, "triad_plain": [18, 1, 14], "cpu_plain": 0.01598531000000003, "pairs_total": 2500, "pairs_generated": 748, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 717, "probes_main": 737, "inner_breaks": 31, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72380853, "Q": 306, "sizes": [50, 50, 50], "gammaC": 31, "z": 30, "triad": [4, 3, 23], "cpu": 0.13969125599999987, "zplain": 30, "triad_plain": [4, 3, 23], "cpu_plain": 0.014992751999999943, "pairs_total": 2500, "pairs_generated": 531, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 495, "probes_main": 504, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72485582, "Q": 338, "sizes": [50, 50, 50], "gammaC": 27, "z": 27, "triad": [20, 2, 5], "cpu": 0.3365805460000004, "zplain": 26, "triad_plain": [21, 0, 5], "cpu_plain": 0.021790686000000115, "pairs_total": 2500, "pairs_generated": 1147, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 1125, "probes_main": 1142, "inner_breaks": 22, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72590311, "Q": 290, "sizes": [50, 50, 50], "gammaC": 31, "z": 33, "triad": [11, 2, 20], "cpu": 0.25561377799999985, "zplain": 33, "triad_plain": [11, 2, 20], "cpu_plain": 0.01792230700000008, "pairs_total": 2500, "pairs_generated": 869, "pairs_pruned": 33, "pairs_margin": 2, "pairs_evaluated": 834, "probes_main": 848, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72695040, "Q": 333, "sizes": [50, 50, 50], "gammaC": 26, "z": 33, "triad": [16, 15, 2], "cpu": 0.19053865100000067, "zplain": 32, "triad_plain": [10, 22, 0], "cpu_plain": 0.02007884300000029, "pairs_total": 2500, "pairs_generated": 736, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 697, "probes_main": 707, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72799769, "Q": 377, "sizes": [50, 50, 50], "gammaC": 31, "z": 36, "triad": [17, 3, 16], "cpu": 0.23253592000000012, "zplain": 35, "triad_plain": [0, 35, 0], "cpu_plain": 0.02125710099999978, "pairs_total": 2500, "pairs_generated": 870, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 828, "probes_main": 846, "inner_breaks": 42, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72904498, "Q": 267, "sizes": [50, 50, 50], "gammaC": 25, "z": 29, "triad": [8, 14, 7], "cpu": 0.20187421200000077, "zplain": 29, "triad_plain": [8, 14, 7], "cpu_plain": 0.015041142000000285, "pairs_total": 2500, "pairs_generated": 771, "pairs_pruned": 30, "pairs_margin": 5, "pairs_evaluated": 736, "probes_main": 758, "inner_breaks": 30, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73009227, "Q": 291, "sizes": [50, 50, 50], "gammaC": 25, "z": 26, "triad": [6, 11, 9], "cpu": 0.0876500560000002, "zplain": 26, "triad_plain": [6, 11, 9], "cpu_plain": 0.0128591130000002, "pairs_total": 2500, "pairs_generated": 407, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 379, "probes_main": 399, "inner_breaks": 28, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73113956, "Q": 328, "sizes": [50, 50, 50], "gammaC": 29, "z": 29, "triad": [9, 18, 2], "cpu": 0.21627759300000005, "zplain": 29, "triad_plain": [9, 18, 2], "cpu_plain": 0.014795750000000218, "pairs_total": 2500, "pairs_generated": 918, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 882, "probes_main": 901, "inner_breaks": 36, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73218685, "Q": 376, "sizes": [50, 50, 50], "gammaC": 28, "z": 33, "triad": [31, 1, 1], "cpu": 0.2438699359999994, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.019852299999999268, "pairs_total": 2500, "pairs_generated": 913, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 874, "probes_main": 885, "inner_breaks": 39, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73323414, "Q": 326, "sizes": [50, 50, 50], "gammaC": 33, "z": 26, "triad": [21, 1, 4], "cpu": 0.13118663299999955, "zplain": 25, "triad_plain": [21, 0, 4], "cpu_plain": 0.01456787199999976, "pairs_total": 2500, "pairs_generated": 521, "pairs_pruned": 33, "pairs_margin": 1, "pairs_evaluated": 487, "probes_main": 500, "inner_breaks": 33, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73428143, "Q": 335, "sizes": [50, 50, 50], "gammaC": 28, "z": 26, "triad": [24, 1, 1], "cpu": 0.1734171179999997, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.017123741999999886, "pairs_total": 2500, "pairs_generated": 662, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 628, "probes_main": 640, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73532872, "Q": 288, "sizes": [50, 50, 50], "gammaC": 28, "z": 31, "triad": [5, 2, 24], "cpu": 0.1967606100000001, "zplain": 31, "triad_plain": [5, 2, 24], "cpu_plain": 0.018463383000000277, "pairs_total": 2500, "pairs_generated": 776, "pairs_pruned": 37, "pairs_margin": 8, "pairs_evaluated": 731, "probes_main": 741, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73637601, "Q": 280, "sizes": [50, 50, 50], "gammaC": 27, "z": 36, "triad": [1, 1, 34], "cpu": 0.2098967380000003, "zplain": 35, "triad_plain": [1, 0, 34], "cpu_plain": 0.02204246900000051, "pairs_total": 2500, "pairs_generated": 853, "pairs_pruned": 42, "pairs_margin": 13, "pairs_evaluated": 798, "probes_main": 803, "inner_breaks": 42, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73742330, "Q": 315, "sizes": [50, 50, 50], "gammaC": 26, "z": 32, "triad": [1, 14, 17], "cpu": 0.23158641000000024, "zplain": 31, "triad_plain": [0, 14, 17], "cpu_plain": 0.01813599599999982, "pairs_total": 2500, "pairs_generated": 879, "pairs_pruned": 40, "pairs_margin": 6, "pairs_evaluated": 833, "probes_main": 838, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73847059, "Q": 297, "sizes": [50, 50, 50], "gammaC": 28, "z": 23, "triad": [6, 1, 16], "cpu": 0.10598055600000045, "zplain": 23, "triad_plain": [6, 1, 16], "cpu_plain": 0.012099450000000012, "pairs_total": 2500, "pairs_generated": 420, "pairs_pruned": 25, "pairs_margin": 4, "pairs_evaluated": 391, "probes_main": 399, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73951788, "Q": 257, "sizes": [50, 50, 50], "gammaC": 27, "z": 24, "triad": [11, 11, 2], "cpu": 0.1685258300000001, "zplain": 24, "triad_plain": [11, 11, 2], "cpu_plain": 0.014773626000000206, "pairs_total": 2500, "pairs_generated": 625, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 592, "probes_main": 609, "inner_breaks": 33, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74056517, "Q": 324, "sizes": [50, 50, 50], "gammaC": 31, "z": 30, "triad": [14, 9, 7], "cpu": 0.1783973759999995, "zplain": 30, "triad_plain": [14, 9, 7], "cpu_plain": 0.01621783600000004, "pairs_total": 2500, "pairs_generated": 691, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 657, "probes_main": 672, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74161246, "Q": 328, "sizes": [50, 50, 50], "gammaC": 29, "z": 29, "triad": [2, 26, 1], "cpu": 0.14305677199999955, "zplain": 27, "triad_plain": [0, 26, 1], "cpu_plain": 0.01647719099999989, "pairs_total": 2500, "pairs_generated": 549, "pairs_pruned": 34, "pairs_margin": 2, "pairs_evaluated": 513, "probes_main": 533, "inner_breaks": 34, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74265975, "Q": 296, "sizes": [50, 50, 50], "gammaC": 29, "z": 32, "triad": [6, 21, 5], "cpu": 0.17442521400000022, "zplain": 32, "triad_plain": [6, 21, 5], "cpu_plain": 0.01748195900000038, "pairs_total": 2500, "pairs_generated": 684, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 650, "probes_main": 664, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74370704, "Q": 336, "sizes": [50, 50, 50], "gammaC": 29, "z": 29, "triad": [25, 1, 3], "cpu": 0.1918170770000005, "zplain": 27, "triad_plain": [25, 2, 0], "cpu_plain": 0.018169612000000335, "pairs_total": 2500, "pairs_generated": 732, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 698, "probes_main": 719, "inner_breaks": 34, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74475433, "Q": 314, "sizes": [50, 50, 50], "gammaC": 29, "z": 37, "triad": [6, 29, 2], "cpu": 0.25501008200000097, "zplain": 37, "triad_plain": [6, 29, 2], "cpu_plain": 0.019467011999999784, "pairs_total": 2500, "pairs_generated": 978, "pairs_pruned": 43, "pairs_margin": 2, "pairs_evaluated": 933, "probes_main": 946, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74580162, "Q": 331, "sizes": [50, 50, 50], "gammaC": 29, "z": 27, "triad": [5, 1, 21], "cpu": 0.14320266400000037, "zplain": 27, "triad_plain": [5, 1, 21], "cpu_plain": 0.0156356810000009, "pairs_total": 2500, "pairs_generated": 565, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 534, "probes_main": 543, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74684891, "Q": 351, "sizes": [50, 50, 50], "gammaC": 29, "z": 27, "triad": [4, 22, 1], "cpu": 0.1711617479999994, "zplain": 26, "triad_plain": [4, 22, 0], "cpu_plain": 0.01490112599999982, "pairs_total": 2500, "pairs_generated": 647, "pairs_pruned": 30, "pairs_margin": 3, "pairs_evaluated": 614, "probes_main": 629, "inner_breaks": 30, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74789620, "Q": 304, "sizes": [50, 50, 50], "gammaC": 30, "z": 34, "triad": [13, 16, 5], "cpu": 0.2052707500000004, "zplain": 32, "triad_plain": [13, 19, 0], "cpu_plain": 0.019082403000000525, "pairs_total": 2500, "pairs_generated": 771, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 735, "probes_main": 747, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74894349, "Q": 346, "sizes": [50, 50, 50], "gammaC": 28, "z": 32, "triad": [2, 1, 29], "cpu": 0.15635772500000122, "zplain": 30, "triad_plain": [0, 1, 29], "cpu_plain": 0.01699893900000049, "pairs_total": 2500, "pairs_generated": 635, "pairs_pruned": 34, "pairs_margin": 2, "pairs_evaluated": 599, "probes_main": 604, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74999078, "Q": 392, "sizes": [50, 50, 50], "gammaC": 28, "z": 31, "triad": [2, 27, 2], "cpu": 0.11243641399999937, "zplain": 31, "triad_plain": [2, 27, 2], "cpu_plain": 0.015155800000000497, "pairs_total": 2500, "pairs_generated": 477, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 445, "probes_main": 458, "inner_breaks": 32, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75103807, "Q": 307, "sizes": [50, 50, 50], "gammaC": 30, "z": 38, "triad": [11, 18, 9], "cpu": 0.2913574059999995, "zplain": 38, "triad_plain": [11, 18, 9], "cpu_plain": 0.031199396999999962, "pairs_total": 2500, "pairs_generated": 1031, "pairs_pruned": 36, "pairs_margin": 5, "pairs_evaluated": 990, "probes_main": 1013, "inner_breaks": 36, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75208536, "Q": 340, "sizes": [50, 50, 50], "gammaC": 28, "z": 28, "triad": [6, 20, 2], "cpu": 0.16110662600000047, "zplain": 26, "triad_plain": [6, 20, 0], "cpu_plain": 0.016854939999999985, "pairs_total": 2500, "pairs_generated": 485, "pairs_pruned": 28, "pairs_margin": 3, "pairs_evaluated": 454, "probes_main": 466, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75313265, "Q": 253, "sizes": [50, 50, 50], "gammaC": 29, "z": 30, "triad": [11, 18, 1], "cpu": 0.17873342500000078, "zplain": 30, "triad_plain": [11, 18, 1], "cpu_plain": 0.01691722900000059, "pairs_total": 2500, "pairs_generated": 698, "pairs_pruned": 32, "pairs_margin": 2, "pairs_evaluated": 664, "probes_main": 672, "inner_breaks": 32, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75417994, "Q": 250, "sizes": [50, 50, 50], "gammaC": 30, "z": 40, "triad": [38, 1, 1], "cpu": 0.3018551519999999, "zplain": 38, "triad_plain": [38, 0, 0], "cpu_plain": 0.02148926200000112, "pairs_total": 2500, "pairs_generated": 1175, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1131, "probes_main": 1142, "inner_breaks": 44, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75522723, "Q": 297, "sizes": [50, 50, 50], "gammaC": 28, "z": 36, "triad": [6, 23, 7], "cpu": 0.23907047099999978, "zplain": 36, "triad_plain": [6, 23, 7], "cpu_plain": 0.0177308440000008, "pairs_total": 2500, "pairs_generated": 922, "pairs_pruned": 32, "pairs_margin": 5, "pairs_evaluated": 885, "probes_main": 897, "inner_breaks": 32, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75627452, "Q": 270, "sizes": [50, 50, 50], "gammaC": 28, "z": 25, "triad": [6, 12, 7], "cpu": 0.12969393300000043, "zplain": 25, "triad_plain": [6, 12, 7], "cpu_plain": 0.014933382000000606, "pairs_total": 2500, "pairs_generated": 485, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 457, "probes_main": 469, "inner_breaks": 28, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75732181, "Q": 296, "sizes": [50, 50, 50], "gammaC": 30, "z": 35, "triad": [6, 23, 6], "cpu": 0.17382474200000075, "zplain": 35, "triad_plain": [6, 23, 6], "cpu_plain": 0.020059420999999134, "pairs_total": 2500, "pairs_generated": 652, "pairs_pruned": 34, "pairs_margin": 4, "pairs_evaluated": 614, "probes_main": 627, "inner_breaks": 34, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75836910, "Q": 271, "sizes": [50, 50, 50], "gammaC": 27, "z": 39, "triad": [2, 1, 36], "cpu": 0.26553781699999846, "zplain": 36, "triad_plain": [0, 0, 36], "cpu_plain": 0.019765227000000607, "pairs_total": 2500, "pairs_generated": 1074, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1030, "probes_main": 1034, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75941639, "Q": 283, "sizes": [50, 50, 50], "gammaC": 29, "z": 26, "triad": [14, 7, 5], "cpu": 0.2269545810000011, "zplain": 26, "triad_plain": [14, 7, 5], "cpu_plain": 0.020342906999999855, "pairs_total": 2500, "pairs_generated": 802, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 772, "probes_main": 787, "inner_breaks": 30, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76046368, "Q": 291, "sizes": [50, 50, 50], "gammaC": 31, "z": 34, "triad": [16, 16, 2], "cpu": 0.2302879339999997, "zplain": 34, "triad_plain": [16, 16, 2], "cpu_plain": 0.020644555999998815, "pairs_total": 2500, "pairs_generated": 843, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 803, "probes_main": 814, "inner_breaks": 40, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76151097, "Q": 269, "sizes": [50, 50, 50], "gammaC": 29, "z": 33, "triad": [3, 7, 23], "cpu": 0.17664462800000003, "zplain": 32, "triad_plain": [0, 7, 25], "cpu_plain": 0.019040946000000503, "pairs_total": 2500, "pairs_generated": 687, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 653, "probes_main": 666, "inner_breaks": 34, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71019406, "Q": 323, "sizes": [50, 50, 50], "gammaC": 38, "z": 63, "triad": [11, 9, 43], "cpu": 0.23711063900000007, "zplain": 63, "triad_plain": [11, 9, 43], "cpu_plain": 0.02305632600000007, "pairs_total": 2500, "pairs_generated": 891, "pairs_pruned": 45, "pairs_margin": 3, "pairs_evaluated": 843, "probes_main": 853, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71124135, "Q": 312, "sizes": [50, 50, 50], "gammaC": 39, "z": 68, "triad": [1, 24, 43], "cpu": 0.2616507149999999, "zplain": 67, "triad_plain": [65, 0, 2], "cpu_plain": 0.029648140000000045, "pairs_total": 2500, "pairs_generated": 961, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 915, "probes_main": 925, "inner_breaks": 46, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71228864, "Q": 288, "sizes": [50, 50, 50], "gammaC": 36, "z": 55, "triad": [1, 25, 29], "cpu": 0.21315840799999997, "zplain": 54, "triad_plain": [0, 25, 29], "cpu_plain": 0.022216057999999927, "pairs_total": 2500, "pairs_generated": 812, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 774, "probes_main": 784, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71333593, "Q": 290, "sizes": [50, 50, 50], "gammaC": 35, "z": 49, "triad": [13, 10, 26], "cpu": 0.13305615399999993, "zplain": 49, "triad_plain": [13, 10, 26], "cpu_plain": 0.017070219999999914, "pairs_total": 2500, "pairs_generated": 491, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 461, "probes_main": 485, "inner_breaks": 30, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71438322, "Q": 278, "sizes": [50, 50, 50], "gammaC": 32, "z": 47, "triad": [3, 5, 39], "cpu": 0.12149190799999987, "zplain": 47, "triad_plain": [3, 5, 39], "cpu_plain": 0.016500160000000097, "pairs_total": 2500, "pairs_generated": 494, "pairs_pruned": 30, "pairs_margin": 5, "pairs_evaluated": 459, "probes_main": 473, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71543051, "Q": 244, "sizes": [50, 50, 50], "gammaC": 35, "z": 74, "triad": [4, 37, 33], "cpu": 0.26613570799999997, "zplain": 70, "triad_plain": [0, 37, 33], "cpu_plain": 0.024772558, "pairs_total": 2500, "pairs_generated": 1288, "pairs_pruned": 50, "pairs_margin": 5, "pairs_evaluated": 1233, "probes_main": 1242, "inner_breaks": 50, "outer_stop": 0, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71647780, "Q": 313, "sizes": [50, 50, 50], "gammaC": 36, "z": 60, "triad": [23, 9, 28], "cpu": 0.20351931899999998, "zplain": 60, "triad_plain": [23, 9, 28], "cpu_plain": 0.020182768000000184, "pairs_total": 2500, "pairs_generated": 1021, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 977, "probes_main": 993, "inner_breaks": 44, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71752509, "Q": 287, "sizes": [50, 50, 50], "gammaC": 33, "z": 58, "triad": [14, 20, 24], "cpu": 0.19304812699999996, "zplain": 58, "triad_plain": [14, 20, 24], "cpu_plain": 0.02521547799999979, "pairs_total": 2500, "pairs_generated": 750, "pairs_pruned": 37, "pairs_margin": 9, "pairs_evaluated": 704, "probes_main": 716, "inner_breaks": 37, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71857238, "Q": 277, "sizes": [50, 50, 50], "gammaC": 35, "z": 53, "triad": [21, 5, 27], "cpu": 0.13364265799999986, "zplain": 53, "triad_plain": [21, 5, 27], "cpu_plain": 0.019877500999999853, "pairs_total": 2500, "pairs_generated": 527, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 497, "probes_main": 511, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 71961967, "Q": 267, "sizes": [50, 50, 50], "gammaC": 35, "z": 60, "triad": [7, 3, 50], "cpu": 0.2760046279999999, "zplain": 60, "triad_plain": [7, 3, 50], "cpu_plain": 0.033614507999999876, "pairs_total": 2500, "pairs_generated": 958, "pairs_pruned": 39, "pairs_margin": 11, "pairs_evaluated": 908, "probes_main": 921, "inner_breaks": 39, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72066696, "Q": 313, "sizes": [50, 50, 50], "gammaC": 34, "z": 47, "triad": [42, 4, 1], "cpu": 0.22128746200000027, "zplain": 43, "triad_plain": [42, 0, 1], "cpu_plain": 0.019156612999999822, "pairs_total": 2500, "pairs_generated": 835, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 803, "probes_main": 815, "inner_breaks": 32, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72171425, "Q": 276, "sizes": [50, 50, 50], "gammaC": 38, "z": 45, "triad": [11, 22, 12], "cpu": 0.16020219000000013, "zplain": 45, "triad_plain": [11, 22, 12], "cpu_plain": 0.018282408999999777, "pairs_total": 2500, "pairs_generated": 566, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 537, "probes_main": 565, "inner_breaks": 29, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72276154, "Q": 315, "sizes": [50, 50, 50], "gammaC": 39, "z": 61, "triad": [2, 57, 2], "cpu": 0.18250812100000013, "zplain": 59, "triad_plain": [0, 57, 2], "cpu_plain": 0.024834446999999926, "pairs_total": 2500, "pairs_generated": 736, "pairs_pruned": 43, "pairs_margin": 8, "pairs_evaluated": 685, "probes_main": 695, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72380883, "Q": 351, "sizes": [50, 50, 50], "gammaC": 37, "z": 46, "triad": [35, 8, 3], "cpu": 0.20767951699999987, "zplain": 46, "triad_plain": [35, 8, 3], "cpu_plain": 0.015852499000000186, "pairs_total": 2500, "pairs_generated": 858, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 827, "probes_main": 841, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72485612, "Q": 337, "sizes": [50, 50, 50], "gammaC": 34, "z": 66, "triad": [26, 8, 32], "cpu": 0.2282962529999999, "zplain": 61, "triad_plain": [0, 0, 61], "cpu_plain": 0.0253084600000002, "pairs_total": 2500, "pairs_generated": 898, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 859, "probes_main": 868, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72590341, "Q": 384, "sizes": [50, 50, 50], "gammaC": 37, "z": 55, "triad": [35, 12, 8], "cpu": 0.24592449599999977, "zplain": 55, "triad_plain": [35, 12, 8], "cpu_plain": 0.019777641000000123, "pairs_total": 2500, "pairs_generated": 1006, "pairs_pruned": 37, "pairs_margin": 4, "pairs_evaluated": 965, "probes_main": 988, "inner_breaks": 37, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72695070, "Q": 347, "sizes": [50, 50, 50], "gammaC": 33, "z": 56, "triad": [2, 51, 3], "cpu": 0.1983289230000005, "zplain": 53, "triad_plain": [2, 51, 0], "cpu_plain": 0.026502002999999164, "pairs_total": 2500, "pairs_generated": 781, "pairs_pruned": 35, "pairs_margin": 6, "pairs_evaluated": 740, "probes_main": 754, "inner_breaks": 35, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72799799, "Q": 277, "sizes": [50, 50, 50], "gammaC": 36, "z": 57, "triad": [9, 6, 42], "cpu": 0.18841977099999951, "zplain": 57, "triad_plain": [9, 6, 42], "cpu_plain": 0.02196604799999946, "pairs_total": 2500, "pairs_generated": 705, "pairs_pruned": 35, "pairs_margin": 9, "pairs_evaluated": 661, "probes_main": 684, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72904528, "Q": 292, "sizes": [50, 50, 50], "gammaC": 37, "z": 61, "triad": [4, 56, 1], "cpu": 0.18951146499999982, "zplain": 61, "triad_plain": [4, 56, 1], "cpu_plain": 0.02221235199999949, "pairs_total": 2500, "pairs_generated": 739, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 702, "probes_main": 711, "inner_breaks": 37, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73009257, "Q": 318, "sizes": [50, 50, 50], "gammaC": 34, "z": 69, "triad": [1, 18, 50], "cpu": 0.26166263, "zplain": 68, "triad_plain": [0, 18, 50], "cpu_plain": 0.03903364500000084, "pairs_total": 2500, "pairs_generated": 1089, "pairs_pruned": 41, "pairs_margin": 2, "pairs_evaluated": 1046, "probes_main": 1056, "inner_breaks": 41, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73113986, "Q": 293, "sizes": [50, 50, 50], "gammaC": 37, "z": 60, "triad": [19, 37, 4], "cpu": 0.29851793499999957, "zplain": 60, "triad_plain": [19, 37, 4], "cpu_plain": 0.02627858099999969, "pairs_total": 2500, "pairs_generated": 1099, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1057, "probes_main": 1070, "inner_breaks": 42, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73218715, "Q": 333, "sizes": [50, 50, 50], "gammaC": 37, "z": 66, "triad": [42, 22, 2], "cpu": 0.33633191799999995, "zplain": 66, "triad_plain": [42, 22, 2], "cpu_plain": 0.026879706999999975, "pairs_total": 2500, "pairs_generated": 1287, "pairs_pruned": 38, "pairs_margin": 9, "pairs_evaluated": 1240, "probes_main": 1247, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73323444, "Q": 241, "sizes": [50, 50, 50], "gammaC": 32, "z": 59, "triad": [1, 57, 1], "cpu": 0.21173501499999947, "zplain": 57, "triad_plain": [0, 57, 0], "cpu_plain": 0.019061177000000207, "pairs_total": 2500, "pairs_generated": 869, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 833, "probes_main": 844, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73428173, "Q": 242, "sizes": [50, 50, 50], "gammaC": 38, "z": 51, "triad": [15, 12, 24], "cpu": 0.16853990700000043, "zplain": 51, "triad_plain": [15, 12, 24], "cpu_plain": 0.0226410330000002, "pairs_total": 2500, "pairs_generated": 605, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 572, "probes_main": 587, "inner_breaks": 33, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73532902, "Q": 288, "sizes": [50, 50, 50], "gammaC": 32, "z": 52, "triad": [19, 29, 4], "cpu": 0.1873525530000002, "zplain": 48, "triad_plain": [19, 29, 0], "cpu_plain": 0.03278481099999997, "pairs_total": 2500, "pairs_generated": 675, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 645, "probes_main": 661, "inner_breaks": 30, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73637631, "Q": 348, "sizes": [50, 50, 50], "gammaC": 35, "z": 53, "triad": [3, 42, 8], "cpu": 0.1707355650000002, "zplain": 50, "triad_plain": [0, 42, 8], "cpu_plain": 0.02509059700000016, "pairs_total": 2500, "pairs_generated": 609, "pairs_pruned": 33, "pairs_margin": 2, "pairs_evaluated": 574, "probes_main": 588, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73742360, "Q": 339, "sizes": [50, 50, 50], "gammaC": 37, "z": 49, "triad": [1, 17, 31], "cpu": 0.1289350279999999, "zplain": 49, "triad_plain": [1, 17, 31], "cpu_plain": 0.01810681500000033, "pairs_total": 2500, "pairs_generated": 518, "pairs_pruned": 27, "pairs_margin": 12, "pairs_evaluated": 479, "probes_main": 489, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73847089, "Q": 349, "sizes": [50, 50, 50], "gammaC": 34, "z": 66, "triad": [15, 1, 50], "cpu": 0.30747888199999984, "zplain": 66, "triad_plain": [15, 1, 50], "cpu_plain": 0.023569096000000123, "pairs_total": 2500, "pairs_generated": 1155, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1113, "probes_main": 1122, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73951818, "Q": 308, "sizes": [50, 50, 50], "gammaC": 39, "z": 50, "triad": [28, 12, 10], "cpu": 0.26456083600000024, "zplain": 50, "triad_plain": [28, 12, 10], "cpu_plain": 0.019004406999999723, "pairs_total": 2500, "pairs_generated": 765, "pairs_pruned": 34, "pairs_margin": 3, "pairs_evaluated": 728, "probes_main": 754, "inner_breaks": 34, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74056547, "Q": 279, "sizes": [50, 50, 50], "gammaC": 37, "z": 47, "triad": [25, 21, 1], "cpu": 0.1984725480000007, "zplain": 47, "triad_plain": [25, 21, 1], "cpu_plain": 0.017257148000000555, "pairs_total": 2500, "pairs_generated": 718, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 684, "probes_main": 703, "inner_breaks": 34, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74161276, "Q": 306, "sizes": [50, 50, 50], "gammaC": 33, "z": 40, "triad": [5, 25, 10], "cpu": 0.12698704900000024, "zplain": 40, "triad_plain": [5, 25, 10], "cpu_plain": 0.016705207000000222, "pairs_total": 2500, "pairs_generated": 527, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 498, "probes_main": 515, "inner_breaks": 29, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74266005, "Q": 280, "sizes": [50, 50, 50], "gammaC": 37, "z": 51, "triad": [21, 26, 4], "cpu": 0.16828510900000015, "zplain": 51, "triad_plain": [21, 26, 4], "cpu_plain": 0.01587220399999989, "pairs_total": 2500, "pairs_generated": 681, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 658, "probes_main": 681, "inner_breaks": 23, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74370734, "Q": 382, "sizes": [50, 50, 50], "gammaC": 37, "z": 45, "triad": [15, 1, 29], "cpu": 0.19016420300000014, "zplain": 44, "triad_plain": [15, 0, 29], "cpu_plain": 0.018823526000000257, "pairs_total": 2500, "pairs_generated": 820, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 796, "probes_main": 822, "inner_breaks": 24, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74475463, "Q": 354, "sizes": [50, 50, 50], "gammaC": 34, "z": 64, "triad": [2, 28, 34], "cpu": 0.2386542450000002, "zplain": 62, "triad_plain": [0, 28, 34], "cpu_plain": 0.0286983799999998, "pairs_total": 2500, "pairs_generated": 937, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 896, "probes_main": 909, "inner_breaks": 41, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74580192, "Q": 283, "sizes": [50, 50, 50], "gammaC": 39, "z": 54, "triad": [33, 19, 2], "cpu": 0.18437300100000087, "zplain": 51, "triad_plain": [32, 19, 0], "cpu_plain": 0.019609683000000544, "pairs_total": 2500, "pairs_generated": 758, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 722, "probes_main": 747, "inner_breaks": 36, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74684921, "Q": 258, "sizes": [50, 50, 50], "gammaC": 38, "z": 60, "triad": [7, 12, 41], "cpu": 0.2860652290000001, "zplain": 59, "triad_plain": [39, 0, 20], "cpu_plain": 0.029774416000000414, "pairs_total": 2500, "pairs_generated": 1071, "pairs_pruned": 44, "pairs_margin": 3, "pairs_evaluated": 1024, "probes_main": 1041, "inner_breaks": 44, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74789650, "Q": 336, "sizes": [50, 50, 50], "gammaC": 40, "z": 60, "triad": [20, 1, 39], "cpu": 0.18648536500000112, "zplain": 59, "triad_plain": [20, 0, 39], "cpu_plain": 0.02454189900000081, "pairs_total": 2500, "pairs_generated": 688, "pairs_pruned": 34, "pairs_margin": 8, "pairs_evaluated": 646, "probes_main": 664, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74894379, "Q": 269, "sizes": [50, 50, 50], "gammaC": 33, "z": 54, "triad": [16, 31, 7], "cpu": 0.2536081810000006, "zplain": 54, "triad_plain": [16, 31, 7], "cpu_plain": 0.030161236000001423, "pairs_total": 2500, "pairs_generated": 883, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 843, "probes_main": 860, "inner_breaks": 40, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74999108, "Q": 224, "sizes": [50, 50, 50], "gammaC": 39, "z": 61, "triad": [6, 51, 4], "cpu": 0.2071596489999994, "zplain": 59, "triad_plain": [58, 0, 1], "cpu_plain": 0.02628862899999973, "pairs_total": 2500, "pairs_generated": 771, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 732, "probes_main": 748, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75103837, "Q": 293, "sizes": [50, 50, 50], "gammaC": 35, "z": 59, "triad": [1, 26, 32], "cpu": 0.21630497900000023, "zplain": 58, "triad_plain": [0, 26, 32], "cpu_plain": 0.027938451000000697, "pairs_total": 2500, "pairs_generated": 845, "pairs_pruned": 36, "pairs_margin": 10, "pairs_evaluated": 799, "probes_main": 808, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75208566, "Q": 224, "sizes": [50, 50, 50], "gammaC": 35, "z": 63, "triad": [33, 7, 23], "cpu": 0.31973777299999995, "zplain": 63, "triad_plain": [33, 7, 23], "cpu_plain": 0.025170366999999416, "pairs_total": 2500, "pairs_generated": 1242, "pairs_pruned": 42, "pairs_margin": 13, "pairs_evaluated": 1187, "probes_main": 1196, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75313295, "Q": 301, "sizes": [50, 50, 50], "gammaC": 36, "z": 51, "triad": [9, 7, 35], "cpu": 0.152154380999999, "zplain": 51, "triad_plain": [9, 7, 35], "cpu_plain": 0.01944696300000004, "pairs_total": 2500, "pairs_generated": 585, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 550, "probes_main": 561, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75418024, "Q": 338, "sizes": [50, 50, 50], "gammaC": 34, "z": 49, "triad": [21, 27, 1], "cpu": 0.21636916799999995, "zplain": 48, "triad_plain": [21, 27, 0], "cpu_plain": 0.02717893300000007, "pairs_total": 2500, "pairs_generated": 837, "pairs_pruned": 35, "pairs_margin": 2, "pairs_evaluated": 800, "probes_main": 811, "inner_breaks": 35, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75522753, "Q": 230, "sizes": [50, 50, 50], "gammaC": 33, "z": 67, "triad": [31, 7, 29], "cpu": 0.2787018319999994, "zplain": 64, "triad_plain": [0, 0, 64], "cpu_plain": 0.027229791999999975, "pairs_total": 2500, "pairs_generated": 1055, "pairs_pruned": 42, "pairs_margin": 12, "pairs_evaluated": 1001, "probes_main": 1012, "inner_breaks": 42, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75627482, "Q": 327, "sizes": [50, 50, 50], "gammaC": 35, "z": 78, "triad": [1, 21, 56], "cpu": 0.3847755260000003, "zplain": 78, "triad_plain": [1, 21, 56], "cpu_plain": 0.028165151999999694, "pairs_total": 2500, "pairs_generated": 1448, "pairs_pruned": 45, "pairs_margin": 2, "pairs_evaluated": 1401, "probes_main": 1406, "inner_breaks": 45, "outer_stop": 0, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75732211, "Q": 264, "sizes": [50, 50, 50], "gammaC": 35, "z": 49, "triad": [18, 20, 11], "cpu": 0.17254892699999935, "zplain": 49, "triad_plain": [18, 20, 11], "cpu_plain": 0.021378199999999126, "pairs_total": 2500, "pairs_generated": 638, "pairs_pruned": 33, "pairs_margin": 3, "pairs_evaluated": 602, "probes_main": 633, "inner_breaks": 33, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75836940, "Q": 361, "sizes": [50, 50, 50], "gammaC": 39, "z": 40, "triad": [1, 16, 23], "cpu": 0.12189289099999989, "zplain": 40, "triad_plain": [1, 16, 23], "cpu_plain": 0.01632508099999974, "pairs_total": 2500, "pairs_generated": 465, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 438, "probes_main": 453, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75941669, "Q": 351, "sizes": [50, 50, 50], "gammaC": 39, "z": 65, "triad": [2, 59, 4], "cpu": 0.2282180399999998, "zplain": 65, "triad_plain": [2, 59, 4], "cpu_plain": 0.0256690380000002, "pairs_total": 2500, "pairs_generated": 860, "pairs_pruned": 44, "pairs_margin": 13, "pairs_evaluated": 803, "probes_main": 810, "inner_breaks": 44, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76046398, "Q": 272, "sizes": [50, 50, 50], "gammaC": 34, "z": 54, "triad": [2, 24, 28], "cpu": 0.1394043630000006, "zplain": 54, "triad_plain": [2, 24, 28], "cpu_plain": 0.021498573999998882, "pairs_total": 2500, "pairs_generated": 541, "pairs_pruned": 32, "pairs_margin": 1, "pairs_evaluated": 508, "probes_main": 517, "inner_breaks": 32, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76151127, "Q": 247, "sizes": [50, 50, 50], "gammaC": 36, "z": 48, "triad": [14, 24, 10], "cpu": 0.18239566299999943, "zplain": 48, "triad_plain": [14, 24, 10], "cpu_plain": 0.0202750199999997, "pairs_total": 2500, "pairs_generated": 675, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 645, "probes_main": 664, "inner_breaks": 30, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71019421, "Q": 254, "sizes": [50, 50, 50], "gammaC": 39, "z": 72, "triad": [19, 35, 18], "cpu": 0.267502167, "zplain": 72, "triad_plain": [19, 35, 18], "cpu_plain": 0.02711007700000001, "pairs_total": 2500, "pairs_generated": 837, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 800, "probes_main": 818, "inner_breaks": 37, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71124150, "Q": 281, "sizes": [50, 50, 50], "gammaC": 38, "z": 72, "triad": [3, 26, 43], "cpu": 0.16941972500000002, "zplain": 69, "triad_plain": [0, 26, 43], "cpu_plain": 0.02024740199999997, "pairs_total": 2500, "pairs_generated": 691, "pairs_pruned": 36, "pairs_margin": 6, "pairs_evaluated": 649, "probes_main": 654, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71228879, "Q": 301, "sizes": [50, 50, 50], "gammaC": 39, "z": 62, "triad": [8, 12, 42], "cpu": 0.11444367300000002, "zplain": 62, "triad_plain": [8, 12, 42], "cpu_plain": 0.01669020099999996, "pairs_total": 2500, "pairs_generated": 537, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 504, "probes_main": 519, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71333608, "Q": 348, "sizes": [50, 50, 50], "gammaC": 38, "z": 67, "triad": [2, 38, 27], "cpu": 0.197144447, "zplain": 65, "triad_plain": [0, 38, 27], "cpu_plain": 0.026118253000000147, "pairs_total": 2500, "pairs_generated": 717, "pairs_pruned": 42, "pairs_margin": 5, "pairs_evaluated": 670, "probes_main": 680, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71438337, "Q": 307, "sizes": [50, 50, 50], "gammaC": 38, "z": 64, "triad": [3, 41, 20], "cpu": 0.21403330899999995, "zplain": 64, "triad_plain": [3, 41, 20], "cpu_plain": 0.020927348000000068, "pairs_total": 2500, "pairs_generated": 819, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 784, "probes_main": 797, "inner_breaks": 35, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71543066, "Q": 251, "sizes": [50, 50, 50], "gammaC": 38, "z": 54, "triad": [3, 35, 16], "cpu": 0.14339022300000015, "zplain": 54, "triad_plain": [3, 35, 16], "cpu_plain": 0.019887345999999972, "pairs_total": 2500, "pairs_generated": 540, "pairs_pruned": 28, "pairs_margin": 3, "pairs_evaluated": 509, "probes_main": 534, "inner_breaks": 28, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71647795, "Q": 304, "sizes": [50, 50, 50], "gammaC": 38, "z": 78, "triad": [43, 34, 1], "cpu": 0.3610969609999999, "zplain": 77, "triad_plain": [43, 34, 0], "cpu_plain": 0.034212442000000065, "pairs_total": 2500, "pairs_generated": 1119, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1074, "probes_main": 1083, "inner_breaks": 45, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71752524, "Q": 276, "sizes": [50, 50, 50], "gammaC": 40, "z": 82, "triad": [2, 1, 79], "cpu": 0.239741883, "zplain": 80, "triad_plain": [0, 1, 79], "cpu_plain": 0.031226479000000307, "pairs_total": 2500, "pairs_generated": 963, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 915, "probes_main": 921, "inner_breaks": 48, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71857253, "Q": 350, "sizes": [50, 50, 50], "gammaC": 41, "z": 63, "triad": [6, 49, 8], "cpu": 0.19293064899999957, "zplain": 63, "triad_plain": [6, 49, 8], "cpu_plain": 0.021810405999999727, "pairs_total": 2500, "pairs_generated": 731, "pairs_pruned": 36, "pairs_margin": 4, "pairs_evaluated": 691, "probes_main": 702, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 71961982, "Q": 374, "sizes": [50, 50, 50], "gammaC": 38, "z": 49, "triad": [5, 38, 6], "cpu": 0.126859917, "zplain": 49, "triad_plain": [5, 38, 6], "cpu_plain": 0.015479331999999957, "pairs_total": 2500, "pairs_generated": 450, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 425, "probes_main": 442, "inner_breaks": 25, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72066711, "Q": 274, "sizes": [50, 50, 50], "gammaC": 40, "z": 59, "triad": [15, 6, 38], "cpu": 0.1662764059999997, "zplain": 59, "triad_plain": [15, 6, 38], "cpu_plain": 0.01796681499999986, "pairs_total": 2500, "pairs_generated": 662, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 629, "probes_main": 654, "inner_breaks": 33, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72171440, "Q": 286, "sizes": [50, 50, 50], "gammaC": 40, "z": 53, "triad": [43, 4, 6], "cpu": 0.20940906000000004, "zplain": 49, "triad_plain": [43, 0, 6], "cpu_plain": 0.016895678000000025, "pairs_total": 2500, "pairs_generated": 851, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 817, "probes_main": 832, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72276169, "Q": 316, "sizes": [50, 50, 50], "gammaC": 39, "z": 88, "triad": [7, 74, 7], "cpu": 0.27269896399999993, "zplain": 81, "triad_plain": [7, 74, 0], "cpu_plain": 0.03903947899999993, "pairs_total": 2500, "pairs_generated": 1062, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1016, "probes_main": 1033, "inner_breaks": 46, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72380898, "Q": 305, "sizes": [50, 50, 50], "gammaC": 31, "z": 68, "triad": [2, 65, 1], "cpu": 0.19481588800000038, "zplain": 65, "triad_plain": [0, 65, 0], "cpu_plain": 0.019312408000000225, "pairs_total": 2500, "pairs_generated": 884, "pairs_pruned": 34, "pairs_margin": 9, "pairs_evaluated": 841, "probes_main": 849, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72485627, "Q": 312, "sizes": [50, 50, 50], "gammaC": 35, "z": 70, "triad": [2, 2, 66], "cpu": 0.14623591700000027, "zplain": 68, "triad_plain": [2, 0, 66], "cpu_plain": 0.022468770999999776, "pairs_total": 2500, "pairs_generated": 656, "pairs_pruned": 35, "pairs_margin": 4, "pairs_evaluated": 617, "probes_main": 627, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72590356, "Q": 281, "sizes": [50, 50, 50], "gammaC": 37, "z": 65, "triad": [4, 23, 38], "cpu": 0.15467732900000009, "zplain": 65, "triad_plain": [4, 23, 38], "cpu_plain": 0.02105896499999993, "pairs_total": 2500, "pairs_generated": 666, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 633, "probes_main": 660, "inner_breaks": 33, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72695085, "Q": 326, "sizes": [50, 50, 50], "gammaC": 36, "z": 67, "triad": [8, 33, 26], "cpu": 0.1872129189999998, "zplain": 67, "triad_plain": [8, 33, 26], "cpu_plain": 0.022595062999999804, "pairs_total": 2500, "pairs_generated": 810, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 773, "probes_main": 793, "inner_breaks": 37, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72799814, "Q": 243, "sizes": [50, 50, 50], "gammaC": 37, "z": 91, "triad": [2, 85, 4], "cpu": 0.2598061600000001, "zplain": 85, "triad_plain": [0, 85, 0], "cpu_plain": 0.025727337999999378, "pairs_total": 2500, "pairs_generated": 1180, "pairs_pruned": 48, "pairs_margin": 16, "pairs_evaluated": 1116, "probes_main": 1124, "inner_breaks": 48, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72904543, "Q": 287, "sizes": [50, 50, 50], "gammaC": 36, "z": 60, "triad": [56, 1, 3], "cpu": 0.31767690199999965, "zplain": 59, "triad_plain": [56, 0, 3], "cpu_plain": 0.015893783000000106, "pairs_total": 2500, "pairs_generated": 1403, "pairs_pruned": 12, "pairs_margin": 6, "pairs_evaluated": 1385, "probes_main": 1413, "inner_breaks": 12, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73009272, "Q": 260, "sizes": [50, 50, 50], "gammaC": 41, "z": 86, "triad": [54, 10, 22], "cpu": 0.29186401300000053, "zplain": 86, "triad_plain": [54, 10, 22], "cpu_plain": 0.030310968000000216, "pairs_total": 2500, "pairs_generated": 1276, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1232, "probes_main": 1247, "inner_breaks": 44, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73114001, "Q": 326, "sizes": [50, 50, 50], "gammaC": 35, "z": 58, "triad": [15, 31, 12], "cpu": 0.1838812179999998, "zplain": 58, "triad_plain": [15, 31, 12], "cpu_plain": 0.02126213900000007, "pairs_total": 2500, "pairs_generated": 633, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 598, "probes_main": 619, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73218730, "Q": 300, "sizes": [50, 50, 50], "gammaC": 39, "z": 96, "triad": [11, 1, 84], "cpu": 0.38192025900000015, "zplain": 95, "triad_plain": [81, 0, 14], "cpu_plain": 0.024629867999999888, "pairs_total": 2500, "pairs_generated": 1578, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1533, "probes_main": 1547, "inner_breaks": 45, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73323459, "Q": 311, "sizes": [50, 50, 50], "gammaC": 38, "z": 72, "triad": [30, 3, 39], "cpu": 0.2220708880000002, "zplain": 69, "triad_plain": [30, 0, 39], "cpu_plain": 0.0403345100000001, "pairs_total": 2500, "pairs_generated": 794, "pairs_pruned": 37, "pairs_margin": 2, "pairs_evaluated": 755, "probes_main": 778, "inner_breaks": 37, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73428188, "Q": 223, "sizes": [50, 50, 50], "gammaC": 40, "z": 61, "triad": [2, 26, 33], "cpu": 0.15403649899999916, "zplain": 59, "triad_plain": [0, 26, 33], "cpu_plain": 0.020180436999999607, "pairs_total": 2500, "pairs_generated": 590, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 553, "probes_main": 567, "inner_breaks": 37, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73532917, "Q": 293, "sizes": [50, 50, 50], "gammaC": 38, "z": 58, "triad": [36, 6, 16], "cpu": 0.19541032199999986, "zplain": 58, "triad_plain": [36, 6, 16], "cpu_plain": 0.019853735999999955, "pairs_total": 2500, "pairs_generated": 778, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 743, "probes_main": 761, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73637646, "Q": 337, "sizes": [50, 50, 50], "gammaC": 42, "z": 94, "triad": [24, 69, 1], "cpu": 0.37347036099999986, "zplain": 93, "triad_plain": [24, 69, 0], "cpu_plain": 0.03218374999999973, "pairs_total": 2500, "pairs_generated": 1379, "pairs_pruned": 46, "pairs_margin": 13, "pairs_evaluated": 1320, "probes_main": 1338, "inner_breaks": 46, "outer_stop": 0, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73742375, "Q": 348, "sizes": [50, 50, 50], "gammaC": 39, "z": 64, "triad": [62, 1, 1], "cpu": 0.2790754409999998, "zplain": 62, "triad_plain": [62, 0, 0], "cpu_plain": 0.022500345000000088, "pairs_total": 2500, "pairs_generated": 1094, "pairs_pruned": 37, "pairs_margin": 6, "pairs_evaluated": 1051, "probes_main": 1064, "inner_breaks": 37, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73847104, "Q": 367, "sizes": [50, 50, 50], "gammaC": 35, "z": 81, "triad": [2, 75, 4], "cpu": 0.28519445699999935, "zplain": 79, "triad_plain": [0, 75, 4], "cpu_plain": 0.02927663200000019, "pairs_total": 2500, "pairs_generated": 1123, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1077, "probes_main": 1090, "inner_breaks": 46, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73951833, "Q": 353, "sizes": [50, 50, 50], "gammaC": 44, "z": 64, "triad": [3, 60, 1], "cpu": 0.17034829600000023, "zplain": 60, "triad_plain": [0, 60, 0], "cpu_plain": 0.023191809000000063, "pairs_total": 2500, "pairs_generated": 683, "pairs_pruned": 37, "pairs_margin": 10, "pairs_evaluated": 636, "probes_main": 643, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74056562, "Q": 348, "sizes": [50, 50, 50], "gammaC": 41, "z": 66, "triad": [4, 60, 2], "cpu": 0.2261760690000001, "zplain": 64, "triad_plain": [4, 60, 0], "cpu_plain": 0.021553369000000266, "pairs_total": 2500, "pairs_generated": 930, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 894, "probes_main": 909, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74161291, "Q": 298, "sizes": [50, 50, 50], "gammaC": 35, "z": 68, "triad": [7, 50, 11], "cpu": 0.3559027669999999, "zplain": 68, "triad_plain": [7, 50, 11], "cpu_plain": 0.021336830000000973, "pairs_total": 2500, "pairs_generated": 938, "pairs_pruned": 38, "pairs_margin": 1, "pairs_evaluated": 899, "probes_main": 910, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74266020, "Q": 249, "sizes": [50, 50, 50], "gammaC": 38, "z": 66, "triad": [39, 19, 8], "cpu": 0.14659000600000027, "zplain": 66, "triad_plain": [39, 19, 8], "cpu_plain": 0.01897184000000074, "pairs_total": 2500, "pairs_generated": 679, "pairs_pruned": 38, "pairs_margin": 4, "pairs_evaluated": 637, "probes_main": 657, "inner_breaks": 38, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74370749, "Q": 316, "sizes": [50, 50, 50], "gammaC": 41, "z": 68, "triad": [60, 1, 7], "cpu": 0.19161977200000102, "zplain": 68, "triad_plain": [60, 1, 7], "cpu_plain": 0.025681953999999507, "pairs_total": 2500, "pairs_generated": 698, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 660, "probes_main": 673, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74475478, "Q": 268, "sizes": [50, 50, 50], "gammaC": 39, "z": 77, "triad": [10, 47, 20], "cpu": 0.2515136699999996, "zplain": 74, "triad_plain": [17, 57, 0], "cpu_plain": 0.02875124500000048, "pairs_total": 2500, "pairs_generated": 1006, "pairs_pruned": 40, "pairs_margin": 5, "pairs_evaluated": 961, "probes_main": 978, "inner_breaks": 40, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74580207, "Q": 269, "sizes": [50, 50, 50], "gammaC": 34, "z": 67, "triad": [1, 1, 65], "cpu": 0.2221764369999999, "zplain": 67, "triad_plain": [1, 1, 65], "cpu_plain": 0.023023484000001204, "pairs_total": 2500, "pairs_generated": 898, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 864, "probes_main": 869, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74684936, "Q": 266, "sizes": [50, 50, 50], "gammaC": 37, "z": 66, "triad": [3, 30, 33], "cpu": 0.2117387750000006, "zplain": 63, "triad_plain": [0, 30, 33], "cpu_plain": 0.023956803000000804, "pairs_total": 2500, "pairs_generated": 825, "pairs_pruned": 36, "pairs_margin": 4, "pairs_evaluated": 785, "probes_main": 803, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74789665, "Q": 251, "sizes": [50, 50, 50], "gammaC": 36, "z": 61, "triad": [42, 11, 8], "cpu": 0.2525846980000015, "zplain": 61, "triad_plain": [42, 11, 8], "cpu_plain": 0.02069646699999872, "pairs_total": 2500, "pairs_generated": 945, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 909, "probes_main": 935, "inner_breaks": 36, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74894394, "Q": 308, "sizes": [50, 50, 50], "gammaC": 35, "z": 78, "triad": [3, 71, 4], "cpu": 0.19102343099999963, "zplain": 78, "triad_plain": [3, 71, 4], "cpu_plain": 0.0249439339999995, "pairs_total": 2500, "pairs_generated": 746, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 712, "probes_main": 727, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74999123, "Q": 264, "sizes": [50, 50, 50], "gammaC": 38, "z": 73, "triad": [2, 3, 68], "cpu": 0.22997696200000028, "zplain": 71, "triad_plain": [0, 3, 68], "cpu_plain": 0.027037346000000184, "pairs_total": 2500, "pairs_generated": 936, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 896, "probes_main": 901, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75103852, "Q": 297, "sizes": [50, 50, 50], "gammaC": 37, "z": 73, "triad": [39, 6, 28], "cpu": 0.2953333899999997, "zplain": 73, "triad_plain": [39, 6, 28], "cpu_plain": 0.022947713999998953, "pairs_total": 2500, "pairs_generated": 1153, "pairs_pruned": 41, "pairs_margin": 1, "pairs_evaluated": 1111, "probes_main": 1129, "inner_breaks": 41, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75208581, "Q": 266, "sizes": [50, 50, 50], "gammaC": 34, "z": 75, "triad": [23, 49, 3], "cpu": 0.24677396999999957, "zplain": 72, "triad_plain": [23, 49, 0], "cpu_plain": 0.024504213000000163, "pairs_total": 2500, "pairs_generated": 1164, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1119, "probes_main": 1131, "inner_breaks": 45, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75313310, "Q": 243, "sizes": [50, 50, 50], "gammaC": 37, "z": 58, "triad": [2, 8, 48], "cpu": 0.10763838999999997, "zplain": 56, "triad_plain": [0, 8, 48], "cpu_plain": 0.013961702999999659, "pairs_total": 2500, "pairs_generated": 542, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 511, "probes_main": 517, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75418039, "Q": 357, "sizes": [50, 50, 50], "gammaC": 34, "z": 60, "triad": [26, 28, 6], "cpu": 0.15828354499999975, "zplain": 59, "triad_plain": [0, 47, 12], "cpu_plain": 0.018719028999999665, "pairs_total": 2500, "pairs_generated": 733, "pairs_pruned": 33, "pairs_margin": 3, "pairs_evaluated": 697, "probes_main": 713, "inner_breaks": 33, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75522768, "Q": 276, "sizes": [50, 50, 50], "gammaC": 36, "z": 57, "triad": [13, 7, 37], "cpu": 0.09599898899999992, "zplain": 57, "triad_plain": [13, 7, 37], "cpu_plain": 0.015169026000000585, "pairs_total": 2500, "pairs_generated": 462, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 438, "probes_main": 453, "inner_breaks": 24, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75627497, "Q": 286, "sizes": [50, 50, 50], "gammaC": 38, "z": 62, "triad": [5, 43, 14], "cpu": 0.21464012399999888, "zplain": 62, "triad_plain": [5, 43, 14], "cpu_plain": 0.01972657199999972, "pairs_total": 2500, "pairs_generated": 831, "pairs_pruned": 25, "pairs_margin": 6, "pairs_evaluated": 800, "probes_main": 824, "inner_breaks": 25, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75732226, "Q": 248, "sizes": [50, 50, 50], "gammaC": 42, "z": 79, "triad": [29, 2, 48], "cpu": 0.2648139479999987, "zplain": 79, "triad_plain": [29, 2, 48], "cpu_plain": 0.025504533999999524, "pairs_total": 2500, "pairs_generated": 1160, "pairs_pruned": 31, "pairs_margin": 3, "pairs_evaluated": 1126, "probes_main": 1141, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75836955, "Q": 281, "sizes": [50, 50, 50], "gammaC": 39, "z": 74, "triad": [1, 56, 17], "cpu": 0.19699591700000063, "zplain": 73, "triad_plain": [0, 56, 17], "cpu_plain": 0.030493900000001517, "pairs_total": 2500, "pairs_generated": 783, "pairs_pruned": 41, "pairs_margin": 1, "pairs_evaluated": 741, "probes_main": 754, "inner_breaks": 41, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75941684, "Q": 329, "sizes": [50, 50, 50], "gammaC": 39, "z": 77, "triad": [74, 2, 1], "cpu": 0.2074912839999996, "zplain": 76, "triad_plain": [74, 2, 0], "cpu_plain": 0.028799574999998967, "pairs_total": 2500, "pairs_generated": 774, "pairs_pruned": 43, "pairs_margin": 5, "pairs_evaluated": 726, "probes_main": 742, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76046413, "Q": 222, "sizes": [50, 50, 50], "gammaC": 37, "z": 64, "triad": [60, 1, 3], "cpu": 0.26691209500000035, "zplain": 60, "triad_plain": [60, 0, 0], "cpu_plain": 0.02139616699999891, "pairs_total": 2500, "pairs_generated": 993, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 966, "probes_main": 986, "inner_breaks": 27, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76151142, "Q": 296, "sizes": [50, 50, 50], "gammaC": 34, "z": 64, "triad": [54, 7, 3], "cpu": 0.2692681359999991, "zplain": 64, "triad_plain": [54, 7, 3], "cpu_plain": 0.020646938000000503, "pairs_total": 2500, "pairs_generated": 974, "pairs_pruned": 27, "pairs_margin": 2, "pairs_evaluated": 945, "probes_main": 975, "inner_breaks": 27, "outer_stop": 1, "improvements": 11}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71019436, "Q": 341, "sizes": [50, 50, 50], "gammaC": 40, "z": 68, "triad": [38, 1, 29], "cpu": 0.235784887, "zplain": 68, "triad_plain": [38, 1, 29], "cpu_plain": 0.02421524399999997, "pairs_total": 2500, "pairs_generated": 761, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 727, "probes_main": 754, "inner_breaks": 34, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71124165, "Q": 347, "sizes": [50, 50, 50], "gammaC": 42, "z": 102, "triad": [88, 13, 1], "cpu": 0.45307335700000007, "zplain": 101, "triad_plain": [88, 13, 0], "cpu_plain": 0.03123821900000001, "pairs_total": 2500, "pairs_generated": 1531, "pairs_pruned": 35, "pairs_margin": 6, "pairs_evaluated": 1490, "probes_main": 1510, "inner_breaks": 35, "outer_stop": 0, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71228894, "Q": 239, "sizes": [50, 50, 50], "gammaC": 40, "z": 72, "triad": [26, 13, 33], "cpu": 0.24749644799999992, "zplain": 72, "triad_plain": [26, 13, 33], "cpu_plain": 0.021227920000000067, "pairs_total": 2500, "pairs_generated": 777, "pairs_pruned": 31, "pairs_margin": 4, "pairs_evaluated": 742, "probes_main": 756, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71333623, "Q": 331, "sizes": [50, 50, 50], "gammaC": 42, "z": 94, "triad": [69, 21, 4], "cpu": 0.325442848, "zplain": 91, "triad_plain": [0, 0, 91], "cpu_plain": 0.030762519999999904, "pairs_total": 2500, "pairs_generated": 1274, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1229, "probes_main": 1236, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71438352, "Q": 284, "sizes": [50, 50, 50], "gammaC": 38, "z": 89, "triad": [22, 24, 43], "cpu": 0.22357361699999978, "zplain": 89, "triad_plain": [22, 24, 43], "cpu_plain": 0.02509699799999998, "pairs_total": 2500, "pairs_generated": 860, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 824, "probes_main": 839, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71543081, "Q": 290, "sizes": [50, 50, 50], "gammaC": 43, "z": 76, "triad": [55, 15, 6], "cpu": 0.18859648000000018, "zplain": 76, "triad_plain": [55, 15, 6], "cpu_plain": 0.024534185999999902, "pairs_total": 2500, "pairs_generated": 723, "pairs_pruned": 32, "pairs_margin": 4, "pairs_evaluated": 687, "probes_main": 703, "inner_breaks": 32, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71647810, "Q": 291, "sizes": [50, 50, 50], "gammaC": 37, "z": 72, "triad": [67, 1, 4], "cpu": 0.278694368, "zplain": 71, "triad_plain": [67, 0, 4], "cpu_plain": 0.024440655999999894, "pairs_total": 2500, "pairs_generated": 976, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 936, "probes_main": 963, "inner_breaks": 40, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71752539, "Q": 323, "sizes": [50, 50, 50], "gammaC": 37, "z": 76, "triad": [49, 1, 26], "cpu": 0.22489552300000026, "zplain": 75, "triad_plain": [49, 0, 26], "cpu_plain": 0.02482596199999998, "pairs_total": 2500, "pairs_generated": 790, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 758, "probes_main": 787, "inner_breaks": 32, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71857268, "Q": 250, "sizes": [50, 50, 50], "gammaC": 39, "z": 64, "triad": [11, 8, 45], "cpu": 0.17707258400000025, "zplain": 64, "triad_plain": [11, 8, 45], "cpu_plain": 0.020857676999999963, "pairs_total": 2500, "pairs_generated": 655, "pairs_pruned": 28, "pairs_margin": 5, "pairs_evaluated": 622, "probes_main": 641, "inner_breaks": 28, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 71961997, "Q": 316, "sizes": [50, 50, 50], "gammaC": 41, "z": 75, "triad": [2, 72, 1], "cpu": 0.21143544699999994, "zplain": 73, "triad_plain": [0, 72, 1], "cpu_plain": 0.022023551999999835, "pairs_total": 2500, "pairs_generated": 763, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 725, "probes_main": 748, "inner_breaks": 38, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72066726, "Q": 328, "sizes": [50, 50, 50], "gammaC": 40, "z": 101, "triad": [91, 2, 8], "cpu": 0.29025687599999994, "zplain": 94, "triad_plain": [0, 58, 36], "cpu_plain": 0.023214898999999622, "pairs_total": 2500, "pairs_generated": 1325, "pairs_pruned": 46, "pairs_margin": 11, "pairs_evaluated": 1268, "probes_main": 1280, "inner_breaks": 46, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72171455, "Q": 280, "sizes": [50, 50, 50], "gammaC": 41, "z": 94, "triad": [6, 85, 3], "cpu": 0.26230155700000024, "zplain": 91, "triad_plain": [6, 85, 0], "cpu_plain": 0.026864902999999885, "pairs_total": 2500, "pairs_generated": 1196, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1150, "probes_main": 1162, "inner_breaks": 46, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72276184, "Q": 297, "sizes": [50, 50, 50], "gammaC": 39, "z": 79, "triad": [53, 11, 15], "cpu": 0.23097775200000026, "zplain": 79, "triad_plain": [53, 11, 15], "cpu_plain": 0.02420380199999972, "pairs_total": 2500, "pairs_generated": 984, "pairs_pruned": 40, "pairs_margin": 1, "pairs_evaluated": 943, "probes_main": 978, "inner_breaks": 40, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72380913, "Q": 357, "sizes": [50, 50, 50], "gammaC": 37, "z": 95, "triad": [37, 1, 57], "cpu": 0.23711341799999985, "zplain": 94, "triad_plain": [37, 0, 57], "cpu_plain": 0.02759388499999993, "pairs_total": 2500, "pairs_generated": 992, "pairs_pruned": 39, "pairs_margin": 1, "pairs_evaluated": 952, "probes_main": 969, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72485642, "Q": 252, "sizes": [50, 50, 50], "gammaC": 35, "z": 81, "triad": [1, 2, 78], "cpu": 0.18372343099999977, "zplain": 79, "triad_plain": [1, 0, 78], "cpu_plain": 0.026650387999999303, "pairs_total": 2500, "pairs_generated": 759, "pairs_pruned": 40, "pairs_margin": 3, "pairs_evaluated": 716, "probes_main": 721, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72590371, "Q": 363, "sizes": [50, 50, 50], "gammaC": 40, "z": 86, "triad": [3, 79, 4], "cpu": 0.20875957099999987, "zplain": 79, "triad_plain": [0, 79, 0], "cpu_plain": 0.025114141000000423, "pairs_total": 2500, "pairs_generated": 841, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 803, "probes_main": 810, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72695100, "Q": 278, "sizes": [50, 50, 50], "gammaC": 40, "z": 63, "triad": [35, 23, 5], "cpu": 0.142811719, "zplain": 61, "triad_plain": [35, 26, 0], "cpu_plain": 0.020197042000000387, "pairs_total": 2500, "pairs_generated": 574, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 547, "probes_main": 555, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72799829, "Q": 280, "sizes": [50, 50, 50], "gammaC": 42, "z": 73, "triad": [34, 1, 38], "cpu": 0.20278039300000028, "zplain": 72, "triad_plain": [34, 0, 38], "cpu_plain": 0.02425465000000049, "pairs_total": 2500, "pairs_generated": 757, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 722, "probes_main": 740, "inner_breaks": 35, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72904558, "Q": 309, "sizes": [50, 50, 50], "gammaC": 41, "z": 77, "triad": [24, 24, 29], "cpu": 0.21312218100000013, "zplain": 77, "triad_plain": [24, 24, 29], "cpu_plain": 0.024697068000000044, "pairs_total": 2500, "pairs_generated": 801, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 768, "probes_main": 791, "inner_breaks": 33, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73009287, "Q": 324, "sizes": [50, 50, 50], "gammaC": 42, "z": 84, "triad": [38, 17, 29], "cpu": 0.26037772600000064, "zplain": 84, "triad_plain": [38, 17, 29], "cpu_plain": 0.027671939999999395, "pairs_total": 2500, "pairs_generated": 903, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 868, "probes_main": 887, "inner_breaks": 35, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73114016, "Q": 382, "sizes": [50, 50, 50], "gammaC": 44, "z": 85, "triad": [5, 11, 69], "cpu": 0.2333629429999995, "zplain": 80, "triad_plain": [0, 11, 69], "cpu_plain": 0.02909838500000017, "pairs_total": 2500, "pairs_generated": 927, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 887, "probes_main": 892, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73218745, "Q": 319, "sizes": [50, 50, 50], "gammaC": 41, "z": 57, "triad": [4, 41, 12], "cpu": 0.13396751400000007, "zplain": 57, "triad_plain": [4, 41, 12], "cpu_plain": 0.019286810000000543, "pairs_total": 2500, "pairs_generated": 522, "pairs_pruned": 26, "pairs_margin": 3, "pairs_evaluated": 493, "probes_main": 505, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73323474, "Q": 321, "sizes": [50, 50, 50], "gammaC": 37, "z": 62, "triad": [8, 53, 1], "cpu": 0.1166140630000001, "zplain": 62, "triad_plain": [8, 53, 1], "cpu_plain": 0.02013210199999982, "pairs_total": 2500, "pairs_generated": 428, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 406, "probes_main": 426, "inner_breaks": 22, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73428203, "Q": 238, "sizes": [50, 50, 50], "gammaC": 38, "z": 76, "triad": [5, 58, 13], "cpu": 0.10267785899999993, "zplain": 71, "triad_plain": [0, 58, 13], "cpu_plain": 0.019413005999999733, "pairs_total": 2500, "pairs_generated": 427, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 395, "probes_main": 404, "inner_breaks": 32, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73532932, "Q": 348, "sizes": [50, 50, 50], "gammaC": 38, "z": 82, "triad": [71, 3, 8], "cpu": 0.23586199100000016, "zplain": 79, "triad_plain": [71, 0, 8], "cpu_plain": 0.019842797999999995, "pairs_total": 2500, "pairs_generated": 1091, "pairs_pruned": 36, "pairs_margin": 6, "pairs_evaluated": 1049, "probes_main": 1059, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73637661, "Q": 251, "sizes": [50, 50, 50], "gammaC": 39, "z": 83, "triad": [68, 6, 9], "cpu": 0.18869708400000018, "zplain": 81, "triad_plain": [75, 0, 6], "cpu_plain": 0.023817831000000567, "pairs_total": 2500, "pairs_generated": 933, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 890, "probes_main": 903, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73742390, "Q": 305, "sizes": [50, 50, 50], "gammaC": 42, "z": 77, "triad": [23, 40, 14], "cpu": 0.14934936499999996, "zplain": 76, "triad_plain": [0, 46, 30], "cpu_plain": 0.01993267799999998, "pairs_total": 2500, "pairs_generated": 732, "pairs_pruned": 34, "pairs_margin": 3, "pairs_evaluated": 695, "probes_main": 711, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73847119, "Q": 199, "sizes": [50, 50, 50], "gammaC": 42, "z": 70, "triad": [31, 32, 7], "cpu": 0.16255207900000013, "zplain": 67, "triad_plain": [35, 32, 0], "cpu_plain": 0.018946562, "pairs_total": 2500, "pairs_generated": 803, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 770, "probes_main": 779, "inner_breaks": 33, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73951848, "Q": 348, "sizes": [50, 50, 50], "gammaC": 42, "z": 89, "triad": [2, 82, 5], "cpu": 0.20430096299999967, "zplain": 87, "triad_plain": [0, 82, 5], "cpu_plain": 0.027983893000000037, "pairs_total": 2500, "pairs_generated": 774, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 730, "probes_main": 742, "inner_breaks": 44, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74056577, "Q": 217, "sizes": [50, 50, 50], "gammaC": 39, "z": 70, "triad": [33, 3, 34], "cpu": 0.17547364899999973, "zplain": 70, "triad_plain": [33, 3, 34], "cpu_plain": 0.016082921999999833, "pairs_total": 2500, "pairs_generated": 861, "pairs_pruned": 35, "pairs_margin": 15, "pairs_evaluated": 811, "probes_main": 834, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74161306, "Q": 188, "sizes": [50, 50, 50], "gammaC": 35, "z": 101, "triad": [6, 2, 93], "cpu": 0.22487940900000059, "zplain": 95, "triad_plain": [0, 2, 93], "cpu_plain": 0.03012580799999931, "pairs_total": 2500, "pairs_generated": 1082, "pairs_pruned": 43, "pairs_margin": 2, "pairs_evaluated": 1037, "probes_main": 1042, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74266035, "Q": 336, "sizes": [50, 50, 50], "gammaC": 41, "z": 69, "triad": [20, 35, 14], "cpu": 0.15428410999999986, "zplain": 69, "triad_plain": [20, 35, 14], "cpu_plain": 0.024991245000000717, "pairs_total": 2500, "pairs_generated": 591, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 558, "probes_main": 577, "inner_breaks": 33, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74370764, "Q": 297, "sizes": [50, 50, 50], "gammaC": 41, "z": 62, "triad": [24, 1, 37], "cpu": 0.15947628599999852, "zplain": 62, "triad_plain": [24, 1, 37], "cpu_plain": 0.01853774199999947, "pairs_total": 2500, "pairs_generated": 606, "pairs_pruned": 27, "pairs_margin": 7, "pairs_evaluated": 572, "probes_main": 586, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74475493, "Q": 316, "sizes": [50, 50, 50], "gammaC": 42, "z": 50, "triad": [32, 6, 12], "cpu": 0.18678551899999896, "zplain": 48, "triad_plain": [48, 0, 0], "cpu_plain": 0.017860762999999835, "pairs_total": 2500, "pairs_generated": 649, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 619, "probes_main": 654, "inner_breaks": 30, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74580222, "Q": 308, "sizes": [50, 50, 50], "gammaC": 38, "z": 103, "triad": [9, 93, 1], "cpu": 0.28664671900000016, "zplain": 102, "triad_plain": [9, 93, 0], "cpu_plain": 0.031232920000000775, "pairs_total": 2500, "pairs_generated": 1164, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1118, "probes_main": 1131, "inner_breaks": 46, "outer_stop": 0, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74684951, "Q": 299, "sizes": [50, 50, 50], "gammaC": 37, "z": 88, "triad": [9, 70, 9], "cpu": 0.16906273000000027, "zplain": 88, "triad_plain": [9, 70, 9], "cpu_plain": 0.025433585000000036, "pairs_total": 2500, "pairs_generated": 710, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 673, "probes_main": 692, "inner_breaks": 37, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74789680, "Q": 334, "sizes": [50, 50, 50], "gammaC": 42, "z": 85, "triad": [19, 1, 65], "cpu": 0.2911716490000007, "zplain": 84, "triad_plain": [19, 0, 65], "cpu_plain": 0.02794159599999979, "pairs_total": 2500, "pairs_generated": 1095, "pairs_pruned": 36, "pairs_margin": 3, "pairs_evaluated": 1056, "probes_main": 1076, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74894409, "Q": 249, "sizes": [50, 50, 50], "gammaC": 40, "z": 86, "triad": [65, 3, 18], "cpu": 0.1909690159999986, "zplain": 86, "triad_plain": [65, 3, 18], "cpu_plain": 0.02683190199999963, "pairs_total": 2500, "pairs_generated": 824, "pairs_pruned": 34, "pairs_margin": 1, "pairs_evaluated": 789, "probes_main": 806, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74999138, "Q": 253, "sizes": [50, 50, 50], "gammaC": 43, "z": 96, "triad": [44, 47, 5], "cpu": 0.34765572600000105, "zplain": 90, "triad_plain": [0, 90, 0], "cpu_plain": 0.025319538999999835, "pairs_total": 2500, "pairs_generated": 1163, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1120, "probes_main": 1133, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75103867, "Q": 305, "sizes": [50, 50, 50], "gammaC": 39, "z": 69, "triad": [6, 2, 61], "cpu": 0.1738701270000007, "zplain": 67, "triad_plain": [6, 0, 61], "cpu_plain": 0.03060129700000047, "pairs_total": 2500, "pairs_generated": 658, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 624, "probes_main": 649, "inner_breaks": 34, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75208596, "Q": 306, "sizes": [50, 50, 50], "gammaC": 35, "z": 52, "triad": [21, 28, 3], "cpu": 0.14037884000000034, "zplain": 52, "triad_plain": [21, 28, 3], "cpu_plain": 0.017359141000000022, "pairs_total": 2500, "pairs_generated": 533, "pairs_pruned": 21, "pairs_margin": 2, "pairs_evaluated": 510, "probes_main": 529, "inner_breaks": 21, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75313325, "Q": 221, "sizes": [50, 50, 50], "gammaC": 36, "z": 77, "triad": [71, 2, 4], "cpu": 0.2179153669999998, "zplain": 77, "triad_plain": [71, 2, 4], "cpu_plain": 0.022181163999999143, "pairs_total": 2500, "pairs_generated": 802, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 765, "probes_main": 781, "inner_breaks": 37, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75418054, "Q": 320, "sizes": [50, 50, 50], "gammaC": 40, "z": 62, "triad": [2, 1, 59], "cpu": 0.09037840400000086, "zplain": 62, "triad_plain": [2, 1, 59], "cpu_plain": 0.016360098999999906, "pairs_total": 2500, "pairs_generated": 378, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 349, "probes_main": 354, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75522783, "Q": 347, "sizes": [50, 50, 50], "gammaC": 39, "z": 78, "triad": [5, 20, 53], "cpu": 0.16323366399999983, "zplain": 78, "triad_plain": [5, 20, 53], "cpu_plain": 0.019982235000000514, "pairs_total": 2500, "pairs_generated": 664, "pairs_pruned": 35, "pairs_margin": 2, "pairs_evaluated": 627, "probes_main": 650, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75627512, "Q": 246, "sizes": [50, 50, 50], "gammaC": 35, "z": 100, "triad": [21, 66, 13], "cpu": 0.2489074940000009, "zplain": 100, "triad_plain": [21, 66, 13], "cpu_plain": 0.028069840000000568, "pairs_total": 2500, "pairs_generated": 1083, "pairs_pruned": 47, "pairs_margin": 17, "pairs_evaluated": 1019, "probes_main": 1037, "inner_breaks": 47, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75732241, "Q": 321, "sizes": [50, 50, 50], "gammaC": 41, "z": 98, "triad": [2, 90, 6], "cpu": 0.2543664379999999, "zplain": 96, "triad_plain": [0, 90, 6], "cpu_plain": 0.03007907799999998, "pairs_total": 2500, "pairs_generated": 825, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 785, "probes_main": 807, "inner_breaks": 40, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75836970, "Q": 275, "sizes": [50, 50, 50], "gammaC": 41, "z": 84, "triad": [6, 65, 13], "cpu": 0.20370737700000063, "zplain": 84, "triad_plain": [6, 65, 13], "cpu_plain": 0.024593155999999894, "pairs_total": 2500, "pairs_generated": 742, "pairs_pruned": 31, "pairs_margin": 5, "pairs_evaluated": 706, "probes_main": 719, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75941699, "Q": 288, "sizes": [50, 50, 50], "gammaC": 38, "z": 80, "triad": [62, 2, 16], "cpu": 0.22686706300000026, "zplain": 78, "triad_plain": [62, 0, 16], "cpu_plain": 0.02470819599999885, "pairs_total": 2500, "pairs_generated": 857, "pairs_pruned": 36, "pairs_margin": 7, "pairs_evaluated": 814, "probes_main": 822, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76046428, "Q": 251, "sizes": [50, 50, 50], "gammaC": 43, "z": 75, "triad": [32, 34, 9], "cpu": 0.24335403799999966, "zplain": 75, "triad_plain": [32, 34, 9], "cpu_plain": 0.02479241500000029, "pairs_total": 2500, "pairs_generated": 858, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 822, "probes_main": 844, "inner_breaks": 36, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 10, "n": 15, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76151157, "Q": 278, "sizes": [50, 50, 50], "gammaC": 40, "z": 75, "triad": [4, 7, 64], "cpu": 0.15617323000000027, "zplain": 75, "triad_plain": [4, 7, 64], "cpu_plain": 0.02177713699999906, "pairs_total": 2500, "pairs_generated": 606, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 574, "probes_main": 584, "inner_breaks": 32, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72024361, "Q": 669, "sizes": [133, 133, 134], "gammaC": 25, "z": 15, "triad": [1, 9, 5], "cpu": 0.536817353, "zplain": 14, "triad_plain": [0, 9, 5], "cpu_plain": 0.014348423000000055, "pairs_total": 17689, "pairs_generated": 1607, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 1549, "probes_main": 1561, "inner_breaks": 58, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72129090, "Q": 525, "sizes": [133, 133, 134], "gammaC": 25, "z": 14, "triad": [5, 1, 8], "cpu": 0.9450313459999999, "zplain": 13, "triad_plain": [5, 0, 8], "cpu_plain": 0.014622177000000125, "pairs_total": 17689, "pairs_generated": 3110, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 3045, "probes_main": 3053, "inner_breaks": 65, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72233819, "Q": 647, "sizes": [133, 133, 134], "gammaC": 25, "z": 15, "triad": [1, 1, 13], "cpu": 0.92343782, "zplain": 14, "triad_plain": [1, 0, 13], "cpu_plain": 0.014579801000000003, "pairs_total": 17689, "pairs_generated": 2908, "pairs_pruned": 81, "pairs_margin": 21, "pairs_evaluated": 2806, "probes_main": 2810, "inner_breaks": 81, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72338548, "Q": 567, "sizes": [133, 133, 134], "gammaC": 25, "z": 19, "triad": [1, 10, 8], "cpu": 1.422217523, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.01879494999999931, "pairs_total": 17689, "pairs_generated": 4257, "pairs_pruned": 87, "pairs_margin": 0, "pairs_evaluated": 4170, "probes_main": 4183, "inner_breaks": 87, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72443277, "Q": 584, "sizes": [133, 133, 134], "gammaC": 25, "z": 13, "triad": [8, 1, 4], "cpu": 0.5688643800000008, "zplain": 13, "triad_plain": [8, 1, 4], "cpu_plain": 0.011716877999999653, "pairs_total": 17689, "pairs_generated": 1906, "pairs_pruned": 59, "pairs_margin": 4, "pairs_evaluated": 1843, "probes_main": 1853, "inner_breaks": 59, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72548006, "Q": 568, "sizes": [133, 133, 134], "gammaC": 25, "z": 20, "triad": [9, 9, 2], "cpu": 1.0496700250000002, "zplain": 19, "triad_plain": [9, 10, 0], "cpu_plain": 0.01504012700000068, "pairs_total": 17689, "pairs_generated": 3522, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3441, "probes_main": 3448, "inner_breaks": 81, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72652735, "Q": 644, "sizes": [133, 133, 134], "gammaC": 25, "z": 17, "triad": [7, 7, 3], "cpu": 1.054199628, "zplain": 16, "triad_plain": [13, 0, 3], "cpu_plain": 0.0158565890000002, "pairs_total": 17689, "pairs_generated": 3829, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3749, "probes_main": 3761, "inner_breaks": 80, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72757464, "Q": 643, "sizes": [133, 133, 134], "gammaC": 25, "z": 20, "triad": [12, 7, 1], "cpu": 1.8175130470000012, "zplain": 19, "triad_plain": [12, 7, 0], "cpu_plain": 0.01800088899999963, "pairs_total": 17689, "pairs_generated": 5467, "pairs_pruned": 92, "pairs_margin": 25, "pairs_evaluated": 5350, "probes_main": 5359, "inner_breaks": 92, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72862193, "Q": 607, "sizes": [133, 133, 134], "gammaC": 25, "z": 12, "triad": [2, 8, 2], "cpu": 0.4317681929999999, "zplain": 11, "triad_plain": [2, 9, 0], "cpu_plain": 0.010188660000000738, "pairs_total": 17689, "pairs_generated": 1551, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1507, "probes_main": 1523, "inner_breaks": 44, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72966922, "Q": 643, "sizes": [133, 133, 134], "gammaC": 25, "z": 18, "triad": [11, 1, 6], "cpu": 1.2950552020000003, "zplain": 18, "triad_plain": [11, 1, 6], "cpu_plain": 0.01826491699999977, "pairs_total": 17689, "pairs_generated": 4312, "pairs_pruned": 85, "pairs_margin": 8, "pairs_evaluated": 4219, "probes_main": 4237, "inner_breaks": 85, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73071651, "Q": 622, "sizes": [133, 133, 134], "gammaC": 25, "z": 12, "triad": [1, 7, 4], "cpu": 0.47677854500000016, "zplain": 12, "triad_plain": [1, 7, 4], "cpu_plain": 0.0105954619999995, "pairs_total": 17689, "pairs_generated": 1490, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1443, "probes_main": 1452, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73176380, "Q": 614, "sizes": [133, 133, 134], "gammaC": 25, "z": 20, "triad": [10, 1, 9], "cpu": 2.219581249999999, "zplain": 20, "triad_plain": [10, 1, 9], "cpu_plain": 0.015307672000000494, "pairs_total": 17689, "pairs_generated": 6862, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 6771, "probes_main": 6785, "inner_breaks": 91, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73281109, "Q": 514, "sizes": [133, 133, 134], "gammaC": 24, "z": 20, "triad": [1, 4, 15], "cpu": 1.040346340000001, "zplain": 19, "triad_plain": [0, 4, 15], "cpu_plain": 0.01705198799999863, "pairs_total": 17689, "pairs_generated": 3464, "pairs_pruned": 82, "pairs_margin": 2, "pairs_evaluated": 3380, "probes_main": 3389, "inner_breaks": 82, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73385838, "Q": 648, "sizes": [133, 133, 134], "gammaC": 25, "z": 16, "triad": [5, 3, 8], "cpu": 0.910447468000001, "zplain": 16, "triad_plain": [5, 3, 8], "cpu_plain": 0.010997992000000067, "pairs_total": 17689, "pairs_generated": 3471, "pairs_pruned": 73, "pairs_margin": 9, "pairs_evaluated": 3389, "probes_main": 3401, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73490567, "Q": 631, "sizes": [133, 133, 134], "gammaC": 25, "z": 16, "triad": [1, 10, 5], "cpu": 0.8916629109999992, "zplain": 16, "triad_plain": [1, 10, 5], "cpu_plain": 0.015512376000000216, "pairs_total": 17689, "pairs_generated": 3072, "pairs_pruned": 75, "pairs_margin": 0, "pairs_evaluated": 2997, "probes_main": 3005, "inner_breaks": 75, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73595296, "Q": 623, "sizes": [133, 133, 134], "gammaC": 25, "z": 17, "triad": [7, 1, 9], "cpu": 0.8364387380000018, "zplain": 16, "triad_plain": [9, 0, 7], "cpu_plain": 0.015401655000001568, "pairs_total": 17689, "pairs_generated": 2770, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 2697, "probes_main": 2704, "inner_breaks": 73, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73700025, "Q": 587, "sizes": [133, 133, 134], "gammaC": 25, "z": 14, "triad": [1, 4, 9], "cpu": 0.8178428990000022, "zplain": 14, "triad_plain": [1, 4, 9], "cpu_plain": 0.011730479999997101, "pairs_total": 17689, "pairs_generated": 2434, "pairs_pruned": 60, "pairs_margin": 12, "pairs_evaluated": 2362, "probes_main": 2375, "inner_breaks": 60, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73804754, "Q": 560, "sizes": [133, 133, 134], "gammaC": 25, "z": 17, "triad": [5, 1, 11], "cpu": 0.8272927269999997, "zplain": 16, "triad_plain": [5, 0, 11], "cpu_plain": 0.013536373000000879, "pairs_total": 17689, "pairs_generated": 2985, "pairs_pruned": 73, "pairs_margin": 1, "pairs_evaluated": 2911, "probes_main": 2922, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73909483, "Q": 483, "sizes": [133, 133, 134], "gammaC": 25, "z": 18, "triad": [6, 5, 7], "cpu": 1.0946759259999972, "zplain": 18, "triad_plain": [6, 5, 7], "cpu_plain": 0.026189837000000438, "pairs_total": 17689, "pairs_generated": 3478, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3399, "probes_main": 3413, "inner_breaks": 79, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74014212, "Q": 610, "sizes": [133, 133, 134], "gammaC": 25, "z": 19, "triad": [1, 17, 1], "cpu": 1.0833362479999984, "zplain": 18, "triad_plain": [1, 17, 0], "cpu_plain": 0.017010487000000296, "pairs_total": 17689, "pairs_generated": 3612, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 3529, "probes_main": 3543, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74118941, "Q": 560, "sizes": [133, 133, 134], "gammaC": 25, "z": 17, "triad": [1, 5, 11], "cpu": 0.8307888329999997, "zplain": 17, "triad_plain": [1, 5, 11], "cpu_plain": 0.014718207999997901, "pairs_total": 17689, "pairs_generated": 2862, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 2784, "probes_main": 2793, "inner_breaks": 78, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74223670, "Q": 574, "sizes": [133, 133, 134], "gammaC": 25, "z": 15, "triad": [2, 1, 12], "cpu": 0.7491153690000019, "zplain": 14, "triad_plain": [2, 0, 12], "cpu_plain": 0.010772342999999296, "pairs_total": 17689, "pairs_generated": 2716, "pairs_pruned": 69, "pairs_margin": 10, "pairs_evaluated": 2637, "probes_main": 2649, "inner_breaks": 69, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74328399, "Q": 616, "sizes": [133, 133, 134], "gammaC": 25, "z": 16, "triad": [3, 10, 3], "cpu": 0.722178256000003, "zplain": 16, "triad_plain": [3, 10, 3], "cpu_plain": 0.013806673000001268, "pairs_total": 17689, "pairs_generated": 2495, "pairs_pruned": 69, "pairs_margin": 2, "pairs_evaluated": 2424, "probes_main": 2439, "inner_breaks": 69, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74433128, "Q": 691, "sizes": [133, 133, 134], "gammaC": 25, "z": 13, "triad": [1, 7, 5], "cpu": 0.4826535360000008, "zplain": 11, "triad_plain": [0, 11, 0], "cpu_plain": 0.012278219999998896, "pairs_total": 17689, "pairs_generated": 1597, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1547, "probes_main": 1565, "inner_breaks": 50, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74537857, "Q": 585, "sizes": [133, 133, 134], "gammaC": 25, "z": 18, "triad": [3, 7, 8], "cpu": 1.0427589019999992, "zplain": 18, "triad_plain": [3, 7, 8], "cpu_plain": 0.016769982999999655, "pairs_total": 17689, "pairs_generated": 3406, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3330, "probes_main": 3341, "inner_breaks": 76, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74642586, "Q": 525, "sizes": [133, 133, 134], "gammaC": 25, "z": 14, "triad": [12, 1, 1], "cpu": 1.1396784370000006, "zplain": 13, "triad_plain": [12, 0, 1], "cpu_plain": 0.011724626999999543, "pairs_total": 17689, "pairs_generated": 3443, "pairs_pruned": 65, "pairs_margin": 3, "pairs_evaluated": 3375, "probes_main": 3383, "inner_breaks": 65, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74747315, "Q": 680, "sizes": [133, 133, 134], "gammaC": 25, "z": 20, "triad": [2, 4, 14], "cpu": 2.108560913999998, "zplain": 20, "triad_plain": [2, 4, 14], "cpu_plain": 0.01894294299999899, "pairs_total": 17689, "pairs_generated": 5752, "pairs_pruned": 104, "pairs_margin": 19, "pairs_evaluated": 5629, "probes_main": 5641, "inner_breaks": 104, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74852044, "Q": 548, "sizes": [133, 133, 134], "gammaC": 25, "z": 18, "triad": [10, 6, 2], "cpu": 1.2649340369999997, "zplain": 18, "triad_plain": [10, 6, 2], "cpu_plain": 0.013341930999999363, "pairs_total": 17689, "pairs_generated": 4087, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 4010, "probes_main": 4024, "inner_breaks": 77, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74956773, "Q": 614, "sizes": [133, 133, 134], "gammaC": 25, "z": 18, "triad": [7, 10, 1], "cpu": 1.3515454120000001, "zplain": 17, "triad_plain": [7, 10, 0], "cpu_plain": 0.014933452000001068, "pairs_total": 17689, "pairs_generated": 5019, "pairs_pruned": 91, "pairs_margin": 8, "pairs_evaluated": 4920, "probes_main": 4934, "inner_breaks": 91, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75061502, "Q": 679, "sizes": [133, 133, 134], "gammaC": 25, "z": 13, "triad": [8, 1, 4], "cpu": 0.8888149309999989, "zplain": 12, "triad_plain": [8, 0, 4], "cpu_plain": 0.013176853000000932, "pairs_total": 17689, "pairs_generated": 3085, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 3024, "probes_main": 3040, "inner_breaks": 61, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75166231, "Q": 727, "sizes": [133, 133, 134], "gammaC": 25, "z": 13, "triad": [7, 5, 1], "cpu": 0.8235433339999965, "zplain": 13, "triad_plain": [7, 5, 1], "cpu_plain": 0.01068242599999536, "pairs_total": 17689, "pairs_generated": 2430, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 2381, "probes_main": 2394, "inner_breaks": 49, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75270960, "Q": 561, "sizes": [133, 133, 134], "gammaC": 25, "z": 17, "triad": [1, 1, 15], "cpu": 0.863876587, "zplain": 16, "triad_plain": [0, 1, 15], "cpu_plain": 0.013970790000001898, "pairs_total": 17689, "pairs_generated": 2853, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 2774, "probes_main": 2779, "inner_breaks": 79, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75375689, "Q": 569, "sizes": [133, 133, 134], "gammaC": 25, "z": 13, "triad": [4, 5, 4], "cpu": 0.5773812859999978, "zplain": 13, "triad_plain": [4, 5, 4], "cpu_plain": 0.011190752000004522, "pairs_total": 17689, "pairs_generated": 2105, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 2051, "probes_main": 2062, "inner_breaks": 54, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75480418, "Q": 598, "sizes": [133, 133, 134], "gammaC": 25, "z": 15, "triad": [10, 1, 4], "cpu": 1.480763263, "zplain": 14, "triad_plain": [10, 0, 4], "cpu_plain": 0.011040660999995566, "pairs_total": 17689, "pairs_generated": 4625, "pairs_pruned": 70, "pairs_margin": 0, "pairs_evaluated": 4555, "probes_main": 4565, "inner_breaks": 70, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75585147, "Q": 569, "sizes": [133, 133, 134], "gammaC": 25, "z": 18, "triad": [3, 13, 2], "cpu": 0.9033547370000008, "zplain": 18, "triad_plain": [3, 13, 2], "cpu_plain": 0.01583522199999976, "pairs_total": 17689, "pairs_generated": 2977, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 2900, "probes_main": 2914, "inner_breaks": 77, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75689876, "Q": 591, "sizes": [133, 133, 134], "gammaC": 25, "z": 15, "triad": [9, 1, 5], "cpu": 0.8201969980000001, "zplain": 15, "triad_plain": [9, 1, 5], "cpu_plain": 0.013341662999998505, "pairs_total": 17689, "pairs_generated": 2700, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2642, "probes_main": 2656, "inner_breaks": 58, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75794605, "Q": 585, "sizes": [133, 133, 134], "gammaC": 24, "z": 17, "triad": [15, 1, 1], "cpu": 1.125050078000001, "zplain": 17, "triad_plain": [15, 1, 1], "cpu_plain": 0.0152331270000019, "pairs_total": 17689, "pairs_generated": 3519, "pairs_pruned": 71, "pairs_margin": 6, "pairs_evaluated": 3442, "probes_main": 3452, "inner_breaks": 71, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75899334, "Q": 616, "sizes": [133, 133, 134], "gammaC": 25, "z": 17, "triad": [1, 11, 5], "cpu": 0.7334344499999972, "zplain": 17, "triad_plain": [1, 11, 5], "cpu_plain": 0.014767993999996065, "pairs_total": 17689, "pairs_generated": 2619, "pairs_pruned": 80, "pairs_margin": 2, "pairs_evaluated": 2537, "probes_main": 2548, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76004063, "Q": 627, "sizes": [133, 133, 134], "gammaC": 25, "z": 15, "triad": [1, 3, 11], "cpu": 0.9383993100000012, "zplain": 15, "triad_plain": [1, 3, 11], "cpu_plain": 0.010775897000002033, "pairs_total": 17689, "pairs_generated": 3090, "pairs_pruned": 71, "pairs_margin": 12, "pairs_evaluated": 3007, "probes_main": 3016, "inner_breaks": 71, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76108792, "Q": 566, "sizes": [133, 133, 134], "gammaC": 24, "z": 18, "triad": [7, 5, 6], "cpu": 0.8346187809999961, "zplain": 18, "triad_plain": [7, 5, 6], "cpu_plain": 0.013214488000002689, "pairs_total": 17689, "pairs_generated": 3352, "pairs_pruned": 82, "pairs_margin": 1, "pairs_evaluated": 3269, "probes_main": 3282, "inner_breaks": 82, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76213521, "Q": 644, "sizes": [133, 133, 134], "gammaC": 25, "z": 16, "triad": [1, 1, 14], "cpu": 0.6558967010000032, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.011714680999993732, "pairs_total": 17689, "pairs_generated": 2624, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2557, "probes_main": 2562, "inner_breaks": 67, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76318250, "Q": 596, "sizes": [133, 133, 134], "gammaC": 25, "z": 16, "triad": [7, 8, 1], "cpu": 0.9733701740000029, "zplain": 15, "triad_plain": [9, 6, 0], "cpu_plain": 0.01599641700000376, "pairs_total": 17689, "pairs_generated": 3520, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 3447, "probes_main": 3455, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76422979, "Q": 643, "sizes": [133, 133, 134], "gammaC": 25, "z": 18, "triad": [4, 7, 7], "cpu": 1.063468878000002, "zplain": 18, "triad_plain": [4, 7, 7], "cpu_plain": 0.016814964999994686, "pairs_total": 17689, "pairs_generated": 3240, "pairs_pruned": 76, "pairs_margin": 5, "pairs_evaluated": 3159, "probes_main": 3171, "inner_breaks": 76, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76527708, "Q": 502, "sizes": [133, 133, 134], "gammaC": 25, "z": 19, "triad": [5, 6, 8], "cpu": 1.5653128200000026, "zplain": 19, "triad_plain": [5, 6, 8], "cpu_plain": 0.014185817999994299, "pairs_total": 17689, "pairs_generated": 4787, "pairs_pruned": 83, "pairs_margin": 9, "pairs_evaluated": 4695, "probes_main": 4704, "inner_breaks": 83, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76632437, "Q": 641, "sizes": [133, 133, 134], "gammaC": 25, "z": 20, "triad": [1, 18, 1], "cpu": 1.3552375470000015, "zplain": 20, "triad_plain": [1, 18, 1], "cpu_plain": 0.01527320799999643, "pairs_total": 17689, "pairs_generated": 4461, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 4373, "probes_main": 4386, "inner_breaks": 88, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76737166, "Q": 654, "sizes": [133, 133, 134], "gammaC": 25, "z": 15, "triad": [3, 3, 9], "cpu": 0.8415014259999936, "zplain": 15, "triad_plain": [3, 3, 9], "cpu_plain": 0.021019068999997614, "pairs_total": 17689, "pairs_generated": 2685, "pairs_pruned": 63, "pairs_margin": 1, "pairs_evaluated": 2621, "probes_main": 2629, "inner_breaks": 63, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76841895, "Q": 587, "sizes": [133, 133, 134], "gammaC": 24, "z": 19, "triad": [17, 1, 1], "cpu": 1.2213891040000036, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.015178025000004425, "pairs_total": 17689, "pairs_generated": 3978, "pairs_pruned": 85, "pairs_margin": 26, "pairs_evaluated": 3867, "probes_main": 3873, "inner_breaks": 85, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76946624, "Q": 639, "sizes": [133, 133, 134], "gammaC": 24, "z": 13, "triad": [2, 1, 10], "cpu": 0.5286918600000021, "zplain": 13, "triad_plain": [2, 1, 10], "cpu_plain": 0.009664925000002711, "pairs_total": 17689, "pairs_generated": 1936, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 1873, "probes_main": 1888, "inner_breaks": 63, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77051353, "Q": 673, "sizes": [133, 133, 134], "gammaC": 25, "z": 19, "triad": [2, 16, 1], "cpu": 1.1465231570000043, "zplain": 18, "triad_plain": [2, 16, 0], "cpu_plain": 0.017098337000000186, "pairs_total": 17689, "pairs_generated": 3682, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3600, "probes_main": 3608, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77156082, "Q": 633, "sizes": [133, 133, 134], "gammaC": 25, "z": 14, "triad": [4, 9, 1], "cpu": 0.7000846449999969, "zplain": 14, "triad_plain": [4, 9, 1], "cpu_plain": 0.012382051999999533, "pairs_total": 17689, "pairs_generated": 2371, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 2316, "probes_main": 2330, "inner_breaks": 55, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72024376, "Q": 623, "sizes": [133, 133, 134], "gammaC": 39, "z": 21, "triad": [5, 15, 1], "cpu": 0.5454646510000001, "zplain": 21, "triad_plain": [5, 15, 1], "cpu_plain": 0.013765157000000028, "pairs_total": 17689, "pairs_generated": 2141, "pairs_pruned": 51, "pairs_margin": 5, "pairs_evaluated": 2085, "probes_main": 2099, "inner_breaks": 51, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72129105, "Q": 608, "sizes": [133, 133, 134], "gammaC": 39, "z": 30, "triad": [1, 26, 3], "cpu": 0.979433838, "zplain": 29, "triad_plain": [0, 26, 3], "cpu_plain": 0.021349225000000027, "pairs_total": 17689, "pairs_generated": 3888, "pairs_pruned": 82, "pairs_margin": 12, "pairs_evaluated": 3794, "probes_main": 3808, "inner_breaks": 82, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72233834, "Q": 579, "sizes": [133, 133, 134], "gammaC": 39, "z": 20, "triad": [6, 12, 2], "cpu": 0.500552949, "zplain": 20, "triad_plain": [6, 12, 2], "cpu_plain": 0.012443092000000266, "pairs_total": 17689, "pairs_generated": 2180, "pairs_pruned": 58, "pairs_margin": 4, "pairs_evaluated": 2118, "probes_main": 2142, "inner_breaks": 58, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72338563, "Q": 502, "sizes": [133, 133, 134], "gammaC": 39, "z": 19, "triad": [14, 1, 4], "cpu": 0.7191782880000002, "zplain": 19, "triad_plain": [14, 1, 4], "cpu_plain": 0.012009632999999909, "pairs_total": 17689, "pairs_generated": 2939, "pairs_pruned": 56, "pairs_margin": 6, "pairs_evaluated": 2877, "probes_main": 2907, "inner_breaks": 56, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72443292, "Q": 583, "sizes": [133, 133, 134], "gammaC": 40, "z": 27, "triad": [1, 3, 23], "cpu": 1.0059277640000004, "zplain": 26, "triad_plain": [0, 3, 23], "cpu_plain": 0.02657286400000025, "pairs_total": 17689, "pairs_generated": 3581, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 3493, "probes_main": 3503, "inner_breaks": 88, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72548021, "Q": 658, "sizes": [133, 133, 134], "gammaC": 39, "z": 24, "triad": [2, 12, 10], "cpu": 0.948880022, "zplain": 24, "triad_plain": [2, 12, 10], "cpu_plain": 0.022264269999999975, "pairs_total": 17689, "pairs_generated": 2979, "pairs_pruned": 67, "pairs_margin": 4, "pairs_evaluated": 2908, "probes_main": 2941, "inner_breaks": 67, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72652750, "Q": 583, "sizes": [133, 133, 134], "gammaC": 39, "z": 27, "triad": [1, 1, 25], "cpu": 1.1469352809999993, "zplain": 26, "triad_plain": [0, 1, 25], "cpu_plain": 0.029523632000000077, "pairs_total": 17689, "pairs_generated": 3631, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3552, "probes_main": 3557, "inner_breaks": 79, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72757479, "Q": 578, "sizes": [133, 133, 134], "gammaC": 37, "z": 28, "triad": [6, 6, 16], "cpu": 1.0774963489999996, "zplain": 28, "triad_plain": [6, 6, 16], "cpu_plain": 0.020097780000000398, "pairs_total": 17689, "pairs_generated": 3898, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 3815, "probes_main": 3834, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72862208, "Q": 467, "sizes": [133, 133, 134], "gammaC": 40, "z": 22, "triad": [1, 3, 18], "cpu": 0.6282149869999998, "zplain": 21, "triad_plain": [0, 3, 18], "cpu_plain": 0.021306701000000317, "pairs_total": 17689, "pairs_generated": 2251, "pairs_pruned": 63, "pairs_margin": 10, "pairs_evaluated": 2178, "probes_main": 2198, "inner_breaks": 63, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72966937, "Q": 606, "sizes": [133, 133, 134], "gammaC": 37, "z": 20, "triad": [1, 15, 4], "cpu": 0.49789831000000007, "zplain": 19, "triad_plain": [0, 15, 4], "cpu_plain": 0.014076589000000084, "pairs_total": 17689, "pairs_generated": 1846, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 1789, "probes_main": 1805, "inner_breaks": 57, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73071666, "Q": 656, "sizes": [133, 133, 134], "gammaC": 39, "z": 33, "triad": [11, 2, 20], "cpu": 1.7916500509999995, "zplain": 33, "triad_plain": [11, 2, 20], "cpu_plain": 0.02965152400000015, "pairs_total": 17689, "pairs_generated": 5763, "pairs_pruned": 97, "pairs_margin": 10, "pairs_evaluated": 5656, "probes_main": 5678, "inner_breaks": 97, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73176395, "Q": 568, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [1, 1, 21], "cpu": 0.7107334339999998, "zplain": 22, "triad_plain": [1, 0, 21], "cpu_plain": 0.018192300000000827, "pairs_total": 17689, "pairs_generated": 2508, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2437, "probes_main": 2443, "inner_breaks": 71, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73281124, "Q": 605, "sizes": [133, 133, 134], "gammaC": 39, "z": 24, "triad": [1, 1, 22], "cpu": 0.7121645430000001, "zplain": 24, "triad_plain": [1, 1, 22], "cpu_plain": 0.020684337000000497, "pairs_total": 17689, "pairs_generated": 2587, "pairs_pruned": 84, "pairs_margin": 12, "pairs_evaluated": 2491, "probes_main": 2497, "inner_breaks": 84, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73385853, "Q": 643, "sizes": [133, 133, 134], "gammaC": 40, "z": 24, "triad": [7, 15, 2], "cpu": 0.9413515770000007, "zplain": 24, "triad_plain": [7, 15, 2], "cpu_plain": 0.018223851000000124, "pairs_total": 17689, "pairs_generated": 3017, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 2945, "probes_main": 2963, "inner_breaks": 72, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73490582, "Q": 668, "sizes": [133, 133, 134], "gammaC": 37, "z": 28, "triad": [1, 9, 18], "cpu": 1.0870321810000014, "zplain": 27, "triad_plain": [0, 9, 18], "cpu_plain": 0.02580172700000105, "pairs_total": 17689, "pairs_generated": 3535, "pairs_pruned": 75, "pairs_margin": 3, "pairs_evaluated": 3457, "probes_main": 3473, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73595311, "Q": 641, "sizes": [133, 133, 134], "gammaC": 38, "z": 29, "triad": [2, 12, 15], "cpu": 1.414156234, "zplain": 29, "triad_plain": [2, 12, 15], "cpu_plain": 0.02526993599999905, "pairs_total": 17689, "pairs_generated": 4946, "pairs_pruned": 98, "pairs_margin": 21, "pairs_evaluated": 4827, "probes_main": 4843, "inner_breaks": 98, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73700040, "Q": 519, "sizes": [133, 133, 134], "gammaC": 40, "z": 31, "triad": [29, 1, 1], "cpu": 1.1401293249999984, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.023035051000000806, "pairs_total": 17689, "pairs_generated": 4202, "pairs_pruned": 87, "pairs_margin": 8, "pairs_evaluated": 4107, "probes_main": 4117, "inner_breaks": 87, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73804769, "Q": 617, "sizes": [133, 133, 134], "gammaC": 39, "z": 29, "triad": [7, 1, 21], "cpu": 0.9352617639999998, "zplain": 28, "triad_plain": [7, 0, 21], "cpu_plain": 0.02517557699999884, "pairs_total": 17689, "pairs_generated": 3345, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3263, "probes_main": 3272, "inner_breaks": 82, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73909498, "Q": 553, "sizes": [133, 133, 134], "gammaC": 39, "z": 28, "triad": [8, 13, 7], "cpu": 0.903210499, "zplain": 28, "triad_plain": [8, 13, 7], "cpu_plain": 0.02429252599999998, "pairs_total": 17689, "pairs_generated": 3401, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 3332, "probes_main": 3353, "inner_breaks": 69, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74014227, "Q": 604, "sizes": [133, 133, 134], "gammaC": 40, "z": 28, "triad": [15, 7, 6], "cpu": 1.0158583089999986, "zplain": 28, "triad_plain": [15, 7, 6], "cpu_plain": 0.023075358999999906, "pairs_total": 17689, "pairs_generated": 3819, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 3734, "probes_main": 3757, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74118956, "Q": 675, "sizes": [133, 133, 134], "gammaC": 39, "z": 29, "triad": [1, 4, 24], "cpu": 1.2808803589999975, "zplain": 28, "triad_plain": [0, 4, 24], "cpu_plain": 0.026449979999998874, "pairs_total": 17689, "pairs_generated": 3941, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3862, "probes_main": 3871, "inner_breaks": 79, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74223685, "Q": 519, "sizes": [133, 133, 134], "gammaC": 38, "z": 29, "triad": [16, 10, 3], "cpu": 1.0391804180000008, "zplain": 29, "triad_plain": [16, 10, 3], "cpu_plain": 0.022991542999999837, "pairs_total": 17689, "pairs_generated": 3331, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 3243, "probes_main": 3255, "inner_breaks": 88, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74328414, "Q": 643, "sizes": [133, 133, 134], "gammaC": 40, "z": 28, "triad": [7, 1, 20], "cpu": 1.346884960999997, "zplain": 27, "triad_plain": [7, 0, 20], "cpu_plain": 0.02527315800000096, "pairs_total": 17689, "pairs_generated": 4422, "pairs_pruned": 86, "pairs_margin": 6, "pairs_evaluated": 4330, "probes_main": 4353, "inner_breaks": 86, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74433143, "Q": 659, "sizes": [133, 133, 134], "gammaC": 38, "z": 27, "triad": [14, 1, 12], "cpu": 1.3072224890000008, "zplain": 26, "triad_plain": [15, 0, 11], "cpu_plain": 0.0253745710000004, "pairs_total": 17689, "pairs_generated": 4219, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 4137, "probes_main": 4165, "inner_breaks": 82, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74537872, "Q": 576, "sizes": [133, 133, 134], "gammaC": 39, "z": 32, "triad": [3, 12, 17], "cpu": 1.4106557830000028, "zplain": 32, "triad_plain": [3, 12, 17], "cpu_plain": 0.02336077400000036, "pairs_total": 17689, "pairs_generated": 4870, "pairs_pruned": 92, "pairs_margin": 33, "pairs_evaluated": 4745, "probes_main": 4761, "inner_breaks": 92, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74642601, "Q": 511, "sizes": [133, 133, 134], "gammaC": 38, "z": 22, "triad": [9, 1, 12], "cpu": 0.7404812009999979, "zplain": 22, "triad_plain": [9, 1, 12], "cpu_plain": 0.01910393300000024, "pairs_total": 17689, "pairs_generated": 2548, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2480, "probes_main": 2506, "inner_breaks": 68, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74747330, "Q": 614, "sizes": [133, 133, 134], "gammaC": 39, "z": 21, "triad": [12, 2, 7], "cpu": 0.7850273019999996, "zplain": 21, "triad_plain": [12, 2, 7], "cpu_plain": 0.019783016000001652, "pairs_total": 17689, "pairs_generated": 2446, "pairs_pruned": 61, "pairs_margin": 6, "pairs_evaluated": 2379, "probes_main": 2390, "inner_breaks": 61, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74852059, "Q": 621, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [1, 17, 4], "cpu": 0.8635595429999974, "zplain": 22, "triad_plain": [1, 17, 4], "cpu_plain": 0.01518313899999768, "pairs_total": 17689, "pairs_generated": 2537, "pairs_pruned": 69, "pairs_margin": 6, "pairs_evaluated": 2462, "probes_main": 2482, "inner_breaks": 69, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74956788, "Q": 600, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [1, 19, 3], "cpu": 0.6789184129999981, "zplain": 22, "triad_plain": [0, 19, 3], "cpu_plain": 0.020680487999999997, "pairs_total": 17689, "pairs_generated": 2507, "pairs_pruned": 70, "pairs_margin": 6, "pairs_evaluated": 2431, "probes_main": 2442, "inner_breaks": 70, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75061517, "Q": 576, "sizes": [133, 133, 134], "gammaC": 37, "z": 27, "triad": [13, 2, 12], "cpu": 1.1466766990000004, "zplain": 27, "triad_plain": [13, 2, 12], "cpu_plain": 0.025523917000001006, "pairs_total": 17689, "pairs_generated": 3583, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 3505, "probes_main": 3518, "inner_breaks": 78, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75166246, "Q": 517, "sizes": [133, 133, 134], "gammaC": 39, "z": 19, "triad": [11, 6, 2], "cpu": 0.9098142819999993, "zplain": 19, "triad_plain": [11, 6, 2], "cpu_plain": 0.01616813700000108, "pairs_total": 17689, "pairs_generated": 2911, "pairs_pruned": 59, "pairs_margin": 8, "pairs_evaluated": 2844, "probes_main": 2865, "inner_breaks": 59, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75270975, "Q": 568, "sizes": [133, 133, 134], "gammaC": 39, "z": 36, "triad": [1, 4, 31], "cpu": 2.082671624999996, "zplain": 35, "triad_plain": [0, 4, 31], "cpu_plain": 0.034247411999999144, "pairs_total": 17689, "pairs_generated": 6509, "pairs_pruned": 109, "pairs_margin": 58, "pairs_evaluated": 6342, "probes_main": 6352, "inner_breaks": 109, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75375704, "Q": 661, "sizes": [133, 133, 134], "gammaC": 39, "z": 27, "triad": [12, 12, 3], "cpu": 0.8373249119999997, "zplain": 26, "triad_plain": [18, 0, 8], "cpu_plain": 0.023468222000005312, "pairs_total": 17689, "pairs_generated": 2738, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 2662, "probes_main": 2678, "inner_breaks": 76, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75480433, "Q": 630, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [20, 1, 1], "cpu": 1.4056158200000013, "zplain": 21, "triad_plain": [20, 1, 0], "cpu_plain": 0.01979692599999794, "pairs_total": 17689, "pairs_generated": 4103, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 4031, "probes_main": 4047, "inner_breaks": 72, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75585162, "Q": 700, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [5, 15, 3], "cpu": 0.6724016709999958, "zplain": 23, "triad_plain": [5, 15, 3], "cpu_plain": 0.015611776999996607, "pairs_total": 17689, "pairs_generated": 2482, "pairs_pruned": 59, "pairs_margin": 3, "pairs_evaluated": 2420, "probes_main": 2440, "inner_breaks": 59, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75689891, "Q": 616, "sizes": [133, 133, 134], "gammaC": 38, "z": 27, "triad": [18, 6, 3], "cpu": 0.8205647289999973, "zplain": 26, "triad_plain": [24, 0, 2], "cpu_plain": 0.023336831999998253, "pairs_total": 17689, "pairs_generated": 3113, "pairs_pruned": 81, "pairs_margin": 4, "pairs_evaluated": 3028, "probes_main": 3045, "inner_breaks": 81, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75794620, "Q": 535, "sizes": [133, 133, 134], "gammaC": 40, "z": 28, "triad": [10, 17, 1], "cpu": 1.3642383130000013, "zplain": 27, "triad_plain": [10, 17, 0], "cpu_plain": 0.025318489, "pairs_total": 17689, "pairs_generated": 4432, "pairs_pruned": 100, "pairs_margin": 0, "pairs_evaluated": 4332, "probes_main": 4351, "inner_breaks": 100, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75899349, "Q": 608, "sizes": [133, 133, 134], "gammaC": 37, "z": 29, "triad": [1, 1, 27], "cpu": 0.8686656369999994, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.025754190000000676, "pairs_total": 17689, "pairs_generated": 2994, "pairs_pruned": 87, "pairs_margin": 2, "pairs_evaluated": 2905, "probes_main": 2910, "inner_breaks": 87, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76004078, "Q": 568, "sizes": [133, 133, 134], "gammaC": 38, "z": 28, "triad": [12, 15, 1], "cpu": 1.1745067949999992, "zplain": 27, "triad_plain": [12, 15, 0], "cpu_plain": 0.024034901999996805, "pairs_total": 17689, "pairs_generated": 3449, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3373, "probes_main": 3391, "inner_breaks": 76, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76108807, "Q": 540, "sizes": [133, 133, 134], "gammaC": 38, "z": 28, "triad": [21, 6, 1], "cpu": 1.197515272000004, "zplain": 28, "triad_plain": [21, 6, 1], "cpu_plain": 0.024080214999997906, "pairs_total": 17689, "pairs_generated": 3833, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 3748, "probes_main": 3767, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76213536, "Q": 541, "sizes": [133, 133, 134], "gammaC": 38, "z": 29, "triad": [1, 23, 5], "cpu": 1.260955973999998, "zplain": 28, "triad_plain": [0, 23, 5], "cpu_plain": 0.027270479999998543, "pairs_total": 17689, "pairs_generated": 4154, "pairs_pruned": 86, "pairs_margin": 4, "pairs_evaluated": 4064, "probes_main": 4073, "inner_breaks": 86, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76318265, "Q": 603, "sizes": [133, 133, 134], "gammaC": 40, "z": 27, "triad": [24, 2, 1], "cpu": 1.1897772789999976, "zplain": 26, "triad_plain": [24, 2, 0], "cpu_plain": 0.024478188999999873, "pairs_total": 17689, "pairs_generated": 3641, "pairs_pruned": 77, "pairs_margin": 17, "pairs_evaluated": 3547, "probes_main": 3559, "inner_breaks": 77, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76422994, "Q": 527, "sizes": [133, 133, 134], "gammaC": 39, "z": 23, "triad": [6, 1, 16], "cpu": 0.8924260169999982, "zplain": 22, "triad_plain": [6, 0, 16], "cpu_plain": 0.019874008999998694, "pairs_total": 17689, "pairs_generated": 2743, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 2678, "probes_main": 2688, "inner_breaks": 65, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76527723, "Q": 660, "sizes": [133, 133, 134], "gammaC": 38, "z": 18, "triad": [4, 6, 8], "cpu": 0.5549830799999995, "zplain": 18, "triad_plain": [4, 6, 8], "cpu_plain": 0.015795982000000208, "pairs_total": 17689, "pairs_generated": 1743, "pairs_pruned": 48, "pairs_margin": 7, "pairs_evaluated": 1688, "probes_main": 1714, "inner_breaks": 48, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76632452, "Q": 593, "sizes": [133, 133, 134], "gammaC": 40, "z": 25, "triad": [1, 9, 15], "cpu": 0.9889137340000005, "zplain": 24, "triad_plain": [0, 9, 15], "cpu_plain": 0.02298690199999953, "pairs_total": 17689, "pairs_generated": 3162, "pairs_pruned": 72, "pairs_margin": 4, "pairs_evaluated": 3086, "probes_main": 3099, "inner_breaks": 72, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76737181, "Q": 567, "sizes": [133, 133, 134], "gammaC": 39, "z": 26, "triad": [2, 1, 23], "cpu": 1.147586523000001, "zplain": 26, "triad_plain": [2, 1, 23], "cpu_plain": 0.02852389000000244, "pairs_total": 17689, "pairs_generated": 3525, "pairs_pruned": 81, "pairs_margin": 10, "pairs_evaluated": 3434, "probes_main": 3455, "inner_breaks": 81, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76841910, "Q": 589, "sizes": [133, 133, 134], "gammaC": 39, "z": 28, "triad": [1, 2, 25], "cpu": 0.9949761999999964, "zplain": 27, "triad_plain": [0, 2, 25], "cpu_plain": 0.02575216299999994, "pairs_total": 17689, "pairs_generated": 3151, "pairs_pruned": 83, "pairs_margin": 28, "pairs_evaluated": 3040, "probes_main": 3051, "inner_breaks": 83, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76946639, "Q": 654, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [6, 9, 7], "cpu": 0.8962040910000013, "zplain": 22, "triad_plain": [6, 9, 7], "cpu_plain": 0.017374926999998763, "pairs_total": 17689, "pairs_generated": 2716, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 2647, "probes_main": 2663, "inner_breaks": 69, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77051368, "Q": 528, "sizes": [133, 133, 134], "gammaC": 38, "z": 31, "triad": [13, 12, 6], "cpu": 1.5465425470000014, "zplain": 31, "triad_plain": [13, 12, 6], "cpu_plain": 0.02756466299999971, "pairs_total": 17689, "pairs_generated": 4788, "pairs_pruned": 91, "pairs_margin": 23, "pairs_evaluated": 4674, "probes_main": 4690, "inner_breaks": 91, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77156097, "Q": 560, "sizes": [133, 133, 134], "gammaC": 38, "z": 21, "triad": [16, 1, 4], "cpu": 0.856162248000004, "zplain": 20, "triad_plain": [16, 0, 4], "cpu_plain": 0.018255151999994723, "pairs_total": 17689, "pairs_generated": 2670, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2602, "probes_main": 2623, "inner_breaks": 68, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72024406, "Q": 641, "sizes": [133, 133, 134], "gammaC": 57, "z": 33, "triad": [15, 3, 15], "cpu": 0.8078964960000001, "zplain": 33, "triad_plain": [15, 3, 15], "cpu_plain": 0.023525959999999957, "pairs_total": 17689, "pairs_generated": 2742, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 2681, "probes_main": 2700, "inner_breaks": 61, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72129135, "Q": 558, "sizes": [133, 133, 134], "gammaC": 65, "z": 43, "triad": [39, 2, 2], "cpu": 1.360020328, "zplain": 39, "triad_plain": [39, 0, 0], "cpu_plain": 0.0357180210000001, "pairs_total": 17689, "pairs_generated": 4277, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 4203, "probes_main": 4238, "inner_breaks": 74, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72233864, "Q": 669, "sizes": [133, 133, 134], "gammaC": 59, "z": 45, "triad": [32, 1, 12], "cpu": 1.060064659, "zplain": 44, "triad_plain": [32, 0, 12], "cpu_plain": 0.028013415000000208, "pairs_total": 17689, "pairs_generated": 3591, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 3517, "probes_main": 3537, "inner_breaks": 74, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72338593, "Q": 618, "sizes": [133, 133, 134], "gammaC": 58, "z": 50, "triad": [19, 12, 19], "cpu": 1.4753197149999995, "zplain": 50, "triad_plain": [19, 12, 19], "cpu_plain": 0.040764971999999844, "pairs_total": 17689, "pairs_generated": 4387, "pairs_pruned": 86, "pairs_margin": 22, "pairs_evaluated": 4279, "probes_main": 4299, "inner_breaks": 86, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72443322, "Q": 582, "sizes": [133, 133, 134], "gammaC": 60, "z": 46, "triad": [1, 38, 7], "cpu": 0.9721925469999997, "zplain": 45, "triad_plain": [44, 0, 1], "cpu_plain": 0.034981971000000556, "pairs_total": 17689, "pairs_generated": 3378, "pairs_pruned": 76, "pairs_margin": 8, "pairs_evaluated": 3294, "probes_main": 3310, "inner_breaks": 76, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72548051, "Q": 567, "sizes": [133, 133, 134], "gammaC": 60, "z": 35, "triad": [3, 7, 25], "cpu": 0.44786453200000054, "zplain": 35, "triad_plain": [3, 7, 25], "cpu_plain": 0.020306721999999944, "pairs_total": 17689, "pairs_generated": 1782, "pairs_pruned": 60, "pairs_margin": 6, "pairs_evaluated": 1716, "probes_main": 1739, "inner_breaks": 60, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72652780, "Q": 541, "sizes": [133, 133, 134], "gammaC": 61, "z": 43, "triad": [1, 4, 38], "cpu": 0.6197406330000002, "zplain": 39, "triad_plain": [1, 0, 38], "cpu_plain": 0.025067562000000265, "pairs_total": 17689, "pairs_generated": 2475, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 2397, "probes_main": 2403, "inner_breaks": 78, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72757509, "Q": 582, "sizes": [133, 133, 134], "gammaC": 60, "z": 42, "triad": [1, 31, 10], "cpu": 0.8885025710000001, "zplain": 41, "triad_plain": [0, 31, 10], "cpu_plain": 0.029361338999999376, "pairs_total": 17689, "pairs_generated": 2747, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 2673, "probes_main": 2694, "inner_breaks": 74, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72862238, "Q": 646, "sizes": [133, 133, 134], "gammaC": 58, "z": 44, "triad": [2, 35, 7], "cpu": 0.9530906300000002, "zplain": 43, "triad_plain": [8, 0, 35], "cpu_plain": 0.028099500999999805, "pairs_total": 17689, "pairs_generated": 3351, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3270, "probes_main": 3296, "inner_breaks": 81, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72966967, "Q": 505, "sizes": [133, 133, 134], "gammaC": 63, "z": 38, "triad": [24, 2, 12], "cpu": 0.6748968830000006, "zplain": 38, "triad_plain": [24, 2, 12], "cpu_plain": 0.024197264999999746, "pairs_total": 17689, "pairs_generated": 2566, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2499, "probes_main": 2527, "inner_breaks": 67, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73071696, "Q": 625, "sizes": [133, 133, 134], "gammaC": 59, "z": 48, "triad": [23, 21, 4], "cpu": 1.187561046999999, "zplain": 48, "triad_plain": [23, 21, 4], "cpu_plain": 0.05658405700000024, "pairs_total": 17689, "pairs_generated": 4340, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 4256, "probes_main": 4277, "inner_breaks": 84, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73176425, "Q": 570, "sizes": [133, 133, 134], "gammaC": 58, "z": 35, "triad": [16, 1, 18], "cpu": 1.1902207479999998, "zplain": 35, "triad_plain": [16, 1, 18], "cpu_plain": 0.026528632999999857, "pairs_total": 17689, "pairs_generated": 3584, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3513, "probes_main": 3533, "inner_breaks": 71, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73281154, "Q": 639, "sizes": [133, 133, 134], "gammaC": 60, "z": 38, "triad": [22, 9, 7], "cpu": 1.0953715390000003, "zplain": 38, "triad_plain": [22, 9, 7], "cpu_plain": 0.03290444300000139, "pairs_total": 17689, "pairs_generated": 3355, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3284, "probes_main": 3312, "inner_breaks": 71, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73385883, "Q": 540, "sizes": [133, 133, 134], "gammaC": 59, "z": 44, "triad": [42, 1, 1], "cpu": 1.8635660339999998, "zplain": 44, "triad_plain": [42, 1, 1], "cpu_plain": 0.03234342900000087, "pairs_total": 17689, "pairs_generated": 5666, "pairs_pruned": 90, "pairs_margin": 0, "pairs_evaluated": 5576, "probes_main": 5602, "inner_breaks": 90, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73490612, "Q": 699, "sizes": [133, 133, 134], "gammaC": 60, "z": 44, "triad": [11, 1, 32], "cpu": 1.0964832650000016, "zplain": 43, "triad_plain": [11, 0, 32], "cpu_plain": 0.035255196999997906, "pairs_total": 17689, "pairs_generated": 3597, "pairs_pruned": 80, "pairs_margin": 5, "pairs_evaluated": 3512, "probes_main": 3528, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73595341, "Q": 587, "sizes": [133, 133, 134], "gammaC": 63, "z": 59, "triad": [57, 1, 1], "cpu": 1.7485098350000001, "zplain": 57, "triad_plain": [57, 0, 0], "cpu_plain": 0.04566746099999719, "pairs_total": 17689, "pairs_generated": 5452, "pairs_pruned": 97, "pairs_margin": 16, "pairs_evaluated": 5339, "probes_main": 5366, "inner_breaks": 97, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73700070, "Q": 651, "sizes": [133, 133, 134], "gammaC": 63, "z": 48, "triad": [11, 32, 5], "cpu": 1.2312231689999997, "zplain": 48, "triad_plain": [11, 32, 5], "cpu_plain": 0.036754132999998745, "pairs_total": 17689, "pairs_generated": 3843, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 3759, "probes_main": 3773, "inner_breaks": 84, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73804799, "Q": 548, "sizes": [133, 133, 134], "gammaC": 64, "z": 51, "triad": [2, 45, 4], "cpu": 1.098531470000001, "zplain": 49, "triad_plain": [0, 45, 4], "cpu_plain": 0.04090987400000046, "pairs_total": 17689, "pairs_generated": 3516, "pairs_pruned": 84, "pairs_margin": 22, "pairs_evaluated": 3410, "probes_main": 3426, "inner_breaks": 84, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73909528, "Q": 605, "sizes": [133, 133, 134], "gammaC": 60, "z": 43, "triad": [1, 29, 13], "cpu": 0.8648664219999986, "zplain": 42, "triad_plain": [0, 29, 13], "cpu_plain": 0.03469809799999979, "pairs_total": 17689, "pairs_generated": 2698, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 2614, "probes_main": 2629, "inner_breaks": 84, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74014257, "Q": 668, "sizes": [133, 133, 134], "gammaC": 60, "z": 40, "triad": [33, 2, 5], "cpu": 1.299864523, "zplain": 38, "triad_plain": [33, 0, 5], "cpu_plain": 0.03237675700000153, "pairs_total": 17689, "pairs_generated": 3690, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 3626, "probes_main": 3651, "inner_breaks": 64, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74118986, "Q": 618, "sizes": [133, 133, 134], "gammaC": 62, "z": 39, "triad": [2, 21, 16], "cpu": 0.7380576089999984, "zplain": 39, "triad_plain": [2, 21, 16], "cpu_plain": 0.02745887100000033, "pairs_total": 17689, "pairs_generated": 2448, "pairs_pruned": 64, "pairs_margin": 4, "pairs_evaluated": 2380, "probes_main": 2399, "inner_breaks": 64, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74223715, "Q": 508, "sizes": [133, 133, 134], "gammaC": 60, "z": 43, "triad": [1, 38, 4], "cpu": 0.9619173789999991, "zplain": 43, "triad_plain": [1, 38, 4], "cpu_plain": 0.031595048999999875, "pairs_total": 17689, "pairs_generated": 3136, "pairs_pruned": 75, "pairs_margin": 5, "pairs_evaluated": 3056, "probes_main": 3071, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74328444, "Q": 530, "sizes": [133, 133, 134], "gammaC": 59, "z": 33, "triad": [4, 16, 13], "cpu": 0.4737540419999995, "zplain": 33, "triad_plain": [4, 16, 13], "cpu_plain": 0.024515711000002938, "pairs_total": 17689, "pairs_generated": 1795, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 1738, "probes_main": 1781, "inner_breaks": 57, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74433173, "Q": 645, "sizes": [133, 133, 134], "gammaC": 58, "z": 38, "triad": [26, 2, 10], "cpu": 0.8447922939999977, "zplain": 36, "triad_plain": [26, 0, 10], "cpu_plain": 0.029758961000002415, "pairs_total": 17689, "pairs_generated": 2649, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2581, "probes_main": 2605, "inner_breaks": 68, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74537902, "Q": 574, "sizes": [133, 133, 134], "gammaC": 57, "z": 45, "triad": [7, 36, 2], "cpu": 1.204091351999999, "zplain": 44, "triad_plain": [8, 36, 0], "cpu_plain": 0.061189069999997514, "pairs_total": 17689, "pairs_generated": 3754, "pairs_pruned": 80, "pairs_margin": 3, "pairs_evaluated": 3671, "probes_main": 3690, "inner_breaks": 80, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74642631, "Q": 609, "sizes": [133, 133, 134], "gammaC": 65, "z": 41, "triad": [15, 8, 18], "cpu": 0.6062289420000013, "zplain": 40, "triad_plain": [22, 0, 18], "cpu_plain": 0.031821429999997264, "pairs_total": 17689, "pairs_generated": 1962, "pairs_pruned": 70, "pairs_margin": 0, "pairs_evaluated": 1892, "probes_main": 1907, "inner_breaks": 70, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74747360, "Q": 499, "sizes": [133, 133, 134], "gammaC": 59, "z": 57, "triad": [3, 10, 44], "cpu": 1.6545272520000012, "zplain": 55, "triad_plain": [0, 55, 0], "cpu_plain": 0.05897121199999944, "pairs_total": 17689, "pairs_generated": 5098, "pairs_pruned": 102, "pairs_margin": 0, "pairs_evaluated": 4996, "probes_main": 5013, "inner_breaks": 102, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74852089, "Q": 616, "sizes": [133, 133, 134], "gammaC": 60, "z": 58, "triad": [1, 3, 54], "cpu": 1.9793362869999989, "zplain": 57, "triad_plain": [0, 3, 54], "cpu_plain": 0.048829983000000965, "pairs_total": 17689, "pairs_generated": 5861, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 5755, "probes_main": 5767, "inner_breaks": 106, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74956818, "Q": 608, "sizes": [133, 133, 134], "gammaC": 59, "z": 35, "triad": [4, 12, 19], "cpu": 0.5317083329999974, "zplain": 35, "triad_plain": [4, 12, 19], "cpu_plain": 0.02900519999999318, "pairs_total": 17689, "pairs_generated": 1684, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 1629, "probes_main": 1651, "inner_breaks": 55, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75061547, "Q": 627, "sizes": [133, 133, 134], "gammaC": 61, "z": 42, "triad": [1, 36, 5], "cpu": 0.8829282399999983, "zplain": 42, "triad_plain": [1, 36, 5], "cpu_plain": 0.02825712799999991, "pairs_total": 17689, "pairs_generated": 2855, "pairs_pruned": 69, "pairs_margin": 14, "pairs_evaluated": 2772, "probes_main": 2786, "inner_breaks": 69, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75166276, "Q": 615, "sizes": [133, 133, 134], "gammaC": 59, "z": 42, "triad": [30, 1, 11], "cpu": 1.0222516370000037, "zplain": 42, "triad_plain": [30, 1, 11], "cpu_plain": 0.030851824999999167, "pairs_total": 17689, "pairs_generated": 3049, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2978, "probes_main": 3006, "inner_breaks": 71, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75271005, "Q": 668, "sizes": [133, 133, 134], "gammaC": 63, "z": 40, "triad": [2, 6, 32], "cpu": 0.6515930749999939, "zplain": 40, "triad_plain": [2, 6, 32], "cpu_plain": 0.023386277000000177, "pairs_total": 17689, "pairs_generated": 2364, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2297, "probes_main": 2325, "inner_breaks": 67, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75375734, "Q": 500, "sizes": [133, 133, 134], "gammaC": 61, "z": 41, "triad": [11, 7, 23], "cpu": 0.9399470930000007, "zplain": 41, "triad_plain": [11, 7, 23], "cpu_plain": 0.03597573500000095, "pairs_total": 17689, "pairs_generated": 3194, "pairs_pruned": 80, "pairs_margin": 15, "pairs_evaluated": 3099, "probes_main": 3129, "inner_breaks": 80, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75480463, "Q": 608, "sizes": [133, 133, 134], "gammaC": 58, "z": 37, "triad": [2, 1, 34], "cpu": 0.593145714000002, "zplain": 37, "triad_plain": [2, 1, 34], "cpu_plain": 0.027817491999996946, "pairs_total": 17689, "pairs_generated": 1778, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 1716, "probes_main": 1727, "inner_breaks": 62, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75585192, "Q": 541, "sizes": [133, 133, 134], "gammaC": 58, "z": 36, "triad": [2, 33, 1], "cpu": 0.5900495419999956, "zplain": 36, "triad_plain": [2, 33, 1], "cpu_plain": 0.022399611000004427, "pairs_total": 17689, "pairs_generated": 2299, "pairs_pruned": 70, "pairs_margin": 2, "pairs_evaluated": 2227, "probes_main": 2260, "inner_breaks": 70, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75689921, "Q": 545, "sizes": [133, 133, 134], "gammaC": 63, "z": 30, "triad": [17, 12, 1], "cpu": 0.7831367500000042, "zplain": 30, "triad_plain": [17, 12, 1], "cpu_plain": 0.024096059000001446, "pairs_total": 17689, "pairs_generated": 2587, "pairs_pruned": 58, "pairs_margin": 6, "pairs_evaluated": 2523, "probes_main": 2550, "inner_breaks": 58, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75794650, "Q": 643, "sizes": [133, 133, 134], "gammaC": 56, "z": 44, "triad": [1, 2, 41], "cpu": 0.722765582000001, "zplain": 43, "triad_plain": [0, 2, 41], "cpu_plain": 0.05589571500000545, "pairs_total": 17689, "pairs_generated": 2389, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2318, "probes_main": 2323, "inner_breaks": 71, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75899379, "Q": 598, "sizes": [133, 133, 134], "gammaC": 60, "z": 38, "triad": [1, 1, 36], "cpu": 0.7362982880000004, "zplain": 38, "triad_plain": [1, 1, 36], "cpu_plain": 0.026191566000001387, "pairs_total": 17689, "pairs_generated": 2531, "pairs_pruned": 73, "pairs_margin": 11, "pairs_evaluated": 2447, "probes_main": 2453, "inner_breaks": 73, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76004108, "Q": 617, "sizes": [133, 133, 134], "gammaC": 59, "z": 48, "triad": [14, 17, 17], "cpu": 1.0408219839999973, "zplain": 48, "triad_plain": [14, 17, 17], "cpu_plain": 0.04062971199999765, "pairs_total": 17689, "pairs_generated": 3521, "pairs_pruned": 82, "pairs_margin": 5, "pairs_evaluated": 3434, "probes_main": 3456, "inner_breaks": 82, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76108837, "Q": 594, "sizes": [133, 133, 134], "gammaC": 60, "z": 46, "triad": [19, 4, 23], "cpu": 1.2155988149999999, "zplain": 46, "triad_plain": [19, 4, 23], "cpu_plain": 0.032722185000004345, "pairs_total": 17689, "pairs_generated": 3562, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3480, "probes_main": 3509, "inner_breaks": 82, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76213566, "Q": 656, "sizes": [133, 133, 134], "gammaC": 57, "z": 45, "triad": [26, 8, 11], "cpu": 0.9456806999999969, "zplain": 45, "triad_plain": [26, 8, 11], "cpu_plain": 0.03042577299999749, "pairs_total": 17689, "pairs_generated": 3272, "pairs_pruned": 76, "pairs_margin": 7, "pairs_evaluated": 3189, "probes_main": 3210, "inner_breaks": 76, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76318295, "Q": 570, "sizes": [133, 133, 134], "gammaC": 61, "z": 43, "triad": [1, 25, 17], "cpu": 0.7387589590000019, "zplain": 42, "triad_plain": [0, 25, 17], "cpu_plain": 0.02810374999999965, "pairs_total": 17689, "pairs_generated": 2728, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 2656, "probes_main": 2684, "inner_breaks": 72, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76423024, "Q": 620, "sizes": [133, 133, 134], "gammaC": 61, "z": 40, "triad": [28, 11, 1], "cpu": 0.9199688150000043, "zplain": 40, "triad_plain": [28, 11, 1], "cpu_plain": 0.026928769999997826, "pairs_total": 17689, "pairs_generated": 3338, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 3265, "probes_main": 3290, "inner_breaks": 73, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76527753, "Q": 694, "sizes": [133, 133, 134], "gammaC": 63, "z": 38, "triad": [7, 1, 30], "cpu": 0.6897111480000007, "zplain": 37, "triad_plain": [7, 0, 30], "cpu_plain": 0.023124420000002033, "pairs_total": 17689, "pairs_generated": 2458, "pairs_pruned": 63, "pairs_margin": 7, "pairs_evaluated": 2388, "probes_main": 2404, "inner_breaks": 63, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76632482, "Q": 591, "sizes": [133, 133, 134], "gammaC": 59, "z": 47, "triad": [2, 2, 43], "cpu": 1.1195863550000027, "zplain": 47, "triad_plain": [2, 2, 43], "cpu_plain": 0.06199874900000424, "pairs_total": 17689, "pairs_generated": 4097, "pairs_pruned": 87, "pairs_margin": 16, "pairs_evaluated": 3994, "probes_main": 4009, "inner_breaks": 87, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76737211, "Q": 663, "sizes": [133, 133, 134], "gammaC": 61, "z": 59, "triad": [54, 1, 4], "cpu": 1.7819794069999944, "zplain": 58, "triad_plain": [54, 0, 4], "cpu_plain": 0.049295018999998774, "pairs_total": 17689, "pairs_generated": 4946, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 4848, "probes_main": 4864, "inner_breaks": 98, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76841940, "Q": 572, "sizes": [133, 133, 134], "gammaC": 58, "z": 45, "triad": [1, 15, 29], "cpu": 1.0688644330000017, "zplain": 44, "triad_plain": [0, 15, 29], "cpu_plain": 0.03997091000000097, "pairs_total": 17689, "pairs_generated": 3375, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3304, "probes_main": 3321, "inner_breaks": 71, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76946669, "Q": 551, "sizes": [133, 133, 134], "gammaC": 59, "z": 37, "triad": [19, 3, 15], "cpu": 0.8611639180000026, "zplain": 34, "triad_plain": [19, 0, 15], "cpu_plain": 0.025170760000001735, "pairs_total": 17689, "pairs_generated": 2557, "pairs_pruned": 62, "pairs_margin": 7, "pairs_evaluated": 2488, "probes_main": 2522, "inner_breaks": 62, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77051398, "Q": 588, "sizes": [133, 133, 134], "gammaC": 61, "z": 45, "triad": [13, 15, 17], "cpu": 1.2269616059999962, "zplain": 45, "triad_plain": [13, 15, 17], "cpu_plain": 0.03527635700000076, "pairs_total": 17689, "pairs_generated": 3740, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 3657, "probes_main": 3674, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77156127, "Q": 672, "sizes": [133, 133, 134], "gammaC": 59, "z": 42, "triad": [11, 29, 2], "cpu": 0.6435068729999998, "zplain": 40, "triad_plain": [11, 29, 0], "cpu_plain": 0.031148324000000116, "pairs_total": 17689, "pairs_generated": 2301, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 2236, "probes_main": 2259, "inner_breaks": 65, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72024421, "Q": 750, "sizes": [133, 133, 134], "gammaC": 69, "z": 50, "triad": [13, 18, 19], "cpu": 1.248521169, "zplain": 50, "triad_plain": [13, 18, 19], "cpu_plain": 0.035896129000000165, "pairs_total": 17689, "pairs_generated": 3328, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3252, "probes_main": 3281, "inner_breaks": 76, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72129150, "Q": 623, "sizes": [133, 133, 134], "gammaC": 68, "z": 46, "triad": [1, 40, 5], "cpu": 0.9797853849999998, "zplain": 46, "triad_plain": [1, 40, 5], "cpu_plain": 0.03714291100000011, "pairs_total": 17689, "pairs_generated": 2741, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 2672, "probes_main": 2695, "inner_breaks": 69, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72233879, "Q": 645, "sizes": [133, 133, 134], "gammaC": 71, "z": 59, "triad": [13, 2, 44], "cpu": 1.1918933330000003, "zplain": 57, "triad_plain": [13, 0, 44], "cpu_plain": 0.044806122000000226, "pairs_total": 17689, "pairs_generated": 3866, "pairs_pruned": 84, "pairs_margin": 10, "pairs_evaluated": 3772, "probes_main": 3807, "inner_breaks": 84, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72338608, "Q": 577, "sizes": [133, 133, 134], "gammaC": 66, "z": 54, "triad": [1, 33, 20], "cpu": 0.9022122859999997, "zplain": 54, "triad_plain": [1, 33, 20], "cpu_plain": 0.03929580399999999, "pairs_total": 17689, "pairs_generated": 2985, "pairs_pruned": 75, "pairs_margin": 8, "pairs_evaluated": 2902, "probes_main": 2918, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72443337, "Q": 566, "sizes": [133, 133, 134], "gammaC": 65, "z": 49, "triad": [43, 3, 3], "cpu": 1.0091790930000002, "zplain": 49, "triad_plain": [43, 3, 3], "cpu_plain": 0.03775955299999989, "pairs_total": 17689, "pairs_generated": 3175, "pairs_pruned": 78, "pairs_margin": 3, "pairs_evaluated": 3094, "probes_main": 3113, "inner_breaks": 78, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72548066, "Q": 519, "sizes": [133, 133, 134], "gammaC": 66, "z": 45, "triad": [5, 14, 26], "cpu": 0.7700745480000002, "zplain": 45, "triad_plain": [5, 14, 26], "cpu_plain": 0.026650581000000173, "pairs_total": 17689, "pairs_generated": 2421, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2354, "probes_main": 2380, "inner_breaks": 67, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72652795, "Q": 583, "sizes": [133, 133, 134], "gammaC": 66, "z": 53, "triad": [50, 2, 1], "cpu": 1.6043006239999995, "zplain": 52, "triad_plain": [50, 2, 0], "cpu_plain": 0.036120004000000705, "pairs_total": 17689, "pairs_generated": 5215, "pairs_pruned": 85, "pairs_margin": 8, "pairs_evaluated": 5122, "probes_main": 5138, "inner_breaks": 85, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72757524, "Q": 649, "sizes": [133, 133, 134], "gammaC": 66, "z": 52, "triad": [12, 35, 5], "cpu": 0.7062060680000002, "zplain": 52, "triad_plain": [12, 35, 5], "cpu_plain": 0.03181826600000015, "pairs_total": 17689, "pairs_generated": 2691, "pairs_pruned": 63, "pairs_margin": 19, "pairs_evaluated": 2609, "probes_main": 2617, "inner_breaks": 63, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72862253, "Q": 595, "sizes": [133, 133, 134], "gammaC": 65, "z": 57, "triad": [28, 3, 26], "cpu": 1.7727124209999996, "zplain": 57, "triad_plain": [28, 3, 26], "cpu_plain": 0.06302016299999913, "pairs_total": 17689, "pairs_generated": 5134, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 5040, "probes_main": 5075, "inner_breaks": 94, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72966982, "Q": 548, "sizes": [133, 133, 134], "gammaC": 71, "z": 53, "triad": [13, 34, 6], "cpu": 1.0264136280000002, "zplain": 53, "triad_plain": [13, 34, 6], "cpu_plain": 0.03986619400000002, "pairs_total": 17689, "pairs_generated": 3297, "pairs_pruned": 67, "pairs_margin": 24, "pairs_evaluated": 3206, "probes_main": 3227, "inner_breaks": 67, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73071711, "Q": 595, "sizes": [133, 133, 134], "gammaC": 71, "z": 47, "triad": [40, 1, 6], "cpu": 0.880802955, "zplain": 47, "triad_plain": [40, 1, 6], "cpu_plain": 0.042289415999999136, "pairs_total": 17689, "pairs_generated": 2790, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2722, "probes_main": 2747, "inner_breaks": 68, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73176440, "Q": 670, "sizes": [133, 133, 134], "gammaC": 71, "z": 53, "triad": [45, 2, 6], "cpu": 1.3953869579999996, "zplain": 53, "triad_plain": [45, 2, 6], "cpu_plain": 0.03649166099999945, "pairs_total": 17689, "pairs_generated": 4586, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 4506, "probes_main": 4538, "inner_breaks": 80, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73281169, "Q": 686, "sizes": [133, 133, 134], "gammaC": 65, "z": 48, "triad": [13, 2, 33], "cpu": 0.9010789730000006, "zplain": 48, "triad_plain": [13, 2, 33], "cpu_plain": 0.028480699000001053, "pairs_total": 17689, "pairs_generated": 2925, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2862, "probes_main": 2888, "inner_breaks": 63, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73385898, "Q": 727, "sizes": [133, 133, 134], "gammaC": 63, "z": 49, "triad": [2, 40, 7], "cpu": 0.6436728949999999, "zplain": 49, "triad_plain": [2, 40, 7], "cpu_plain": 0.03040387799999955, "pairs_total": 17689, "pairs_generated": 2169, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2116, "probes_main": 2145, "inner_breaks": 53, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73490627, "Q": 547, "sizes": [133, 133, 134], "gammaC": 68, "z": 45, "triad": [4, 32, 9], "cpu": 0.8602793200000018, "zplain": 45, "triad_plain": [4, 32, 9], "cpu_plain": 0.029204510999999655, "pairs_total": 17689, "pairs_generated": 2669, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2598, "probes_main": 2613, "inner_breaks": 71, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73595356, "Q": 591, "sizes": [133, 133, 134], "gammaC": 66, "z": 46, "triad": [2, 1, 43], "cpu": 1.0613586380000015, "zplain": 45, "triad_plain": [2, 0, 43], "cpu_plain": 0.04985070300000061, "pairs_total": 17689, "pairs_generated": 3183, "pairs_pruned": 75, "pairs_margin": 4, "pairs_evaluated": 3104, "probes_main": 3126, "inner_breaks": 75, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73700085, "Q": 616, "sizes": [133, 133, 134], "gammaC": 68, "z": 67, "triad": [5, 12, 50], "cpu": 1.6486610200000023, "zplain": 67, "triad_plain": [5, 12, 50], "cpu_plain": 0.04921678400000218, "pairs_total": 17689, "pairs_generated": 4780, "pairs_pruned": 92, "pairs_margin": 26, "pairs_evaluated": 4662, "probes_main": 4673, "inner_breaks": 92, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73804814, "Q": 523, "sizes": [133, 133, 134], "gammaC": 66, "z": 46, "triad": [9, 17, 20], "cpu": 0.7192627340000008, "zplain": 46, "triad_plain": [9, 17, 20], "cpu_plain": 0.028957007999999007, "pairs_total": 17689, "pairs_generated": 2257, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2194, "probes_main": 2232, "inner_breaks": 63, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73909543, "Q": 537, "sizes": [133, 133, 134], "gammaC": 69, "z": 68, "triad": [6, 50, 12], "cpu": 1.6405225150000007, "zplain": 68, "triad_plain": [6, 50, 12], "cpu_plain": 0.052656149999997126, "pairs_total": 17689, "pairs_generated": 5609, "pairs_pruned": 107, "pairs_margin": 24, "pairs_evaluated": 5478, "probes_main": 5493, "inner_breaks": 107, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74014272, "Q": 582, "sizes": [133, 133, 134], "gammaC": 69, "z": 59, "triad": [1, 7, 51], "cpu": 1.4545168050000008, "zplain": 58, "triad_plain": [0, 7, 51], "cpu_plain": 0.03888806100000153, "pairs_total": 17689, "pairs_generated": 4247, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 4168, "probes_main": 4180, "inner_breaks": 79, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74119001, "Q": 596, "sizes": [133, 133, 134], "gammaC": 69, "z": 51, "triad": [41, 9, 1], "cpu": 1.1457388430000002, "zplain": 50, "triad_plain": [41, 9, 0], "cpu_plain": 0.03899557700000145, "pairs_total": 17689, "pairs_generated": 3955, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3874, "probes_main": 3909, "inner_breaks": 81, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74223730, "Q": 583, "sizes": [133, 133, 134], "gammaC": 67, "z": 59, "triad": [1, 22, 36], "cpu": 1.4278588239999976, "zplain": 58, "triad_plain": [0, 22, 36], "cpu_plain": 0.04717606400000207, "pairs_total": 17689, "pairs_generated": 4473, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4382, "probes_main": 4404, "inner_breaks": 91, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74328459, "Q": 579, "sizes": [133, 133, 134], "gammaC": 69, "z": 61, "triad": [2, 1, 58], "cpu": 1.319085072, "zplain": 61, "triad_plain": [2, 1, 58], "cpu_plain": 0.04605234499999966, "pairs_total": 17689, "pairs_generated": 4169, "pairs_pruned": 93, "pairs_margin": 29, "pairs_evaluated": 4047, "probes_main": 4059, "inner_breaks": 93, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74433188, "Q": 712, "sizes": [133, 133, 134], "gammaC": 66, "z": 50, "triad": [5, 1, 44], "cpu": 0.8554718349999995, "zplain": 49, "triad_plain": [5, 0, 44], "cpu_plain": 0.031871064999997145, "pairs_total": 17689, "pairs_generated": 3131, "pairs_pruned": 73, "pairs_margin": 1, "pairs_evaluated": 3057, "probes_main": 3075, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74537917, "Q": 593, "sizes": [133, 133, 134], "gammaC": 65, "z": 58, "triad": [9, 48, 1], "cpu": 1.0592266220000006, "zplain": 57, "triad_plain": [9, 48, 0], "cpu_plain": 0.04342731199999861, "pairs_total": 17689, "pairs_generated": 3780, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3699, "probes_main": 3720, "inner_breaks": 81, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74642646, "Q": 611, "sizes": [133, 133, 134], "gammaC": 72, "z": 59, "triad": [23, 35, 1], "cpu": 1.3706661770000004, "zplain": 59, "triad_plain": [23, 35, 1], "cpu_plain": 0.038679329000000706, "pairs_total": 17689, "pairs_generated": 4566, "pairs_pruned": 89, "pairs_margin": 11, "pairs_evaluated": 4466, "probes_main": 4487, "inner_breaks": 89, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74747375, "Q": 575, "sizes": [133, 133, 134], "gammaC": 70, "z": 55, "triad": [22, 5, 28], "cpu": 1.1362534510000017, "zplain": 55, "triad_plain": [22, 5, 28], "cpu_plain": 0.029697319000000277, "pairs_total": 17689, "pairs_generated": 4471, "pairs_pruned": 84, "pairs_margin": 3, "pairs_evaluated": 4384, "probes_main": 4406, "inner_breaks": 84, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74852104, "Q": 621, "sizes": [133, 133, 134], "gammaC": 69, "z": 45, "triad": [2, 6, 37], "cpu": 0.7685208349999968, "zplain": 45, "triad_plain": [2, 6, 37], "cpu_plain": 0.03199392799999856, "pairs_total": 17689, "pairs_generated": 2457, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 2395, "probes_main": 2411, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74956833, "Q": 547, "sizes": [133, 133, 134], "gammaC": 64, "z": 47, "triad": [23, 23, 1], "cpu": 0.9322273639999992, "zplain": 46, "triad_plain": [23, 23, 0], "cpu_plain": 0.031326952000000574, "pairs_total": 17689, "pairs_generated": 3297, "pairs_pruned": 76, "pairs_margin": 5, "pairs_evaluated": 3216, "probes_main": 3254, "inner_breaks": 76, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75061562, "Q": 615, "sizes": [133, 133, 134], "gammaC": 68, "z": 57, "triad": [54, 1, 2], "cpu": 1.3948866519999967, "zplain": 54, "triad_plain": [54, 0, 0], "cpu_plain": 0.04175941000000449, "pairs_total": 17689, "pairs_generated": 4680, "pairs_pruned": 83, "pairs_margin": 34, "pairs_evaluated": 4563, "probes_main": 4578, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75166291, "Q": 522, "sizes": [133, 133, 134], "gammaC": 69, "z": 58, "triad": [2, 9, 47], "cpu": 1.1596690730000034, "zplain": 58, "triad_plain": [2, 9, 47], "cpu_plain": 0.03933400999999748, "pairs_total": 17689, "pairs_generated": 3469, "pairs_pruned": 85, "pairs_margin": 15, "pairs_evaluated": 3369, "probes_main": 3391, "inner_breaks": 85, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75271020, "Q": 689, "sizes": [133, 133, 134], "gammaC": 69, "z": 42, "triad": [30, 1, 11], "cpu": 0.8058018199999992, "zplain": 41, "triad_plain": [30, 0, 11], "cpu_plain": 0.027906051999998738, "pairs_total": 17689, "pairs_generated": 2635, "pairs_pruned": 66, "pairs_margin": 0, "pairs_evaluated": 2569, "probes_main": 2596, "inner_breaks": 66, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75375749, "Q": 622, "sizes": [133, 133, 134], "gammaC": 69, "z": 50, "triad": [19, 1, 30], "cpu": 0.9741342009999983, "zplain": 49, "triad_plain": [19, 0, 30], "cpu_plain": 0.03423054800000358, "pairs_total": 17689, "pairs_generated": 3026, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2958, "probes_main": 2997, "inner_breaks": 68, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75480478, "Q": 651, "sizes": [133, 133, 134], "gammaC": 66, "z": 44, "triad": [8, 3, 33], "cpu": 0.7861230540000008, "zplain": 41, "triad_plain": [8, 0, 33], "cpu_plain": 0.033201506999994024, "pairs_total": 17689, "pairs_generated": 2380, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2312, "probes_main": 2346, "inner_breaks": 68, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75585207, "Q": 656, "sizes": [133, 133, 134], "gammaC": 61, "z": 42, "triad": [18, 15, 9], "cpu": 0.6939703089999938, "zplain": 42, "triad_plain": [18, 15, 9], "cpu_plain": 0.030675541999997336, "pairs_total": 17689, "pairs_generated": 2352, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2294, "probes_main": 2329, "inner_breaks": 58, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75689936, "Q": 633, "sizes": [133, 133, 134], "gammaC": 66, "z": 47, "triad": [15, 16, 16], "cpu": 0.9685063009999979, "zplain": 47, "triad_plain": [15, 16, 16], "cpu_plain": 0.044486267999999995, "pairs_total": 17689, "pairs_generated": 2866, "pairs_pruned": 66, "pairs_margin": 0, "pairs_evaluated": 2800, "probes_main": 2832, "inner_breaks": 66, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75794665, "Q": 497, "sizes": [133, 133, 134], "gammaC": 65, "z": 62, "triad": [60, 1, 1], "cpu": 1.4424067259999944, "zplain": 62, "triad_plain": [60, 1, 1], "cpu_plain": 0.04811360200000081, "pairs_total": 17689, "pairs_generated": 4442, "pairs_pruned": 99, "pairs_margin": 13, "pairs_evaluated": 4330, "probes_main": 4341, "inner_breaks": 99, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75899394, "Q": 584, "sizes": [133, 133, 134], "gammaC": 63, "z": 39, "triad": [7, 1, 31], "cpu": 0.407130329999994, "zplain": 38, "triad_plain": [7, 0, 31], "cpu_plain": 0.02413004599999624, "pairs_total": 17689, "pairs_generated": 1630, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 1569, "probes_main": 1595, "inner_breaks": 61, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76004123, "Q": 619, "sizes": [133, 133, 134], "gammaC": 61, "z": 56, "triad": [25, 30, 1], "cpu": 1.2897401950000003, "zplain": 55, "triad_plain": [25, 30, 0], "cpu_plain": 0.04135839399999952, "pairs_total": 17689, "pairs_generated": 4607, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 4519, "probes_main": 4547, "inner_breaks": 88, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76108852, "Q": 560, "sizes": [133, 133, 134], "gammaC": 69, "z": 68, "triad": [2, 65, 1], "cpu": 1.7514860559999974, "zplain": 67, "triad_plain": [0, 67, 0], "cpu_plain": 0.05570940399999813, "pairs_total": 17689, "pairs_generated": 5453, "pairs_pruned": 100, "pairs_margin": 11, "pairs_evaluated": 5342, "probes_main": 5358, "inner_breaks": 100, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76213581, "Q": 569, "sizes": [133, 133, 134], "gammaC": 70, "z": 36, "triad": [5, 1, 30], "cpu": 0.44437579199999533, "zplain": 36, "triad_plain": [5, 1, 30], "cpu_plain": 0.025375895000003368, "pairs_total": 17689, "pairs_generated": 1335, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 1281, "probes_main": 1292, "inner_breaks": 54, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76318310, "Q": 555, "sizes": [133, 133, 134], "gammaC": 63, "z": 56, "triad": [13, 10, 33], "cpu": 1.075463806000002, "zplain": 56, "triad_plain": [13, 10, 33], "cpu_plain": 0.043880774999998096, "pairs_total": 17689, "pairs_generated": 3209, "pairs_pruned": 76, "pairs_margin": 6, "pairs_evaluated": 3127, "probes_main": 3148, "inner_breaks": 76, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76423039, "Q": 562, "sizes": [133, 133, 134], "gammaC": 67, "z": 54, "triad": [3, 26, 25], "cpu": 0.855760876000005, "zplain": 54, "triad_plain": [3, 26, 25], "cpu_plain": 0.03927644600000235, "pairs_total": 17689, "pairs_generated": 2994, "pairs_pruned": 82, "pairs_margin": 5, "pairs_evaluated": 2907, "probes_main": 2927, "inner_breaks": 82, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76527768, "Q": 592, "sizes": [133, 133, 134], "gammaC": 68, "z": 60, "triad": [57, 2, 1], "cpu": 1.8461076769999991, "zplain": 57, "triad_plain": [57, 0, 0], "cpu_plain": 0.05156252599999789, "pairs_total": 17689, "pairs_generated": 5411, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 5320, "probes_main": 5332, "inner_breaks": 91, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76632497, "Q": 574, "sizes": [133, 133, 134], "gammaC": 65, "z": 65, "triad": [18, 13, 34], "cpu": 1.823430695000006, "zplain": 65, "triad_plain": [18, 13, 34], "cpu_plain": 0.04072412600000064, "pairs_total": 17689, "pairs_generated": 5212, "pairs_pruned": 97, "pairs_margin": 6, "pairs_evaluated": 5109, "probes_main": 5120, "inner_breaks": 97, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76737226, "Q": 624, "sizes": [133, 133, 134], "gammaC": 68, "z": 56, "triad": [2, 53, 1], "cpu": 0.9496169830000056, "zplain": 54, "triad_plain": [0, 53, 1], "cpu_plain": 0.03421699700000147, "pairs_total": 17689, "pairs_generated": 3698, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3617, "probes_main": 3644, "inner_breaks": 81, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76841955, "Q": 549, "sizes": [133, 133, 134], "gammaC": 75, "z": 50, "triad": [3, 25, 22], "cpu": 1.0705163789999972, "zplain": 50, "triad_plain": [3, 25, 22], "cpu_plain": 0.02749626299999619, "pairs_total": 17689, "pairs_generated": 3719, "pairs_pruned": 76, "pairs_margin": 12, "pairs_evaluated": 3631, "probes_main": 3666, "inner_breaks": 76, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76946684, "Q": 624, "sizes": [133, 133, 134], "gammaC": 66, "z": 48, "triad": [10, 37, 1], "cpu": 0.9412303060000013, "zplain": 47, "triad_plain": [10, 37, 0], "cpu_plain": 0.037724746000002085, "pairs_total": 17689, "pairs_generated": 3168, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3091, "probes_main": 3129, "inner_breaks": 77, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77051413, "Q": 516, "sizes": [133, 133, 134], "gammaC": 65, "z": 49, "triad": [6, 1, 42], "cpu": 0.8628785490000013, "zplain": 48, "triad_plain": [6, 0, 42], "cpu_plain": 0.030433515000005684, "pairs_total": 17689, "pairs_generated": 2856, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 2782, "probes_main": 2823, "inner_breaks": 74, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77156142, "Q": 578, "sizes": [133, 133, 134], "gammaC": 73, "z": 47, "triad": [25, 18, 4], "cpu": 1.1628679439999985, "zplain": 47, "triad_plain": [25, 18, 4], "cpu_plain": 0.027488441999999225, "pairs_total": 17689, "pairs_generated": 4238, "pairs_pruned": 70, "pairs_margin": 30, "pairs_evaluated": 4138, "probes_main": 4189, "inner_breaks": 70, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72024436, "Q": 578, "sizes": [133, 133, 134], "gammaC": 71, "z": 57, "triad": [12, 24, 21], "cpu": 0.932637688, "zplain": 57, "triad_plain": [12, 24, 21], "cpu_plain": 0.04233591300000006, "pairs_total": 17689, "pairs_generated": 3031, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 2957, "probes_main": 3001, "inner_breaks": 74, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72129165, "Q": 530, "sizes": [133, 133, 134], "gammaC": 77, "z": 46, "triad": [10, 8, 28], "cpu": 0.7881343279999999, "zplain": 46, "triad_plain": [10, 8, 28], "cpu_plain": 0.03005465499999982, "pairs_total": 17689, "pairs_generated": 2424, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 2364, "probes_main": 2391, "inner_breaks": 60, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72233894, "Q": 535, "sizes": [133, 133, 134], "gammaC": 71, "z": 55, "triad": [13, 38, 4], "cpu": 1.1780164850000001, "zplain": 55, "triad_plain": [13, 38, 4], "cpu_plain": 0.027597426999999897, "pairs_total": 17689, "pairs_generated": 3588, "pairs_pruned": 69, "pairs_margin": 7, "pairs_evaluated": 3512, "probes_main": 3535, "inner_breaks": 69, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72338623, "Q": 585, "sizes": [133, 133, 134], "gammaC": 77, "z": 65, "triad": [17, 20, 28], "cpu": 1.2293760689999997, "zplain": 65, "triad_plain": [17, 20, 28], "cpu_plain": 0.03778866599999997, "pairs_total": 17689, "pairs_generated": 3824, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3743, "probes_main": 3774, "inner_breaks": 81, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72443352, "Q": 654, "sizes": [133, 133, 134], "gammaC": 73, "z": 58, "triad": [15, 5, 38], "cpu": 1.2387093189999998, "zplain": 58, "triad_plain": [15, 5, 38], "cpu_plain": 0.04497260700000005, "pairs_total": 17689, "pairs_generated": 3907, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3830, "probes_main": 3862, "inner_breaks": 77, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72548081, "Q": 597, "sizes": [133, 133, 134], "gammaC": 78, "z": 59, "triad": [12, 36, 11], "cpu": 0.7703788279999992, "zplain": 59, "triad_plain": [12, 36, 11], "cpu_plain": 0.027304653999999928, "pairs_total": 17689, "pairs_generated": 2779, "pairs_pruned": 66, "pairs_margin": 0, "pairs_evaluated": 2713, "probes_main": 2746, "inner_breaks": 66, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72652810, "Q": 654, "sizes": [133, 133, 134], "gammaC": 75, "z": 66, "triad": [63, 1, 2], "cpu": 1.6355833940000002, "zplain": 64, "triad_plain": [63, 1, 0], "cpu_plain": 0.06599222000000005, "pairs_total": 17689, "pairs_generated": 4919, "pairs_pruned": 85, "pairs_margin": 21, "pairs_evaluated": 4813, "probes_main": 4857, "inner_breaks": 85, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72757539, "Q": 562, "sizes": [133, 133, 134], "gammaC": 80, "z": 64, "triad": [36, 10, 18], "cpu": 0.999640445999999, "zplain": 64, "triad_plain": [36, 10, 18], "cpu_plain": 0.03458888699999996, "pairs_total": 17689, "pairs_generated": 3558, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3476, "probes_main": 3504, "inner_breaks": 82, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72862268, "Q": 581, "sizes": [133, 133, 134], "gammaC": 72, "z": 63, "triad": [1, 59, 3], "cpu": 0.965248497000001, "zplain": 62, "triad_plain": [0, 59, 3], "cpu_plain": 0.04448558200000008, "pairs_total": 17689, "pairs_generated": 3614, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 3529, "probes_main": 3557, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72966997, "Q": 605, "sizes": [133, 133, 134], "gammaC": 75, "z": 56, "triad": [3, 52, 1], "cpu": 0.7278973749999995, "zplain": 55, "triad_plain": [3, 52, 0], "cpu_plain": 0.032089633000000006, "pairs_total": 17689, "pairs_generated": 2324, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2261, "probes_main": 2279, "inner_breaks": 63, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73071726, "Q": 574, "sizes": [133, 133, 134], "gammaC": 74, "z": 56, "triad": [1, 54, 1], "cpu": 0.7017569689999998, "zplain": 56, "triad_plain": [1, 54, 1], "cpu_plain": 0.03702041900000097, "pairs_total": 17689, "pairs_generated": 2491, "pairs_pruned": 64, "pairs_margin": 5, "pairs_evaluated": 2422, "probes_main": 2451, "inner_breaks": 64, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73176455, "Q": 601, "sizes": [133, 133, 134], "gammaC": 69, "z": 59, "triad": [2, 32, 25], "cpu": 0.6918031730000003, "zplain": 59, "triad_plain": [2, 32, 25], "cpu_plain": 0.040089921999999945, "pairs_total": 17689, "pairs_generated": 2340, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2273, "probes_main": 2293, "inner_breaks": 67, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73281184, "Q": 529, "sizes": [133, 133, 134], "gammaC": 74, "z": 60, "triad": [13, 1, 46], "cpu": 1.2675631029999987, "zplain": 59, "triad_plain": [13, 0, 46], "cpu_plain": 0.037173522999999875, "pairs_total": 17689, "pairs_generated": 3956, "pairs_pruned": 77, "pairs_margin": 16, "pairs_evaluated": 3863, "probes_main": 3892, "inner_breaks": 77, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73385913, "Q": 640, "sizes": [133, 133, 134], "gammaC": 77, "z": 55, "triad": [2, 34, 19], "cpu": 0.6350899650000006, "zplain": 55, "triad_plain": [2, 34, 19], "cpu_plain": 0.02756532499999942, "pairs_total": 17689, "pairs_generated": 2132, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2064, "probes_main": 2076, "inner_breaks": 68, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73490642, "Q": 598, "sizes": [133, 133, 134], "gammaC": 79, "z": 59, "triad": [7, 1, 51], "cpu": 0.9566937249999992, "zplain": 59, "triad_plain": [7, 1, 51], "cpu_plain": 0.040654828000000975, "pairs_total": 17689, "pairs_generated": 3377, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3297, "probes_main": 3329, "inner_breaks": 80, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73595371, "Q": 564, "sizes": [133, 133, 134], "gammaC": 73, "z": 74, "triad": [6, 67, 1], "cpu": 1.621203538999998, "zplain": 73, "triad_plain": [6, 67, 0], "cpu_plain": 0.06577181299999779, "pairs_total": 17689, "pairs_generated": 5243, "pairs_pruned": 103, "pairs_margin": 13, "pairs_evaluated": 5127, "probes_main": 5145, "inner_breaks": 103, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73700100, "Q": 602, "sizes": [133, 133, 134], "gammaC": 67, "z": 68, "triad": [2, 62, 4], "cpu": 1.1058666109999997, "zplain": 66, "triad_plain": [0, 62, 4], "cpu_plain": 0.03817052200000148, "pairs_total": 17689, "pairs_generated": 3772, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3690, "probes_main": 3704, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73804829, "Q": 573, "sizes": [133, 133, 134], "gammaC": 69, "z": 63, "triad": [1, 56, 6], "cpu": 0.982753099, "zplain": 62, "triad_plain": [0, 56, 6], "cpu_plain": 0.04201011500000007, "pairs_total": 17689, "pairs_generated": 3069, "pairs_pruned": 75, "pairs_margin": 11, "pairs_evaluated": 2983, "probes_main": 2997, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73909558, "Q": 520, "sizes": [133, 133, 134], "gammaC": 77, "z": 57, "triad": [34, 20, 3], "cpu": 0.9518658699999989, "zplain": 57, "triad_plain": [34, 20, 3], "cpu_plain": 0.03477328700000015, "pairs_total": 17689, "pairs_generated": 3262, "pairs_pruned": 70, "pairs_margin": 4, "pairs_evaluated": 3188, "probes_main": 3222, "inner_breaks": 70, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74014287, "Q": 573, "sizes": [133, 133, 134], "gammaC": 73, "z": 59, "triad": [12, 17, 30], "cpu": 0.959481341, "zplain": 59, "triad_plain": [12, 17, 30], "cpu_plain": 0.0398026420000015, "pairs_total": 17689, "pairs_generated": 3077, "pairs_pruned": 67, "pairs_margin": 31, "pairs_evaluated": 2979, "probes_main": 3009, "inner_breaks": 67, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74119016, "Q": 651, "sizes": [133, 133, 134], "gammaC": 77, "z": 68, "triad": [6, 29, 33], "cpu": 1.1563078229999988, "zplain": 68, "triad_plain": [6, 29, 33], "cpu_plain": 0.042981522999998134, "pairs_total": 17689, "pairs_generated": 3837, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 3753, "probes_main": 3769, "inner_breaks": 84, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74223745, "Q": 680, "sizes": [133, 133, 134], "gammaC": 73, "z": 65, "triad": [2, 2, 61], "cpu": 1.0276253159999982, "zplain": 63, "triad_plain": [0, 2, 61], "cpu_plain": 0.04196050799999895, "pairs_total": 17689, "pairs_generated": 3350, "pairs_pruned": 76, "pairs_margin": 8, "pairs_evaluated": 3266, "probes_main": 3278, "inner_breaks": 76, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74328474, "Q": 627, "sizes": [133, 133, 134], "gammaC": 71, "z": 58, "triad": [34, 19, 5], "cpu": 1.1086656609999999, "zplain": 58, "triad_plain": [34, 19, 5], "cpu_plain": 0.034376559999998335, "pairs_total": 17689, "pairs_generated": 3380, "pairs_pruned": 70, "pairs_margin": 11, "pairs_evaluated": 3299, "probes_main": 3322, "inner_breaks": 70, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74433203, "Q": 628, "sizes": [133, 133, 134], "gammaC": 73, "z": 64, "triad": [13, 33, 18], "cpu": 1.1818804000000007, "zplain": 64, "triad_plain": [13, 33, 18], "cpu_plain": 0.05308809099999934, "pairs_total": 17689, "pairs_generated": 3593, "pairs_pruned": 77, "pairs_margin": 12, "pairs_evaluated": 3504, "probes_main": 3533, "inner_breaks": 77, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74537932, "Q": 621, "sizes": [133, 133, 134], "gammaC": 77, "z": 70, "triad": [5, 1, 64], "cpu": 0.8849345030000002, "zplain": 69, "triad_plain": [5, 0, 64], "cpu_plain": 0.03541521100000011, "pairs_total": 17689, "pairs_generated": 3412, "pairs_pruned": 85, "pairs_margin": 2, "pairs_evaluated": 3325, "probes_main": 3342, "inner_breaks": 85, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74642661, "Q": 659, "sizes": [133, 133, 134], "gammaC": 74, "z": 64, "triad": [39, 1, 24], "cpu": 1.116550169, "zplain": 64, "triad_plain": [39, 1, 24], "cpu_plain": 0.04167489800000013, "pairs_total": 17689, "pairs_generated": 3920, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 3831, "probes_main": 3845, "inner_breaks": 89, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74747390, "Q": 677, "sizes": [133, 133, 134], "gammaC": 75, "z": 75, "triad": [24, 1, 50], "cpu": 1.6826673999999997, "zplain": 75, "triad_plain": [24, 1, 50], "cpu_plain": 0.051378953000000394, "pairs_total": 17689, "pairs_generated": 5142, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 5044, "probes_main": 5061, "inner_breaks": 98, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74852119, "Q": 670, "sizes": [133, 133, 134], "gammaC": 82, "z": 80, "triad": [42, 27, 11], "cpu": 1.7411655060000015, "zplain": 78, "triad_plain": [75, 3, 0], "cpu_plain": 0.053979284000000405, "pairs_total": 17689, "pairs_generated": 5549, "pairs_pruned": 100, "pairs_margin": 0, "pairs_evaluated": 5449, "probes_main": 5469, "inner_breaks": 100, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74956848, "Q": 604, "sizes": [133, 133, 134], "gammaC": 72, "z": 64, "triad": [24, 37, 3], "cpu": 1.1648920370000013, "zplain": 61, "triad_plain": [24, 37, 0], "cpu_plain": 0.045821962999994525, "pairs_total": 17689, "pairs_generated": 4026, "pairs_pruned": 74, "pairs_margin": 5, "pairs_evaluated": 3947, "probes_main": 3979, "inner_breaks": 74, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75061577, "Q": 581, "sizes": [133, 133, 134], "gammaC": 73, "z": 87, "triad": [1, 85, 1], "cpu": 2.0996699490000026, "zplain": 85, "triad_plain": [0, 85, 0], "cpu_plain": 0.05618677799999716, "pairs_total": 17689, "pairs_generated": 6696, "pairs_pruned": 112, "pairs_margin": 0, "pairs_evaluated": 6584, "probes_main": 6605, "inner_breaks": 112, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75166306, "Q": 606, "sizes": [133, 133, 134], "gammaC": 74, "z": 66, "triad": [2, 13, 51], "cpu": 0.9980250120000065, "zplain": 64, "triad_plain": [0, 13, 51], "cpu_plain": 0.035116023000000496, "pairs_total": 17689, "pairs_generated": 3204, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3124, "probes_main": 3136, "inner_breaks": 80, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75271035, "Q": 699, "sizes": [133, 133, 134], "gammaC": 79, "z": 48, "triad": [8, 29, 11], "cpu": 0.5719461250000037, "zplain": 48, "triad_plain": [8, 29, 11], "cpu_plain": 0.0298236280000026, "pairs_total": 17689, "pairs_generated": 1850, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 1794, "probes_main": 1825, "inner_breaks": 56, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75375764, "Q": 613, "sizes": [133, 133, 134], "gammaC": 70, "z": 58, "triad": [5, 11, 42], "cpu": 0.9573554450000046, "zplain": 57, "triad_plain": [0, 11, 46], "cpu_plain": 0.033000551999997185, "pairs_total": 17689, "pairs_generated": 3312, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3236, "probes_main": 3263, "inner_breaks": 76, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75480493, "Q": 589, "sizes": [133, 133, 134], "gammaC": 75, "z": 59, "triad": [5, 37, 17], "cpu": 0.8872959529999989, "zplain": 59, "triad_plain": [5, 37, 17], "cpu_plain": 0.032222984999997095, "pairs_total": 17689, "pairs_generated": 3332, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3252, "probes_main": 3288, "inner_breaks": 80, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75585222, "Q": 604, "sizes": [133, 133, 134], "gammaC": 73, "z": 59, "triad": [10, 5, 44], "cpu": 0.8658535, "zplain": 59, "triad_plain": [10, 5, 44], "cpu_plain": 0.040126547999996376, "pairs_total": 17689, "pairs_generated": 3138, "pairs_pruned": 79, "pairs_margin": 18, "pairs_evaluated": 3041, "probes_main": 3068, "inner_breaks": 79, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75689951, "Q": 628, "sizes": [133, 133, 134], "gammaC": 77, "z": 82, "triad": [31, 49, 2], "cpu": 1.7402210970000027, "zplain": 80, "triad_plain": [31, 49, 0], "cpu_plain": 0.07195520400000532, "pairs_total": 17689, "pairs_generated": 5319, "pairs_pruned": 97, "pairs_margin": 20, "pairs_evaluated": 5202, "probes_main": 5226, "inner_breaks": 97, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75794680, "Q": 575, "sizes": [133, 133, 134], "gammaC": 74, "z": 56, "triad": [1, 23, 32], "cpu": 0.9802897229999985, "zplain": 56, "triad_plain": [1, 23, 32], "cpu_plain": 0.035000037000003204, "pairs_total": 17689, "pairs_generated": 3011, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 2933, "probes_main": 2950, "inner_breaks": 78, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75899409, "Q": 528, "sizes": [133, 133, 134], "gammaC": 72, "z": 52, "triad": [15, 8, 29], "cpu": 0.6457034590000035, "zplain": 52, "triad_plain": [15, 8, 29], "cpu_plain": 0.03335138599999965, "pairs_total": 17689, "pairs_generated": 2113, "pairs_pruned": 58, "pairs_margin": 4, "pairs_evaluated": 2051, "probes_main": 2079, "inner_breaks": 58, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76004138, "Q": 551, "sizes": [133, 133, 134], "gammaC": 73, "z": 64, "triad": [19, 43, 2], "cpu": 1.116922056, "zplain": 63, "triad_plain": [0, 60, 3], "cpu_plain": 0.03904001999999451, "pairs_total": 17689, "pairs_generated": 3309, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3230, "probes_main": 3249, "inner_breaks": 79, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76108867, "Q": 639, "sizes": [133, 133, 134], "gammaC": 69, "z": 78, "triad": [22, 49, 7], "cpu": 1.4128578990000022, "zplain": 78, "triad_plain": [22, 49, 7], "cpu_plain": 0.050650763999996684, "pairs_total": 17689, "pairs_generated": 5085, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 4986, "probes_main": 5000, "inner_breaks": 99, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76213596, "Q": 582, "sizes": [133, 133, 134], "gammaC": 74, "z": 79, "triad": [1, 7, 71], "cpu": 1.6230782149999996, "zplain": 78, "triad_plain": [0, 7, 71], "cpu_plain": 0.05445500399999759, "pairs_total": 17689, "pairs_generated": 5290, "pairs_pruned": 100, "pairs_margin": 26, "pairs_evaluated": 5164, "probes_main": 5176, "inner_breaks": 100, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76318325, "Q": 579, "sizes": [133, 133, 134], "gammaC": 75, "z": 60, "triad": [17, 41, 2], "cpu": 1.2602475240000004, "zplain": 60, "triad_plain": [17, 41, 2], "cpu_plain": 0.04179045400000092, "pairs_total": 17689, "pairs_generated": 4319, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 4234, "probes_main": 4258, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76423054, "Q": 555, "sizes": [133, 133, 134], "gammaC": 74, "z": 58, "triad": [5, 4, 49], "cpu": 0.7877342490000032, "zplain": 58, "triad_plain": [5, 4, 49], "cpu_plain": 0.035309480999998755, "pairs_total": 17689, "pairs_generated": 2507, "pairs_pruned": 70, "pairs_margin": 17, "pairs_evaluated": 2420, "probes_main": 2446, "inner_breaks": 70, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76527783, "Q": 542, "sizes": [133, 133, 134], "gammaC": 75, "z": 63, "triad": [9, 7, 47], "cpu": 0.8626417840000045, "zplain": 63, "triad_plain": [9, 7, 47], "cpu_plain": 0.0425857669999985, "pairs_total": 17689, "pairs_generated": 2867, "pairs_pruned": 74, "pairs_margin": 18, "pairs_evaluated": 2775, "probes_main": 2796, "inner_breaks": 74, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76632512, "Q": 534, "sizes": [133, 133, 134], "gammaC": 71, "z": 60, "triad": [38, 19, 3], "cpu": 1.255966831000002, "zplain": 60, "triad_plain": [38, 19, 3], "cpu_plain": 0.03817805900000337, "pairs_total": 17689, "pairs_generated": 3847, "pairs_pruned": 82, "pairs_margin": 17, "pairs_evaluated": 3748, "probes_main": 3773, "inner_breaks": 82, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76737241, "Q": 606, "sizes": [133, 133, 134], "gammaC": 79, "z": 60, "triad": [1, 55, 4], "cpu": 0.8645270290000013, "zplain": 59, "triad_plain": [0, 55, 4], "cpu_plain": 0.039529180999998914, "pairs_total": 17689, "pairs_generated": 2815, "pairs_pruned": 76, "pairs_margin": 13, "pairs_evaluated": 2726, "probes_main": 2741, "inner_breaks": 76, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76841970, "Q": 665, "sizes": [133, 133, 134], "gammaC": 76, "z": 74, "triad": [33, 40, 1], "cpu": 1.2943617339999989, "zplain": 73, "triad_plain": [0, 31, 42], "cpu_plain": 0.0504439350000041, "pairs_total": 17689, "pairs_generated": 4182, "pairs_pruned": 86, "pairs_margin": 5, "pairs_evaluated": 4091, "probes_main": 4109, "inner_breaks": 86, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76946699, "Q": 674, "sizes": [133, 133, 134], "gammaC": 70, "z": 70, "triad": [1, 22, 47], "cpu": 0.9297887490000036, "zplain": 67, "triad_plain": [67, 0, 0], "cpu_plain": 0.03949513699999585, "pairs_total": 17689, "pairs_generated": 3932, "pairs_pruned": 84, "pairs_margin": 15, "pairs_evaluated": 3833, "probes_main": 3845, "inner_breaks": 84, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77051428, "Q": 655, "sizes": [133, 133, 134], "gammaC": 72, "z": 71, "triad": [50, 20, 1], "cpu": 1.1486125799999982, "zplain": 70, "triad_plain": [50, 20, 0], "cpu_plain": 0.03826625399999983, "pairs_total": 17689, "pairs_generated": 4284, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 4196, "probes_main": 4230, "inner_breaks": 88, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 20, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77156157, "Q": 649, "sizes": [133, 133, 134], "gammaC": 69, "z": 64, "triad": [16, 40, 8], "cpu": 0.9228027530000062, "zplain": 64, "triad_plain": [16, 40, 8], "cpu_plain": 0.03268744799999723, "pairs_total": 17689, "pairs_generated": 3914, "pairs_pruned": 84, "pairs_margin": 8, "pairs_evaluated": 3822, "probes_main": 3853, "inner_breaks": 84, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72524361, "Q": 828, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [1, 1, 13], "cpu": 1.386933301, "zplain": 14, "triad_plain": [0, 1, 13], "cpu_plain": 0.01688462700000004, "pairs_total": 27722, "pairs_generated": 4023, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3943, "probes_main": 3952, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72629090, "Q": 811, "sizes": [167, 167, 166], "gammaC": 25, "z": 13, "triad": [8, 4, 1], "cpu": 0.8853829230000001, "zplain": 13, "triad_plain": [8, 4, 1], "cpu_plain": 0.010992010000000274, "pairs_total": 27722, "pairs_generated": 2773, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2702, "probes_main": 2708, "inner_breaks": 71, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72733819, "Q": 719, "sizes": [167, 167, 166], "gammaC": 24, "z": 16, "triad": [1, 14, 1], "cpu": 1.4716481360000002, "zplain": 16, "triad_plain": [1, 14, 1], "cpu_plain": 0.015223139999999802, "pairs_total": 27722, "pairs_generated": 4618, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 4524, "probes_main": 4529, "inner_breaks": 94, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72838548, "Q": 605, "sizes": [167, 167, 166], "gammaC": 25, "z": 14, "triad": [2, 3, 9], "cpu": 1.0119620210000004, "zplain": 14, "triad_plain": [2, 3, 9], "cpu_plain": 0.012252387000000198, "pairs_total": 27722, "pairs_generated": 3062, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2999, "probes_main": 3006, "inner_breaks": 63, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 72943277, "Q": 761, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [3, 4, 8], "cpu": 1.5232671230000001, "zplain": 15, "triad_plain": [3, 4, 8], "cpu_plain": 0.014693621000000157, "pairs_total": 27722, "pairs_generated": 4413, "pairs_pruned": 82, "pairs_margin": 6, "pairs_evaluated": 4325, "probes_main": 4341, "inner_breaks": 82, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73048006, "Q": 764, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [1, 4, 11], "cpu": 1.2132148650000003, "zplain": 16, "triad_plain": [1, 4, 11], "cpu_plain": 0.01580073900000034, "pairs_total": 27722, "pairs_generated": 3648, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3568, "probes_main": 3580, "inner_breaks": 80, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73152735, "Q": 658, "sizes": [167, 167, 166], "gammaC": 24, "z": 12, "triad": [1, 9, 2], "cpu": 0.8373238649999992, "zplain": 12, "triad_plain": [1, 9, 2], "cpu_plain": 0.010836790999999124, "pairs_total": 27722, "pairs_generated": 2595, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 2518, "probes_main": 2526, "inner_breaks": 77, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73257464, "Q": 697, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [1, 3, 11], "cpu": 1.2651939170000013, "zplain": 14, "triad_plain": [0, 3, 11], "cpu_plain": 0.015683772999999235, "pairs_total": 27722, "pairs_generated": 3779, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 3696, "probes_main": 3709, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73362193, "Q": 755, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [1, 9, 6], "cpu": 1.0376395980000002, "zplain": 16, "triad_plain": [1, 9, 6], "cpu_plain": 0.015322364999999394, "pairs_total": 27722, "pairs_generated": 3198, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 3126, "probes_main": 3138, "inner_breaks": 72, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73466922, "Q": 860, "sizes": [167, 167, 166], "gammaC": 24, "z": 15, "triad": [1, 12, 2], "cpu": 1.0575219460000014, "zplain": 15, "triad_plain": [1, 12, 2], "cpu_plain": 0.014120742999999436, "pairs_total": 27722, "pairs_generated": 3345, "pairs_pruned": 85, "pairs_margin": 11, "pairs_evaluated": 3249, "probes_main": 3257, "inner_breaks": 85, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73571651, "Q": 747, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [8, 1, 7], "cpu": 1.2892722840000008, "zplain": 15, "triad_plain": [8, 0, 7], "cpu_plain": 0.016388357000000298, "pairs_total": 27722, "pairs_generated": 3989, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3910, "probes_main": 3922, "inner_breaks": 79, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73676380, "Q": 824, "sizes": [167, 167, 166], "gammaC": 25, "z": 22, "triad": [15, 1, 6], "cpu": 2.7021949710000026, "zplain": 22, "triad_plain": [15, 1, 6], "cpu_plain": 0.02099327099999826, "pairs_total": 27722, "pairs_generated": 8045, "pairs_pruned": 119, "pairs_margin": 0, "pairs_evaluated": 7926, "probes_main": 7932, "inner_breaks": 119, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73781109, "Q": 801, "sizes": [167, 167, 166], "gammaC": 25, "z": 17, "triad": [7, 8, 2], "cpu": 1.9032931889999993, "zplain": 16, "triad_plain": [10, 6, 0], "cpu_plain": 0.02352651299999664, "pairs_total": 27722, "pairs_generated": 5314, "pairs_pruned": 97, "pairs_margin": 0, "pairs_evaluated": 5217, "probes_main": 5228, "inner_breaks": 97, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73885838, "Q": 801, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [2, 1, 12], "cpu": 1.5649455600000017, "zplain": 14, "triad_plain": [2, 0, 12], "cpu_plain": 0.01346924600000321, "pairs_total": 27722, "pairs_generated": 4283, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 4207, "probes_main": 4227, "inner_breaks": 76, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73990567, "Q": 768, "sizes": [167, 167, 166], "gammaC": 25, "z": 19, "triad": [11, 1, 7], "cpu": 3.4675636060000024, "zplain": 19, "triad_plain": [11, 1, 7], "cpu_plain": 0.022196426000000713, "pairs_total": 27722, "pairs_generated": 9843, "pairs_pruned": 111, "pairs_margin": 0, "pairs_evaluated": 9732, "probes_main": 9741, "inner_breaks": 111, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74095296, "Q": 725, "sizes": [167, 167, 166], "gammaC": 25, "z": 19, "triad": [4, 14, 1], "cpu": 2.3284427480000005, "zplain": 19, "triad_plain": [4, 14, 1], "cpu_plain": 0.01935466899999838, "pairs_total": 27722, "pairs_generated": 6344, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 6238, "probes_main": 6251, "inner_breaks": 106, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74200025, "Q": 755, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [10, 3, 3], "cpu": 1.967592203999999, "zplain": 16, "triad_plain": [10, 3, 3], "cpu_plain": 0.015915876999997636, "pairs_total": 27722, "pairs_generated": 5865, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 5773, "probes_main": 5787, "inner_breaks": 92, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74304754, "Q": 717, "sizes": [167, 167, 166], "gammaC": 25, "z": 14, "triad": [6, 3, 5], "cpu": 1.4567908219999985, "zplain": 14, "triad_plain": [6, 3, 5], "cpu_plain": 0.010696173999999559, "pairs_total": 27722, "pairs_generated": 4287, "pairs_pruned": 79, "pairs_margin": 10, "pairs_evaluated": 4198, "probes_main": 4219, "inner_breaks": 79, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74409483, "Q": 699, "sizes": [167, 167, 166], "gammaC": 25, "z": 18, "triad": [5, 1, 12], "cpu": 1.6917851939999977, "zplain": 18, "triad_plain": [5, 1, 12], "cpu_plain": 0.01707654799999858, "pairs_total": 27722, "pairs_generated": 5267, "pairs_pruned": 96, "pairs_margin": 0, "pairs_evaluated": 5171, "probes_main": 5184, "inner_breaks": 96, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74514212, "Q": 745, "sizes": [167, 167, 166], "gammaC": 25, "z": 17, "triad": [1, 3, 13], "cpu": 1.2648835309999988, "zplain": 16, "triad_plain": [0, 3, 13], "cpu_plain": 0.017883885999999904, "pairs_total": 27722, "pairs_generated": 3900, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 3826, "probes_main": 3845, "inner_breaks": 74, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74618941, "Q": 744, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [1, 5, 9], "cpu": 1.0371756480000016, "zplain": 14, "triad_plain": [0, 5, 9], "cpu_plain": 0.014605400999997187, "pairs_total": 27722, "pairs_generated": 3216, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 3143, "probes_main": 3154, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74723670, "Q": 742, "sizes": [167, 167, 166], "gammaC": 25, "z": 18, "triad": [1, 16, 1], "cpu": 1.6315664019999971, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.018729169000003765, "pairs_total": 27722, "pairs_generated": 5047, "pairs_pruned": 102, "pairs_margin": 2, "pairs_evaluated": 4943, "probes_main": 4947, "inner_breaks": 102, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74828399, "Q": 710, "sizes": [167, 167, 166], "gammaC": 25, "z": 18, "triad": [2, 3, 13], "cpu": 1.4168307539999958, "zplain": 18, "triad_plain": [2, 3, 13], "cpu_plain": 0.01329516300000222, "pairs_total": 27722, "pairs_generated": 4411, "pairs_pruned": 93, "pairs_margin": 0, "pairs_evaluated": 4318, "probes_main": 4327, "inner_breaks": 93, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74933128, "Q": 813, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [1, 14, 1], "cpu": 1.4506850540000045, "zplain": 16, "triad_plain": [1, 14, 1], "cpu_plain": 0.016946003999997572, "pairs_total": 27722, "pairs_generated": 4669, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 4585, "probes_main": 4590, "inner_breaks": 84, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75037857, "Q": 729, "sizes": [167, 167, 166], "gammaC": 25, "z": 14, "triad": [1, 2, 11], "cpu": 0.8275793689999986, "zplain": 13, "triad_plain": [0, 2, 11], "cpu_plain": 0.011218806999998776, "pairs_total": 27722, "pairs_generated": 2684, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2616, "probes_main": 2627, "inner_breaks": 68, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75142586, "Q": 873, "sizes": [167, 167, 166], "gammaC": 25, "z": 13, "triad": [1, 3, 9], "cpu": 0.47973377100000647, "zplain": 13, "triad_plain": [1, 3, 9], "cpu_plain": 0.009423429999998234, "pairs_total": 27722, "pairs_generated": 1889, "pairs_pruned": 60, "pairs_margin": 11, "pairs_evaluated": 1818, "probes_main": 1832, "inner_breaks": 60, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75247315, "Q": 826, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [14, 1, 1], "cpu": 1.406488827000004, "zplain": 15, "triad_plain": [14, 1, 0], "cpu_plain": 0.015045696000001385, "pairs_total": 27722, "pairs_generated": 4569, "pairs_pruned": 76, "pairs_margin": 1, "pairs_evaluated": 4492, "probes_main": 4499, "inner_breaks": 76, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75352044, "Q": 802, "sizes": [167, 167, 166], "gammaC": 25, "z": 18, "triad": [1, 16, 1], "cpu": 1.6082657199999986, "zplain": 17, "triad_plain": [1, 16, 0], "cpu_plain": 0.018673154000005354, "pairs_total": 27722, "pairs_generated": 5089, "pairs_pruned": 98, "pairs_margin": 20, "pairs_evaluated": 4971, "probes_main": 4975, "inner_breaks": 98, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75456773, "Q": 790, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [10, 4, 1], "cpu": 1.3875999239999999, "zplain": 14, "triad_plain": [10, 4, 0], "cpu_plain": 0.015024580999998705, "pairs_total": 27722, "pairs_generated": 4276, "pairs_pruned": 77, "pairs_margin": 9, "pairs_evaluated": 4190, "probes_main": 4203, "inner_breaks": 77, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75561502, "Q": 893, "sizes": [167, 167, 166], "gammaC": 25, "z": 11, "triad": [1, 3, 7], "cpu": 0.6633452489999954, "zplain": 11, "triad_plain": [1, 3, 7], "cpu_plain": 0.007651885000001357, "pairs_total": 27722, "pairs_generated": 1700, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1647, "probes_main": 1662, "inner_breaks": 53, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75666231, "Q": 770, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [4, 1, 11], "cpu": 1.1606787289999971, "zplain": 16, "triad_plain": [4, 1, 11], "cpu_plain": 0.014961993999996537, "pairs_total": 27722, "pairs_generated": 3485, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 3399, "probes_main": 3410, "inner_breaks": 86, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75770960, "Q": 710, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [5, 6, 4], "cpu": 1.1825705020000044, "zplain": 15, "triad_plain": [5, 6, 4], "cpu_plain": 0.014583973999997113, "pairs_total": 27722, "pairs_generated": 3644, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3563, "probes_main": 3575, "inner_breaks": 81, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75875689, "Q": 650, "sizes": [167, 167, 166], "gammaC": 25, "z": 14, "triad": [4, 2, 8], "cpu": 1.1515125019999957, "zplain": 13, "triad_plain": [4, 0, 9], "cpu_plain": 0.010982089000002304, "pairs_total": 27722, "pairs_generated": 3690, "pairs_pruned": 72, "pairs_margin": 15, "pairs_evaluated": 3603, "probes_main": 3612, "inner_breaks": 72, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75980418, "Q": 750, "sizes": [167, 167, 166], "gammaC": 25, "z": 18, "triad": [14, 3, 1], "cpu": 1.8449311259999988, "zplain": 17, "triad_plain": [14, 3, 0], "cpu_plain": 0.019132001999999204, "pairs_total": 27722, "pairs_generated": 5438, "pairs_pruned": 102, "pairs_margin": 12, "pairs_evaluated": 5324, "probes_main": 5333, "inner_breaks": 102, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76085147, "Q": 718, "sizes": [167, 167, 166], "gammaC": 25, "z": 21, "triad": [7, 9, 5], "cpu": 2.646011440999999, "zplain": 21, "triad_plain": [7, 9, 5], "cpu_plain": 0.017735064000000023, "pairs_total": 27722, "pairs_generated": 7728, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 7608, "probes_main": 7621, "inner_breaks": 120, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76189876, "Q": 787, "sizes": [167, 167, 166], "gammaC": 25, "z": 17, "triad": [2, 14, 1], "cpu": 1.0037185400000013, "zplain": 17, "triad_plain": [2, 14, 1], "cpu_plain": 0.01639789000000036, "pairs_total": 27722, "pairs_generated": 3107, "pairs_pruned": 90, "pairs_margin": 16, "pairs_evaluated": 3001, "probes_main": 3015, "inner_breaks": 90, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76294605, "Q": 617, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [9, 1, 5], "cpu": 1.8552331459999962, "zplain": 14, "triad_plain": [9, 0, 5], "cpu_plain": 0.011545683999997891, "pairs_total": 27722, "pairs_generated": 5626, "pairs_pruned": 80, "pairs_margin": 8, "pairs_evaluated": 5538, "probes_main": 5554, "inner_breaks": 80, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76399334, "Q": 704, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [9, 1, 6], "cpu": 1.508509507999996, "zplain": 16, "triad_plain": [9, 1, 6], "cpu_plain": 0.012962885000000313, "pairs_total": 27722, "pairs_generated": 4904, "pairs_pruned": 100, "pairs_margin": 0, "pairs_evaluated": 4804, "probes_main": 4816, "inner_breaks": 100, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76504063, "Q": 786, "sizes": [167, 167, 166], "gammaC": 25, "z": 13, "triad": [4, 6, 3], "cpu": 1.3152062430000058, "zplain": 13, "triad_plain": [4, 6, 3], "cpu_plain": 0.012988286999998877, "pairs_total": 27722, "pairs_generated": 4294, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 4212, "probes_main": 4222, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76608792, "Q": 819, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [1, 14, 1], "cpu": 1.6037093449999986, "zplain": 15, "triad_plain": [0, 9, 6], "cpu_plain": 0.01866980499999471, "pairs_total": 27722, "pairs_generated": 4689, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 4600, "probes_main": 4605, "inner_breaks": 89, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76713521, "Q": 651, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [1, 8, 7], "cpu": 1.1032358920000007, "zplain": 16, "triad_plain": [1, 8, 7], "cpu_plain": 0.012918830000003823, "pairs_total": 27722, "pairs_generated": 3667, "pairs_pruned": 87, "pairs_margin": 10, "pairs_evaluated": 3570, "probes_main": 3579, "inner_breaks": 87, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76818250, "Q": 769, "sizes": [167, 167, 166], "gammaC": 25, "z": 14, "triad": [1, 8, 5], "cpu": 0.8152621500000024, "zplain": 14, "triad_plain": [1, 8, 5], "cpu_plain": 0.010378004999999746, "pairs_total": 27722, "pairs_generated": 3095, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 3022, "probes_main": 3031, "inner_breaks": 73, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76922979, "Q": 745, "sizes": [167, 167, 166], "gammaC": 24, "z": 15, "triad": [3, 11, 1], "cpu": 1.231525198, "zplain": 14, "triad_plain": [3, 11, 0], "cpu_plain": 0.014012669000003086, "pairs_total": 27722, "pairs_generated": 4399, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4316, "probes_main": 4331, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77027708, "Q": 834, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [1, 12, 3], "cpu": 1.6438732330000008, "zplain": 16, "triad_plain": [1, 12, 3], "cpu_plain": 0.023834764000000064, "pairs_total": 27722, "pairs_generated": 4941, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 4852, "probes_main": 4865, "inner_breaks": 89, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77132437, "Q": 722, "sizes": [167, 167, 166], "gammaC": 25, "z": 17, "triad": [2, 1, 14], "cpu": 1.6785642979999977, "zplain": 17, "triad_plain": [2, 1, 14], "cpu_plain": 0.012704810000002453, "pairs_total": 27722, "pairs_generated": 5499, "pairs_pruned": 96, "pairs_margin": 0, "pairs_evaluated": 5403, "probes_main": 5416, "inner_breaks": 96, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77237166, "Q": 759, "sizes": [167, 167, 166], "gammaC": 25, "z": 18, "triad": [3, 14, 1], "cpu": 1.7412174890000074, "zplain": 18, "triad_plain": [3, 14, 1], "cpu_plain": 0.01691702099999759, "pairs_total": 27722, "pairs_generated": 5129, "pairs_pruned": 100, "pairs_margin": 13, "pairs_evaluated": 5016, "probes_main": 5027, "inner_breaks": 100, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77341895, "Q": 790, "sizes": [167, 167, 166], "gammaC": 25, "z": 15, "triad": [13, 1, 1], "cpu": 1.5072480729999995, "zplain": 15, "triad_plain": [13, 1, 1], "cpu_plain": 0.011794145999999728, "pairs_total": 27722, "pairs_generated": 4983, "pairs_pruned": 93, "pairs_margin": 0, "pairs_evaluated": 4890, "probes_main": 4903, "inner_breaks": 93, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77446624, "Q": 719, "sizes": [167, 167, 166], "gammaC": 25, "z": 19, "triad": [1, 14, 4], "cpu": 1.6415942379999962, "zplain": 18, "triad_plain": [0, 1, 17], "cpu_plain": 0.019949603000000593, "pairs_total": 27722, "pairs_generated": 5504, "pairs_pruned": 103, "pairs_margin": 0, "pairs_evaluated": 5401, "probes_main": 5410, "inner_breaks": 103, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77551353, "Q": 768, "sizes": [167, 167, 166], "gammaC": 25, "z": 16, "triad": [3, 2, 11], "cpu": 1.4979543890000002, "zplain": 15, "triad_plain": [4, 0, 11], "cpu_plain": 0.016204728000005275, "pairs_total": 27722, "pairs_generated": 4464, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 4382, "probes_main": 4393, "inner_breaks": 82, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77656082, "Q": 799, "sizes": [167, 167, 166], "gammaC": 25, "z": 14, "triad": [7, 2, 5], "cpu": 1.4138139119999948, "zplain": 13, "triad_plain": [7, 0, 6], "cpu_plain": 0.013963485999994418, "pairs_total": 27722, "pairs_generated": 4187, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 4114, "probes_main": 4124, "inner_breaks": 73, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72524376, "Q": 744, "sizes": [167, 167, 166], "gammaC": 40, "z": 24, "triad": [1, 16, 7], "cpu": 1.442522735, "zplain": 24, "triad_plain": [1, 16, 7], "cpu_plain": 0.02147681300000004, "pairs_total": 27722, "pairs_generated": 4390, "pairs_pruned": 88, "pairs_margin": 4, "pairs_evaluated": 4298, "probes_main": 4307, "inner_breaks": 88, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72629105, "Q": 713, "sizes": [167, 167, 166], "gammaC": 39, "z": 24, "triad": [1, 6, 17], "cpu": 1.1176170879999998, "zplain": 24, "triad_plain": [1, 6, 17], "cpu_plain": 0.022240177999999666, "pairs_total": 27722, "pairs_generated": 4022, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 3939, "probes_main": 3957, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72733834, "Q": 822, "sizes": [167, 167, 166], "gammaC": 38, "z": 23, "triad": [4, 16, 3], "cpu": 0.880379976, "zplain": 23, "triad_plain": [4, 16, 3], "cpu_plain": 0.020956404000000095, "pairs_total": 27722, "pairs_generated": 2695, "pairs_pruned": 70, "pairs_margin": 0, "pairs_evaluated": 2625, "probes_main": 2640, "inner_breaks": 70, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72838563, "Q": 819, "sizes": [167, 167, 166], "gammaC": 38, "z": 25, "triad": [1, 1, 23], "cpu": 1.4283969799999996, "zplain": 24, "triad_plain": [0, 1, 23], "cpu_plain": 0.024582022000000592, "pairs_total": 27722, "pairs_generated": 4347, "pairs_pruned": 89, "pairs_margin": 17, "pairs_evaluated": 4241, "probes_main": 4257, "inner_breaks": 89, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72943292, "Q": 663, "sizes": [167, 167, 166], "gammaC": 39, "z": 24, "triad": [3, 1, 20], "cpu": 1.6128903470000004, "zplain": 23, "triad_plain": [3, 0, 20], "cpu_plain": 0.025397425999999612, "pairs_total": 27722, "pairs_generated": 5298, "pairs_pruned": 93, "pairs_margin": 0, "pairs_evaluated": 5205, "probes_main": 5217, "inner_breaks": 93, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73048021, "Q": 757, "sizes": [167, 167, 166], "gammaC": 39, "z": 23, "triad": [9, 8, 6], "cpu": 1.146402682999999, "zplain": 23, "triad_plain": [9, 8, 6], "cpu_plain": 0.018587087000000224, "pairs_total": 27722, "pairs_generated": 3682, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 3613, "probes_main": 3630, "inner_breaks": 69, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73152750, "Q": 832, "sizes": [167, 167, 166], "gammaC": 39, "z": 18, "triad": [12, 5, 1], "cpu": 0.9916207700000008, "zplain": 18, "triad_plain": [12, 5, 1], "cpu_plain": 0.015807782000001325, "pairs_total": 27722, "pairs_generated": 3094, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 3029, "probes_main": 3053, "inner_breaks": 65, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73257479, "Q": 740, "sizes": [167, 167, 166], "gammaC": 40, "z": 24, "triad": [3, 13, 8], "cpu": 1.2902131079999997, "zplain": 24, "triad_plain": [3, 13, 8], "cpu_plain": 0.021751310999999163, "pairs_total": 27722, "pairs_generated": 3965, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 3881, "probes_main": 3902, "inner_breaks": 84, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73362208, "Q": 803, "sizes": [167, 167, 166], "gammaC": 40, "z": 30, "triad": [1, 3, 26], "cpu": 1.9007853479999994, "zplain": 29, "triad_plain": [0, 3, 26], "cpu_plain": 0.022702644999998967, "pairs_total": 27722, "pairs_generated": 5974, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 5868, "probes_main": 5886, "inner_breaks": 106, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73466937, "Q": 712, "sizes": [167, 167, 166], "gammaC": 39, "z": 25, "triad": [1, 1, 23], "cpu": 1.6183699380000007, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.021321614000001432, "pairs_total": 27722, "pairs_generated": 4907, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 4809, "probes_main": 4828, "inner_breaks": 98, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73571666, "Q": 734, "sizes": [167, 167, 166], "gammaC": 40, "z": 27, "triad": [1, 25, 1], "cpu": 1.9433553960000012, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.02441390799999965, "pairs_total": 27722, "pairs_generated": 5858, "pairs_pruned": 100, "pairs_margin": 19, "pairs_evaluated": 5739, "probes_main": 5744, "inner_breaks": 100, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73676395, "Q": 729, "sizes": [167, 167, 166], "gammaC": 38, "z": 26, "triad": [1, 20, 5], "cpu": 1.0926084420000013, "zplain": 26, "triad_plain": [1, 20, 5], "cpu_plain": 0.020525726999998994, "pairs_total": 27722, "pairs_generated": 3982, "pairs_pruned": 95, "pairs_margin": 0, "pairs_evaluated": 3887, "probes_main": 3897, "inner_breaks": 95, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73781124, "Q": 754, "sizes": [167, 167, 166], "gammaC": 40, "z": 21, "triad": [2, 1, 18], "cpu": 0.7164011849999987, "zplain": 21, "triad_plain": [2, 1, 18], "cpu_plain": 0.015264202000000893, "pairs_total": 27722, "pairs_generated": 2687, "pairs_pruned": 68, "pairs_margin": 2, "pairs_evaluated": 2617, "probes_main": 2642, "inner_breaks": 68, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73885853, "Q": 764, "sizes": [167, 167, 166], "gammaC": 39, "z": 26, "triad": [17, 3, 6], "cpu": 2.572789728, "zplain": 26, "triad_plain": [17, 3, 6], "cpu_plain": 0.02358746799999878, "pairs_total": 27722, "pairs_generated": 7657, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 7553, "probes_main": 7571, "inner_breaks": 104, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73990582, "Q": 723, "sizes": [167, 167, 166], "gammaC": 39, "z": 24, "triad": [12, 2, 10], "cpu": 1.6772109810000018, "zplain": 24, "triad_plain": [12, 2, 10], "cpu_plain": 0.021460327999999862, "pairs_total": 27722, "pairs_generated": 5151, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 5059, "probes_main": 5083, "inner_breaks": 92, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74095311, "Q": 738, "sizes": [167, 167, 166], "gammaC": 39, "z": 21, "triad": [14, 1, 6], "cpu": 1.4292103869999977, "zplain": 21, "triad_plain": [14, 1, 6], "cpu_plain": 0.018592280000000017, "pairs_total": 27722, "pairs_generated": 4357, "pairs_pruned": 79, "pairs_margin": 14, "pairs_evaluated": 4264, "probes_main": 4276, "inner_breaks": 79, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74200040, "Q": 757, "sizes": [167, 167, 166], "gammaC": 40, "z": 19, "triad": [8, 9, 2], "cpu": 1.0782221959999987, "zplain": 19, "triad_plain": [8, 9, 2], "cpu_plain": 0.01723587200000054, "pairs_total": 27722, "pairs_generated": 3242, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 3168, "probes_main": 3189, "inner_breaks": 74, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74304769, "Q": 736, "sizes": [167, 167, 166], "gammaC": 38, "z": 22, "triad": [2, 14, 6], "cpu": 1.1644496689999997, "zplain": 22, "triad_plain": [2, 14, 6], "cpu_plain": 0.021184044000001734, "pairs_total": 27722, "pairs_generated": 3453, "pairs_pruned": 83, "pairs_margin": 13, "pairs_evaluated": 3357, "probes_main": 3383, "inner_breaks": 83, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74409498, "Q": 721, "sizes": [167, 167, 166], "gammaC": 39, "z": 22, "triad": [8, 1, 13], "cpu": 1.297670011000001, "zplain": 21, "triad_plain": [8, 0, 13], "cpu_plain": 0.023410913999999394, "pairs_total": 27722, "pairs_generated": 3748, "pairs_pruned": 91, "pairs_margin": 15, "pairs_evaluated": 3642, "probes_main": 3660, "inner_breaks": 91, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74514227, "Q": 796, "sizes": [167, 167, 166], "gammaC": 40, "z": 25, "triad": [16, 8, 1], "cpu": 1.3614581759999993, "zplain": 25, "triad_plain": [16, 8, 1], "cpu_plain": 0.020713675999999737, "pairs_total": 27722, "pairs_generated": 4844, "pairs_pruned": 95, "pairs_margin": 7, "pairs_evaluated": 4742, "probes_main": 4762, "inner_breaks": 95, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74618956, "Q": 716, "sizes": [167, 167, 166], "gammaC": 40, "z": 29, "triad": [18, 1, 10], "cpu": 1.6218905780000021, "zplain": 28, "triad_plain": [26, 0, 2], "cpu_plain": 0.02300627300000002, "pairs_total": 27722, "pairs_generated": 5709, "pairs_pruned": 112, "pairs_margin": 0, "pairs_evaluated": 5597, "probes_main": 5616, "inner_breaks": 112, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74723685, "Q": 745, "sizes": [167, 167, 166], "gammaC": 40, "z": 26, "triad": [1, 9, 16], "cpu": 1.4110297860000003, "zplain": 24, "triad_plain": [0, 0, 24], "cpu_plain": 0.020152190000001013, "pairs_total": 27722, "pairs_generated": 5099, "pairs_pruned": 96, "pairs_margin": 16, "pairs_evaluated": 4987, "probes_main": 5009, "inner_breaks": 96, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74828414, "Q": 740, "sizes": [167, 167, 166], "gammaC": 38, "z": 20, "triad": [13, 5, 2], "cpu": 0.9212767180000014, "zplain": 20, "triad_plain": [13, 5, 2], "cpu_plain": 0.01770479800000402, "pairs_total": 27722, "pairs_generated": 3543, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 3475, "probes_main": 3498, "inner_breaks": 68, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74933143, "Q": 672, "sizes": [167, 167, 166], "gammaC": 40, "z": 17, "triad": [1, 6, 10], "cpu": 0.6778641959999945, "zplain": 16, "triad_plain": [0, 4, 12], "cpu_plain": 0.015984127000002957, "pairs_total": 27722, "pairs_generated": 2180, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2127, "probes_main": 2144, "inner_breaks": 53, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75037872, "Q": 689, "sizes": [167, 167, 166], "gammaC": 39, "z": 25, "triad": [5, 13, 7], "cpu": 1.4402440849999962, "zplain": 25, "triad_plain": [5, 13, 7], "cpu_plain": 0.01935782099999983, "pairs_total": 27722, "pairs_generated": 4777, "pairs_pruned": 100, "pairs_margin": 9, "pairs_evaluated": 4668, "probes_main": 4685, "inner_breaks": 100, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75142601, "Q": 708, "sizes": [167, 167, 166], "gammaC": 40, "z": 26, "triad": [1, 14, 11], "cpu": 1.4780180730000012, "zplain": 25, "triad_plain": [0, 14, 11], "cpu_plain": 0.026473094000003528, "pairs_total": 27722, "pairs_generated": 4549, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 4457, "probes_main": 4476, "inner_breaks": 92, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75247330, "Q": 895, "sizes": [167, 167, 166], "gammaC": 38, "z": 17, "triad": [3, 6, 8], "cpu": 0.6487535869999945, "zplain": 17, "triad_plain": [3, 6, 8], "cpu_plain": 0.014683025000003624, "pairs_total": 27722, "pairs_generated": 2026, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 1965, "probes_main": 1982, "inner_breaks": 61, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75352059, "Q": 696, "sizes": [167, 167, 166], "gammaC": 38, "z": 21, "triad": [10, 7, 4], "cpu": 1.3097283829999995, "zplain": 21, "triad_plain": [10, 7, 4], "cpu_plain": 0.019159590999997533, "pairs_total": 27722, "pairs_generated": 4223, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4140, "probes_main": 4173, "inner_breaks": 83, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75456788, "Q": 703, "sizes": [167, 167, 166], "gammaC": 38, "z": 23, "triad": [17, 5, 1], "cpu": 1.410656319999994, "zplain": 22, "triad_plain": [17, 5, 0], "cpu_plain": 0.023628906999995536, "pairs_total": 27722, "pairs_generated": 4392, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4301, "probes_main": 4311, "inner_breaks": 91, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75561517, "Q": 716, "sizes": [167, 167, 166], "gammaC": 38, "z": 21, "triad": [4, 2, 15], "cpu": 1.3058381689999976, "zplain": 20, "triad_plain": [4, 0, 16], "cpu_plain": 0.020469321999996737, "pairs_total": 27722, "pairs_generated": 3873, "pairs_pruned": 70, "pairs_margin": 18, "pairs_evaluated": 3785, "probes_main": 3803, "inner_breaks": 70, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75666246, "Q": 833, "sizes": [167, 167, 166], "gammaC": 39, "z": 21, "triad": [6, 1, 14], "cpu": 1.1625105130000009, "zplain": 21, "triad_plain": [6, 1, 14], "cpu_plain": 0.01913155900000163, "pairs_total": 27722, "pairs_generated": 3728, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3652, "probes_main": 3671, "inner_breaks": 76, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75770975, "Q": 819, "sizes": [167, 167, 166], "gammaC": 39, "z": 28, "triad": [10, 2, 16], "cpu": 1.9083420550000056, "zplain": 28, "triad_plain": [10, 2, 16], "cpu_plain": 0.025722310999995557, "pairs_total": 27722, "pairs_generated": 5947, "pairs_pruned": 107, "pairs_margin": 0, "pairs_evaluated": 5840, "probes_main": 5863, "inner_breaks": 107, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75875704, "Q": 812, "sizes": [167, 167, 166], "gammaC": 40, "z": 26, "triad": [20, 5, 1], "cpu": 1.6992334040000046, "zplain": 26, "triad_plain": [20, 5, 1], "cpu_plain": 0.01893244100000402, "pairs_total": 27722, "pairs_generated": 5842, "pairs_pruned": 96, "pairs_margin": 0, "pairs_evaluated": 5746, "probes_main": 5764, "inner_breaks": 96, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75980433, "Q": 768, "sizes": [167, 167, 166], "gammaC": 40, "z": 21, "triad": [11, 9, 1], "cpu": 1.212609160999996, "zplain": 21, "triad_plain": [11, 9, 1], "cpu_plain": 0.019691899000001456, "pairs_total": 27722, "pairs_generated": 4405, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 4316, "probes_main": 4338, "inner_breaks": 89, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76085162, "Q": 701, "sizes": [167, 167, 166], "gammaC": 39, "z": 22, "triad": [3, 18, 1], "cpu": 1.2403827330000041, "zplain": 22, "triad_plain": [3, 18, 1], "cpu_plain": 0.017234905000002243, "pairs_total": 27722, "pairs_generated": 3768, "pairs_pruned": 77, "pairs_margin": 2, "pairs_evaluated": 3689, "probes_main": 3708, "inner_breaks": 77, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76189891, "Q": 789, "sizes": [167, 167, 166], "gammaC": 40, "z": 25, "triad": [1, 5, 19], "cpu": 1.273295994999998, "zplain": 25, "triad_plain": [1, 5, 19], "cpu_plain": 0.020848325999999417, "pairs_total": 27722, "pairs_generated": 3987, "pairs_pruned": 97, "pairs_margin": 0, "pairs_evaluated": 3890, "probes_main": 3901, "inner_breaks": 97, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76294620, "Q": 730, "sizes": [167, 167, 166], "gammaC": 40, "z": 21, "triad": [1, 11, 9], "cpu": 1.1266025609999986, "zplain": 20, "triad_plain": [0, 11, 9], "cpu_plain": 0.019459722000000568, "pairs_total": 27722, "pairs_generated": 3552, "pairs_pruned": 75, "pairs_margin": 0, "pairs_evaluated": 3477, "probes_main": 3489, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76399349, "Q": 727, "sizes": [167, 167, 166], "gammaC": 39, "z": 23, "triad": [13, 7, 3], "cpu": 1.2575092679999997, "zplain": 23, "triad_plain": [13, 7, 3], "cpu_plain": 0.0202681130000002, "pairs_total": 27722, "pairs_generated": 4229, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 4151, "probes_main": 4163, "inner_breaks": 78, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76504078, "Q": 794, "sizes": [167, 167, 166], "gammaC": 38, "z": 21, "triad": [7, 12, 2], "cpu": 1.0189020660000025, "zplain": 21, "triad_plain": [7, 12, 2], "cpu_plain": 0.016890725999999745, "pairs_total": 27722, "pairs_generated": 3678, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3601, "probes_main": 3614, "inner_breaks": 77, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76608807, "Q": 644, "sizes": [167, 167, 166], "gammaC": 39, "z": 30, "triad": [19, 2, 9], "cpu": 1.3827274980000013, "zplain": 30, "triad_plain": [19, 2, 9], "cpu_plain": 0.025097214999995288, "pairs_total": 27722, "pairs_generated": 5181, "pairs_pruned": 111, "pairs_margin": 0, "pairs_evaluated": 5070, "probes_main": 5086, "inner_breaks": 111, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76713536, "Q": 702, "sizes": [167, 167, 166], "gammaC": 39, "z": 23, "triad": [9, 2, 12], "cpu": 1.2913238129999982, "zplain": 23, "triad_plain": [9, 2, 12], "cpu_plain": 0.02569181800000564, "pairs_total": 27722, "pairs_generated": 4365, "pairs_pruned": 90, "pairs_margin": 0, "pairs_evaluated": 4275, "probes_main": 4289, "inner_breaks": 90, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76818265, "Q": 727, "sizes": [167, 167, 166], "gammaC": 40, "z": 22, "triad": [13, 5, 4], "cpu": 1.7126655830000033, "zplain": 22, "triad_plain": [13, 5, 4], "cpu_plain": 0.020094137000000956, "pairs_total": 27722, "pairs_generated": 5289, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 5206, "probes_main": 5235, "inner_breaks": 83, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76922994, "Q": 799, "sizes": [167, 167, 166], "gammaC": 39, "z": 28, "triad": [21, 4, 3], "cpu": 2.0815563219999973, "zplain": 28, "triad_plain": [21, 4, 3], "cpu_plain": 0.02467830999999876, "pairs_total": 27722, "pairs_generated": 6284, "pairs_pruned": 109, "pairs_margin": 35, "pairs_evaluated": 6140, "probes_main": 6162, "inner_breaks": 109, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77027723, "Q": 783, "sizes": [167, 167, 166], "gammaC": 39, "z": 32, "triad": [8, 3, 21], "cpu": 2.2443245860000047, "zplain": 31, "triad_plain": [29, 0, 2], "cpu_plain": 0.02949770299999699, "pairs_total": 27722, "pairs_generated": 6714, "pairs_pruned": 117, "pairs_margin": 0, "pairs_evaluated": 6597, "probes_main": 6612, "inner_breaks": 117, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77132452, "Q": 719, "sizes": [167, 167, 166], "gammaC": 39, "z": 29, "triad": [1, 3, 25], "cpu": 1.675529634, "zplain": 28, "triad_plain": [0, 0, 28], "cpu_plain": 0.027353768000004663, "pairs_total": 27722, "pairs_generated": 5483, "pairs_pruned": 105, "pairs_margin": 28, "pairs_evaluated": 5350, "probes_main": 5359, "inner_breaks": 105, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74044406, "Q": 1248, "sizes": [533, 533, 534], "gammaC": 70, "z": 34, "triad": [1, 15, 18], "cpu": 16.102614755999998, "zplain": 33, "triad_plain": [0, 15, 18], "cpu_plain": 0.05406821500000092, "pairs_total": 284089, "pairs_generated": 26584, "pairs_pruned": 220, "pairs_margin": 21, "pairs_evaluated": 26343, "probes_main": 26370, "inner_breaks": 220, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74149135, "Q": 1250, "sizes": [533, 533, 534], "gammaC": 70, "z": 29, "triad": [2, 19, 8], "cpu": 11.743899844000001, "zplain": 29, "triad_plain": [2, 19, 8], "cpu_plain": 0.045885143999999656, "pairs_total": 284089, "pairs_generated": 20288, "pairs_pruned": 192, "pairs_margin": 0, "pairs_evaluated": 20096, "probes_main": 20114, "inner_breaks": 192, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74253864, "Q": 1177, "sizes": [533, 533, 534], "gammaC": 70, "z": 29, "triad": [14, 2, 13], "cpu": 14.559710823999996, "zplain": 29, "triad_plain": [14, 2, 13], "cpu_plain": 0.0408499190000029, "pairs_total": 284089, "pairs_generated": 24594, "pairs_pruned": 197, "pairs_margin": 6, "pairs_evaluated": 24391, "probes_main": 24423, "inner_breaks": 197, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74358593, "Q": 1156, "sizes": [533, 533, 534], "gammaC": 70, "z": 32, "triad": [13, 18, 1], "cpu": 15.663473898999996, "zplain": 31, "triad_plain": [13, 18, 0], "cpu_plain": 0.053123257999999396, "pairs_total": 284089, "pairs_generated": 26674, "pairs_pruned": 207, "pairs_margin": 31, "pairs_evaluated": 26436, "probes_main": 26449, "inner_breaks": 207, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74463322, "Q": 1261, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [3, 5, 19], "cpu": 10.302380687999992, "zplain": 26, "triad_plain": [7, 0, 19], "cpu_plain": 0.04454296999999485, "pairs_total": 284089, "pairs_generated": 17677, "pairs_pruned": 174, "pairs_margin": 9, "pairs_evaluated": 17494, "probes_main": 17508, "inner_breaks": 174, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74568051, "Q": 1216, "sizes": [533, 533, 534], "gammaC": 70, "z": 29, "triad": [24, 4, 1], "cpu": 13.681460110999993, "zplain": 29, "triad_plain": [24, 4, 1], "cpu_plain": 0.04239316399998927, "pairs_total": 284089, "pairs_generated": 22356, "pairs_pruned": 176, "pairs_margin": 0, "pairs_evaluated": 22180, "probes_main": 22203, "inner_breaks": 176, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74044421, "Q": 1143, "sizes": [533, 533, 534], "gammaC": 85, "z": 37, "triad": [32, 4, 1], "cpu": 15.016760824999999, "zplain": 36, "triad_plain": [32, 4, 0], "cpu_plain": 0.06503754300000075, "pairs_total": 284089, "pairs_generated": 24655, "pairs_pruned": 221, "pairs_margin": 0, "pairs_evaluated": 24434, "probes_main": 24460, "inner_breaks": 221, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74672780, "Q": 1090, "sizes": [533, 533, 534], "gammaC": 70, "z": 28, "triad": [12, 13, 3], "cpu": 11.262153842999993, "zplain": 28, "triad_plain": [12, 13, 3], "cpu_plain": 0.04115214899999842, "pairs_total": 284089, "pairs_generated": 18923, "pairs_pruned": 185, "pairs_margin": 30, "pairs_evaluated": 18708, "probes_main": 18729, "inner_breaks": 185, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74149150, "Q": 1192, "sizes": [533, 533, 534], "gammaC": 84, "z": 35, "triad": [21, 7, 7], "cpu": 16.290829541, "zplain": 35, "triad_plain": [21, 7, 7], "cpu_plain": 0.05506418999999951, "pairs_total": 284089, "pairs_generated": 26013, "pairs_pruned": 198, "pairs_margin": 0, "pairs_evaluated": 25815, "probes_main": 25833, "inner_breaks": 198, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74777509, "Q": 1178, "sizes": [533, 533, 534], "gammaC": 70, "z": 28, "triad": [11, 12, 5], "cpu": 11.650274243999988, "zplain": 28, "triad_plain": [11, 12, 5], "cpu_plain": 0.045192951999993625, "pairs_total": 284089, "pairs_generated": 19231, "pairs_pruned": 172, "pairs_margin": 30, "pairs_evaluated": 19029, "probes_main": 19048, "inner_breaks": 172, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74882238, "Q": 1152, "sizes": [533, 533, 534], "gammaC": 70, "z": 24, "triad": [4, 6, 14], "cpu": 8.699563455000003, "zplain": 24, "triad_plain": [4, 6, 14], "cpu_plain": 0.03709745399999065, "pairs_total": 284089, "pairs_generated": 14822, "pairs_pruned": 166, "pairs_margin": 4, "pairs_evaluated": 14652, "probes_main": 14668, "inner_breaks": 166, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74253879, "Q": 1198, "sizes": [533, 533, 534], "gammaC": 85, "z": 31, "triad": [11, 2, 18], "cpu": 13.412842079999997, "zplain": 31, "triad_plain": [11, 2, 18], "cpu_plain": 0.04598854099999983, "pairs_total": 284089, "pairs_generated": 21878, "pairs_pruned": 192, "pairs_margin": 58, "pairs_evaluated": 21628, "probes_main": 21649, "inner_breaks": 192, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74358608, "Q": 1310, "sizes": [533, 533, 534], "gammaC": 85, "z": 33, "triad": [7, 23, 3], "cpu": 9.795797127, "zplain": 33, "triad_plain": [7, 23, 3], "cpu_plain": 0.052509388000004265, "pairs_total": 284089, "pairs_generated": 16701, "pairs_pruned": 172, "pairs_margin": 42, "pairs_evaluated": 16487, "probes_main": 16514, "inner_breaks": 172, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74986967, "Q": 1343, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [16, 3, 8], "cpu": 11.344896343000002, "zplain": 27, "triad_plain": [16, 3, 8], "cpu_plain": 0.044164461999997684, "pairs_total": 284089, "pairs_generated": 18841, "pairs_pruned": 182, "pairs_margin": 11, "pairs_evaluated": 18648, "probes_main": 18670, "inner_breaks": 182, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75091696, "Q": 1325, "sizes": [533, 533, 534], "gammaC": 70, "z": 30, "triad": [1, 20, 9], "cpu": 12.841455871999983, "zplain": 29, "triad_plain": [0, 20, 9], "cpu_plain": 0.05167516299999875, "pairs_total": 284089, "pairs_generated": 22166, "pairs_pruned": 204, "pairs_margin": 0, "pairs_evaluated": 21962, "probes_main": 21977, "inner_breaks": 204, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74463337, "Q": 1151, "sizes": [533, 533, 534], "gammaC": 85, "z": 35, "triad": [2, 4, 29], "cpu": 13.511852834999992, "zplain": 35, "triad_plain": [2, 4, 29], "cpu_plain": 0.05211536500000591, "pairs_total": 284089, "pairs_generated": 22452, "pairs_pruned": 213, "pairs_margin": 52, "pairs_evaluated": 22187, "probes_main": 22199, "inner_breaks": 213, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74568066, "Q": 1232, "sizes": [533, 533, 534], "gammaC": 85, "z": 34, "triad": [30, 2, 2], "cpu": 13.524743293, "zplain": 34, "triad_plain": [30, 2, 2], "cpu_plain": 0.048843613000002506, "pairs_total": 284089, "pairs_generated": 23141, "pairs_pruned": 198, "pairs_margin": 22, "pairs_evaluated": 22921, "probes_main": 22954, "inner_breaks": 198, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75196425, "Q": 1173, "sizes": [533, 533, 534], "gammaC": 70, "z": 34, "triad": [30, 1, 3], "cpu": 16.055789277000002, "zplain": 33, "triad_plain": [30, 0, 3], "cpu_plain": 0.05544922499998961, "pairs_total": 284089, "pairs_generated": 27167, "pairs_pruned": 217, "pairs_margin": 0, "pairs_evaluated": 26950, "probes_main": 26963, "inner_breaks": 217, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74672795, "Q": 1218, "sizes": [533, 533, 534], "gammaC": 85, "z": 33, "triad": [1, 1, 31], "cpu": 12.034301252000006, "zplain": 32, "triad_plain": [1, 0, 31], "cpu_plain": 0.05243788599999277, "pairs_total": 284089, "pairs_generated": 19909, "pairs_pruned": 185, "pairs_margin": 0, "pairs_evaluated": 19724, "probes_main": 19730, "inner_breaks": 185, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75301154, "Q": 1146, "sizes": [533, 533, 534], "gammaC": 70, "z": 32, "triad": [27, 1, 4], "cpu": 13.435670412000007, "zplain": 31, "triad_plain": [27, 0, 4], "cpu_plain": 0.04949943799999801, "pairs_total": 284089, "pairs_generated": 22415, "pairs_pruned": 209, "pairs_margin": 42, "pairs_evaluated": 22164, "probes_main": 22181, "inner_breaks": 209, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75405883, "Q": 1194, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [4, 19, 4], "cpu": 10.689800578999979, "zplain": 27, "triad_plain": [4, 19, 4], "cpu_plain": 0.0389815659999897, "pairs_total": 284089, "pairs_generated": 18283, "pairs_pruned": 186, "pairs_margin": 6, "pairs_evaluated": 18091, "probes_main": 18114, "inner_breaks": 186, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74777524, "Q": 1199, "sizes": [533, 533, 534], "gammaC": 85, "z": 36, "triad": [26, 1, 9], "cpu": 15.585905663999995, "zplain": 35, "triad_plain": [26, 0, 9], "cpu_plain": 0.05961408500000687, "pairs_total": 284089, "pairs_generated": 25994, "pairs_pruned": 217, "pairs_margin": 0, "pairs_evaluated": 25777, "probes_main": 25795, "inner_breaks": 217, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75510612, "Q": 1299, "sizes": [533, 533, 534], "gammaC": 70, "z": 30, "triad": [1, 8, 21], "cpu": 11.549534378000004, "zplain": 29, "triad_plain": [0, 8, 21], "cpu_plain": 0.05017592099997614, "pairs_total": 284089, "pairs_generated": 19901, "pairs_pruned": 220, "pairs_margin": 5, "pairs_evaluated": 19676, "probes_main": 19687, "inner_breaks": 220, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74882253, "Q": 1212, "sizes": [533, 533, 534], "gammaC": 85, "z": 30, "triad": [18, 11, 1], "cpu": 10.81958527399999, "zplain": 30, "triad_plain": [18, 11, 1], "cpu_plain": 0.04479773599999248, "pairs_total": 284089, "pairs_generated": 17949, "pairs_pruned": 175, "pairs_margin": 0, "pairs_evaluated": 17774, "probes_main": 17801, "inner_breaks": 175, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74986982, "Q": 1212, "sizes": [533, 533, 534], "gammaC": 84, "z": 32, "triad": [8, 11, 13], "cpu": 11.97641621000001, "zplain": 32, "triad_plain": [8, 11, 13], "cpu_plain": 0.04706569599997579, "pairs_total": 284089, "pairs_generated": 20382, "pairs_pruned": 194, "pairs_margin": 29, "pairs_evaluated": 20159, "probes_main": 20180, "inner_breaks": 194, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75615341, "Q": 1112, "sizes": [533, 533, 534], "gammaC": 70, "z": 30, "triad": [28, 1, 1], "cpu": 15.240180683000006, "zplain": 29, "triad_plain": [28, 0, 1], "cpu_plain": 0.04781675899999982, "pairs_total": 284089, "pairs_generated": 25499, "pairs_pruned": 202, "pairs_margin": 9, "pairs_evaluated": 25288, "probes_main": 25315, "inner_breaks": 202, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75091711, "Q": 1166, "sizes": [533, 533, 534], "gammaC": 85, "z": 33, "triad": [2, 19, 12], "cpu": 10.694797109000007, "zplain": 33, "triad_plain": [2, 19, 12], "cpu_plain": 0.04736875899999404, "pairs_total": 284089, "pairs_generated": 19058, "pairs_pruned": 187, "pairs_margin": 0, "pairs_evaluated": 18871, "probes_main": 18896, "inner_breaks": 187, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75720070, "Q": 1340, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [13, 1, 13], "cpu": 11.34320283400001, "zplain": 27, "triad_plain": [13, 1, 13], "cpu_plain": 0.040646366000004264, "pairs_total": 284089, "pairs_generated": 19370, "pairs_pruned": 183, "pairs_margin": 22, "pairs_evaluated": 19165, "probes_main": 19185, "inner_breaks": 183, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75196440, "Q": 1278, "sizes": [533, 533, 534], "gammaC": 85, "z": 28, "triad": [17, 7, 4], "cpu": 12.686196779999989, "zplain": 28, "triad_plain": [17, 7, 4], "cpu_plain": 0.04318178299999431, "pairs_total": 284089, "pairs_generated": 21415, "pairs_pruned": 180, "pairs_margin": 7, "pairs_evaluated": 21228, "probes_main": 21263, "inner_breaks": 180, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75824799, "Q": 1152, "sizes": [533, 533, 534], "gammaC": 70, "z": 36, "triad": [3, 32, 1], "cpu": 22.277683639000003, "zplain": 36, "triad_plain": [3, 32, 1], "cpu_plain": 0.05700401100000363, "pairs_total": 284089, "pairs_generated": 36788, "pairs_pruned": 266, "pairs_margin": 102, "pairs_evaluated": 36420, "probes_main": 36439, "inner_breaks": 266, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75301169, "Q": 1249, "sizes": [533, 533, 534], "gammaC": 84, "z": 38, "triad": [2, 12, 24], "cpu": 15.97465799699998, "zplain": 38, "triad_plain": [2, 12, 24], "cpu_plain": 0.05699345299998981, "pairs_total": 284089, "pairs_generated": 27331, "pairs_pruned": 223, "pairs_margin": 0, "pairs_evaluated": 27108, "probes_main": 27125, "inner_breaks": 223, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75929528, "Q": 1180, "sizes": [533, 533, 534], "gammaC": 70, "z": 28, "triad": [19, 1, 8], "cpu": 11.324953048000026, "zplain": 28, "triad_plain": [19, 1, 8], "cpu_plain": 0.04189851300000669, "pairs_total": 284089, "pairs_generated": 18937, "pairs_pruned": 182, "pairs_margin": 35, "pairs_evaluated": 18720, "probes_main": 18733, "inner_breaks": 182, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75405898, "Q": 1147, "sizes": [533, 533, 534], "gammaC": 85, "z": 32, "triad": [5, 26, 1], "cpu": 10.462962791999985, "zplain": 32, "triad_plain": [5, 26, 1], "cpu_plain": 0.04638250200000016, "pairs_total": 284089, "pairs_generated": 17286, "pairs_pruned": 181, "pairs_margin": 6, "pairs_evaluated": 17099, "probes_main": 17112, "inner_breaks": 181, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75510627, "Q": 1142, "sizes": [533, 533, 534], "gammaC": 85, "z": 29, "triad": [16, 11, 2], "cpu": 10.082180119000014, "zplain": 28, "triad_plain": [17, 11, 0], "cpu_plain": 0.04254398300000162, "pairs_total": 284089, "pairs_generated": 17772, "pairs_pruned": 177, "pairs_margin": 42, "pairs_evaluated": 17553, "probes_main": 17593, "inner_breaks": 177, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76034257, "Q": 1180, "sizes": [533, 533, 534], "gammaC": 70, "z": 29, "triad": [8, 2, 19], "cpu": 14.372607913000024, "zplain": 29, "triad_plain": [8, 2, 19], "cpu_plain": 0.03981117099999665, "pairs_total": 284089, "pairs_generated": 23857, "pairs_pruned": 213, "pairs_margin": 0, "pairs_evaluated": 23644, "probes_main": 23668, "inner_breaks": 213, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75615356, "Q": 1247, "sizes": [533, 533, 534], "gammaC": 85, "z": 33, "triad": [12, 12, 9], "cpu": 10.908207503, "zplain": 33, "triad_plain": [12, 12, 9], "cpu_plain": 0.04814996400000382, "pairs_total": 284089, "pairs_generated": 19706, "pairs_pruned": 201, "pairs_margin": 2, "pairs_evaluated": 19503, "probes_main": 19531, "inner_breaks": 201, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76138986, "Q": 1140, "sizes": [533, 533, 534], "gammaC": 70, "z": 31, "triad": [2, 17, 12], "cpu": 14.506815888000006, "zplain": 31, "triad_plain": [2, 17, 12], "cpu_plain": 0.0456291489999785, "pairs_total": 284089, "pairs_generated": 25477, "pairs_pruned": 215, "pairs_margin": 11, "pairs_evaluated": 25251, "probes_main": 25274, "inner_breaks": 215, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75720085, "Q": 1268, "sizes": [533, 533, 534], "gammaC": 85, "z": 34, "triad": [8, 8, 18], "cpu": 14.394236485000022, "zplain": 34, "triad_plain": [8, 8, 18], "cpu_plain": 0.04827238300001113, "pairs_total": 284089, "pairs_generated": 24170, "pairs_pruned": 192, "pairs_margin": 41, "pairs_evaluated": 23937, "probes_main": 23972, "inner_breaks": 192, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76243715, "Q": 1224, "sizes": [533, 533, 534], "gammaC": 70, "z": 25, "triad": [2, 16, 7], "cpu": 8.917243503000009, "zplain": 25, "triad_plain": [2, 16, 7], "cpu_plain": 0.03725168900001563, "pairs_total": 284089, "pairs_generated": 16028, "pairs_pruned": 170, "pairs_margin": 0, "pairs_evaluated": 15858, "probes_main": 15881, "inner_breaks": 170, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75824814, "Q": 1294, "sizes": [533, 533, 534], "gammaC": 85, "z": 34, "triad": [11, 1, 22], "cpu": 11.818296430999993, "zplain": 33, "triad_plain": [11, 0, 22], "cpu_plain": 0.05385959500000581, "pairs_total": 284089, "pairs_generated": 20951, "pairs_pruned": 210, "pairs_margin": 15, "pairs_evaluated": 20726, "probes_main": 20746, "inner_breaks": 210, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76348444, "Q": 1350, "sizes": [533, 533, 534], "gammaC": 70, "z": 30, "triad": [12, 2, 16], "cpu": 14.349633631000017, "zplain": 30, "triad_plain": [12, 2, 16], "cpu_plain": 0.045686070999977346, "pairs_total": 284089, "pairs_generated": 24450, "pairs_pruned": 218, "pairs_margin": 54, "pairs_evaluated": 24178, "probes_main": 24202, "inner_breaks": 218, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75929543, "Q": 1171, "sizes": [533, 533, 534], "gammaC": 85, "z": 33, "triad": [1, 7, 25], "cpu": 11.147087595999977, "zplain": 32, "triad_plain": [0, 7, 25], "cpu_plain": 0.05546232400001827, "pairs_total": 284089, "pairs_generated": 18996, "pairs_pruned": 199, "pairs_margin": 4, "pairs_evaluated": 18793, "probes_main": 18804, "inner_breaks": 199, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76453173, "Q": 1240, "sizes": [533, 533, 534], "gammaC": 70, "z": 26, "triad": [8, 1, 17], "cpu": 8.69575349400003, "zplain": 25, "triad_plain": [0, 0, 25], "cpu_plain": 0.04315011999995022, "pairs_total": 284089, "pairs_generated": 15119, "pairs_pruned": 177, "pairs_margin": 13, "pairs_evaluated": 14929, "probes_main": 14939, "inner_breaks": 177, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76034272, "Q": 1236, "sizes": [533, 533, 534], "gammaC": 83, "z": 36, "triad": [1, 8, 27], "cpu": 9.985422004999975, "zplain": 35, "triad_plain": [0, 8, 27], "cpu_plain": 0.05570477800000617, "pairs_total": 284089, "pairs_generated": 17372, "pairs_pruned": 197, "pairs_margin": 16, "pairs_evaluated": 17159, "probes_main": 17170, "inner_breaks": 197, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76557902, "Q": 1130, "sizes": [533, 533, 534], "gammaC": 70, "z": 23, "triad": [21, 1, 1], "cpu": 9.83693998700005, "zplain": 23, "triad_plain": [21, 1, 1], "cpu_plain": 0.03217151600000534, "pairs_total": 284089, "pairs_generated": 17129, "pairs_pruned": 152, "pairs_margin": 22, "pairs_evaluated": 16955, "probes_main": 16985, "inner_breaks": 152, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76139001, "Q": 1266, "sizes": [533, 533, 534], "gammaC": 85, "z": 31, "triad": [13, 14, 4], "cpu": 10.069743431999996, "zplain": 30, "triad_plain": [17, 13, 0], "cpu_plain": 0.0471572060000085, "pairs_total": 284089, "pairs_generated": 18207, "pairs_pruned": 194, "pairs_margin": 44, "pairs_evaluated": 17969, "probes_main": 17993, "inner_breaks": 194, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76662631, "Q": 1022, "sizes": [533, 533, 534], "gammaC": 70, "z": 28, "triad": [14, 6, 8], "cpu": 11.367579907999982, "zplain": 28, "triad_plain": [14, 6, 8], "cpu_plain": 0.04132789200002662, "pairs_total": 284089, "pairs_generated": 20301, "pairs_pruned": 193, "pairs_margin": 27, "pairs_evaluated": 20081, "probes_main": 20090, "inner_breaks": 193, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76767360, "Q": 1347, "sizes": [533, 533, 534], "gammaC": 70, "z": 26, "triad": [5, 11, 10], "cpu": 8.189042405999999, "zplain": 26, "triad_plain": [5, 11, 10], "cpu_plain": 0.037461511999993036, "pairs_total": 284089, "pairs_generated": 13939, "pairs_pruned": 164, "pairs_margin": 25, "pairs_evaluated": 13750, "probes_main": 13769, "inner_breaks": 164, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76243730, "Q": 1167, "sizes": [533, 533, 534], "gammaC": 85, "z": 35, "triad": [1, 4, 30], "cpu": 10.177075602999992, "zplain": 35, "triad_plain": [1, 4, 30], "cpu_plain": 0.04875915200000236, "pairs_total": 284089, "pairs_generated": 17798, "pairs_pruned": 182, "pairs_margin": 25, "pairs_evaluated": 17591, "probes_main": 17602, "inner_breaks": 182, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76872089, "Q": 1164, "sizes": [533, 533, 534], "gammaC": 70, "z": 21, "triad": [10, 10, 1], "cpu": 7.263558169000021, "zplain": 21, "triad_plain": [10, 10, 1], "cpu_plain": 0.03103797199997871, "pairs_total": 284089, "pairs_generated": 12313, "pairs_pruned": 136, "pairs_margin": 0, "pairs_evaluated": 12177, "probes_main": 12208, "inner_breaks": 136, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76976818, "Q": 1158, "sizes": [533, 533, 534], "gammaC": 70, "z": 28, "triad": [2, 22, 4], "cpu": 9.776181164999969, "zplain": 28, "triad_plain": [2, 22, 4], "cpu_plain": 0.04798336700002892, "pairs_total": 284089, "pairs_generated": 16695, "pairs_pruned": 190, "pairs_margin": 13, "pairs_evaluated": 16492, "probes_main": 16512, "inner_breaks": 190, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76348459, "Q": 1263, "sizes": [533, 533, 534], "gammaC": 85, "z": 42, "triad": [23, 18, 1], "cpu": 17.467376890000025, "zplain": 42, "triad_plain": [23, 18, 1], "cpu_plain": 0.07317035899995972, "pairs_total": 284089, "pairs_generated": 29152, "pairs_pruned": 236, "pairs_margin": 17, "pairs_evaluated": 28899, "probes_main": 28911, "inner_breaks": 236, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76453188, "Q": 1138, "sizes": [533, 533, 534], "gammaC": 85, "z": 36, "triad": [3, 1, 32], "cpu": 12.015958134000016, "zplain": 36, "triad_plain": [3, 1, 32], "cpu_plain": 0.052708461999998235, "pairs_total": 284089, "pairs_generated": 20439, "pairs_pruned": 204, "pairs_margin": 0, "pairs_evaluated": 20235, "probes_main": 20252, "inner_breaks": 204, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77081547, "Q": 1278, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [3, 2, 22], "cpu": 13.364780199999984, "zplain": 27, "triad_plain": [3, 2, 22], "cpu_plain": 0.03921546800000897, "pairs_total": 284089, "pairs_generated": 22272, "pairs_pruned": 189, "pairs_margin": 4, "pairs_evaluated": 22079, "probes_main": 22093, "inner_breaks": 189, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77186276, "Q": 1215, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [18, 3, 6], "cpu": 13.539458541999977, "zplain": 27, "triad_plain": [18, 3, 6], "cpu_plain": 0.04012383799999952, "pairs_total": 284089, "pairs_generated": 23265, "pairs_pruned": 198, "pairs_margin": 78, "pairs_evaluated": 22989, "probes_main": 23012, "inner_breaks": 198, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76557917, "Q": 1168, "sizes": [533, 533, 534], "gammaC": 85, "z": 38, "triad": [29, 8, 1], "cpu": 17.098289674, "zplain": 37, "triad_plain": [29, 8, 0], "cpu_plain": 0.059181645000023764, "pairs_total": 284089, "pairs_generated": 29069, "pairs_pruned": 229, "pairs_margin": 74, "pairs_evaluated": 28766, "probes_main": 28797, "inner_breaks": 229, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77291005, "Q": 1053, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [9, 15, 3], "cpu": 11.019599169999992, "zplain": 27, "triad_plain": [9, 15, 3], "cpu_plain": 0.043852294999965125, "pairs_total": 284089, "pairs_generated": 18953, "pairs_pruned": 193, "pairs_margin": 0, "pairs_evaluated": 18760, "probes_main": 18773, "inner_breaks": 193, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76662646, "Q": 1157, "sizes": [533, 533, 534], "gammaC": 85, "z": 36, "triad": [14, 2, 20], "cpu": 13.391246703000036, "zplain": 36, "triad_plain": [14, 2, 20], "cpu_plain": 0.05248183200001222, "pairs_total": 284089, "pairs_generated": 22824, "pairs_pruned": 189, "pairs_margin": 15, "pairs_evaluated": 22620, "probes_main": 22643, "inner_breaks": 189, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77395734, "Q": 1078, "sizes": [533, 533, 534], "gammaC": 70, "z": 31, "triad": [18, 6, 7], "cpu": 14.282489535000025, "zplain": 31, "triad_plain": [18, 6, 7], "cpu_plain": 0.05060717799995018, "pairs_total": 284089, "pairs_generated": 25128, "pairs_pruned": 217, "pairs_margin": 65, "pairs_evaluated": 24846, "probes_main": 24865, "inner_breaks": 217, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76767375, "Q": 1203, "sizes": [533, 533, 534], "gammaC": 85, "z": 40, "triad": [12, 9, 19], "cpu": 14.300974285999985, "zplain": 40, "triad_plain": [12, 9, 19], "cpu_plain": 0.06080976300000884, "pairs_total": 284089, "pairs_generated": 23912, "pairs_pruned": 216, "pairs_margin": 31, "pairs_evaluated": 23665, "probes_main": 23689, "inner_breaks": 216, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77500463, "Q": 1154, "sizes": [533, 533, 534], "gammaC": 70, "z": 32, "triad": [1, 3, 28], "cpu": 15.251520696, "zplain": 31, "triad_plain": [0, 3, 28], "cpu_plain": 0.06539455799997995, "pairs_total": 284089, "pairs_generated": 26808, "pairs_pruned": 227, "pairs_margin": 26, "pairs_evaluated": 26555, "probes_main": 26570, "inner_breaks": 227, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76872104, "Q": 1117, "sizes": [533, 533, 534], "gammaC": 85, "z": 35, "triad": [21, 13, 1], "cpu": 14.315750503999993, "zplain": 35, "triad_plain": [21, 13, 1], "cpu_plain": 0.051862567999990006, "pairs_total": 284089, "pairs_generated": 24209, "pairs_pruned": 206, "pairs_margin": 0, "pairs_evaluated": 24003, "probes_main": 24020, "inner_breaks": 206, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77605192, "Q": 1309, "sizes": [533, 533, 534], "gammaC": 70, "z": 26, "triad": [15, 7, 4], "cpu": 10.199427644000025, "zplain": 26, "triad_plain": [15, 7, 4], "cpu_plain": 0.03838578500000267, "pairs_total": 284089, "pairs_generated": 17408, "pairs_pruned": 165, "pairs_margin": 12, "pairs_evaluated": 17231, "probes_main": 17245, "inner_breaks": 165, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76976833, "Q": 1080, "sizes": [533, 533, 534], "gammaC": 85, "z": 38, "triad": [35, 2, 1], "cpu": 15.999009779999994, "zplain": 38, "triad_plain": [35, 2, 1], "cpu_plain": 0.05574734199996101, "pairs_total": 284089, "pairs_generated": 27719, "pairs_pruned": 222, "pairs_margin": 22, "pairs_evaluated": 27475, "probes_main": 27496, "inner_breaks": 222, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77709921, "Q": 1050, "sizes": [533, 533, 534], "gammaC": 70, "z": 26, "triad": [24, 1, 1], "cpu": 14.707666225999958, "zplain": 26, "triad_plain": [24, 1, 1], "cpu_plain": 0.037878470000009656, "pairs_total": 284089, "pairs_generated": 24640, "pairs_pruned": 178, "pairs_margin": 57, "pairs_evaluated": 24405, "probes_main": 24431, "inner_breaks": 178, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77081562, "Q": 1021, "sizes": [533, 533, 534], "gammaC": 85, "z": 33, "triad": [24, 3, 6], "cpu": 12.442225539999981, "zplain": 33, "triad_plain": [24, 3, 6], "cpu_plain": 0.05036099699998431, "pairs_total": 284089, "pairs_generated": 21037, "pairs_pruned": 189, "pairs_margin": 15, "pairs_evaluated": 20833, "probes_main": 20854, "inner_breaks": 189, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77814650, "Q": 1177, "sizes": [533, 533, 534], "gammaC": 70, "z": 29, "triad": [14, 9, 6], "cpu": 16.107572006999987, "zplain": 29, "triad_plain": [14, 9, 6], "cpu_plain": 0.043443859000035445, "pairs_total": 284089, "pairs_generated": 26974, "pairs_pruned": 225, "pairs_margin": 17, "pairs_evaluated": 26732, "probes_main": 26754, "inner_breaks": 225, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77186291, "Q": 1201, "sizes": [533, 533, 534], "gammaC": 85, "z": 35, "triad": [3, 3, 29], "cpu": 11.695193587999995, "zplain": 35, "triad_plain": [3, 3, 29], "cpu_plain": 0.051905960999988565, "pairs_total": 284089, "pairs_generated": 20249, "pairs_pruned": 192, "pairs_margin": 15, "pairs_evaluated": 20042, "probes_main": 20064, "inner_breaks": 192, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77919379, "Q": 1191, "sizes": [533, 533, 534], "gammaC": 70, "z": 26, "triad": [1, 19, 6], "cpu": 8.909909909999953, "zplain": 26, "triad_plain": [1, 19, 6], "cpu_plain": 0.036006496000027255, "pairs_total": 284089, "pairs_generated": 15746, "pairs_pruned": 186, "pairs_margin": 0, "pairs_evaluated": 15560, "probes_main": 15574, "inner_breaks": 186, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77291020, "Q": 1211, "sizes": [533, 533, 534], "gammaC": 85, "z": 35, "triad": [6, 8, 21], "cpu": 12.149763760999974, "zplain": 35, "triad_plain": [6, 8, 21], "cpu_plain": 0.05047595500002444, "pairs_total": 284089, "pairs_generated": 21024, "pairs_pruned": 201, "pairs_margin": 0, "pairs_evaluated": 20823, "probes_main": 20843, "inner_breaks": 201, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78024108, "Q": 1245, "sizes": [533, 533, 534], "gammaC": 70, "z": 26, "triad": [7, 8, 11], "cpu": 8.809831132999989, "zplain": 26, "triad_plain": [7, 8, 11], "cpu_plain": 0.03847425800000792, "pairs_total": 284089, "pairs_generated": 16100, "pairs_pruned": 168, "pairs_margin": 14, "pairs_evaluated": 15918, "probes_main": 15932, "inner_breaks": 168, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77395749, "Q": 1149, "sizes": [533, 533, 534], "gammaC": 85, "z": 36, "triad": [1, 29, 6], "cpu": 12.42649164400001, "zplain": 35, "triad_plain": [0, 30, 5], "cpu_plain": 0.054918614000030175, "pairs_total": 284089, "pairs_generated": 20980, "pairs_pruned": 197, "pairs_margin": 0, "pairs_evaluated": 20783, "probes_main": 20797, "inner_breaks": 197, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78128837, "Q": 1145, "sizes": [533, 533, 534], "gammaC": 70, "z": 30, "triad": [1, 28, 1], "cpu": 10.581366005000007, "zplain": 28, "triad_plain": [0, 28, 0], "cpu_plain": 0.048531886999967355, "pairs_total": 284089, "pairs_generated": 17970, "pairs_pruned": 186, "pairs_margin": 10, "pairs_evaluated": 17774, "probes_main": 17787, "inner_breaks": 186, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77500478, "Q": 1232, "sizes": [533, 533, 534], "gammaC": 85, "z": 29, "triad": [1, 14, 14], "cpu": 8.427155088000006, "zplain": 28, "triad_plain": [0, 14, 14], "cpu_plain": 0.04426240399999415, "pairs_total": 284089, "pairs_generated": 14918, "pairs_pruned": 162, "pairs_margin": 0, "pairs_evaluated": 14756, "probes_main": 14773, "inner_breaks": 162, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78233566, "Q": 1314, "sizes": [533, 533, 534], "gammaC": 70, "z": 28, "triad": [8, 1, 19], "cpu": 12.284621647999984, "zplain": 27, "triad_plain": [8, 0, 19], "cpu_plain": 0.0455711750000205, "pairs_total": 284089, "pairs_generated": 21549, "pairs_pruned": 190, "pairs_margin": 22, "pairs_evaluated": 21337, "probes_main": 21363, "inner_breaks": 190, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77605207, "Q": 1185, "sizes": [533, 533, 534], "gammaC": 85, "z": 34, "triad": [1, 2, 31], "cpu": 10.413639658000022, "zplain": 33, "triad_plain": [0, 2, 31], "cpu_plain": 0.053431843999987905, "pairs_total": 284089, "pairs_generated": 18353, "pairs_pruned": 187, "pairs_margin": 11, "pairs_evaluated": 18155, "probes_main": 18168, "inner_breaks": 187, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78338295, "Q": 1168, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [1, 5, 21], "cpu": 9.911020329999985, "zplain": 27, "triad_plain": [1, 5, 21], "cpu_plain": 0.03896603999999115, "pairs_total": 284089, "pairs_generated": 17569, "pairs_pruned": 175, "pairs_margin": 12, "pairs_evaluated": 17382, "probes_main": 17397, "inner_breaks": 175, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77709936, "Q": 1388, "sizes": [533, 533, 534], "gammaC": 84, "z": 32, "triad": [3, 12, 17], "cpu": 8.311176370999988, "zplain": 32, "triad_plain": [3, 12, 17], "cpu_plain": 0.048260034000009, "pairs_total": 284089, "pairs_generated": 14977, "pairs_pruned": 160, "pairs_margin": 13, "pairs_evaluated": 14804, "probes_main": 14830, "inner_breaks": 160, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78443024, "Q": 1128, "sizes": [533, 533, 534], "gammaC": 70, "z": 25, "triad": [5, 10, 10], "cpu": 8.117631328000016, "zplain": 25, "triad_plain": [5, 10, 10], "cpu_plain": 0.03549084199994468, "pairs_total": 284089, "pairs_generated": 14684, "pairs_pruned": 160, "pairs_margin": 18, "pairs_evaluated": 14506, "probes_main": 14528, "inner_breaks": 160, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77814665, "Q": 1166, "sizes": [533, 533, 534], "gammaC": 85, "z": 28, "triad": [14, 10, 4], "cpu": 11.07843002200002, "zplain": 28, "triad_plain": [14, 10, 4], "cpu_plain": 0.04124718000002758, "pairs_total": 284089, "pairs_generated": 19072, "pairs_pruned": 177, "pairs_margin": 0, "pairs_evaluated": 18895, "probes_main": 18933, "inner_breaks": 177, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78547753, "Q": 1273, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [1, 9, 17], "cpu": 11.289308613000003, "zplain": 27, "triad_plain": [1, 9, 17], "cpu_plain": 0.04181522600003973, "pairs_total": 284089, "pairs_generated": 19378, "pairs_pruned": 192, "pairs_margin": 28, "pairs_evaluated": 19158, "probes_main": 19180, "inner_breaks": 192, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77919394, "Q": 1210, "sizes": [533, 533, 534], "gammaC": 85, "z": 39, "triad": [1, 29, 9], "cpu": 13.464127265000002, "zplain": 38, "triad_plain": [0, 29, 9], "cpu_plain": 0.05849752400001762, "pairs_total": 284089, "pairs_generated": 23754, "pairs_pruned": 205, "pairs_margin": 12, "pairs_evaluated": 23537, "probes_main": 23551, "inner_breaks": 205, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78652482, "Q": 1332, "sizes": [533, 533, 534], "gammaC": 70, "z": 28, "triad": [1, 3, 24], "cpu": 11.785931659000084, "zplain": 27, "triad_plain": [0, 3, 24], "cpu_plain": 0.04432536199999504, "pairs_total": 284089, "pairs_generated": 20354, "pairs_pruned": 194, "pairs_margin": 0, "pairs_evaluated": 20160, "probes_main": 20171, "inner_breaks": 194, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78024123, "Q": 1385, "sizes": [533, 533, 534], "gammaC": 85, "z": 33, "triad": [9, 23, 1], "cpu": 10.459806613000012, "zplain": 33, "triad_plain": [9, 23, 1], "cpu_plain": 0.04799568900000395, "pairs_total": 284089, "pairs_generated": 17781, "pairs_pruned": 186, "pairs_margin": 12, "pairs_evaluated": 17583, "probes_main": 17597, "inner_breaks": 186, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78757211, "Q": 1131, "sizes": [533, 533, 534], "gammaC": 70, "z": 33, "triad": [26, 4, 3], "cpu": 16.676663837999968, "zplain": 33, "triad_plain": [26, 4, 3], "cpu_plain": 0.0517565380000633, "pairs_total": 284089, "pairs_generated": 28071, "pairs_pruned": 225, "pairs_margin": 22, "pairs_evaluated": 27824, "probes_main": 27839, "inner_breaks": 225, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78128852, "Q": 1104, "sizes": [533, 533, 534], "gammaC": 85, "z": 36, "triad": [1, 2, 33], "cpu": 11.023382081999955, "zplain": 35, "triad_plain": [0, 2, 33], "cpu_plain": 0.05543520800000579, "pairs_total": 284089, "pairs_generated": 18951, "pairs_pruned": 207, "pairs_margin": 34, "pairs_evaluated": 18710, "probes_main": 18723, "inner_breaks": 207, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78861940, "Q": 1113, "sizes": [533, 533, 534], "gammaC": 70, "z": 30, "triad": [1, 13, 16], "cpu": 11.888004507000005, "zplain": 30, "triad_plain": [1, 13, 16], "cpu_plain": 0.05114251800000602, "pairs_total": 284089, "pairs_generated": 20046, "pairs_pruned": 185, "pairs_margin": 2, "pairs_evaluated": 19859, "probes_main": 19869, "inner_breaks": 185, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78233581, "Q": 1220, "sizes": [533, 533, 534], "gammaC": 85, "z": 30, "triad": [7, 19, 4], "cpu": 9.960150005999992, "zplain": 30, "triad_plain": [7, 19, 4], "cpu_plain": 0.04614654100004145, "pairs_total": 284089, "pairs_generated": 16554, "pairs_pruned": 167, "pairs_margin": 31, "pairs_evaluated": 16356, "probes_main": 16381, "inner_breaks": 167, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78966669, "Q": 1151, "sizes": [533, 533, 534], "gammaC": 70, "z": 25, "triad": [1, 22, 2], "cpu": 8.812831324999934, "zplain": 24, "triad_plain": [0, 22, 2], "cpu_plain": 0.03673804800007474, "pairs_total": 284089, "pairs_generated": 15871, "pairs_pruned": 156, "pairs_margin": 0, "pairs_evaluated": 15715, "probes_main": 15727, "inner_breaks": 156, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 79071398, "Q": 1170, "sizes": [533, 533, 534], "gammaC": 70, "z": 29, "triad": [1, 1, 27], "cpu": 10.363610798000082, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.046817991000011716, "pairs_total": 284089, "pairs_generated": 18209, "pairs_pruned": 177, "pairs_margin": 0, "pairs_evaluated": 18032, "probes_main": 18038, "inner_breaks": 177, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78338310, "Q": 1118, "sizes": [533, 533, 534], "gammaC": 85, "z": 47, "triad": [10, 30, 7], "cpu": 21.555475482999952, "zplain": 46, "triad_plain": [0, 0, 46], "cpu_plain": 0.10597402899998087, "pairs_total": 284089, "pairs_generated": 36375, "pairs_pruned": 280, "pairs_margin": 29, "pairs_evaluated": 36066, "probes_main": 36074, "inner_breaks": 280, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 79176127, "Q": 1169, "sizes": [533, 533, 534], "gammaC": 70, "z": 27, "triad": [4, 8, 15], "cpu": 9.84858885999995, "zplain": 27, "triad_plain": [4, 8, 15], "cpu_plain": 0.04240600800005723, "pairs_total": 284089, "pairs_generated": 17313, "pairs_pruned": 182, "pairs_margin": 19, "pairs_evaluated": 17112, "probes_main": 17124, "inner_breaks": 182, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78443039, "Q": 1129, "sizes": [533, 533, 534], "gammaC": 85, "z": 32, "triad": [7, 17, 8], "cpu": 10.187166837000063, "zplain": 32, "triad_plain": [7, 17, 8], "cpu_plain": 0.0710756969999693, "pairs_total": 284089, "pairs_generated": 17597, "pairs_pruned": 177, "pairs_margin": 27, "pairs_evaluated": 17393, "probes_main": 17418, "inner_breaks": 177, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74044361, "Q": 1235, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 8, 1], "cpu": 7.221661932, "zplain": 10, "triad_plain": [1, 8, 1], "cpu_plain": 0.01561643700000026, "pairs_total": 284089, "pairs_generated": 12311, "pairs_pruned": 165, "pairs_margin": 0, "pairs_evaluated": 12146, "probes_main": 12152, "inner_breaks": 165, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78547768, "Q": 1068, "sizes": [533, 533, 534], "gammaC": 85, "z": 36, "triad": [9, 9, 18], "cpu": 12.755361596000057, "zplain": 36, "triad_plain": [9, 9, 18], "cpu_plain": 0.056363701000009314, "pairs_total": 284089, "pairs_generated": 21888, "pairs_pruned": 209, "pairs_margin": 48, "pairs_evaluated": 21631, "probes_main": 21650, "inner_breaks": 209, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74149090, "Q": 1306, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [3, 8, 1], "cpu": 13.560269073, "zplain": 12, "triad_plain": [3, 8, 1], "cpu_plain": 0.0195143850000008, "pairs_total": 284089, "pairs_generated": 24033, "pairs_pruned": 200, "pairs_margin": 9, "pairs_evaluated": 23824, "probes_main": 23830, "inner_breaks": 200, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78652497, "Q": 1152, "sizes": [533, 533, 534], "gammaC": 84, "z": 33, "triad": [1, 23, 9], "cpu": 9.403329736999922, "zplain": 32, "triad_plain": [3, 29, 0], "cpu_plain": 0.05128729199998361, "pairs_total": 284089, "pairs_generated": 16162, "pairs_pruned": 180, "pairs_margin": 16, "pairs_evaluated": 15966, "probes_main": 15979, "inner_breaks": 180, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74253819, "Q": 1091, "sizes": [533, 533, 534], "gammaC": 25, "z": 13, "triad": [1, 3, 9], "cpu": 13.969415059, "zplain": 12, "triad_plain": [3, 0, 9], "cpu_plain": 0.03429745800000461, "pairs_total": 284089, "pairs_generated": 23721, "pairs_pruned": 225, "pairs_margin": 52, "pairs_evaluated": 23444, "probes_main": 23452, "inner_breaks": 225, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74358548, "Q": 1179, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [4, 5, 1], "cpu": 8.880340703999998, "zplain": 10, "triad_plain": [4, 5, 1], "cpu_plain": 0.01669019599999899, "pairs_total": 284089, "pairs_generated": 15287, "pairs_pruned": 146, "pairs_margin": 3, "pairs_evaluated": 15138, "probes_main": 15150, "inner_breaks": 146, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78757226, "Q": 1149, "sizes": [533, 533, 534], "gammaC": 85, "z": 52, "triad": [7, 44, 1], "cpu": 29.50184819399999, "zplain": 51, "triad_plain": [7, 44, 0], "cpu_plain": 0.09246985600009339, "pairs_total": 284089, "pairs_generated": 48603, "pairs_pruned": 299, "pairs_margin": 18, "pairs_evaluated": 48286, "probes_main": 48294, "inner_breaks": 299, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74463277, "Q": 1081, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [3, 4, 5], "cpu": 12.748769816, "zplain": 12, "triad_plain": [3, 4, 5], "cpu_plain": 0.01841212400000103, "pairs_total": 284089, "pairs_generated": 21714, "pairs_pruned": 200, "pairs_margin": 0, "pairs_evaluated": 21514, "probes_main": 21528, "inner_breaks": 200, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78861955, "Q": 1133, "sizes": [533, 533, 534], "gammaC": 85, "z": 31, "triad": [27, 1, 3], "cpu": 9.8500035080001, "zplain": 30, "triad_plain": [27, 0, 3], "cpu_plain": 0.04672723900000619, "pairs_total": 284089, "pairs_generated": 16514, "pairs_pruned": 176, "pairs_margin": 18, "pairs_evaluated": 16320, "probes_main": 16347, "inner_breaks": 176, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74568006, "Q": 1238, "sizes": [533, 533, 534], "gammaC": 25, "z": 13, "triad": [1, 1, 11], "cpu": 15.598467397999997, "zplain": 11, "triad_plain": [0, 0, 11], "cpu_plain": 0.02333442499998739, "pairs_total": 284089, "pairs_generated": 25848, "pairs_pruned": 204, "pairs_margin": 1, "pairs_evaluated": 25643, "probes_main": 25648, "inner_breaks": 204, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74672735, "Q": 1193, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 1, 8], "cpu": 8.577261176000007, "zplain": 9, "triad_plain": [0, 1, 8], "cpu_plain": 0.01676142799999525, "pairs_total": 284089, "pairs_generated": 14960, "pairs_pruned": 157, "pairs_margin": 0, "pairs_evaluated": 14803, "probes_main": 14808, "inner_breaks": 157, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78966684, "Q": 1169, "sizes": [533, 533, 534], "gammaC": 85, "z": 42, "triad": [1, 40, 1], "cpu": 19.2352562210001, "zplain": 41, "triad_plain": [0, 40, 1], "cpu_plain": 0.06728993199999422, "pairs_total": 284089, "pairs_generated": 32564, "pairs_pruned": 231, "pairs_margin": 68, "pairs_evaluated": 32265, "probes_main": 32280, "inner_breaks": 231, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74777464, "Q": 1133, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [6, 3, 3], "cpu": 13.393832396999997, "zplain": 11, "triad_plain": [9, 0, 2], "cpu_plain": 0.020805585000005067, "pairs_total": 284089, "pairs_generated": 22076, "pairs_pruned": 193, "pairs_margin": 0, "pairs_evaluated": 21883, "probes_main": 21891, "inner_breaks": 193, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 79071413, "Q": 1121, "sizes": [533, 533, 534], "gammaC": 84, "z": 32, "triad": [2, 11, 19], "cpu": 11.115343720000055, "zplain": 32, "triad_plain": [2, 11, 19], "cpu_plain": 0.04718803499997648, "pairs_total": 284089, "pairs_generated": 19486, "pairs_pruned": 184, "pairs_margin": 0, "pairs_evaluated": 19302, "probes_main": 19317, "inner_breaks": 184, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74882193, "Q": 1219, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [2, 7, 1], "cpu": 7.978942367999991, "zplain": 10, "triad_plain": [2, 7, 1], "cpu_plain": 0.01502692100000047, "pairs_total": 284089, "pairs_generated": 13818, "pairs_pruned": 155, "pairs_margin": 40, "pairs_evaluated": 13623, "probes_main": 13639, "inner_breaks": 155, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 79176142, "Q": 1212, "sizes": [533, 533, 534], "gammaC": 85, "z": 28, "triad": [3, 13, 12], "cpu": 8.494863295999949, "zplain": 28, "triad_plain": [3, 13, 12], "cpu_plain": 0.040108542999973906, "pairs_total": 284089, "pairs_generated": 14786, "pairs_pruned": 176, "pairs_margin": 13, "pairs_evaluated": 14597, "probes_main": 14635, "inner_breaks": 176, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74986922, "Q": 1199, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 9, 1], "cpu": 9.914133487, "zplain": 10, "triad_plain": [1, 9, 0], "cpu_plain": 0.021385141999999746, "pairs_total": 284089, "pairs_generated": 17266, "pairs_pruned": 178, "pairs_margin": 11, "pairs_evaluated": 17077, "probes_main": 17088, "inner_breaks": 178, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74044376, "Q": 1136, "sizes": [533, 533, 534], "gammaC": 40, "z": 17, "triad": [8, 7, 2], "cpu": 11.51467943, "zplain": 17, "triad_plain": [8, 7, 2], "cpu_plain": 0.02589536600000031, "pairs_total": 284089, "pairs_generated": 19036, "pairs_pruned": 175, "pairs_margin": 0, "pairs_evaluated": 18861, "probes_main": 18872, "inner_breaks": 175, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74149105, "Q": 1084, "sizes": [533, 533, 534], "gammaC": 40, "z": 12, "triad": [3, 3, 6], "cpu": 7.523181021000001, "zplain": 12, "triad_plain": [3, 3, 6], "cpu_plain": 0.016572429, "pairs_total": 284089, "pairs_generated": 12929, "pairs_pruned": 136, "pairs_margin": 3, "pairs_evaluated": 12790, "probes_main": 12803, "inner_breaks": 136, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75091651, "Q": 1186, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [6, 2, 3], "cpu": 12.437885195999996, "zplain": 11, "triad_plain": [6, 2, 3], "cpu_plain": 0.015987190000004148, "pairs_total": 284089, "pairs_generated": 20646, "pairs_pruned": 160, "pairs_margin": 0, "pairs_evaluated": 20486, "probes_main": 20497, "inner_breaks": 160, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74253834, "Q": 1293, "sizes": [533, 533, 534], "gammaC": 40, "z": 14, "triad": [4, 9, 1], "cpu": 8.670756107999999, "zplain": 14, "triad_plain": [4, 9, 1], "cpu_plain": 0.024205356999999594, "pairs_total": 284089, "pairs_generated": 15122, "pairs_pruned": 155, "pairs_margin": 24, "pairs_evaluated": 14943, "probes_main": 14958, "inner_breaks": 155, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75196380, "Q": 1205, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 3, 6], "cpu": 9.649241624999988, "zplain": 10, "triad_plain": [1, 3, 6], "cpu_plain": 0.01680074300000456, "pairs_total": 284089, "pairs_generated": 16268, "pairs_pruned": 156, "pairs_margin": 23, "pairs_evaluated": 16089, "probes_main": 16101, "inner_breaks": 156, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74358563, "Q": 1169, "sizes": [533, 533, 534], "gammaC": 40, "z": 13, "triad": [7, 2, 4], "cpu": 8.054666867999998, "zplain": 13, "triad_plain": [7, 2, 4], "cpu_plain": 0.019770710999999608, "pairs_total": 284089, "pairs_generated": 13984, "pairs_pruned": 135, "pairs_margin": 0, "pairs_evaluated": 13849, "probes_main": 13862, "inner_breaks": 135, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75301109, "Q": 1300, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 4, 6], "cpu": 8.72961564800002, "zplain": 10, "triad_plain": [0, 0, 10], "cpu_plain": 0.02050714800000719, "pairs_total": 284089, "pairs_generated": 15211, "pairs_pruned": 157, "pairs_margin": 0, "pairs_evaluated": 15054, "probes_main": 15060, "inner_breaks": 157, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74463292, "Q": 1146, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [1, 16, 1], "cpu": 12.265807471000002, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.028559239000003345, "pairs_total": 284089, "pairs_generated": 20845, "pairs_pruned": 196, "pairs_margin": 15, "pairs_evaluated": 20634, "probes_main": 20643, "inner_breaks": 196, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75405838, "Q": 1136, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [7, 1, 4], "cpu": 16.123998685000004, "zplain": 12, "triad_plain": [7, 1, 4], "cpu_plain": 0.020086024999983465, "pairs_total": 284089, "pairs_generated": 27190, "pairs_pruned": 206, "pairs_margin": 77, "pairs_evaluated": 26907, "probes_main": 26916, "inner_breaks": 206, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74568021, "Q": 1080, "sizes": [533, 533, 534], "gammaC": 40, "z": 17, "triad": [3, 1, 13], "cpu": 10.901365704, "zplain": 17, "triad_plain": [3, 1, 13], "cpu_plain": 0.027250228999996295, "pairs_total": 284089, "pairs_generated": 18477, "pairs_pruned": 188, "pairs_margin": 12, "pairs_evaluated": 18277, "probes_main": 18293, "inner_breaks": 188, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75510567, "Q": 1192, "sizes": [533, 533, 534], "gammaC": 25, "z": 13, "triad": [1, 5, 7], "cpu": 14.176370606999996, "zplain": 12, "triad_plain": [0, 5, 7], "cpu_plain": 0.0229018080000003, "pairs_total": 284089, "pairs_generated": 23881, "pairs_pruned": 216, "pairs_margin": 64, "pairs_evaluated": 23601, "probes_main": 23613, "inner_breaks": 216, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74672750, "Q": 1319, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [1, 5, 10], "cpu": 11.660675973000004, "zplain": 16, "triad_plain": [1, 5, 10], "cpu_plain": 0.023309617000009553, "pairs_total": 284089, "pairs_generated": 19805, "pairs_pruned": 183, "pairs_margin": 42, "pairs_evaluated": 19580, "probes_main": 19588, "inner_breaks": 183, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75615296, "Q": 1144, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [6, 3, 1], "cpu": 7.132186985999994, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.017599265000001196, "pairs_total": 284089, "pairs_generated": 12745, "pairs_pruned": 150, "pairs_margin": 6, "pairs_evaluated": 12589, "probes_main": 12599, "inner_breaks": 150, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74777479, "Q": 1169, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [1, 7, 8], "cpu": 10.482450446000001, "zplain": 15, "triad_plain": [0, 7, 8], "cpu_plain": 0.02767558900001177, "pairs_total": 284089, "pairs_generated": 18391, "pairs_pruned": 189, "pairs_margin": 14, "pairs_evaluated": 18188, "probes_main": 18200, "inner_breaks": 189, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75720025, "Q": 1215, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 2, 7], "cpu": 7.392081875000002, "zplain": 10, "triad_plain": [1, 2, 7], "cpu_plain": 0.01537380599998528, "pairs_total": 284089, "pairs_generated": 12791, "pairs_pruned": 169, "pairs_margin": 8, "pairs_evaluated": 12614, "probes_main": 12621, "inner_breaks": 169, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75824754, "Q": 1098, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 4, 6], "cpu": 8.904385492000017, "zplain": 11, "triad_plain": [1, 4, 6], "cpu_plain": 0.01642831699999192, "pairs_total": 284089, "pairs_generated": 15210, "pairs_pruned": 156, "pairs_margin": 18, "pairs_evaluated": 15036, "probes_main": 15045, "inner_breaks": 156, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75929483, "Q": 1238, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 1, 8], "cpu": 7.366625626000001, "zplain": 9, "triad_plain": [1, 0, 8], "cpu_plain": 0.01779561399999352, "pairs_total": 284089, "pairs_generated": 13252, "pairs_pruned": 148, "pairs_margin": 16, "pairs_evaluated": 13088, "probes_main": 13093, "inner_breaks": 148, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74882208, "Q": 1271, "sizes": [533, 533, 534], "gammaC": 40, "z": 23, "triad": [1, 21, 1], "cpu": 22.113730981000003, "zplain": 22, "triad_plain": [0, 21, 1], "cpu_plain": 0.03870313999999553, "pairs_total": 284089, "pairs_generated": 36510, "pairs_pruned": 257, "pairs_margin": 60, "pairs_evaluated": 36193, "probes_main": 36207, "inner_breaks": 257, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76034212, "Q": 1285, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [8, 2, 1], "cpu": 13.837691794000023, "zplain": 11, "triad_plain": [8, 2, 1], "cpu_plain": 0.01715120999998021, "pairs_total": 284089, "pairs_generated": 23711, "pairs_pruned": 170, "pairs_margin": 0, "pairs_evaluated": 23541, "probes_main": 23548, "inner_breaks": 170, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74986937, "Q": 1217, "sizes": [533, 533, 534], "gammaC": 40, "z": 17, "triad": [10, 1, 6], "cpu": 11.686319378999997, "zplain": 17, "triad_plain": [10, 1, 6], "cpu_plain": 0.024961524000005397, "pairs_total": 284089, "pairs_generated": 20455, "pairs_pruned": 183, "pairs_margin": 28, "pairs_evaluated": 20244, "probes_main": 20259, "inner_breaks": 183, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76138941, "Q": 1293, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [4, 1, 5], "cpu": 7.037587948999999, "zplain": 10, "triad_plain": [4, 1, 5], "cpu_plain": 0.015369309000021758, "pairs_total": 284089, "pairs_generated": 12484, "pairs_pruned": 143, "pairs_margin": 4, "pairs_evaluated": 12337, "probes_main": 12344, "inner_breaks": 143, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76243670, "Q": 1135, "sizes": [533, 533, 534], "gammaC": 25, "z": 9, "triad": [1, 6, 2], "cpu": 5.426508945999984, "zplain": 9, "triad_plain": [1, 6, 2], "cpu_plain": 0.013297351999995044, "pairs_total": 284089, "pairs_generated": 9943, "pairs_pruned": 122, "pairs_margin": 7, "pairs_evaluated": 9814, "probes_main": 9827, "inner_breaks": 122, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75091666, "Q": 1292, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [6, 11, 1], "cpu": 12.673514475999994, "zplain": 17, "triad_plain": [6, 11, 0], "cpu_plain": 0.031791919999989204, "pairs_total": 284089, "pairs_generated": 21280, "pairs_pruned": 207, "pairs_margin": 0, "pairs_evaluated": 21073, "probes_main": 21087, "inner_breaks": 207, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75196395, "Q": 1259, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [1, 5, 9], "cpu": 9.647199951999994, "zplain": 15, "triad_plain": [1, 5, 9], "cpu_plain": 0.023428077999994912, "pairs_total": 284089, "pairs_generated": 16680, "pairs_pruned": 168, "pairs_margin": 21, "pairs_evaluated": 16491, "probes_main": 16503, "inner_breaks": 168, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76348399, "Q": 1170, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [1, 1, 10], "cpu": 10.914595580000025, "zplain": 12, "triad_plain": [1, 1, 10], "cpu_plain": 0.0180147570000031, "pairs_total": 284089, "pairs_generated": 17868, "pairs_pruned": 190, "pairs_margin": 0, "pairs_evaluated": 17678, "probes_main": 17682, "inner_breaks": 190, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75301124, "Q": 1121, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [1, 2, 15], "cpu": 11.661949618999984, "zplain": 17, "triad_plain": [0, 2, 15], "cpu_plain": 0.031682734000014534, "pairs_total": 284089, "pairs_generated": 20084, "pairs_pruned": 196, "pairs_margin": 15, "pairs_evaluated": 19873, "probes_main": 19882, "inner_breaks": 196, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75405853, "Q": 1320, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [1, 9, 6], "cpu": 8.914521820999994, "zplain": 15, "triad_plain": [9, 6, 0], "cpu_plain": 0.027090340999990303, "pairs_total": 284089, "pairs_generated": 15761, "pairs_pruned": 169, "pairs_margin": 13, "pairs_evaluated": 15579, "probes_main": 15601, "inner_breaks": 169, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76453128, "Q": 1163, "sizes": [533, 533, 534], "gammaC": 25, "z": 14, "triad": [6, 1, 7], "cpu": 20.91454077999998, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.02713402000000542, "pairs_total": 284089, "pairs_generated": 33970, "pairs_pruned": 246, "pairs_margin": 51, "pairs_evaluated": 33673, "probes_main": 33683, "inner_breaks": 246, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76557857, "Q": 1289, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 1, 9], "cpu": 9.16341768000001, "zplain": 10, "triad_plain": [1, 0, 9], "cpu_plain": 0.01853315199997496, "pairs_total": 284089, "pairs_generated": 15472, "pairs_pruned": 169, "pairs_margin": 32, "pairs_evaluated": 15271, "probes_main": 15276, "inner_breaks": 169, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75510582, "Q": 1111, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [10, 5, 1], "cpu": 12.887880007999996, "zplain": 16, "triad_plain": [10, 5, 1], "cpu_plain": 0.024303290999995397, "pairs_total": 284089, "pairs_generated": 21724, "pairs_pruned": 186, "pairs_margin": 42, "pairs_evaluated": 21496, "probes_main": 21516, "inner_breaks": 186, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76662586, "Q": 1202, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 2, 7], "cpu": 7.508665200999985, "zplain": 10, "triad_plain": [1, 2, 7], "cpu_plain": 0.015137639000045056, "pairs_total": 284089, "pairs_generated": 12995, "pairs_pruned": 157, "pairs_margin": 10, "pairs_evaluated": 12828, "probes_main": 12837, "inner_breaks": 157, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75615311, "Q": 1130, "sizes": [533, 533, 534], "gammaC": 40, "z": 14, "triad": [3, 3, 8], "cpu": 8.836791784999974, "zplain": 14, "triad_plain": [3, 3, 8], "cpu_plain": 0.02011321200001248, "pairs_total": 284089, "pairs_generated": 15367, "pairs_pruned": 140, "pairs_margin": 7, "pairs_evaluated": 15220, "probes_main": 15232, "inner_breaks": 140, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76767315, "Q": 1307, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [1, 4, 7], "cpu": 10.708773895000036, "zplain": 12, "triad_plain": [1, 4, 7], "cpu_plain": 0.020074560000011843, "pairs_total": 284089, "pairs_generated": 17625, "pairs_pruned": 184, "pairs_margin": 20, "pairs_evaluated": 17421, "probes_main": 17428, "inner_breaks": 184, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75720040, "Q": 1239, "sizes": [533, 533, 534], "gammaC": 40, "z": 19, "triad": [1, 9, 9], "cpu": 14.32725367499998, "zplain": 19, "triad_plain": [1, 9, 9], "cpu_plain": 0.02884723200000394, "pairs_total": 284089, "pairs_generated": 23273, "pairs_pruned": 223, "pairs_margin": 0, "pairs_evaluated": 23050, "probes_main": 23062, "inner_breaks": 223, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76872044, "Q": 1300, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [6, 4, 1], "cpu": 11.81274492099999, "zplain": 11, "triad_plain": [6, 4, 1], "cpu_plain": 0.017251934999990226, "pairs_total": 284089, "pairs_generated": 19062, "pairs_pruned": 154, "pairs_margin": 37, "pairs_evaluated": 18871, "probes_main": 18881, "inner_breaks": 154, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75824769, "Q": 1097, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [3, 1, 12], "cpu": 8.495115318999979, "zplain": 16, "triad_plain": [3, 1, 12], "cpu_plain": 0.02346438800000783, "pairs_total": 284089, "pairs_generated": 14529, "pairs_pruned": 167, "pairs_margin": 8, "pairs_evaluated": 14354, "probes_main": 14362, "inner_breaks": 167, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75929498, "Q": 1205, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [1, 6, 11], "cpu": 11.62301783800001, "zplain": 17, "triad_plain": [0, 6, 11], "cpu_plain": 0.03471368300000677, "pairs_total": 284089, "pairs_generated": 20358, "pairs_pruned": 200, "pairs_margin": 0, "pairs_evaluated": 20158, "probes_main": 20170, "inner_breaks": 200, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76976773, "Q": 1218, "sizes": [533, 533, 534], "gammaC": 25, "z": 17, "triad": [1, 1, 15], "cpu": 31.410982012000034, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03334575499997072, "pairs_total": 284089, "pairs_generated": 50851, "pairs_pruned": 297, "pairs_margin": 88, "pairs_evaluated": 50466, "probes_main": 50471, "inner_breaks": 297, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76034227, "Q": 1259, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [8, 9, 1], "cpu": 16.00638667200002, "zplain": 18, "triad_plain": [8, 9, 1], "cpu_plain": 0.026656311000010646, "pairs_total": 284089, "pairs_generated": 27253, "pairs_pruned": 219, "pairs_margin": 53, "pairs_evaluated": 26981, "probes_main": 26994, "inner_breaks": 219, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77081502, "Q": 1347, "sizes": [533, 533, 534], "gammaC": 25, "z": 8, "triad": [2, 2, 4], "cpu": 4.762849426999992, "zplain": 8, "triad_plain": [2, 2, 4], "cpu_plain": 0.011705754000047364, "pairs_total": 284089, "pairs_generated": 8657, "pairs_pruned": 109, "pairs_margin": 3, "pairs_evaluated": 8545, "probes_main": 8557, "inner_breaks": 109, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76138956, "Q": 1229, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [4, 9, 3], "cpu": 10.263315567000006, "zplain": 16, "triad_plain": [4, 9, 3], "cpu_plain": 0.0228040579999913, "pairs_total": 284089, "pairs_generated": 17830, "pairs_pruned": 180, "pairs_margin": 18, "pairs_evaluated": 17632, "probes_main": 17650, "inner_breaks": 180, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77186231, "Q": 1314, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [6, 1, 4], "cpu": 14.479724653000005, "zplain": 10, "triad_plain": [6, 0, 4], "cpu_plain": 0.018980205000048045, "pairs_total": 284089, "pairs_generated": 24215, "pairs_pruned": 169, "pairs_margin": 16, "pairs_evaluated": 24030, "probes_main": 24041, "inner_breaks": 169, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76243685, "Q": 1279, "sizes": [533, 533, 534], "gammaC": 40, "z": 21, "triad": [1, 3, 17], "cpu": 18.69225650599998, "zplain": 20, "triad_plain": [0, 3, 17], "cpu_plain": 0.036136924000004456, "pairs_total": 284089, "pairs_generated": 31490, "pairs_pruned": 233, "pairs_margin": 10, "pairs_evaluated": 31247, "probes_main": 31261, "inner_breaks": 233, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77290960, "Q": 1212, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [1, 3, 8], "cpu": 11.435542053000006, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.022214699999949516, "pairs_total": 284089, "pairs_generated": 19352, "pairs_pruned": 188, "pairs_margin": 0, "pairs_evaluated": 19164, "probes_main": 19173, "inner_breaks": 188, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77395689, "Q": 1112, "sizes": [533, 533, 534], "gammaC": 25, "z": 9, "triad": [1, 2, 6], "cpu": 7.115954052999996, "zplain": 8, "triad_plain": [0, 2, 6], "cpu_plain": 0.015565173000027244, "pairs_total": 284089, "pairs_generated": 12691, "pairs_pruned": 139, "pairs_margin": 6, "pairs_evaluated": 12546, "probes_main": 12553, "inner_breaks": 139, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77500418, "Q": 1205, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [3, 6, 1], "cpu": 7.362613831999965, "zplain": 9, "triad_plain": [3, 6, 0], "cpu_plain": 0.017574464000006174, "pairs_total": 284089, "pairs_generated": 12912, "pairs_pruned": 146, "pairs_margin": 0, "pairs_evaluated": 12766, "probes_main": 12776, "inner_breaks": 146, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76348414, "Q": 1229, "sizes": [533, 533, 534], "gammaC": 40, "z": 19, "triad": [8, 2, 9], "cpu": 20.913201317000016, "zplain": 19, "triad_plain": [8, 2, 9], "cpu_plain": 0.03308030499999859, "pairs_total": 284089, "pairs_generated": 33634, "pairs_pruned": 200, "pairs_margin": 30, "pairs_evaluated": 33404, "probes_main": 33413, "inner_breaks": 200, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77605147, "Q": 1189, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [3, 1, 8], "cpu": 12.232648122, "zplain": 11, "triad_plain": [3, 0, 8], "cpu_plain": 0.0244636689999993, "pairs_total": 284089, "pairs_generated": 20254, "pairs_pruned": 209, "pairs_margin": 0, "pairs_evaluated": 20045, "probes_main": 20060, "inner_breaks": 209, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76453143, "Q": 1256, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [1, 1, 13], "cpu": 6.84653119699999, "zplain": 14, "triad_plain": [0, 2, 12], "cpu_plain": 0.02575739999997495, "pairs_total": 284089, "pairs_generated": 11952, "pairs_pruned": 152, "pairs_margin": 1, "pairs_evaluated": 11799, "probes_main": 11804, "inner_breaks": 152, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77709876, "Q": 1197, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 4, 6], "cpu": 9.40757381200001, "zplain": 10, "triad_plain": [7, 0, 3], "cpu_plain": 0.019344645999979093, "pairs_total": 284089, "pairs_generated": 15513, "pairs_pruned": 175, "pairs_margin": 8, "pairs_evaluated": 15330, "probes_main": 15338, "inner_breaks": 175, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76557872, "Q": 1143, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [6, 1, 11], "cpu": 13.307029052000019, "zplain": 17, "triad_plain": [6, 0, 11], "cpu_plain": 0.031131723999976657, "pairs_total": 284089, "pairs_generated": 22557, "pairs_pruned": 204, "pairs_margin": 35, "pairs_evaluated": 22318, "probes_main": 22334, "inner_breaks": 204, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77814605, "Q": 1216, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [2, 7, 1], "cpu": 7.5488211880000335, "zplain": 10, "triad_plain": [2, 7, 1], "cpu_plain": 0.017362579999996797, "pairs_total": 284089, "pairs_generated": 13185, "pairs_pruned": 148, "pairs_margin": 1, "pairs_evaluated": 13036, "probes_main": 13046, "inner_breaks": 148, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77919334, "Q": 1309, "sizes": [533, 533, 534], "gammaC": 25, "z": 9, "triad": [1, 2, 6], "cpu": 5.833885535000036, "zplain": 9, "triad_plain": [1, 2, 6], "cpu_plain": 0.014185252000004311, "pairs_total": 284089, "pairs_generated": 10562, "pairs_pruned": 124, "pairs_margin": 0, "pairs_evaluated": 10438, "probes_main": 10446, "inner_breaks": 124, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76662601, "Q": 1180, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [8, 5, 3], "cpu": 11.785868601999994, "zplain": 16, "triad_plain": [8, 5, 3], "cpu_plain": 0.023289317999967807, "pairs_total": 284089, "pairs_generated": 19995, "pairs_pruned": 164, "pairs_margin": 22, "pairs_evaluated": 19809, "probes_main": 19827, "inner_breaks": 164, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78024063, "Q": 1177, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 4, 5], "cpu": 9.030191282999965, "zplain": 10, "triad_plain": [1, 4, 5], "cpu_plain": 0.015815076000023964, "pairs_total": 284089, "pairs_generated": 14900, "pairs_pruned": 152, "pairs_margin": 16, "pairs_evaluated": 14732, "probes_main": 14742, "inner_breaks": 152, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76767330, "Q": 1263, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [9, 5, 1], "cpu": 10.601341075999983, "zplain": 15, "triad_plain": [9, 5, 1], "cpu_plain": 0.023088913000037792, "pairs_total": 284089, "pairs_generated": 18591, "pairs_pruned": 166, "pairs_margin": 0, "pairs_evaluated": 18425, "probes_main": 18432, "inner_breaks": 166, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78128792, "Q": 1236, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [3, 4, 5], "cpu": 12.89678318, "zplain": 12, "triad_plain": [3, 4, 5], "cpu_plain": 0.01876697699998431, "pairs_total": 284089, "pairs_generated": 22681, "pairs_pruned": 175, "pairs_margin": 29, "pairs_evaluated": 22477, "probes_main": 22487, "inner_breaks": 175, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76872059, "Q": 1139, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [11, 1, 4], "cpu": 10.958871047000002, "zplain": 15, "triad_plain": [11, 0, 4], "cpu_plain": 0.03849497299995619, "pairs_total": 284089, "pairs_generated": 19165, "pairs_pruned": 168, "pairs_margin": 70, "pairs_evaluated": 18927, "probes_main": 18939, "inner_breaks": 168, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78233521, "Q": 1231, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 6, 4], "cpu": 9.820637350000027, "zplain": 11, "triad_plain": [1, 6, 4], "cpu_plain": 0.016449473000022863, "pairs_total": 284089, "pairs_generated": 16604, "pairs_pruned": 177, "pairs_margin": 4, "pairs_evaluated": 16423, "probes_main": 16430, "inner_breaks": 177, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76976788, "Q": 1197, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [12, 2, 1], "cpu": 15.168276321000008, "zplain": 14, "triad_plain": [12, 2, 0], "cpu_plain": 0.02386524600001394, "pairs_total": 284089, "pairs_generated": 25215, "pairs_pruned": 174, "pairs_margin": 0, "pairs_evaluated": 25041, "probes_main": 25055, "inner_breaks": 174, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78338250, "Q": 1193, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 1, 9], "cpu": 8.119874031999984, "zplain": 11, "triad_plain": [1, 1, 9], "cpu_plain": 0.020374178999986725, "pairs_total": 284089, "pairs_generated": 14140, "pairs_pruned": 156, "pairs_margin": 22, "pairs_evaluated": 13962, "probes_main": 13967, "inner_breaks": 156, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77081517, "Q": 1112, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [1, 8, 7], "cpu": 8.40345110000004, "zplain": 16, "triad_plain": [1, 8, 7], "cpu_plain": 0.024416523000013513, "pairs_total": 284089, "pairs_generated": 14636, "pairs_pruned": 164, "pairs_margin": 2, "pairs_evaluated": 14470, "probes_main": 14483, "inner_breaks": 164, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78442979, "Q": 1235, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [8, 1, 1], "cpu": 11.000651118999997, "zplain": 10, "triad_plain": [8, 1, 1], "cpu_plain": 0.014974201999962133, "pairs_total": 284089, "pairs_generated": 19049, "pairs_pruned": 162, "pairs_margin": 0, "pairs_evaluated": 18887, "probes_main": 18893, "inner_breaks": 162, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78547708, "Q": 1144, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [3, 3, 5], "cpu": 9.259905834999984, "zplain": 11, "triad_plain": [3, 3, 5], "cpu_plain": 0.017638986999997996, "pairs_total": 284089, "pairs_generated": 16043, "pairs_pruned": 161, "pairs_margin": 16, "pairs_evaluated": 15866, "probes_main": 15877, "inner_breaks": 161, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77186246, "Q": 1332, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [15, 1, 2], "cpu": 15.541781087000004, "zplain": 17, "triad_plain": [15, 0, 2], "cpu_plain": 0.04385038200001645, "pairs_total": 284089, "pairs_generated": 25876, "pairs_pruned": 203, "pairs_margin": 45, "pairs_evaluated": 25628, "probes_main": 25641, "inner_breaks": 203, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78652437, "Q": 1165, "sizes": [533, 533, 534], "gammaC": 25, "z": 9, "triad": [3, 2, 4], "cpu": 7.3260298270000135, "zplain": 9, "triad_plain": [3, 2, 4], "cpu_plain": 0.014983291000021381, "pairs_total": 284089, "pairs_generated": 12941, "pairs_pruned": 133, "pairs_margin": 0, "pairs_evaluated": 12808, "probes_main": 12822, "inner_breaks": 133, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77290975, "Q": 1170, "sizes": [533, 533, 534], "gammaC": 40, "z": 20, "triad": [1, 12, 7], "cpu": 16.244307244000026, "zplain": 20, "triad_plain": [1, 12, 7], "cpu_plain": 0.029606491999970785, "pairs_total": 284089, "pairs_generated": 26678, "pairs_pruned": 215, "pairs_margin": 6, "pairs_evaluated": 26457, "probes_main": 26466, "inner_breaks": 215, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78757166, "Q": 1263, "sizes": [533, 533, 534], "gammaC": 25, "z": 12, "triad": [5, 6, 1], "cpu": 13.830324802000007, "zplain": 11, "triad_plain": [5, 6, 0], "cpu_plain": 0.021396089999996093, "pairs_total": 284089, "pairs_generated": 23602, "pairs_pruned": 206, "pairs_margin": 27, "pairs_evaluated": 23369, "probes_main": 23377, "inner_breaks": 206, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78861895, "Q": 1201, "sizes": [533, 533, 534], "gammaC": 25, "z": 11, "triad": [1, 9, 1], "cpu": 10.340667935999988, "zplain": 10, "triad_plain": [0, 9, 1], "cpu_plain": 0.019253644000002623, "pairs_total": 284089, "pairs_generated": 18272, "pairs_pruned": 175, "pairs_margin": 7, "pairs_evaluated": 18090, "probes_main": 18099, "inner_breaks": 175, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77395704, "Q": 1142, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [7, 1, 10], "cpu": 15.792528465000032, "zplain": 17, "triad_plain": [10, 7, 0], "cpu_plain": 0.030054815000028157, "pairs_total": 284089, "pairs_generated": 26982, "pairs_pruned": 204, "pairs_margin": 22, "pairs_evaluated": 26756, "probes_main": 26769, "inner_breaks": 204, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77500433, "Q": 1188, "sizes": [533, 533, 534], "gammaC": 40, "z": 14, "triad": [4, 6, 4], "cpu": 9.183022917000017, "zplain": 14, "triad_plain": [4, 6, 4], "cpu_plain": 0.019552716000021064, "pairs_total": 284089, "pairs_generated": 15744, "pairs_pruned": 140, "pairs_margin": 0, "pairs_evaluated": 15604, "probes_main": 15623, "inner_breaks": 140, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78966624, "Q": 1116, "sizes": [533, 533, 534], "gammaC": 25, "z": 13, "triad": [2, 1, 10], "cpu": 16.112227410999992, "zplain": 12, "triad_plain": [2, 0, 10], "cpu_plain": 0.023020126999995227, "pairs_total": 284089, "pairs_generated": 27648, "pairs_pruned": 210, "pairs_margin": 43, "pairs_evaluated": 27395, "probes_main": 27413, "inner_breaks": 210, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77605162, "Q": 1250, "sizes": [533, 533, 534], "gammaC": 40, "z": 14, "triad": [2, 10, 2], "cpu": 5.170842414999981, "zplain": 14, "triad_plain": [2, 10, 2], "cpu_plain": 0.020839566999995895, "pairs_total": 284089, "pairs_generated": 9627, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 9501, "probes_main": 9514, "inner_breaks": 126, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77709891, "Q": 1201, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [10, 3, 3], "cpu": 11.497445297000013, "zplain": 16, "triad_plain": [10, 3, 3], "cpu_plain": 0.024464361000013923, "pairs_total": 284089, "pairs_generated": 19579, "pairs_pruned": 180, "pairs_margin": 6, "pairs_evaluated": 19393, "probes_main": 19414, "inner_breaks": 180, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 79071353, "Q": 1050, "sizes": [533, 533, 534], "gammaC": 25, "z": 14, "triad": [9, 2, 3], "cpu": 19.17613182399998, "zplain": 14, "triad_plain": [9, 2, 3], "cpu_plain": 0.03025217000003977, "pairs_total": 284089, "pairs_generated": 31516, "pairs_pruned": 237, "pairs_margin": 0, "pairs_evaluated": 31279, "probes_main": 31290, "inner_breaks": 237, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77814620, "Q": 1141, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [2, 12, 1], "cpu": 7.959505149999984, "zplain": 15, "triad_plain": [2, 12, 1], "cpu_plain": 0.024782678000008218, "pairs_total": 284089, "pairs_generated": 13986, "pairs_pruned": 151, "pairs_margin": 0, "pairs_evaluated": 13835, "probes_main": 13845, "inner_breaks": 151, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 79176082, "Q": 1266, "sizes": [533, 533, 534], "gammaC": 25, "z": 10, "triad": [1, 3, 6], "cpu": 8.207613275999961, "zplain": 10, "triad_plain": [1, 3, 6], "cpu_plain": 0.0158602259999725, "pairs_total": 284089, "pairs_generated": 13908, "pairs_pruned": 156, "pairs_margin": 13, "pairs_evaluated": 13739, "probes_main": 13749, "inner_breaks": 156, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77919349, "Q": 1230, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [6, 1, 8], "cpu": 11.134128116, "zplain": 15, "triad_plain": [6, 1, 8], "cpu_plain": 0.033548611000014716, "pairs_total": 284089, "pairs_generated": 18300, "pairs_pruned": 153, "pairs_margin": 0, "pairs_evaluated": 18147, "probes_main": 18159, "inner_breaks": 153, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73039421, "Q": 903, "sizes": [350, 350, 350], "gammaC": 85, "z": 35, "triad": [1, 4, 30], "cpu": 4.883186782, "zplain": 34, "triad_plain": [0, 4, 30], "cpu_plain": 0.04861163500000032, "pairs_total": 122500, "pairs_generated": 9824, "pairs_pruned": 149, "pairs_margin": 0, "pairs_evaluated": 9675, "probes_main": 9686, "inner_breaks": 149, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73144150, "Q": 891, "sizes": [350, 350, 350], "gammaC": 84, "z": 40, "triad": [5, 3, 32], "cpu": 6.133364903, "zplain": 40, "triad_plain": [5, 3, 32], "cpu_plain": 0.05842719099999982, "pairs_total": 122500, "pairs_generated": 11914, "pairs_pruned": 156, "pairs_margin": 6, "pairs_evaluated": 11752, "probes_main": 11774, "inner_breaks": 156, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78024078, "Q": 1148, "sizes": [533, 533, 534], "gammaC": 40, "z": 17, "triad": [1, 15, 1], "cpu": 11.384437337999998, "zplain": 15, "triad_plain": [0, 15, 0], "cpu_plain": 0.02927849600001764, "pairs_total": 284089, "pairs_generated": 19550, "pairs_pruned": 189, "pairs_margin": 22, "pairs_evaluated": 19339, "probes_main": 19352, "inner_breaks": 189, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73248879, "Q": 897, "sizes": [350, 350, 350], "gammaC": 81, "z": 38, "triad": [6, 12, 20], "cpu": 4.968022636000001, "zplain": 38, "triad_plain": [6, 12, 20], "cpu_plain": 0.06326445699999894, "pairs_total": 122500, "pairs_generated": 10119, "pairs_pruned": 129, "pairs_margin": 12, "pairs_evaluated": 9978, "probes_main": 10001, "inner_breaks": 129, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78128807, "Q": 1048, "sizes": [533, 533, 534], "gammaC": 40, "z": 14, "triad": [3, 7, 4], "cpu": 7.088732475000029, "zplain": 14, "triad_plain": [3, 7, 4], "cpu_plain": 0.020223680000015065, "pairs_total": 284089, "pairs_generated": 12801, "pairs_pruned": 151, "pairs_margin": 0, "pairs_evaluated": 12650, "probes_main": 12663, "inner_breaks": 151, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73353608, "Q": 827, "sizes": [350, 350, 350], "gammaC": 82, "z": 44, "triad": [7, 26, 11], "cpu": 7.144495268, "zplain": 44, "triad_plain": [7, 26, 11], "cpu_plain": 0.0596045750000016, "pairs_total": 122500, "pairs_generated": 14764, "pairs_pruned": 180, "pairs_margin": 40, "pairs_evaluated": 14544, "probes_main": 14569, "inner_breaks": 180, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73458337, "Q": 874, "sizes": [350, 350, 350], "gammaC": 81, "z": 41, "triad": [2, 3, 36], "cpu": 6.436319777999998, "zplain": 41, "triad_plain": [2, 3, 36], "cpu_plain": 0.05468341999999993, "pairs_total": 122500, "pairs_generated": 12871, "pairs_pruned": 176, "pairs_margin": 38, "pairs_evaluated": 12657, "probes_main": 12672, "inner_breaks": 176, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78233536, "Q": 1002, "sizes": [533, 533, 534], "gammaC": 40, "z": 17, "triad": [14, 2, 1], "cpu": 12.626856255000007, "zplain": 16, "triad_plain": [14, 2, 0], "cpu_plain": 0.0270509730000299, "pairs_total": 284089, "pairs_generated": 21726, "pairs_pruned": 186, "pairs_margin": 0, "pairs_evaluated": 21540, "probes_main": 21549, "inner_breaks": 186, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73563066, "Q": 817, "sizes": [350, 350, 350], "gammaC": 84, "z": 43, "triad": [12, 4, 27], "cpu": 7.147481132000003, "zplain": 43, "triad_plain": [12, 4, 27], "cpu_plain": 0.056493761000005804, "pairs_total": 122500, "pairs_generated": 13860, "pairs_pruned": 162, "pairs_margin": 0, "pairs_evaluated": 13698, "probes_main": 13720, "inner_breaks": 162, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73667795, "Q": 1020, "sizes": [350, 350, 350], "gammaC": 84, "z": 26, "triad": [15, 10, 1], "cpu": 3.079915720999999, "zplain": 26, "triad_plain": [15, 10, 1], "cpu_plain": 0.03345252700000145, "pairs_total": 122500, "pairs_generated": 6448, "pairs_pruned": 96, "pairs_margin": 18, "pairs_evaluated": 6334, "probes_main": 6360, "inner_breaks": 96, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73772524, "Q": 967, "sizes": [350, 350, 350], "gammaC": 84, "z": 38, "triad": [1, 1, 36], "cpu": 5.296095313999999, "zplain": 36, "triad_plain": [0, 0, 36], "cpu_plain": 0.05020697000000496, "pairs_total": 122500, "pairs_generated": 10668, "pairs_pruned": 142, "pairs_margin": 41, "pairs_evaluated": 10485, "probes_main": 10491, "inner_breaks": 142, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78338265, "Q": 1270, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [6, 1, 9], "cpu": 14.84770017400001, "zplain": 15, "triad_plain": [6, 0, 9], "cpu_plain": 0.026115290999996432, "pairs_total": 284089, "pairs_generated": 23751, "pairs_pruned": 170, "pairs_margin": 0, "pairs_evaluated": 23581, "probes_main": 23594, "inner_breaks": 170, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73877253, "Q": 870, "sizes": [350, 350, 350], "gammaC": 85, "z": 37, "triad": [1, 25, 11], "cpu": 4.94775525, "zplain": 36, "triad_plain": [0, 25, 11], "cpu_plain": 0.05560530500000027, "pairs_total": 122500, "pairs_generated": 9870, "pairs_pruned": 145, "pairs_margin": 7, "pairs_evaluated": 9718, "probes_main": 9738, "inner_breaks": 145, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73981982, "Q": 872, "sizes": [350, 350, 350], "gammaC": 84, "z": 34, "triad": [4, 3, 27], "cpu": 4.763800035000003, "zplain": 34, "triad_plain": [4, 3, 27], "cpu_plain": 0.042527618000001155, "pairs_total": 122500, "pairs_generated": 9483, "pairs_pruned": 123, "pairs_margin": 2, "pairs_evaluated": 9358, "probes_main": 9387, "inner_breaks": 123, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74086711, "Q": 774, "sizes": [350, 350, 350], "gammaC": 84, "z": 34, "triad": [16, 17, 1], "cpu": 4.091059543999997, "zplain": 33, "triad_plain": [16, 17, 0], "cpu_plain": 0.04370240200000097, "pairs_total": 122500, "pairs_generated": 8276, "pairs_pruned": 133, "pairs_margin": 9, "pairs_evaluated": 8134, "probes_main": 8164, "inner_breaks": 133, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78442994, "Q": 1097, "sizes": [533, 533, 534], "gammaC": 40, "z": 16, "triad": [3, 2, 11], "cpu": 11.13112169499999, "zplain": 16, "triad_plain": [3, 2, 11], "cpu_plain": 0.02510967000000619, "pairs_total": 284089, "pairs_generated": 19192, "pairs_pruned": 177, "pairs_margin": 18, "pairs_evaluated": 18997, "probes_main": 19013, "inner_breaks": 177, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74191440, "Q": 999, "sizes": [350, 350, 350], "gammaC": 84, "z": 30, "triad": [12, 16, 2], "cpu": 4.129966959000001, "zplain": 30, "triad_plain": [12, 16, 2], "cpu_plain": 0.0387967670000009, "pairs_total": 122500, "pairs_generated": 8576, "pairs_pruned": 118, "pairs_margin": 7, "pairs_evaluated": 8451, "probes_main": 8473, "inner_breaks": 118, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74296169, "Q": 821, "sizes": [350, 350, 350], "gammaC": 83, "z": 40, "triad": [1, 35, 4], "cpu": 5.602871538000002, "zplain": 40, "triad_plain": [1, 35, 4], "cpu_plain": 0.05598367199999643, "pairs_total": 122500, "pairs_generated": 10920, "pairs_pruned": 147, "pairs_margin": 1, "pairs_evaluated": 10772, "probes_main": 10791, "inner_breaks": 147, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78547723, "Q": 1124, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [4, 7, 4], "cpu": 10.486507407000033, "zplain": 15, "triad_plain": [4, 7, 4], "cpu_plain": 0.021940243999893028, "pairs_total": 284089, "pairs_generated": 17055, "pairs_pruned": 161, "pairs_margin": 0, "pairs_evaluated": 16894, "probes_main": 16917, "inner_breaks": 161, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74400898, "Q": 939, "sizes": [350, 350, 350], "gammaC": 83, "z": 46, "triad": [1, 21, 24], "cpu": 7.646955547000005, "zplain": 46, "triad_plain": [1, 21, 24], "cpu_plain": 0.059716500999996924, "pairs_total": 122500, "pairs_generated": 15307, "pairs_pruned": 169, "pairs_margin": 27, "pairs_evaluated": 15111, "probes_main": 15140, "inner_breaks": 169, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74505627, "Q": 871, "sizes": [350, 350, 350], "gammaC": 83, "z": 38, "triad": [7, 8, 23], "cpu": 6.096752281000008, "zplain": 38, "triad_plain": [7, 8, 23], "cpu_plain": 0.05065802599999358, "pairs_total": 122500, "pairs_generated": 12535, "pairs_pruned": 165, "pairs_margin": 20, "pairs_evaluated": 12350, "probes_main": 12372, "inner_breaks": 165, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74610356, "Q": 851, "sizes": [350, 350, 350], "gammaC": 83, "z": 30, "triad": [4, 25, 1], "cpu": 3.240825547, "zplain": 29, "triad_plain": [4, 25, 0], "cpu_plain": 0.04233941100000038, "pairs_total": 122500, "pairs_generated": 6712, "pairs_pruned": 114, "pairs_margin": 3, "pairs_evaluated": 6595, "probes_main": 6617, "inner_breaks": 114, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78652452, "Q": 1243, "sizes": [533, 533, 534], "gammaC": 40, "z": 22, "triad": [1, 1, 20], "cpu": 20.827550092000024, "zplain": 21, "triad_plain": [17, 4, 0], "cpu_plain": 0.03647149999994781, "pairs_total": 284089, "pairs_generated": 34069, "pairs_pruned": 259, "pairs_margin": 23, "pairs_evaluated": 33787, "probes_main": 33792, "inner_breaks": 259, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74715085, "Q": 880, "sizes": [350, 350, 350], "gammaC": 83, "z": 44, "triad": [1, 14, 29], "cpu": 7.299190030000005, "zplain": 43, "triad_plain": [42, 0, 1], "cpu_plain": 0.060181598999989205, "pairs_total": 122500, "pairs_generated": 14508, "pairs_pruned": 163, "pairs_margin": 5, "pairs_evaluated": 14340, "probes_main": 14352, "inner_breaks": 163, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74819814, "Q": 872, "sizes": [350, 350, 350], "gammaC": 85, "z": 42, "triad": [5, 35, 2], "cpu": 6.708547972999995, "zplain": 42, "triad_plain": [5, 35, 2], "cpu_plain": 0.08632956399999614, "pairs_total": 122500, "pairs_generated": 12877, "pairs_pruned": 162, "pairs_margin": 11, "pairs_evaluated": 12704, "probes_main": 12740, "inner_breaks": 162, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78757181, "Q": 1354, "sizes": [533, 533, 534], "gammaC": 40, "z": 18, "triad": [2, 1, 15], "cpu": 11.061259402000019, "zplain": 17, "triad_plain": [2, 0, 15], "cpu_plain": 0.029759044000002177, "pairs_total": 284089, "pairs_generated": 19268, "pairs_pruned": 206, "pairs_margin": 28, "pairs_evaluated": 19034, "probes_main": 19043, "inner_breaks": 206, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74924543, "Q": 944, "sizes": [350, 350, 350], "gammaC": 83, "z": 36, "triad": [14, 9, 13], "cpu": 5.054099934000007, "zplain": 36, "triad_plain": [14, 9, 13], "cpu_plain": 0.04536471500000516, "pairs_total": 122500, "pairs_generated": 10163, "pairs_pruned": 143, "pairs_margin": 6, "pairs_evaluated": 10014, "probes_main": 10053, "inner_breaks": 143, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75029272, "Q": 900, "sizes": [350, 350, 350], "gammaC": 83, "z": 34, "triad": [12, 1, 21], "cpu": 4.737615773000002, "zplain": 33, "triad_plain": [12, 0, 21], "cpu_plain": 0.047386326000008694, "pairs_total": 122500, "pairs_generated": 9370, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 9233, "probes_main": 9254, "inner_breaks": 137, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75134001, "Q": 849, "sizes": [350, 350, 350], "gammaC": 81, "z": 36, "triad": [28, 3, 5], "cpu": 6.171141575999997, "zplain": 36, "triad_plain": [28, 3, 5], "cpu_plain": 0.043800567999994655, "pairs_total": 122500, "pairs_generated": 12265, "pairs_pruned": 148, "pairs_margin": 7, "pairs_evaluated": 12110, "probes_main": 12144, "inner_breaks": 148, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78861910, "Q": 1130, "sizes": [533, 533, 534], "gammaC": 40, "z": 17, "triad": [13, 3, 1], "cpu": 17.92106806000004, "zplain": 16, "triad_plain": [13, 3, 0], "cpu_plain": 0.03253711700006079, "pairs_total": 284089, "pairs_generated": 29353, "pairs_pruned": 195, "pairs_margin": 48, "pairs_evaluated": 29110, "probes_main": 29135, "inner_breaks": 195, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75238730, "Q": 862, "sizes": [350, 350, 350], "gammaC": 85, "z": 32, "triad": [21, 2, 9], "cpu": 5.501378684999992, "zplain": 32, "triad_plain": [21, 2, 9], "cpu_plain": 0.03898410799999397, "pairs_total": 122500, "pairs_generated": 11323, "pairs_pruned": 121, "pairs_margin": 21, "pairs_evaluated": 11181, "probes_main": 11217, "inner_breaks": 121, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75343459, "Q": 929, "sizes": [350, 350, 350], "gammaC": 85, "z": 37, "triad": [1, 6, 30], "cpu": 6.119241080999998, "zplain": 37, "triad_plain": [1, 6, 30], "cpu_plain": 0.05728280900001437, "pairs_total": 122500, "pairs_generated": 12339, "pairs_pruned": 147, "pairs_margin": 31, "pairs_evaluated": 12161, "probes_main": 12173, "inner_breaks": 147, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78966639, "Q": 1185, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [1, 6, 8], "cpu": 8.527301288999979, "zplain": 14, "triad_plain": [4, 10, 0], "cpu_plain": 0.026291883999988386, "pairs_total": 284089, "pairs_generated": 15040, "pairs_pruned": 170, "pairs_margin": 20, "pairs_evaluated": 14850, "probes_main": 14862, "inner_breaks": 170, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75448188, "Q": 917, "sizes": [350, 350, 350], "gammaC": 83, "z": 42, "triad": [13, 1, 28], "cpu": 7.249742134000002, "zplain": 42, "triad_plain": [13, 1, 28], "cpu_plain": 0.05550816599998143, "pairs_total": 122500, "pairs_generated": 14558, "pairs_pruned": 159, "pairs_margin": 10, "pairs_evaluated": 14389, "probes_main": 14401, "inner_breaks": 159, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 79071368, "Q": 1133, "sizes": [533, 533, 534], "gammaC": 40, "z": 14, "triad": [1, 4, 9], "cpu": 6.106781697999963, "zplain": 14, "triad_plain": [1, 4, 9], "cpu_plain": 0.019967309000094247, "pairs_total": 284089, "pairs_generated": 11032, "pairs_pruned": 142, "pairs_margin": 4, "pairs_evaluated": 10886, "probes_main": 10903, "inner_breaks": 142, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75552917, "Q": 956, "sizes": [350, 350, 350], "gammaC": 84, "z": 42, "triad": [26, 12, 4], "cpu": 8.055684249000024, "zplain": 42, "triad_plain": [26, 12, 4], "cpu_plain": 0.05690137499999537, "pairs_total": 122500, "pairs_generated": 16118, "pairs_pruned": 172, "pairs_margin": 14, "pairs_evaluated": 15932, "probes_main": 15964, "inner_breaks": 172, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 79176097, "Q": 1148, "sizes": [533, 533, 534], "gammaC": 40, "z": 15, "triad": [11, 3, 1], "cpu": 10.630871680000041, "zplain": 15, "triad_plain": [11, 3, 1], "cpu_plain": 0.025844564000067294, "pairs_total": 284089, "pairs_generated": 17795, "pairs_pruned": 149, "pairs_margin": 12, "pairs_evaluated": 17634, "probes_main": 17643, "inner_breaks": 149, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75657646, "Q": 954, "sizes": [350, 350, 350], "gammaC": 84, "z": 37, "triad": [5, 29, 3], "cpu": 4.900142824, "zplain": 37, "triad_plain": [5, 29, 3], "cpu_plain": 0.0478527530000008, "pairs_total": 122500, "pairs_generated": 9973, "pairs_pruned": 131, "pairs_margin": 11, "pairs_evaluated": 9831, "probes_main": 9844, "inner_breaks": 131, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75762375, "Q": 834, "sizes": [350, 350, 350], "gammaC": 84, "z": 39, "triad": [5, 10, 24], "cpu": 5.741332114000016, "zplain": 39, "triad_plain": [5, 10, 24], "cpu_plain": 0.05551457400000004, "pairs_total": 122500, "pairs_generated": 10768, "pairs_pruned": 150, "pairs_margin": 0, "pairs_evaluated": 10618, "probes_main": 10633, "inner_breaks": 150, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75867104, "Q": 883, "sizes": [350, 350, 350], "gammaC": 84, "z": 34, "triad": [1, 18, 15], "cpu": 5.363864468000003, "zplain": 34, "triad_plain": [1, 18, 15], "cpu_plain": 0.04551815600001419, "pairs_total": 122500, "pairs_generated": 10255, "pairs_pruned": 132, "pairs_margin": 20, "pairs_evaluated": 10103, "probes_main": 10114, "inner_breaks": 132, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74044436, "Q": 1143, "sizes": [533, 533, 534], "gammaC": 100, "z": 37, "triad": [23, 9, 5], "cpu": 13.151561109000001, "zplain": 37, "triad_plain": [23, 9, 5], "cpu_plain": 0.05832831700000085, "pairs_total": 284089, "pairs_generated": 21168, "pairs_pruned": 196, "pairs_margin": 0, "pairs_evaluated": 20972, "probes_main": 21008, "inner_breaks": 196, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75971833, "Q": 874, "sizes": [350, 350, 350], "gammaC": 84, "z": 38, "triad": [7, 1, 30], "cpu": 5.701139969999986, "zplain": 37, "triad_plain": [7, 0, 30], "cpu_plain": 0.0519030639999869, "pairs_total": 122500, "pairs_generated": 11558, "pairs_pruned": 172, "pairs_margin": 23, "pairs_evaluated": 11363, "probes_main": 11381, "inner_breaks": 172, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76076562, "Q": 952, "sizes": [350, 350, 350], "gammaC": 81, "z": 38, "triad": [7, 7, 24], "cpu": 5.723836285999994, "zplain": 38, "triad_plain": [7, 7, 24], "cpu_plain": 0.0496128719999831, "pairs_total": 122500, "pairs_generated": 11467, "pairs_pruned": 143, "pairs_margin": 8, "pairs_evaluated": 11316, "probes_main": 11342, "inner_breaks": 143, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74149165, "Q": 1303, "sizes": [533, 533, 534], "gammaC": 99, "z": 38, "triad": [1, 23, 14], "cpu": 11.533505159999999, "zplain": 37, "triad_plain": [17, 20, 0], "cpu_plain": 0.061028900000000164, "pairs_total": 284089, "pairs_generated": 19520, "pairs_pruned": 195, "pairs_margin": 67, "pairs_evaluated": 19258, "probes_main": 19281, "inner_breaks": 195, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76181291, "Q": 862, "sizes": [350, 350, 350], "gammaC": 84, "z": 44, "triad": [2, 11, 31], "cpu": 8.021809477000005, "zplain": 44, "triad_plain": [2, 11, 31], "cpu_plain": 0.06128530499998419, "pairs_total": 122500, "pairs_generated": 15368, "pairs_pruned": 173, "pairs_margin": 63, "pairs_evaluated": 15132, "probes_main": 15153, "inner_breaks": 173, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76286020, "Q": 996, "sizes": [350, 350, 350], "gammaC": 83, "z": 41, "triad": [17, 14, 10], "cpu": 6.636898391000017, "zplain": 41, "triad_plain": [17, 14, 10], "cpu_plain": 0.051176483999995526, "pairs_total": 122500, "pairs_generated": 13030, "pairs_pruned": 142, "pairs_margin": 20, "pairs_evaluated": 12868, "probes_main": 12894, "inner_breaks": 142, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74253894, "Q": 1311, "sizes": [533, 533, 534], "gammaC": 100, "z": 39, "triad": [17, 21, 1], "cpu": 17.207655408, "zplain": 38, "triad_plain": [17, 21, 0], "cpu_plain": 0.06341804300000575, "pairs_total": 284089, "pairs_generated": 27732, "pairs_pruned": 213, "pairs_margin": 26, "pairs_evaluated": 27493, "probes_main": 27531, "inner_breaks": 213, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76390749, "Q": 903, "sizes": [350, 350, 350], "gammaC": 84, "z": 38, "triad": [10, 2, 26], "cpu": 5.915021327000005, "zplain": 38, "triad_plain": [10, 2, 26], "cpu_plain": 0.05161985199998753, "pairs_total": 122500, "pairs_generated": 11462, "pairs_pruned": 147, "pairs_margin": 0, "pairs_evaluated": 11315, "probes_main": 11346, "inner_breaks": 147, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76495478, "Q": 908, "sizes": [350, 350, 350], "gammaC": 85, "z": 43, "triad": [29, 1, 13], "cpu": 7.318531395999997, "zplain": 42, "triad_plain": [29, 0, 13], "cpu_plain": 0.06410376700000597, "pairs_total": 122500, "pairs_generated": 14239, "pairs_pruned": 142, "pairs_margin": 22, "pairs_evaluated": 14075, "probes_main": 14114, "inner_breaks": 142, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74358623, "Q": 1273, "sizes": [533, 533, 534], "gammaC": 100, "z": 37, "triad": [9, 10, 18], "cpu": 11.039141745999999, "zplain": 37, "triad_plain": [9, 10, 18], "cpu_plain": 0.0560603300000011, "pairs_total": 284089, "pairs_generated": 18490, "pairs_pruned": 177, "pairs_margin": 2, "pairs_evaluated": 18311, "probes_main": 18350, "inner_breaks": 177, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76600207, "Q": 873, "sizes": [350, 350, 350], "gammaC": 83, "z": 42, "triad": [1, 1, 40], "cpu": 7.076413731999992, "zplain": 40, "triad_plain": [0, 0, 40], "cpu_plain": 0.059270704999988766, "pairs_total": 122500, "pairs_generated": 14236, "pairs_pruned": 158, "pairs_margin": 16, "pairs_evaluated": 14062, "probes_main": 14069, "inner_breaks": 158, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76704936, "Q": 860, "sizes": [350, 350, 350], "gammaC": 84, "z": 42, "triad": [9, 32, 1], "cpu": 6.398986718999993, "zplain": 41, "triad_plain": [9, 32, 0], "cpu_plain": 0.057163904999981696, "pairs_total": 122500, "pairs_generated": 13142, "pairs_pruned": 155, "pairs_margin": 4, "pairs_evaluated": 12983, "probes_main": 12999, "inner_breaks": 155, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74463352, "Q": 1246, "sizes": [533, 533, 534], "gammaC": 100, "z": 36, "triad": [7, 24, 5], "cpu": 14.047031372999996, "zplain": 36, "triad_plain": [7, 24, 5], "cpu_plain": 0.05188934199999551, "pairs_total": 284089, "pairs_generated": 23596, "pairs_pruned": 184, "pairs_margin": 23, "pairs_evaluated": 23389, "probes_main": 23411, "inner_breaks": 184, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76809665, "Q": 987, "sizes": [350, 350, 350], "gammaC": 84, "z": 35, "triad": [27, 6, 2], "cpu": 6.647338259999998, "zplain": 35, "triad_plain": [27, 6, 2], "cpu_plain": 0.04478713000000312, "pairs_total": 122500, "pairs_generated": 12815, "pairs_pruned": 128, "pairs_margin": 34, "pairs_evaluated": 12653, "probes_main": 12678, "inner_breaks": 128, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76914394, "Q": 864, "sizes": [350, 350, 350], "gammaC": 84, "z": 34, "triad": [13, 7, 14], "cpu": 3.4153542130000005, "zplain": 34, "triad_plain": [13, 7, 14], "cpu_plain": 0.04473218199998996, "pairs_total": 122500, "pairs_generated": 6711, "pairs_pruned": 119, "pairs_margin": 1, "pairs_evaluated": 6591, "probes_main": 6605, "inner_breaks": 119, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77019123, "Q": 939, "sizes": [350, 350, 350], "gammaC": 83, "z": 37, "triad": [6, 29, 2], "cpu": 4.872913992999997, "zplain": 37, "triad_plain": [6, 29, 2], "cpu_plain": 0.050619797999985394, "pairs_total": 122500, "pairs_generated": 9960, "pairs_pruned": 140, "pairs_margin": 9, "pairs_evaluated": 9811, "probes_main": 9850, "inner_breaks": 140, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74568081, "Q": 1189, "sizes": [533, 533, 534], "gammaC": 100, "z": 46, "triad": [1, 31, 14], "cpu": 16.771608758, "zplain": 46, "triad_plain": [1, 31, 14], "cpu_plain": 0.07118242199999258, "pairs_total": 284089, "pairs_generated": 26978, "pairs_pruned": 220, "pairs_margin": 20, "pairs_evaluated": 26738, "probes_main": 26749, "inner_breaks": 220, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77123852, "Q": 901, "sizes": [350, 350, 350], "gammaC": 83, "z": 43, "triad": [25, 17, 1], "cpu": 8.456030413999997, "zplain": 42, "triad_plain": [25, 17, 0], "cpu_plain": 0.059693803999977035, "pairs_total": 122500, "pairs_generated": 16531, "pairs_pruned": 171, "pairs_margin": 24, "pairs_evaluated": 16336, "probes_main": 16376, "inner_breaks": 171, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77228581, "Q": 847, "sizes": [350, 350, 350], "gammaC": 83, "z": 38, "triad": [16, 10, 12], "cpu": 6.423627912000001, "zplain": 38, "triad_plain": [16, 10, 12], "cpu_plain": 0.049994830999992246, "pairs_total": 122500, "pairs_generated": 12736, "pairs_pruned": 143, "pairs_margin": 14, "pairs_evaluated": 12579, "probes_main": 12599, "inner_breaks": 143, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74672810, "Q": 1241, "sizes": [533, 533, 534], "gammaC": 100, "z": 41, "triad": [1, 17, 23], "cpu": 12.257250925999998, "zplain": 40, "triad_plain": [0, 17, 23], "cpu_plain": 0.06566981299999952, "pairs_total": 284089, "pairs_generated": 20300, "pairs_pruned": 198, "pairs_margin": 45, "pairs_evaluated": 20057, "probes_main": 20085, "inner_breaks": 198, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77333310, "Q": 928, "sizes": [350, 350, 350], "gammaC": 84, "z": 39, "triad": [1, 1, 37], "cpu": 5.0655912249999915, "zplain": 37, "triad_plain": [0, 0, 37], "cpu_plain": 0.05521463900001322, "pairs_total": 122500, "pairs_generated": 10049, "pairs_pruned": 131, "pairs_margin": 0, "pairs_evaluated": 9918, "probes_main": 9924, "inner_breaks": 131, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77438039, "Q": 947, "sizes": [350, 350, 350], "gammaC": 84, "z": 36, "triad": [12, 8, 16], "cpu": 5.110643890000006, "zplain": 36, "triad_plain": [12, 8, 16], "cpu_plain": 0.04581924199999321, "pairs_total": 122500, "pairs_generated": 10592, "pairs_pruned": 145, "pairs_margin": 0, "pairs_evaluated": 10447, "probes_main": 10464, "inner_breaks": 145, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74777539, "Q": 1260, "sizes": [533, 533, 534], "gammaC": 100, "z": 44, "triad": [1, 7, 36], "cpu": 11.720135124999999, "zplain": 43, "triad_plain": [0, 7, 36], "cpu_plain": 0.07035744800000998, "pairs_total": 284089, "pairs_generated": 20330, "pairs_pruned": 214, "pairs_margin": 26, "pairs_evaluated": 20090, "probes_main": 20107, "inner_breaks": 214, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77542768, "Q": 909, "sizes": [350, 350, 350], "gammaC": 83, "z": 33, "triad": [12, 16, 5], "cpu": 3.686738109999993, "zplain": 33, "triad_plain": [12, 16, 5], "cpu_plain": 0.04133103399999527, "pairs_total": 122500, "pairs_generated": 7703, "pairs_pruned": 117, "pairs_margin": 0, "pairs_evaluated": 7586, "probes_main": 7601, "inner_breaks": 117, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77647497, "Q": 782, "sizes": [350, 350, 350], "gammaC": 84, "z": 33, "triad": [1, 1, 31], "cpu": 4.456546099999969, "zplain": 32, "triad_plain": [1, 0, 31], "cpu_plain": 0.0457695430000058, "pairs_total": 122500, "pairs_generated": 9071, "pairs_pruned": 130, "pairs_margin": 17, "pairs_evaluated": 8924, "probes_main": 8930, "inner_breaks": 130, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74882268, "Q": 1320, "sizes": [533, 533, 534], "gammaC": 100, "z": 42, "triad": [1, 39, 2], "cpu": 12.643675849000005, "zplain": 42, "triad_plain": [1, 39, 2], "cpu_plain": 0.06329307199999334, "pairs_total": 284089, "pairs_generated": 21584, "pairs_pruned": 212, "pairs_margin": 20, "pairs_evaluated": 21352, "probes_main": 21366, "inner_breaks": 212, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77752226, "Q": 972, "sizes": [350, 350, 350], "gammaC": 84, "z": 46, "triad": [1, 44, 1], "cpu": 8.189536403000034, "zplain": 45, "triad_plain": [1, 44, 0], "cpu_plain": 0.07025112100001252, "pairs_total": 122500, "pairs_generated": 16016, "pairs_pruned": 181, "pairs_margin": 7, "pairs_evaluated": 15828, "probes_main": 15841, "inner_breaks": 181, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77856955, "Q": 900, "sizes": [350, 350, 350], "gammaC": 85, "z": 37, "triad": [1, 35, 1], "cpu": 5.105728503000023, "zplain": 36, "triad_plain": [0, 35, 1], "cpu_plain": 0.05315451299998131, "pairs_total": 122500, "pairs_generated": 10010, "pairs_pruned": 143, "pairs_margin": 7, "pairs_evaluated": 9860, "probes_main": 9878, "inner_breaks": 143, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77961684, "Q": 861, "sizes": [350, 350, 350], "gammaC": 81, "z": 48, "triad": [2, 1, 45], "cpu": 8.827826878000053, "zplain": 48, "triad_plain": [2, 1, 45], "cpu_plain": 0.06337797800000544, "pairs_total": 122500, "pairs_generated": 17765, "pairs_pruned": 181, "pairs_margin": 35, "pairs_evaluated": 17549, "probes_main": 17567, "inner_breaks": 181, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74986997, "Q": 1138, "sizes": [533, 533, 534], "gammaC": 99, "z": 53, "triad": [1, 2, 50], "cpu": 17.209649831000007, "zplain": 50, "triad_plain": [0, 0, 50], "cpu_plain": 0.08376263799999606, "pairs_total": 284089, "pairs_generated": 29015, "pairs_pruned": 233, "pairs_margin": 8, "pairs_evaluated": 28774, "probes_main": 28780, "inner_breaks": 233, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78066413, "Q": 921, "sizes": [350, 350, 350], "gammaC": 83, "z": 38, "triad": [25, 1, 12], "cpu": 6.8268499710000015, "zplain": 37, "triad_plain": [25, 0, 12], "cpu_plain": 0.05214184399994792, "pairs_total": 122500, "pairs_generated": 13336, "pairs_pruned": 142, "pairs_margin": 6, "pairs_evaluated": 13188, "probes_main": 13220, "inner_breaks": 142, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78171142, "Q": 927, "sizes": [350, 350, 350], "gammaC": 81, "z": 30, "triad": [1, 4, 25], "cpu": 3.313896050999972, "zplain": 30, "triad_plain": [1, 4, 25], "cpu_plain": 0.038298033999979, "pairs_total": 122500, "pairs_generated": 6809, "pairs_pruned": 111, "pairs_margin": 10, "pairs_evaluated": 6688, "probes_main": 6699, "inner_breaks": 111, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75091726, "Q": 1205, "sizes": [533, 533, 534], "gammaC": 100, "z": 33, "triad": [4, 21, 8], "cpu": 9.220080835999994, "zplain": 33, "triad_plain": [4, 21, 8], "cpu_plain": 0.05635619500000644, "pairs_total": 284089, "pairs_generated": 15358, "pairs_pruned": 186, "pairs_margin": 22, "pairs_evaluated": 15150, "probes_main": 15170, "inner_breaks": 186, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73039406, "Q": 925, "sizes": [350, 350, 350], "gammaC": 70, "z": 34, "triad": [15, 4, 15], "cpu": 5.906725173, "zplain": 34, "triad_plain": [15, 4, 15], "cpu_plain": 0.047260299000000394, "pairs_total": 122500, "pairs_generated": 11644, "pairs_pruned": 146, "pairs_margin": 30, "pairs_evaluated": 11468, "probes_main": 11491, "inner_breaks": 146, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75196455, "Q": 1406, "sizes": [533, 533, 534], "gammaC": 100, "z": 32, "triad": [18, 5, 9], "cpu": 11.00662651899998, "zplain": 32, "triad_plain": [18, 5, 9], "cpu_plain": 0.048709836999989875, "pairs_total": 284089, "pairs_generated": 18297, "pairs_pruned": 161, "pairs_margin": 13, "pairs_evaluated": 18123, "probes_main": 18164, "inner_breaks": 161, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73144135, "Q": 894, "sizes": [350, 350, 350], "gammaC": 69, "z": 34, "triad": [7, 26, 1], "cpu": 6.143835578999999, "zplain": 34, "triad_plain": [7, 26, 1], "cpu_plain": 0.04546579400000006, "pairs_total": 122500, "pairs_generated": 12108, "pairs_pruned": 154, "pairs_margin": 9, "pairs_evaluated": 11945, "probes_main": 11961, "inner_breaks": 154, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73248864, "Q": 854, "sizes": [350, 350, 350], "gammaC": 70, "z": 36, "triad": [13, 1, 22], "cpu": 8.533832750999998, "zplain": 35, "triad_plain": [13, 0, 22], "cpu_plain": 0.05380496700000137, "pairs_total": 122500, "pairs_generated": 16124, "pairs_pruned": 170, "pairs_margin": 58, "pairs_evaluated": 15896, "probes_main": 15929, "inner_breaks": 170, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75301184, "Q": 1213, "sizes": [533, 533, 534], "gammaC": 99, "z": 39, "triad": [7, 1, 31], "cpu": 9.832811437999993, "zplain": 38, "triad_plain": [7, 0, 31], "cpu_plain": 0.06212107000001765, "pairs_total": 284089, "pairs_generated": 17020, "pairs_pruned": 204, "pairs_margin": 2, "pairs_evaluated": 16814, "probes_main": 16830, "inner_breaks": 204, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73353593, "Q": 890, "sizes": [350, 350, 350], "gammaC": 69, "z": 35, "triad": [6, 22, 7], "cpu": 5.7872388090000015, "zplain": 35, "triad_plain": [6, 22, 7], "cpu_plain": 0.046217210000001785, "pairs_total": 122500, "pairs_generated": 12192, "pairs_pruned": 165, "pairs_margin": 0, "pairs_evaluated": 12027, "probes_main": 12036, "inner_breaks": 165, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73458322, "Q": 824, "sizes": [350, 350, 350], "gammaC": 69, "z": 26, "triad": [4, 12, 10], "cpu": 3.354287116000002, "zplain": 26, "triad_plain": [4, 12, 10], "cpu_plain": 0.033043050999999934, "pairs_total": 122500, "pairs_generated": 6805, "pairs_pruned": 108, "pairs_margin": 4, "pairs_evaluated": 6693, "probes_main": 6712, "inner_breaks": 108, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75405913, "Q": 1199, "sizes": [533, 533, 534], "gammaC": 99, "z": 40, "triad": [3, 18, 19], "cpu": 13.681786887000015, "zplain": 40, "triad_plain": [3, 18, 19], "cpu_plain": 0.06191132000000721, "pairs_total": 284089, "pairs_generated": 23157, "pairs_pruned": 200, "pairs_margin": 33, "pairs_evaluated": 22924, "probes_main": 22954, "inner_breaks": 200, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73563051, "Q": 904, "sizes": [350, 350, 350], "gammaC": 69, "z": 33, "triad": [29, 3, 1], "cpu": 8.102691752000002, "zplain": 32, "triad_plain": [29, 3, 0], "cpu_plain": 0.04461811999999554, "pairs_total": 122500, "pairs_generated": 15418, "pairs_pruned": 148, "pairs_margin": 6, "pairs_evaluated": 15264, "probes_main": 15292, "inner_breaks": 148, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73667780, "Q": 1012, "sizes": [350, 350, 350], "gammaC": 70, "z": 33, "triad": [25, 4, 4], "cpu": 6.5264782599999975, "zplain": 33, "triad_plain": [25, 4, 4], "cpu_plain": 0.04645460800000478, "pairs_total": 122500, "pairs_generated": 12933, "pairs_pruned": 140, "pairs_margin": 0, "pairs_evaluated": 12793, "probes_main": 12805, "inner_breaks": 140, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75510642, "Q": 1117, "sizes": [533, 533, 534], "gammaC": 100, "z": 33, "triad": [1, 22, 10], "cpu": 9.610234556000023, "zplain": 33, "triad_plain": [1, 22, 10], "cpu_plain": 0.05219364199999177, "pairs_total": 284089, "pairs_generated": 16360, "pairs_pruned": 165, "pairs_margin": 11, "pairs_evaluated": 16184, "probes_main": 16210, "inner_breaks": 165, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73772509, "Q": 861, "sizes": [350, 350, 350], "gammaC": 69, "z": 30, "triad": [6, 3, 21], "cpu": 5.561375630999997, "zplain": 30, "triad_plain": [6, 3, 21], "cpu_plain": 0.038600174999999126, "pairs_total": 122500, "pairs_generated": 11315, "pairs_pruned": 145, "pairs_margin": 0, "pairs_evaluated": 11170, "probes_main": 11206, "inner_breaks": 145, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73877238, "Q": 928, "sizes": [350, 350, 350], "gammaC": 70, "z": 35, "triad": [7, 27, 1], "cpu": 5.984252937999997, "zplain": 34, "triad_plain": [7, 27, 0], "cpu_plain": 0.050640949000005264, "pairs_total": 122500, "pairs_generated": 12572, "pairs_pruned": 163, "pairs_margin": 0, "pairs_evaluated": 12409, "probes_main": 12426, "inner_breaks": 163, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73981967, "Q": 939, "sizes": [350, 350, 350], "gammaC": 69, "z": 28, "triad": [1, 26, 1], "cpu": 3.787502492999998, "zplain": 27, "triad_plain": [0, 26, 1], "cpu_plain": 0.03612620700000235, "pairs_total": 122500, "pairs_generated": 7871, "pairs_pruned": 109, "pairs_margin": 15, "pairs_evaluated": 7747, "probes_main": 7766, "inner_breaks": 109, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74086696, "Q": 844, "sizes": [350, 350, 350], "gammaC": 70, "z": 34, "triad": [1, 9, 24], "cpu": 4.593686677000001, "zplain": 34, "triad_plain": [1, 9, 24], "cpu_plain": 0.043525840000000926, "pairs_total": 122500, "pairs_generated": 9780, "pairs_pruned": 140, "pairs_margin": 0, "pairs_evaluated": 9640, "probes_main": 9655, "inner_breaks": 140, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75615371, "Q": 1194, "sizes": [533, 533, 534], "gammaC": 100, "z": 48, "triad": [46, 1, 1], "cpu": 22.877282813999983, "zplain": 48, "triad_plain": [46, 1, 1], "cpu_plain": 0.11747629399999937, "pairs_total": 284089, "pairs_generated": 38375, "pairs_pruned": 253, "pairs_margin": 44, "pairs_evaluated": 38078, "probes_main": 38097, "inner_breaks": 253, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74191425, "Q": 989, "sizes": [350, 350, 350], "gammaC": 69, "z": 26, "triad": [9, 9, 8], "cpu": 4.306092542000002, "zplain": 26, "triad_plain": [9, 9, 8], "cpu_plain": 0.03326924399999598, "pairs_total": 122500, "pairs_generated": 8644, "pairs_pruned": 117, "pairs_margin": 23, "pairs_evaluated": 8504, "probes_main": 8529, "inner_breaks": 117, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74296154, "Q": 770, "sizes": [350, 350, 350], "gammaC": 70, "z": 25, "triad": [16, 3, 6], "cpu": 5.763460611999989, "zplain": 25, "triad_plain": [16, 3, 6], "cpu_plain": 0.03432654399999535, "pairs_total": 122500, "pairs_generated": 11698, "pairs_pruned": 107, "pairs_margin": 5, "pairs_evaluated": 11586, "probes_main": 11611, "inner_breaks": 107, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75720100, "Q": 1233, "sizes": [533, 533, 534], "gammaC": 100, "z": 37, "triad": [1, 32, 4], "cpu": 8.964206354999988, "zplain": 36, "triad_plain": [10, 26, 0], "cpu_plain": 0.057624817000004214, "pairs_total": 284089, "pairs_generated": 16357, "pairs_pruned": 176, "pairs_margin": 0, "pairs_evaluated": 16181, "probes_main": 16192, "inner_breaks": 176, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74400883, "Q": 849, "sizes": [350, 350, 350], "gammaC": 68, "z": 26, "triad": [5, 1, 20], "cpu": 3.292754224999996, "zplain": 25, "triad_plain": [6, 0, 19], "cpu_plain": 0.03713687100000129, "pairs_total": 122500, "pairs_generated": 7088, "pairs_pruned": 108, "pairs_margin": 6, "pairs_evaluated": 6974, "probes_main": 6992, "inner_breaks": 108, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74505612, "Q": 993, "sizes": [350, 350, 350], "gammaC": 70, "z": 30, "triad": [2, 1, 27], "cpu": 4.754936136000012, "zplain": 30, "triad_plain": [2, 1, 27], "cpu_plain": 0.037354161999999747, "pairs_total": 122500, "pairs_generated": 9887, "pairs_pruned": 142, "pairs_margin": 4, "pairs_evaluated": 9741, "probes_main": 9752, "inner_breaks": 142, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75824829, "Q": 1151, "sizes": [533, 533, 534], "gammaC": 99, "z": 34, "triad": [21, 7, 6], "cpu": 8.806637723999984, "zplain": 34, "triad_plain": [21, 7, 6], "cpu_plain": 0.05145823999998811, "pairs_total": 284089, "pairs_generated": 15048, "pairs_pruned": 173, "pairs_margin": 5, "pairs_evaluated": 14870, "probes_main": 14895, "inner_breaks": 173, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74610341, "Q": 968, "sizes": [350, 350, 350], "gammaC": 70, "z": 35, "triad": [16, 18, 1], "cpu": 7.816161186000002, "zplain": 34, "triad_plain": [16, 18, 0], "cpu_plain": 0.04927752000000396, "pairs_total": 122500, "pairs_generated": 14937, "pairs_pruned": 146, "pairs_margin": 0, "pairs_evaluated": 14791, "probes_main": 14806, "inner_breaks": 146, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74715070, "Q": 894, "sizes": [350, 350, 350], "gammaC": 70, "z": 29, "triad": [11, 10, 8], "cpu": 5.564757612999998, "zplain": 28, "triad_plain": [15, 0, 13], "cpu_plain": 0.04181841999999847, "pairs_total": 122500, "pairs_generated": 10957, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 10820, "probes_main": 10843, "inner_breaks": 137, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75929558, "Q": 1261, "sizes": [533, 533, 534], "gammaC": 99, "z": 39, "triad": [34, 4, 1], "cpu": 13.289109458000013, "zplain": 38, "triad_plain": [34, 4, 0], "cpu_plain": 0.0739389459999984, "pairs_total": 284089, "pairs_generated": 22424, "pairs_pruned": 201, "pairs_margin": 0, "pairs_evaluated": 22223, "probes_main": 22240, "inner_breaks": 201, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74819799, "Q": 961, "sizes": [350, 350, 350], "gammaC": 70, "z": 32, "triad": [19, 3, 10], "cpu": 8.768463738000008, "zplain": 32, "triad_plain": [19, 3, 10], "cpu_plain": 0.044067419000000996, "pairs_total": 122500, "pairs_generated": 16066, "pairs_pruned": 157, "pairs_margin": 8, "pairs_evaluated": 15901, "probes_main": 15940, "inner_breaks": 157, "outer_stop": 1, "improvements": 13}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74924528, "Q": 975, "sizes": [350, 350, 350], "gammaC": 70, "z": 31, "triad": [7, 9, 15], "cpu": 5.774506475999999, "zplain": 31, "triad_plain": [7, 9, 15], "cpu_plain": 0.04245946899999353, "pairs_total": 122500, "pairs_generated": 11858, "pairs_pruned": 154, "pairs_margin": 1, "pairs_evaluated": 11703, "probes_main": 11722, "inner_breaks": 154, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76034287, "Q": 1180, "sizes": [533, 533, 534], "gammaC": 100, "z": 40, "triad": [23, 1, 16], "cpu": 12.581540063000006, "zplain": 39, "triad_plain": [23, 0, 16], "cpu_plain": 0.06239059899996846, "pairs_total": 284089, "pairs_generated": 21018, "pairs_pruned": 211, "pairs_margin": 0, "pairs_evaluated": 20807, "probes_main": 20843, "inner_breaks": 211, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75029257, "Q": 956, "sizes": [350, 350, 350], "gammaC": 70, "z": 30, "triad": [4, 21, 5], "cpu": 5.193221881999989, "zplain": 30, "triad_plain": [4, 21, 5], "cpu_plain": 0.039945576999997456, "pairs_total": 122500, "pairs_generated": 10645, "pairs_pruned": 130, "pairs_margin": 31, "pairs_evaluated": 10484, "probes_main": 10526, "inner_breaks": 130, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75133986, "Q": 875, "sizes": [350, 350, 350], "gammaC": 69, "z": 31, "triad": [1, 29, 1], "cpu": 4.642414631000008, "zplain": 29, "triad_plain": [0, 29, 0], "cpu_plain": 0.03941340199999388, "pairs_total": 122500, "pairs_generated": 10151, "pairs_pruned": 130, "pairs_margin": 13, "pairs_evaluated": 10008, "probes_main": 10027, "inner_breaks": 130, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76139016, "Q": 1267, "sizes": [533, 533, 534], "gammaC": 100, "z": 41, "triad": [5, 35, 1], "cpu": 11.162786034000021, "zplain": 41, "triad_plain": [5, 35, 1], "cpu_plain": 0.05818709499999386, "pairs_total": 284089, "pairs_generated": 19933, "pairs_pruned": 199, "pairs_margin": 45, "pairs_evaluated": 19689, "probes_main": 19709, "inner_breaks": 199, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75238715, "Q": 913, "sizes": [350, 350, 350], "gammaC": 68, "z": 26, "triad": [4, 18, 4], "cpu": 3.1484995560000044, "zplain": 26, "triad_plain": [4, 18, 4], "cpu_plain": 0.0325838300000072, "pairs_total": 122500, "pairs_generated": 6949, "pairs_pruned": 93, "pairs_margin": 21, "pairs_evaluated": 6835, "probes_main": 6852, "inner_breaks": 93, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75343444, "Q": 935, "sizes": [350, 350, 350], "gammaC": 70, "z": 31, "triad": [2, 1, 28], "cpu": 5.577062010999995, "zplain": 30, "triad_plain": [2, 0, 28], "cpu_plain": 0.04403664499997717, "pairs_total": 122500, "pairs_generated": 11456, "pairs_pruned": 154, "pairs_margin": 22, "pairs_evaluated": 11280, "probes_main": 11291, "inner_breaks": 154, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75448173, "Q": 836, "sizes": [350, 350, 350], "gammaC": 69, "z": 31, "triad": [11, 4, 16], "cpu": 5.101846023000007, "zplain": 31, "triad_plain": [11, 4, 16], "cpu_plain": 0.03895360600000686, "pairs_total": 122500, "pairs_generated": 10386, "pairs_pruned": 131, "pairs_margin": 9, "pairs_evaluated": 10246, "probes_main": 10276, "inner_breaks": 131, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76243745, "Q": 1211, "sizes": [533, 533, 534], "gammaC": 100, "z": 36, "triad": [27, 4, 5], "cpu": 13.821766034000007, "zplain": 36, "triad_plain": [27, 4, 5], "cpu_plain": 0.05280012999998007, "pairs_total": 284089, "pairs_generated": 22906, "pairs_pruned": 179, "pairs_margin": 0, "pairs_evaluated": 22727, "probes_main": 22748, "inner_breaks": 179, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75552902, "Q": 979, "sizes": [350, 350, 350], "gammaC": 70, "z": 31, "triad": [1, 5, 25], "cpu": 4.7684594220000065, "zplain": 31, "triad_plain": [1, 5, 25], "cpu_plain": 0.041977561000010155, "pairs_total": 122500, "pairs_generated": 9838, "pairs_pruned": 138, "pairs_margin": 5, "pairs_evaluated": 9695, "probes_main": 9707, "inner_breaks": 138, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75657631, "Q": 935, "sizes": [350, 350, 350], "gammaC": 69, "z": 29, "triad": [27, 1, 1], "cpu": 6.370481582999986, "zplain": 28, "triad_plain": [27, 0, 1], "cpu_plain": 0.04091485899999725, "pairs_total": 122500, "pairs_generated": 12785, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 12648, "probes_main": 12669, "inner_breaks": 137, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76348474, "Q": 1277, "sizes": [533, 533, 534], "gammaC": 99, "z": 36, "triad": [18, 17, 1], "cpu": 9.295269807000011, "zplain": 36, "triad_plain": [18, 17, 1], "cpu_plain": 0.06792781499996181, "pairs_total": 284089, "pairs_generated": 16342, "pairs_pruned": 183, "pairs_margin": 0, "pairs_evaluated": 16159, "probes_main": 16192, "inner_breaks": 183, "outer_stop": 1, "improvements": 12}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75762360, "Q": 949, "sizes": [350, 350, 350], "gammaC": 69, "z": 31, "triad": [22, 1, 8], "cpu": 5.560821465000004, "zplain": 30, "triad_plain": [22, 0, 8], "cpu_plain": 0.03905522099998393, "pairs_total": 122500, "pairs_generated": 11477, "pairs_pruned": 140, "pairs_margin": 0, "pairs_evaluated": 11337, "probes_main": 11357, "inner_breaks": 140, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75867089, "Q": 880, "sizes": [350, 350, 350], "gammaC": 67, "z": 29, "triad": [20, 1, 8], "cpu": 4.074129613999986, "zplain": 28, "triad_plain": [20, 0, 8], "cpu_plain": 0.04144161799999324, "pairs_total": 122500, "pairs_generated": 8262, "pairs_pruned": 128, "pairs_margin": 2, "pairs_evaluated": 8132, "probes_main": 8149, "inner_breaks": 128, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76453203, "Q": 1138, "sizes": [533, 533, 534], "gammaC": 99, "z": 41, "triad": [2, 7, 32], "cpu": 12.358534770000006, "zplain": 41, "triad_plain": [2, 7, 32], "cpu_plain": 0.06011594299997114, "pairs_total": 284089, "pairs_generated": 20813, "pairs_pruned": 213, "pairs_margin": 18, "pairs_evaluated": 20582, "probes_main": 20600, "inner_breaks": 213, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75971818, "Q": 883, "sizes": [350, 350, 350], "gammaC": 69, "z": 44, "triad": [4, 4, 36], "cpu": 11.93545212799998, "zplain": 44, "triad_plain": [4, 4, 36], "cpu_plain": 0.061169362000015326, "pairs_total": 122500, "pairs_generated": 22896, "pairs_pruned": 200, "pairs_margin": 0, "pairs_evaluated": 22696, "probes_main": 22713, "inner_breaks": 200, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76557932, "Q": 1042, "sizes": [533, 533, 534], "gammaC": 100, "z": 37, "triad": [10, 19, 8], "cpu": 12.63545321800001, "zplain": 37, "triad_plain": [10, 19, 8], "cpu_plain": 0.0574761370000374, "pairs_total": 284089, "pairs_generated": 21162, "pairs_pruned": 192, "pairs_margin": 7, "pairs_evaluated": 20963, "probes_main": 20998, "inner_breaks": 192, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76076547, "Q": 932, "sizes": [350, 350, 350], "gammaC": 70, "z": 32, "triad": [2, 25, 5], "cpu": 5.051556615999999, "zplain": 31, "triad_plain": [16, 15, 0], "cpu_plain": 0.04666955199999734, "pairs_total": 122500, "pairs_generated": 10705, "pairs_pruned": 145, "pairs_margin": 9, "pairs_evaluated": 10551, "probes_main": 10569, "inner_breaks": 145, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76181276, "Q": 923, "sizes": [350, 350, 350], "gammaC": 70, "z": 36, "triad": [2, 12, 22], "cpu": 7.479659873000003, "zplain": 36, "triad_plain": [2, 12, 22], "cpu_plain": 0.05033531800000901, "pairs_total": 122500, "pairs_generated": 14619, "pairs_pruned": 161, "pairs_margin": 0, "pairs_evaluated": 14458, "probes_main": 14479, "inner_breaks": 161, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76286005, "Q": 931, "sizes": [350, 350, 350], "gammaC": 70, "z": 32, "triad": [24, 6, 2], "cpu": 6.781267409999998, "zplain": 32, "triad_plain": [24, 6, 2], "cpu_plain": 0.04611685500000817, "pairs_total": 122500, "pairs_generated": 13428, "pairs_pruned": 138, "pairs_margin": 8, "pairs_evaluated": 13282, "probes_main": 13296, "inner_breaks": 138, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76662661, "Q": 1214, "sizes": [533, 533, 534], "gammaC": 100, "z": 47, "triad": [16, 27, 4], "cpu": 17.441645701000027, "zplain": 47, "triad_plain": [16, 27, 4], "cpu_plain": 0.07393366900004139, "pairs_total": 284089, "pairs_generated": 28396, "pairs_pruned": 213, "pairs_margin": 33, "pairs_evaluated": 28150, "probes_main": 28168, "inner_breaks": 213, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76390734, "Q": 931, "sizes": [350, 350, 350], "gammaC": 70, "z": 33, "triad": [22, 1, 10], "cpu": 6.977119305000002, "zplain": 32, "triad_plain": [22, 0, 10], "cpu_plain": 0.0466847299999813, "pairs_total": 122500, "pairs_generated": 13884, "pairs_pruned": 147, "pairs_margin": 0, "pairs_evaluated": 13737, "probes_main": 13752, "inner_breaks": 147, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76495463, "Q": 932, "sizes": [350, 350, 350], "gammaC": 69, "z": 31, "triad": [1, 29, 1], "cpu": 5.168611792000007, "zplain": 30, "triad_plain": [1, 29, 0], "cpu_plain": 0.044324627999998256, "pairs_total": 122500, "pairs_generated": 10318, "pairs_pruned": 140, "pairs_margin": 7, "pairs_evaluated": 10171, "probes_main": 10194, "inner_breaks": 140, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76600192, "Q": 833, "sizes": [350, 350, 350], "gammaC": 69, "z": 30, "triad": [24, 1, 5], "cpu": 4.684863321999984, "zplain": 29, "triad_plain": [24, 0, 5], "cpu_plain": 0.04079467299999351, "pairs_total": 122500, "pairs_generated": 9659, "pairs_pruned": 130, "pairs_margin": 0, "pairs_evaluated": 9529, "probes_main": 9550, "inner_breaks": 130, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76767390, "Q": 1282, "sizes": [533, 533, 534], "gammaC": 100, "z": 41, "triad": [36, 4, 1], "cpu": 15.681133206000027, "zplain": 41, "triad_plain": [36, 4, 1], "cpu_plain": 0.06262886800004708, "pairs_total": 284089, "pairs_generated": 25975, "pairs_pruned": 210, "pairs_margin": 0, "pairs_evaluated": 25765, "probes_main": 25786, "inner_breaks": 210, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76704921, "Q": 887, "sizes": [350, 350, 350], "gammaC": 70, "z": 35, "triad": [4, 21, 10], "cpu": 7.323551105000007, "zplain": 35, "triad_plain": [4, 21, 10], "cpu_plain": 0.05992367400000376, "pairs_total": 122500, "pairs_generated": 14447, "pairs_pruned": 161, "pairs_margin": 8, "pairs_evaluated": 14278, "probes_main": 14307, "inner_breaks": 161, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76872119, "Q": 1255, "sizes": [533, 533, 534], "gammaC": 99, "z": 39, "triad": [25, 13, 1], "cpu": 12.075617066999996, "zplain": 39, "triad_plain": [25, 13, 1], "cpu_plain": 0.058086740000021564, "pairs_total": 284089, "pairs_generated": 20342, "pairs_pruned": 189, "pairs_margin": 48, "pairs_evaluated": 20105, "probes_main": 20117, "inner_breaks": 189, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76809650, "Q": 820, "sizes": [350, 350, 350], "gammaC": 70, "z": 38, "triad": [14, 11, 13], "cpu": 8.71978558699999, "zplain": 38, "triad_plain": [14, 11, 13], "cpu_plain": 0.05166532699999493, "pairs_total": 122500, "pairs_generated": 16990, "pairs_pruned": 174, "pairs_margin": 40, "pairs_evaluated": 16776, "probes_main": 16796, "inner_breaks": 174, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76914379, "Q": 930, "sizes": [350, 350, 350], "gammaC": 70, "z": 24, "triad": [2, 2, 20], "cpu": 3.2620087669999975, "zplain": 24, "triad_plain": [2, 2, 20], "cpu_plain": 0.04329357899999309, "pairs_total": 122500, "pairs_generated": 6600, "pairs_pruned": 107, "pairs_margin": 17, "pairs_evaluated": 6476, "probes_main": 6491, "inner_breaks": 107, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77019108, "Q": 934, "sizes": [350, 350, 350], "gammaC": 69, "z": 34, "triad": [32, 1, 1], "cpu": 8.457914945999988, "zplain": 33, "triad_plain": [32, 1, 0], "cpu_plain": 0.04613355799997976, "pairs_total": 122500, "pairs_generated": 16768, "pairs_pruned": 151, "pairs_margin": 0, "pairs_evaluated": 16617, "probes_main": 16631, "inner_breaks": 151, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76976848, "Q": 1349, "sizes": [533, 533, 534], "gammaC": 99, "z": 41, "triad": [34, 2, 5], "cpu": 15.454302325000015, "zplain": 41, "triad_plain": [34, 2, 5], "cpu_plain": 0.062239460999990115, "pairs_total": 284089, "pairs_generated": 25296, "pairs_pruned": 207, "pairs_margin": 25, "pairs_evaluated": 25064, "probes_main": 25090, "inner_breaks": 207, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77123837, "Q": 785, "sizes": [350, 350, 350], "gammaC": 70, "z": 29, "triad": [19, 6, 4], "cpu": 6.463503548999995, "zplain": 28, "triad_plain": [21, 0, 7], "cpu_plain": 0.03825760500001252, "pairs_total": 122500, "pairs_generated": 12733, "pairs_pruned": 137, "pairs_margin": 6, "pairs_evaluated": 12590, "probes_main": 12610, "inner_breaks": 137, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77081577, "Q": 1193, "sizes": [533, 533, 534], "gammaC": 99, "z": 35, "triad": [2, 19, 14], "cpu": 7.647381595000013, "zplain": 35, "triad_plain": [2, 19, 14], "cpu_plain": 0.050387217999968925, "pairs_total": 284089, "pairs_generated": 13390, "pairs_pruned": 152, "pairs_margin": 0, "pairs_evaluated": 13238, "probes_main": 13262, "inner_breaks": 152, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77228566, "Q": 841, "sizes": [350, 350, 350], "gammaC": 70, "z": 36, "triad": [16, 3, 17], "cpu": 7.982653302000017, "zplain": 36, "triad_plain": [16, 3, 17], "cpu_plain": 0.049519743000018934, "pairs_total": 122500, "pairs_generated": 15175, "pairs_pruned": 155, "pairs_margin": 8, "pairs_evaluated": 15012, "probes_main": 15039, "inner_breaks": 155, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77333295, "Q": 924, "sizes": [350, 350, 350], "gammaC": 69, "z": 29, "triad": [21, 1, 7], "cpu": 6.290961175999996, "zplain": 28, "triad_plain": [21, 0, 7], "cpu_plain": 0.039125199000011435, "pairs_total": 122500, "pairs_generated": 12003, "pairs_pruned": 133, "pairs_margin": 0, "pairs_evaluated": 11870, "probes_main": 11902, "inner_breaks": 133, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77438024, "Q": 989, "sizes": [350, 350, 350], "gammaC": 70, "z": 34, "triad": [8, 4, 22], "cpu": 6.774731779000007, "zplain": 34, "triad_plain": [8, 4, 22], "cpu_plain": 0.04414240900001687, "pairs_total": 122500, "pairs_generated": 13591, "pairs_pruned": 167, "pairs_margin": 39, "pairs_evaluated": 13385, "probes_main": 13404, "inner_breaks": 167, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77186306, "Q": 1160, "sizes": [533, 533, 534], "gammaC": 100, "z": 47, "triad": [39, 5, 3], "cpu": 20.21558251900001, "zplain": 46, "triad_plain": [43, 0, 3], "cpu_plain": 0.07768095900001981, "pairs_total": 284089, "pairs_generated": 32526, "pairs_pruned": 245, "pairs_margin": 0, "pairs_evaluated": 32281, "probes_main": 32310, "inner_breaks": 245, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77542753, "Q": 839, "sizes": [350, 350, 350], "gammaC": 70, "z": 31, "triad": [9, 20, 2], "cpu": 6.286710967999966, "zplain": 31, "triad_plain": [9, 20, 2], "cpu_plain": 0.04174839699999211, "pairs_total": 122500, "pairs_generated": 12433, "pairs_pruned": 147, "pairs_margin": 0, "pairs_evaluated": 12286, "probes_main": 12324, "inner_breaks": 147, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77647482, "Q": 962, "sizes": [350, 350, 350], "gammaC": 70, "z": 35, "triad": [4, 1, 30], "cpu": 5.822089589000029, "zplain": 35, "triad_plain": [4, 1, 30], "cpu_plain": 0.04558095800001638, "pairs_total": 122500, "pairs_generated": 12492, "pairs_pruned": 148, "pairs_margin": 18, "pairs_evaluated": 12326, "probes_main": 12344, "inner_breaks": 148, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77752211, "Q": 1059, "sizes": [350, 350, 350], "gammaC": 68, "z": 31, "triad": [24, 6, 1], "cpu": 6.769103337999979, "zplain": 30, "triad_plain": [24, 6, 0], "cpu_plain": 0.07243712400003233, "pairs_total": 122500, "pairs_generated": 13344, "pairs_pruned": 147, "pairs_margin": 0, "pairs_evaluated": 13197, "probes_main": 13214, "inner_breaks": 147, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77291035, "Q": 1229, "sizes": [533, 533, 534], "gammaC": 100, "z": 54, "triad": [1, 33, 20], "cpu": 21.844529161000025, "zplain": 53, "triad_plain": [0, 33, 20], "cpu_plain": 0.08126325299997461, "pairs_total": 284089, "pairs_generated": 35717, "pairs_pruned": 273, "pairs_margin": 9, "pairs_evaluated": 35435, "probes_main": 35447, "inner_breaks": 273, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77856940, "Q": 881, "sizes": [350, 350, 350], "gammaC": 70, "z": 31, "triad": [6, 14, 11], "cpu": 4.434114939999972, "zplain": 31, "triad_plain": [6, 14, 11], "cpu_plain": 0.041301025999985086, "pairs_total": 122500, "pairs_generated": 9360, "pairs_pruned": 127, "pairs_margin": 10, "pairs_evaluated": 9223, "probes_main": 9240, "inner_breaks": 127, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77961669, "Q": 958, "sizes": [350, 350, 350], "gammaC": 69, "z": 31, "triad": [7, 23, 1], "cpu": 5.2094988599999965, "zplain": 31, "triad_plain": [7, 23, 1], "cpu_plain": 0.04342952299998615, "pairs_total": 122500, "pairs_generated": 10616, "pairs_pruned": 134, "pairs_margin": 10, "pairs_evaluated": 10472, "probes_main": 10487, "inner_breaks": 134, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77395764, "Q": 1206, "sizes": [533, 533, 534], "gammaC": 100, "z": 35, "triad": [1, 25, 9], "cpu": 10.400944743999958, "zplain": 34, "triad_plain": [5, 29, 0], "cpu_plain": 0.0588569889999917, "pairs_total": 284089, "pairs_generated": 18161, "pairs_pruned": 185, "pairs_margin": 22, "pairs_evaluated": 17954, "probes_main": 17967, "inner_breaks": 185, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78066398, "Q": 959, "sizes": [350, 350, 350], "gammaC": 70, "z": 33, "triad": [4, 28, 1], "cpu": 5.880100185999993, "zplain": 33, "triad_plain": [4, 28, 1], "cpu_plain": 0.03973036999997248, "pairs_total": 122500, "pairs_generated": 12001, "pairs_pruned": 144, "pairs_margin": 16, "pairs_evaluated": 11841, "probes_main": 11868, "inner_breaks": 144, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78171127, "Q": 915, "sizes": [350, 350, 350], "gammaC": 69, "z": 25, "triad": [2, 16, 7], "cpu": 3.418947403000004, "zplain": 25, "triad_plain": [2, 16, 7], "cpu_plain": 0.033596165999995264, "pairs_total": 122500, "pairs_generated": 7254, "pairs_pruned": 109, "pairs_margin": 6, "pairs_evaluated": 7139, "probes_main": 7165, "inner_breaks": 109, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73039376, "Q": 910, "sizes": [350, 350, 350], "gammaC": 40, "z": 23, "triad": [21, 1, 1], "cpu": 10.16279776, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.03714238100000067, "pairs_total": 122500, "pairs_generated": 18973, "pairs_pruned": 183, "pairs_margin": 61, "pairs_evaluated": 18729, "probes_main": 18736, "inner_breaks": 183, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77500493, "Q": 1127, "sizes": [533, 533, 534], "gammaC": 99, "z": 39, "triad": [25, 3, 11], "cpu": 16.239304796, "zplain": 39, "triad_plain": [25, 3, 11], "cpu_plain": 0.05687859500000059, "pairs_total": 284089, "pairs_generated": 26203, "pairs_pruned": 200, "pairs_margin": 50, "pairs_evaluated": 25953, "probes_main": 25977, "inner_breaks": 200, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73144105, "Q": 915, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [9, 3, 5], "cpu": 4.575713586000001, "zplain": 17, "triad_plain": [9, 3, 5], "cpu_plain": 0.02128811500000083, "pairs_total": 122500, "pairs_generated": 9406, "pairs_pruned": 133, "pairs_margin": 17, "pairs_evaluated": 9256, "probes_main": 9266, "inner_breaks": 133, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77605222, "Q": 1140, "sizes": [533, 533, 534], "gammaC": 100, "z": 38, "triad": [1, 3, 34], "cpu": 8.917299411000045, "zplain": 38, "triad_plain": [1, 3, 34], "cpu_plain": 0.05380669400000215, "pairs_total": 284089, "pairs_generated": 16089, "pairs_pruned": 178, "pairs_margin": 24, "pairs_evaluated": 15887, "probes_main": 15900, "inner_breaks": 178, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73248834, "Q": 1000, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [6, 1, 13], "cpu": 6.1148030339999995, "zplain": 20, "triad_plain": [6, 1, 13], "cpu_plain": 0.026512000999996843, "pairs_total": 122500, "pairs_generated": 12119, "pairs_pruned": 145, "pairs_margin": 10, "pairs_evaluated": 11964, "probes_main": 11980, "inner_breaks": 145, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73353563, "Q": 1022, "sizes": [350, 350, 350], "gammaC": 40, "z": 19, "triad": [5, 12, 2], "cpu": 4.915467903, "zplain": 19, "triad_plain": [5, 12, 2], "cpu_plain": 0.02429636500000143, "pairs_total": 122500, "pairs_generated": 10115, "pairs_pruned": 124, "pairs_margin": 18, "pairs_evaluated": 9973, "probes_main": 9983, "inner_breaks": 124, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73458292, "Q": 972, "sizes": [350, 350, 350], "gammaC": 40, "z": 16, "triad": [4, 1, 11], "cpu": 3.5996559710000007, "zplain": 16, "triad_plain": [4, 1, 11], "cpu_plain": 0.020911442999999252, "pairs_total": 122500, "pairs_generated": 7580, "pairs_pruned": 112, "pairs_margin": 0, "pairs_evaluated": 7468, "probes_main": 7476, "inner_breaks": 112, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73563021, "Q": 920, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [1, 9, 10], "cpu": 6.248341917999998, "zplain": 19, "triad_plain": [5, 0, 14], "cpu_plain": 0.029293604000002915, "pairs_total": 122500, "pairs_generated": 12218, "pairs_pruned": 151, "pairs_margin": 14, "pairs_evaluated": 12053, "probes_main": 12062, "inner_breaks": 151, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77709951, "Q": 1169, "sizes": [533, 533, 534], "gammaC": 100, "z": 50, "triad": [2, 40, 8], "cpu": 19.066125720000002, "zplain": 50, "triad_plain": [2, 40, 8], "cpu_plain": 0.07754045400002951, "pairs_total": 284089, "pairs_generated": 30935, "pairs_pruned": 233, "pairs_margin": 23, "pairs_evaluated": 30679, "probes_main": 30697, "inner_breaks": 233, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73667750, "Q": 944, "sizes": [350, 350, 350], "gammaC": 39, "z": 22, "triad": [1, 20, 1], "cpu": 7.320125365999999, "zplain": 21, "triad_plain": [1, 20, 0], "cpu_plain": 0.03447741300000473, "pairs_total": 122500, "pairs_generated": 14402, "pairs_pruned": 166, "pairs_margin": 8, "pairs_evaluated": 14228, "probes_main": 14245, "inner_breaks": 166, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73772479, "Q": 852, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [1, 9, 8], "cpu": 4.856294917999996, "zplain": 18, "triad_plain": [1, 9, 8], "cpu_plain": 0.023981099999993205, "pairs_total": 122500, "pairs_generated": 9407, "pairs_pruned": 137, "pairs_margin": 16, "pairs_evaluated": 9254, "probes_main": 9267, "inner_breaks": 137, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77814680, "Q": 1124, "sizes": [533, 533, 534], "gammaC": 99, "z": 40, "triad": [12, 4, 24], "cpu": 12.74882160300001, "zplain": 40, "triad_plain": [12, 4, 24], "cpu_plain": 0.06085611800000379, "pairs_total": 284089, "pairs_generated": 21096, "pairs_pruned": 202, "pairs_margin": 21, "pairs_evaluated": 20873, "probes_main": 20896, "inner_breaks": 202, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73877208, "Q": 1026, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [7, 1, 12], "cpu": 8.588847157000004, "zplain": 19, "triad_plain": [7, 0, 12], "cpu_plain": 0.030038266000005365, "pairs_total": 122500, "pairs_generated": 16237, "pairs_pruned": 154, "pairs_margin": 7, "pairs_evaluated": 16076, "probes_main": 16090, "inner_breaks": 154, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73981937, "Q": 973, "sizes": [350, 350, 350], "gammaC": 40, "z": 23, "triad": [19, 3, 1], "cpu": 10.821464675000009, "zplain": 22, "triad_plain": [19, 3, 0], "cpu_plain": 0.03489063499999645, "pairs_total": 122500, "pairs_generated": 20596, "pairs_pruned": 166, "pairs_margin": 8, "pairs_evaluated": 20422, "probes_main": 20441, "inner_breaks": 166, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77919409, "Q": 1147, "sizes": [533, 533, 534], "gammaC": 97, "z": 50, "triad": [9, 38, 3], "cpu": 17.75769061099993, "zplain": 50, "triad_plain": [9, 38, 3], "cpu_plain": 0.0789083469999241, "pairs_total": 284089, "pairs_generated": 29235, "pairs_pruned": 223, "pairs_margin": 10, "pairs_evaluated": 29002, "probes_main": 29014, "inner_breaks": 223, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74086666, "Q": 822, "sizes": [350, 350, 350], "gammaC": 40, "z": 19, "triad": [9, 1, 9], "cpu": 5.5472144709999895, "zplain": 18, "triad_plain": [9, 0, 9], "cpu_plain": 0.027875151000003484, "pairs_total": 122500, "pairs_generated": 11363, "pairs_pruned": 133, "pairs_margin": 0, "pairs_evaluated": 11230, "probes_main": 11246, "inner_breaks": 133, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74191395, "Q": 854, "sizes": [350, 350, 350], "gammaC": 40, "z": 22, "triad": [4, 14, 4], "cpu": 7.565700535000005, "zplain": 22, "triad_plain": [4, 14, 4], "cpu_plain": 0.029696350999998344, "pairs_total": 122500, "pairs_generated": 14748, "pairs_pruned": 164, "pairs_margin": 19, "pairs_evaluated": 14565, "probes_main": 14584, "inner_breaks": 164, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78024138, "Q": 1329, "sizes": [533, 533, 534], "gammaC": 99, "z": 42, "triad": [24, 17, 1], "cpu": 15.975429531000032, "zplain": 40, "triad_plain": [40, 0, 0], "cpu_plain": 0.08286532399995394, "pairs_total": 284089, "pairs_generated": 26386, "pairs_pruned": 212, "pairs_margin": 0, "pairs_evaluated": 26174, "probes_main": 26207, "inner_breaks": 212, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74296124, "Q": 896, "sizes": [350, 350, 350], "gammaC": 40, "z": 21, "triad": [5, 3, 13], "cpu": 6.235883432999998, "zplain": 20, "triad_plain": [7, 13, 0], "cpu_plain": 0.03035943300000099, "pairs_total": 122500, "pairs_generated": 11898, "pairs_pruned": 162, "pairs_margin": 19, "pairs_evaluated": 11717, "probes_main": 11737, "inner_breaks": 162, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74400853, "Q": 990, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [2, 10, 5], "cpu": 4.029061340999988, "zplain": 17, "triad_plain": [2, 10, 5], "cpu_plain": 0.024138991000000942, "pairs_total": 122500, "pairs_generated": 7899, "pairs_pruned": 112, "pairs_margin": 0, "pairs_evaluated": 7787, "probes_main": 7807, "inner_breaks": 112, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78128867, "Q": 1201, "sizes": [533, 533, 534], "gammaC": 100, "z": 33, "triad": [15, 17, 1], "cpu": 9.883281263999947, "zplain": 32, "triad_plain": [15, 17, 0], "cpu_plain": 0.05135022199999639, "pairs_total": 284089, "pairs_generated": 16341, "pairs_pruned": 164, "pairs_margin": 13, "pairs_evaluated": 16164, "probes_main": 16190, "inner_breaks": 164, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74505582, "Q": 975, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [1, 16, 3], "cpu": 5.436753693, "zplain": 19, "triad_plain": [0, 16, 3], "cpu_plain": 0.02576318500000241, "pairs_total": 122500, "pairs_generated": 10652, "pairs_pruned": 154, "pairs_margin": 30, "pairs_evaluated": 10468, "probes_main": 10489, "inner_breaks": 154, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74610311, "Q": 874, "sizes": [350, 350, 350], "gammaC": 40, "z": 23, "triad": [13, 9, 1], "cpu": 8.335638997000004, "zplain": 23, "triad_plain": [13, 9, 1], "cpu_plain": 0.03246660499999621, "pairs_total": 122500, "pairs_generated": 16150, "pairs_pruned": 166, "pairs_margin": 32, "pairs_evaluated": 15952, "probes_main": 15963, "inner_breaks": 166, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78233596, "Q": 1262, "sizes": [533, 533, 534], "gammaC": 100, "z": 37, "triad": [30, 6, 1], "cpu": 14.176030551000053, "zplain": 36, "triad_plain": [30, 6, 0], "cpu_plain": 0.05537336099996537, "pairs_total": 284089, "pairs_generated": 23949, "pairs_pruned": 179, "pairs_margin": 0, "pairs_evaluated": 23770, "probes_main": 23791, "inner_breaks": 179, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74715040, "Q": 1020, "sizes": [350, 350, 350], "gammaC": 40, "z": 19, "triad": [15, 1, 3], "cpu": 8.543234792000007, "zplain": 19, "triad_plain": [15, 1, 3], "cpu_plain": 0.033776459999998565, "pairs_total": 122500, "pairs_generated": 17069, "pairs_pruned": 149, "pairs_margin": 57, "pairs_evaluated": 16863, "probes_main": 16872, "inner_breaks": 149, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74819769, "Q": 884, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [2, 15, 1], "cpu": 4.233887300999996, "zplain": 18, "triad_plain": [2, 15, 1], "cpu_plain": 0.02534241299998996, "pairs_total": 122500, "pairs_generated": 8642, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 8522, "probes_main": 8528, "inner_breaks": 120, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74924498, "Q": 939, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [9, 7, 1], "cpu": 5.333025219999996, "zplain": 16, "triad_plain": [9, 7, 0], "cpu_plain": 0.0247431669999969, "pairs_total": 122500, "pairs_generated": 10780, "pairs_pruned": 128, "pairs_margin": 4, "pairs_evaluated": 10648, "probes_main": 10668, "inner_breaks": 128, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78338325, "Q": 1193, "sizes": [533, 533, 534], "gammaC": 99, "z": 40, "triad": [1, 38, 1], "cpu": 14.58388590800007, "zplain": 38, "triad_plain": [0, 38, 0], "cpu_plain": 0.06235511900001711, "pairs_total": 284089, "pairs_generated": 24342, "pairs_pruned": 198, "pairs_margin": 0, "pairs_evaluated": 24144, "probes_main": 24164, "inner_breaks": 198, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75029227, "Q": 1008, "sizes": [350, 350, 350], "gammaC": 40, "z": 19, "triad": [3, 1, 15], "cpu": 5.927963996999992, "zplain": 19, "triad_plain": [3, 1, 15], "cpu_plain": 0.025417975999999953, "pairs_total": 122500, "pairs_generated": 11779, "pairs_pruned": 144, "pairs_margin": 7, "pairs_evaluated": 11628, "probes_main": 11638, "inner_breaks": 144, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75133956, "Q": 834, "sizes": [350, 350, 350], "gammaC": 40, "z": 22, "triad": [6, 10, 6], "cpu": 6.40288630400002, "zplain": 22, "triad_plain": [6, 10, 6], "cpu_plain": 0.029193596999988358, "pairs_total": 122500, "pairs_generated": 12881, "pairs_pruned": 158, "pairs_margin": 8, "pairs_evaluated": 12715, "probes_main": 12728, "inner_breaks": 158, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78443054, "Q": 1147, "sizes": [533, 533, 534], "gammaC": 99, "z": 40, "triad": [14, 25, 1], "cpu": 12.288988230999962, "zplain": 39, "triad_plain": [14, 25, 0], "cpu_plain": 0.06642051699998319, "pairs_total": 284089, "pairs_generated": 21231, "pairs_pruned": 193, "pairs_margin": 0, "pairs_evaluated": 21038, "probes_main": 21050, "inner_breaks": 193, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75238685, "Q": 903, "sizes": [350, 350, 350], "gammaC": 40, "z": 21, "triad": [1, 18, 2], "cpu": 5.467437743000005, "zplain": 20, "triad_plain": [0, 18, 2], "cpu_plain": 0.02689322599999855, "pairs_total": 122500, "pairs_generated": 11323, "pairs_pruned": 152, "pairs_margin": 45, "pairs_evaluated": 11126, "probes_main": 11138, "inner_breaks": 152, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75343414, "Q": 941, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [4, 6, 7], "cpu": 3.8814056359999825, "zplain": 17, "triad_plain": [4, 6, 7], "cpu_plain": 0.02242381900001078, "pairs_total": 122500, "pairs_generated": 8253, "pairs_pruned": 124, "pairs_margin": 14, "pairs_evaluated": 8115, "probes_main": 8135, "inner_breaks": 124, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78547783, "Q": 1172, "sizes": [533, 533, 534], "gammaC": 100, "z": 36, "triad": [6, 1, 29], "cpu": 8.519635248999975, "zplain": 36, "triad_plain": [6, 1, 29], "cpu_plain": 0.04937500500000169, "pairs_total": 284089, "pairs_generated": 15043, "pairs_pruned": 193, "pairs_margin": 27, "pairs_evaluated": 14823, "probes_main": 14845, "inner_breaks": 193, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75448143, "Q": 999, "sizes": [350, 350, 350], "gammaC": 40, "z": 21, "triad": [1, 1, 19], "cpu": 6.176373962000014, "zplain": 20, "triad_plain": [0, 1, 19], "cpu_plain": 0.029790059000021074, "pairs_total": 122500, "pairs_generated": 12397, "pairs_pruned": 154, "pairs_margin": 0, "pairs_evaluated": 12243, "probes_main": 12248, "inner_breaks": 154, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78652512, "Q": 1360, "sizes": [533, 533, 534], "gammaC": 100, "z": 33, "triad": [10, 21, 2], "cpu": 9.254875851000065, "zplain": 33, "triad_plain": [10, 21, 2], "cpu_plain": 0.04789074400002846, "pairs_total": 284089, "pairs_generated": 16245, "pairs_pruned": 170, "pairs_margin": 8, "pairs_evaluated": 16067, "probes_main": 16094, "inner_breaks": 170, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75552872, "Q": 889, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [7, 3, 7], "cpu": 4.113313083000008, "zplain": 17, "triad_plain": [7, 3, 7], "cpu_plain": 0.022618189999974447, "pairs_total": 122500, "pairs_generated": 8091, "pairs_pruned": 114, "pairs_margin": 0, "pairs_evaluated": 7977, "probes_main": 7992, "inner_breaks": 114, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75657601, "Q": 869, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [1, 13, 3], "cpu": 5.235770969000015, "zplain": 16, "triad_plain": [0, 13, 3], "cpu_plain": 0.02463990399999716, "pairs_total": 122500, "pairs_generated": 10194, "pairs_pruned": 129, "pairs_margin": 24, "pairs_evaluated": 10041, "probes_main": 10049, "inner_breaks": 129, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75762330, "Q": 882, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [5, 2, 13], "cpu": 6.241032589000014, "zplain": 20, "triad_plain": [5, 2, 13], "cpu_plain": 0.027719563999994534, "pairs_total": 122500, "pairs_generated": 12368, "pairs_pruned": 143, "pairs_margin": 0, "pairs_evaluated": 12225, "probes_main": 12237, "inner_breaks": 143, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78757241, "Q": 1124, "sizes": [533, 533, 534], "gammaC": 99, "z": 36, "triad": [34, 1, 1], "cpu": 12.70337189099996, "zplain": 35, "triad_plain": [34, 0, 1], "cpu_plain": 0.06315066299998762, "pairs_total": 284089, "pairs_generated": 21307, "pairs_pruned": 188, "pairs_margin": 0, "pairs_evaluated": 21119, "probes_main": 21142, "inner_breaks": 188, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75867059, "Q": 870, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [1, 16, 1], "cpu": 4.578716595000003, "zplain": 18, "triad_plain": [1, 16, 1], "cpu_plain": 0.023993382000014662, "pairs_total": 122500, "pairs_generated": 9002, "pairs_pruned": 134, "pairs_margin": 4, "pairs_evaluated": 8864, "probes_main": 8872, "inner_breaks": 134, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78861970, "Q": 1237, "sizes": [533, 533, 534], "gammaC": 99, "z": 33, "triad": [7, 14, 12], "cpu": 7.553739621999966, "zplain": 33, "triad_plain": [7, 14, 12], "cpu_plain": 0.05089220000002115, "pairs_total": 284089, "pairs_generated": 12870, "pairs_pruned": 166, "pairs_margin": 9, "pairs_evaluated": 12695, "probes_main": 12721, "inner_breaks": 166, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75971788, "Q": 981, "sizes": [350, 350, 350], "gammaC": 40, "z": 21, "triad": [5, 1, 15], "cpu": 6.203169276000011, "zplain": 21, "triad_plain": [5, 1, 15], "cpu_plain": 0.027931155999993962, "pairs_total": 122500, "pairs_generated": 12157, "pairs_pruned": 133, "pairs_margin": 15, "pairs_evaluated": 12009, "probes_main": 12022, "inner_breaks": 133, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76076517, "Q": 955, "sizes": [350, 350, 350], "gammaC": 40, "z": 19, "triad": [1, 10, 8], "cpu": 4.576566197000005, "zplain": 19, "triad_plain": [1, 10, 8], "cpu_plain": 0.026234888999994155, "pairs_total": 122500, "pairs_generated": 9287, "pairs_pruned": 128, "pairs_margin": 5, "pairs_evaluated": 9154, "probes_main": 9168, "inner_breaks": 128, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76181246, "Q": 821, "sizes": [350, 350, 350], "gammaC": 40, "z": 15, "triad": [10, 2, 3], "cpu": 3.7082325149999917, "zplain": 15, "triad_plain": [10, 2, 3], "cpu_plain": 0.018956451999997626, "pairs_total": 122500, "pairs_generated": 7477, "pairs_pruned": 117, "pairs_margin": 0, "pairs_evaluated": 7360, "probes_main": 7374, "inner_breaks": 117, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78966699, "Q": 1199, "sizes": [533, 533, 534], "gammaC": 100, "z": 39, "triad": [18, 1, 20], "cpu": 16.615763008000044, "zplain": 39, "triad_plain": [18, 1, 20], "cpu_plain": 0.07030670999995436, "pairs_total": 284089, "pairs_generated": 26774, "pairs_pruned": 217, "pairs_margin": 3, "pairs_evaluated": 26554, "probes_main": 26581, "inner_breaks": 217, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76285975, "Q": 896, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [2, 5, 13], "cpu": 6.023768372000006, "zplain": 20, "triad_plain": [2, 5, 13], "cpu_plain": 0.026011928000002627, "pairs_total": 122500, "pairs_generated": 12056, "pairs_pruned": 146, "pairs_margin": 5, "pairs_evaluated": 11905, "probes_main": 11926, "inner_breaks": 146, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76390704, "Q": 911, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [12, 7, 1], "cpu": 6.288288813999998, "zplain": 19, "triad_plain": [12, 7, 0], "cpu_plain": 0.027911902999989024, "pairs_total": 122500, "pairs_generated": 12827, "pairs_pruned": 147, "pairs_margin": 3, "pairs_evaluated": 12677, "probes_main": 12686, "inner_breaks": 147, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 79071428, "Q": 1201, "sizes": [533, 533, 534], "gammaC": 100, "z": 38, "triad": [19, 7, 12], "cpu": 12.154711934000034, "zplain": 38, "triad_plain": [19, 7, 12], "cpu_plain": 0.05726821600001131, "pairs_total": 284089, "pairs_generated": 20605, "pairs_pruned": 201, "pairs_margin": 0, "pairs_evaluated": 20404, "probes_main": 20421, "inner_breaks": 201, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76495433, "Q": 864, "sizes": [350, 350, 350], "gammaC": 40, "z": 19, "triad": [4, 13, 2], "cpu": 6.450712240000001, "zplain": 19, "triad_plain": [4, 13, 2], "cpu_plain": 0.025366439999999102, "pairs_total": 122500, "pairs_generated": 12917, "pairs_pruned": 154, "pairs_margin": 32, "pairs_evaluated": 12731, "probes_main": 12744, "inner_breaks": 154, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76600162, "Q": 838, "sizes": [350, 350, 350], "gammaC": 40, "z": 16, "triad": [8, 3, 5], "cpu": 4.712819121999985, "zplain": 15, "triad_plain": [8, 7, 0], "cpu_plain": 0.023410979000004772, "pairs_total": 122500, "pairs_generated": 9350, "pairs_pruned": 117, "pairs_margin": 8, "pairs_evaluated": 9225, "probes_main": 9252, "inner_breaks": 117, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 40, "n": 40, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 79176157, "Q": 1198, "sizes": [533, 533, 534], "gammaC": 99, "z": 37, "triad": [1, 1, 35], "cpu": 10.47403526800008, "zplain": 36, "triad_plain": [0, 1, 35], "cpu_plain": 0.05785566400004427, "pairs_total": 284089, "pairs_generated": 17882, "pairs_pruned": 176, "pairs_margin": 0, "pairs_evaluated": 17706, "probes_main": 17713, "inner_breaks": 176, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76704891, "Q": 973, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [2, 8, 7], "cpu": 4.7397221720000005, "zplain": 17, "triad_plain": [2, 8, 7], "cpu_plain": 0.022879549000009547, "pairs_total": 122500, "pairs_generated": 9163, "pairs_pruned": 131, "pairs_margin": 0, "pairs_evaluated": 9032, "probes_main": 9053, "inner_breaks": 131, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73039361, "Q": 790, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [3, 4, 5], "cpu": 5.654999609, "zplain": 12, "triad_plain": [3, 4, 5], "cpu_plain": 0.016265889999999672, "pairs_total": 122500, "pairs_generated": 11038, "pairs_pruned": 138, "pairs_margin": 0, "pairs_evaluated": 10900, "probes_main": 10916, "inner_breaks": 138, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76809620, "Q": 819, "sizes": [350, 350, 350], "gammaC": 40, "z": 19, "triad": [15, 3, 1], "cpu": 9.459130987000009, "zplain": 18, "triad_plain": [16, 0, 2], "cpu_plain": 0.028325694999978168, "pairs_total": 122500, "pairs_generated": 18817, "pairs_pruned": 157, "pairs_margin": 0, "pairs_evaluated": 18660, "probes_main": 18671, "inner_breaks": 157, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73144090, "Q": 944, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [2, 6, 4], "cpu": 4.889443346, "zplain": 12, "triad_plain": [2, 6, 4], "cpu_plain": 0.015947578000000462, "pairs_total": 122500, "pairs_generated": 9335, "pairs_pruned": 120, "pairs_margin": 9, "pairs_evaluated": 9206, "probes_main": 9215, "inner_breaks": 120, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76914349, "Q": 862, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [1, 12, 5], "cpu": 3.9032084110000085, "zplain": 17, "triad_plain": [0, 12, 5], "cpu_plain": 0.024218179000001783, "pairs_total": 122500, "pairs_generated": 8129, "pairs_pruned": 127, "pairs_margin": 14, "pairs_evaluated": 7988, "probes_main": 8012, "inner_breaks": 127, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73248819, "Q": 952, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 11, 1], "cpu": 5.346351928999999, "zplain": 13, "triad_plain": [1, 11, 1], "cpu_plain": 0.017322656000001047, "pairs_total": 122500, "pairs_generated": 10738, "pairs_pruned": 134, "pairs_margin": 8, "pairs_evaluated": 10596, "probes_main": 10607, "inner_breaks": 134, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77019078, "Q": 941, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [8, 7, 3], "cpu": 4.585764968999996, "zplain": 18, "triad_plain": [8, 7, 3], "cpu_plain": 0.022907535000001644, "pairs_total": 122500, "pairs_generated": 9310, "pairs_pruned": 121, "pairs_margin": 4, "pairs_evaluated": 9185, "probes_main": 9210, "inner_breaks": 121, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73353548, "Q": 892, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [7, 1, 4], "cpu": 5.497494566, "zplain": 12, "triad_plain": [7, 1, 4], "cpu_plain": 0.016261786000001166, "pairs_total": 122500, "pairs_generated": 11390, "pairs_pruned": 124, "pairs_margin": 26, "pairs_evaluated": 11240, "probes_main": 11249, "inner_breaks": 124, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77123807, "Q": 848, "sizes": [350, 350, 350], "gammaC": 40, "z": 16, "triad": [1, 14, 1], "cpu": 3.7604775519999976, "zplain": 15, "triad_plain": [3, 12, 0], "cpu_plain": 0.03865705600000524, "pairs_total": 122500, "pairs_generated": 8061, "pairs_pruned": 119, "pairs_margin": 0, "pairs_evaluated": 7942, "probes_main": 7956, "inner_breaks": 119, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77228536, "Q": 919, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [2, 16, 2], "cpu": 3.9757030560000146, "zplain": 20, "triad_plain": [2, 16, 2], "cpu_plain": 0.026805648999982168, "pairs_total": 122500, "pairs_generated": 8436, "pairs_pruned": 132, "pairs_margin": 7, "pairs_evaluated": 8297, "probes_main": 8312, "inner_breaks": 132, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73458277, "Q": 843, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [2, 3, 8], "cpu": 6.526400429999999, "zplain": 13, "triad_plain": [2, 3, 8], "cpu_plain": 0.017299430000001337, "pairs_total": 122500, "pairs_generated": 13501, "pairs_pruned": 154, "pairs_margin": 43, "pairs_evaluated": 13304, "probes_main": 13318, "inner_breaks": 154, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77333265, "Q": 960, "sizes": [350, 350, 350], "gammaC": 40, "z": 21, "triad": [1, 2, 18], "cpu": 5.81200666700002, "zplain": 20, "triad_plain": [0, 2, 18], "cpu_plain": 0.031229353000014726, "pairs_total": 122500, "pairs_generated": 11668, "pairs_pruned": 151, "pairs_margin": 6, "pairs_evaluated": 11511, "probes_main": 11521, "inner_breaks": 151, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73563006, "Q": 902, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 7, 5], "cpu": 5.876916783999999, "zplain": 12, "triad_plain": [0, 7, 5], "cpu_plain": 0.019168599000003894, "pairs_total": 122500, "pairs_generated": 11727, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 11590, "probes_main": 11600, "inner_breaks": 137, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77437994, "Q": 895, "sizes": [350, 350, 350], "gammaC": 40, "z": 15, "triad": [6, 4, 5], "cpu": 4.129950723000007, "zplain": 15, "triad_plain": [6, 4, 5], "cpu_plain": 0.020478224000015643, "pairs_total": 122500, "pairs_generated": 8225, "pairs_pruned": 103, "pairs_margin": 1, "pairs_evaluated": 8121, "probes_main": 8146, "inner_breaks": 103, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73667735, "Q": 966, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 4, 8], "cpu": 4.737757043000002, "zplain": 12, "triad_plain": [0, 4, 8], "cpu_plain": 0.020145949000003327, "pairs_total": 122500, "pairs_generated": 9428, "pairs_pruned": 119, "pairs_margin": 0, "pairs_evaluated": 9309, "probes_main": 9320, "inner_breaks": 119, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77542723, "Q": 952, "sizes": [350, 350, 350], "gammaC": 40, "z": 22, "triad": [7, 1, 14], "cpu": 6.789064185000001, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.03597494400003143, "pairs_total": 122500, "pairs_generated": 13127, "pairs_pruned": 147, "pairs_margin": 0, "pairs_evaluated": 12980, "probes_main": 12989, "inner_breaks": 147, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77647452, "Q": 882, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 6.0565627689999815, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.02648153799998454, "pairs_total": 122500, "pairs_generated": 12299, "pairs_pruned": 141, "pairs_margin": 37, "pairs_evaluated": 12121, "probes_main": 12131, "inner_breaks": 141, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73772464, "Q": 912, "sizes": [350, 350, 350], "gammaC": 25, "z": 18, "triad": [2, 15, 1], "cpu": 12.804691770999995, "zplain": 17, "triad_plain": [2, 15, 0], "cpu_plain": 0.030395231999996497, "pairs_total": 122500, "pairs_generated": 24226, "pairs_pruned": 211, "pairs_margin": 69, "pairs_evaluated": 23946, "probes_main": 23960, "inner_breaks": 211, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77752181, "Q": 893, "sizes": [350, 350, 350], "gammaC": 40, "z": 17, "triad": [6, 3, 8], "cpu": 4.6503071330000125, "zplain": 16, "triad_plain": [8, 0, 8], "cpu_plain": 0.04096704799997042, "pairs_total": 122500, "pairs_generated": 9771, "pairs_pruned": 126, "pairs_margin": 14, "pairs_evaluated": 9631, "probes_main": 9646, "inner_breaks": 126, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73877193, "Q": 884, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [7, 1, 4], "cpu": 4.873841485999996, "zplain": 12, "triad_plain": [7, 1, 4], "cpu_plain": 0.015695448999998973, "pairs_total": 122500, "pairs_generated": 10037, "pairs_pruned": 124, "pairs_margin": 5, "pairs_evaluated": 9908, "probes_main": 9918, "inner_breaks": 124, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77856910, "Q": 977, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [5, 3, 12], "cpu": 6.66221593299997, "zplain": 20, "triad_plain": [5, 3, 12], "cpu_plain": 0.033023611000032815, "pairs_total": 122500, "pairs_generated": 12899, "pairs_pruned": 154, "pairs_margin": 33, "pairs_evaluated": 12712, "probes_main": 12725, "inner_breaks": 154, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73981922, "Q": 900, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 3, 9], "cpu": 5.472242913999999, "zplain": 12, "triad_plain": [0, 11, 1], "cpu_plain": 0.02091894799999494, "pairs_total": 122500, "pairs_generated": 10636, "pairs_pruned": 124, "pairs_margin": 0, "pairs_evaluated": 10512, "probes_main": 10520, "inner_breaks": 124, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77961639, "Q": 1041, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [4, 13, 1], "cpu": 4.95486188000001, "zplain": 18, "triad_plain": [4, 13, 1], "cpu_plain": 0.024564225999995415, "pairs_total": 122500, "pairs_generated": 10045, "pairs_pruned": 131, "pairs_margin": 7, "pairs_evaluated": 9907, "probes_main": 9917, "inner_breaks": 131, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74086651, "Q": 927, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [10, 1, 2], "cpu": 6.031378698000005, "zplain": 12, "triad_plain": [10, 0, 2], "cpu_plain": 0.01921890299999518, "pairs_total": 122500, "pairs_generated": 11739, "pairs_pruned": 133, "pairs_margin": 17, "pairs_evaluated": 11589, "probes_main": 11597, "inner_breaks": 133, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74191380, "Q": 985, "sizes": [350, 350, 350], "gammaC": 25, "z": 10, "triad": [6, 2, 2], "cpu": 4.454305345000009, "zplain": 10, "triad_plain": [6, 2, 2], "cpu_plain": 0.015108413999996628, "pairs_total": 122500, "pairs_generated": 8584, "pairs_pruned": 108, "pairs_margin": 11, "pairs_evaluated": 8465, "probes_main": 8476, "inner_breaks": 108, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78066368, "Q": 851, "sizes": [350, 350, 350], "gammaC": 40, "z": 20, "triad": [8, 11, 1], "cpu": 7.066399147000027, "zplain": 20, "triad_plain": [8, 11, 1], "cpu_plain": 0.030459817999997085, "pairs_total": 122500, "pairs_generated": 13616, "pairs_pruned": 148, "pairs_margin": 0, "pairs_evaluated": 13468, "probes_main": 13482, "inner_breaks": 148, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78171097, "Q": 931, "sizes": [350, 350, 350], "gammaC": 40, "z": 18, "triad": [2, 5, 11], "cpu": 5.222677025999985, "zplain": 18, "triad_plain": [2, 5, 11], "cpu_plain": 0.02315637700002071, "pairs_total": 122500, "pairs_generated": 10558, "pairs_pruned": 144, "pairs_margin": 16, "pairs_evaluated": 10398, "probes_main": 10413, "inner_breaks": 144, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74296109, "Q": 957, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 1, 11], "cpu": 5.725226759999998, "zplain": 12, "triad_plain": [1, 0, 11], "cpu_plain": 0.019139405000004217, "pairs_total": 122500, "pairs_generated": 11282, "pairs_pruned": 142, "pairs_margin": 7, "pairs_evaluated": 11133, "probes_main": 11138, "inner_breaks": 142, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74400838, "Q": 894, "sizes": [350, 350, 350], "gammaC": 25, "z": 10, "triad": [1, 7, 2], "cpu": 3.022450316000004, "zplain": 10, "triad_plain": [1, 7, 2], "cpu_plain": 0.013209387000003403, "pairs_total": 122500, "pairs_generated": 6594, "pairs_pruned": 109, "pairs_margin": 2, "pairs_evaluated": 6483, "probes_main": 6490, "inner_breaks": 109, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73039436, "Q": 899, "sizes": [350, 350, 350], "gammaC": 97, "z": 55, "triad": [1, 23, 31], "cpu": 8.633903617, "zplain": 55, "triad_plain": [1, 23, 31], "cpu_plain": 0.07561107499999942, "pairs_total": 122500, "pairs_generated": 16837, "pairs_pruned": 176, "pairs_margin": 19, "pairs_evaluated": 16642, "probes_main": 16660, "inner_breaks": 176, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74505567, "Q": 869, "sizes": [350, 350, 350], "gammaC": 25, "z": 15, "triad": [3, 4, 8], "cpu": 7.5068731079999935, "zplain": 14, "triad_plain": [10, 4, 0], "cpu_plain": 0.024304623999995556, "pairs_total": 122500, "pairs_generated": 14766, "pairs_pruned": 170, "pairs_margin": 10, "pairs_evaluated": 14586, "probes_main": 14600, "inner_breaks": 170, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73144165, "Q": 894, "sizes": [350, 350, 350], "gammaC": 100, "z": 43, "triad": [3, 6, 34], "cpu": 5.471369125000001, "zplain": 43, "triad_plain": [3, 6, 34], "cpu_plain": 0.05363792600000039, "pairs_total": 122500, "pairs_generated": 10508, "pairs_pruned": 153, "pairs_margin": 27, "pairs_evaluated": 10328, "probes_main": 10353, "inner_breaks": 153, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74610296, "Q": 1033, "sizes": [350, 350, 350], "gammaC": 25, "z": 11, "triad": [4, 4, 3], "cpu": 4.490646952999995, "zplain": 11, "triad_plain": [4, 4, 3], "cpu_plain": 0.015085341000002472, "pairs_total": 122500, "pairs_generated": 8989, "pairs_pruned": 113, "pairs_margin": 10, "pairs_evaluated": 8866, "probes_main": 8876, "inner_breaks": 113, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74715025, "Q": 945, "sizes": [350, 350, 350], "gammaC": 25, "z": 14, "triad": [4, 2, 8], "cpu": 5.600459337000004, "zplain": 14, "triad_plain": [4, 2, 8], "cpu_plain": 0.01926337300000114, "pairs_total": 122500, "pairs_generated": 10917, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 10791, "probes_main": 10798, "inner_breaks": 126, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73248894, "Q": 807, "sizes": [350, 350, 350], "gammaC": 95, "z": 47, "triad": [4, 1, 42], "cpu": 7.014251509000001, "zplain": 46, "triad_plain": [4, 0, 42], "cpu_plain": 0.061736095000000546, "pairs_total": 122500, "pairs_generated": 13875, "pairs_pruned": 149, "pairs_margin": 6, "pairs_evaluated": 13720, "probes_main": 13738, "inner_breaks": 149, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74819754, "Q": 927, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [7, 4, 2], "cpu": 8.02284871900001, "zplain": 13, "triad_plain": [7, 4, 2], "cpu_plain": 0.022518971999986093, "pairs_total": 122500, "pairs_generated": 14781, "pairs_pruned": 139, "pairs_margin": 1, "pairs_evaluated": 14641, "probes_main": 14657, "inner_breaks": 139, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73353623, "Q": 971, "sizes": [350, 350, 350], "gammaC": 94, "z": 54, "triad": [11, 21, 22], "cpu": 10.473853626, "zplain": 54, "triad_plain": [11, 21, 22], "cpu_plain": 0.07374394200000012, "pairs_total": 122500, "pairs_generated": 18875, "pairs_pruned": 181, "pairs_margin": 0, "pairs_evaluated": 18694, "probes_main": 18728, "inner_breaks": 181, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74924483, "Q": 923, "sizes": [350, 350, 350], "gammaC": 25, "z": 11, "triad": [3, 4, 4], "cpu": 4.39791052999999, "zplain": 11, "triad_plain": [3, 4, 4], "cpu_plain": 0.015488257999990651, "pairs_total": 122500, "pairs_generated": 8329, "pairs_pruned": 105, "pairs_margin": 0, "pairs_evaluated": 8224, "probes_main": 8235, "inner_breaks": 105, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75029212, "Q": 806, "sizes": [350, 350, 350], "gammaC": 25, "z": 10, "triad": [1, 6, 3], "cpu": 2.3981012210000046, "zplain": 10, "triad_plain": [1, 6, 3], "cpu_plain": 0.019359301999998024, "pairs_total": 122500, "pairs_generated": 4790, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4699, "probes_main": 4708, "inner_breaks": 91, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73458352, "Q": 876, "sizes": [350, 350, 350], "gammaC": 96, "z": 41, "triad": [11, 3, 27], "cpu": 4.853523379000002, "zplain": 41, "triad_plain": [11, 3, 27], "cpu_plain": 0.05388756199999989, "pairs_total": 122500, "pairs_generated": 9698, "pairs_pruned": 135, "pairs_margin": 17, "pairs_evaluated": 9546, "probes_main": 9569, "inner_breaks": 135, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75133941, "Q": 871, "sizes": [350, 350, 350], "gammaC": 25, "z": 11, "triad": [2, 6, 3], "cpu": 4.103924543000005, "zplain": 11, "triad_plain": [2, 6, 3], "cpu_plain": 0.015342489999994768, "pairs_total": 122500, "pairs_generated": 8365, "pairs_pruned": 113, "pairs_margin": 20, "pairs_evaluated": 8232, "probes_main": 8242, "inner_breaks": 113, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73563081, "Q": 868, "sizes": [350, 350, 350], "gammaC": 98, "z": 41, "triad": [15, 8, 18], "cpu": 5.639394080999999, "zplain": 41, "triad_plain": [15, 8, 18], "cpu_plain": 0.04943933799999911, "pairs_total": 122500, "pairs_generated": 10838, "pairs_pruned": 148, "pairs_margin": 13, "pairs_evaluated": 10677, "probes_main": 10697, "inner_breaks": 148, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75238670, "Q": 826, "sizes": [350, 350, 350], "gammaC": 25, "z": 11, "triad": [7, 3, 1], "cpu": 5.9642084029999864, "zplain": 11, "triad_plain": [7, 3, 1], "cpu_plain": 0.014893903999990243, "pairs_total": 122500, "pairs_generated": 11635, "pairs_pruned": 119, "pairs_margin": 28, "pairs_evaluated": 11488, "probes_main": 11502, "inner_breaks": 119, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73667810, "Q": 838, "sizes": [350, 350, 350], "gammaC": 95, "z": 47, "triad": [31, 2, 14], "cpu": 6.92395595, "zplain": 47, "triad_plain": [31, 2, 14], "cpu_plain": 0.06047819899999496, "pairs_total": 122500, "pairs_generated": 13094, "pairs_pruned": 160, "pairs_margin": 41, "pairs_evaluated": 12893, "probes_main": 12926, "inner_breaks": 160, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75343399, "Q": 830, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [3, 2, 8], "cpu": 5.397580760000011, "zplain": 13, "triad_plain": [3, 2, 8], "cpu_plain": 0.016974387000004754, "pairs_total": 122500, "pairs_generated": 10946, "pairs_pruned": 126, "pairs_margin": 10, "pairs_evaluated": 10810, "probes_main": 10824, "inner_breaks": 126, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73772539, "Q": 812, "sizes": [350, 350, 350], "gammaC": 95, "z": 44, "triad": [11, 27, 6], "cpu": 6.314419665999999, "zplain": 44, "triad_plain": [11, 27, 6], "cpu_plain": 0.05833868999999936, "pairs_total": 122500, "pairs_generated": 12730, "pairs_pruned": 141, "pairs_margin": 8, "pairs_evaluated": 12581, "probes_main": 12615, "inner_breaks": 141, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75448128, "Q": 990, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 11, 1], "cpu": 5.947867745999986, "zplain": 12, "triad_plain": [1, 11, 0], "cpu_plain": 0.01925754000001234, "pairs_total": 122500, "pairs_generated": 12006, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 11869, "probes_main": 11877, "inner_breaks": 137, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73877268, "Q": 899, "sizes": [350, 350, 350], "gammaC": 95, "z": 44, "triad": [2, 29, 13], "cpu": 5.879594316000002, "zplain": 44, "triad_plain": [2, 29, 13], "cpu_plain": 0.05703816399999795, "pairs_total": 122500, "pairs_generated": 10905, "pairs_pruned": 140, "pairs_margin": 16, "pairs_evaluated": 10749, "probes_main": 10766, "inner_breaks": 140, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75552857, "Q": 704, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [3, 6, 4], "cpu": 6.673596645999993, "zplain": 13, "triad_plain": [3, 6, 4], "cpu_plain": 0.01807624599999258, "pairs_total": 122500, "pairs_generated": 12774, "pairs_pruned": 147, "pairs_margin": 45, "pairs_evaluated": 12582, "probes_main": 12591, "inner_breaks": 147, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73981997, "Q": 896, "sizes": [350, 350, 350], "gammaC": 97, "z": 49, "triad": [37, 7, 5], "cpu": 8.129761238999997, "zplain": 49, "triad_plain": [37, 7, 5], "cpu_plain": 0.06499865199999988, "pairs_total": 122500, "pairs_generated": 14904, "pairs_pruned": 150, "pairs_margin": 0, "pairs_evaluated": 14754, "probes_main": 14778, "inner_breaks": 150, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75657586, "Q": 853, "sizes": [350, 350, 350], "gammaC": 25, "z": 14, "triad": [1, 1, 12], "cpu": 6.270494105000012, "zplain": 14, "triad_plain": [1, 1, 12], "cpu_plain": 0.021153961999999638, "pairs_total": 122500, "pairs_generated": 11911, "pairs_pruned": 155, "pairs_margin": 5, "pairs_evaluated": 11751, "probes_main": 11756, "inner_breaks": 155, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74086726, "Q": 850, "sizes": [350, 350, 350], "gammaC": 98, "z": 35, "triad": [5, 1, 29], "cpu": 3.2966173009999977, "zplain": 35, "triad_plain": [5, 1, 29], "cpu_plain": 0.04640628100000299, "pairs_total": 122500, "pairs_generated": 6474, "pairs_pruned": 122, "pairs_margin": 0, "pairs_evaluated": 6352, "probes_main": 6363, "inner_breaks": 122, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75762315, "Q": 788, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 1, 11], "cpu": 6.761074645999997, "zplain": 12, "triad_plain": [0, 1, 11], "cpu_plain": 0.020013980999976866, "pairs_total": 122500, "pairs_generated": 12856, "pairs_pruned": 157, "pairs_margin": 22, "pairs_evaluated": 12677, "probes_main": 12682, "inner_breaks": 157, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74191455, "Q": 870, "sizes": [350, 350, 350], "gammaC": 98, "z": 40, "triad": [4, 25, 11], "cpu": 5.004422518999988, "zplain": 40, "triad_plain": [4, 25, 11], "cpu_plain": 0.05316995800001223, "pairs_total": 122500, "pairs_generated": 9793, "pairs_pruned": 117, "pairs_margin": 25, "pairs_evaluated": 9651, "probes_main": 9688, "inner_breaks": 117, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75867044, "Q": 983, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [3, 9, 1], "cpu": 5.513399652999993, "zplain": 13, "triad_plain": [3, 9, 1], "cpu_plain": 0.01966930400001843, "pairs_total": 122500, "pairs_generated": 10903, "pairs_pruned": 139, "pairs_margin": 0, "pairs_evaluated": 10764, "probes_main": 10773, "inner_breaks": 139, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75971773, "Q": 914, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [2, 3, 7], "cpu": 5.181033384000017, "zplain": 12, "triad_plain": [2, 3, 7], "cpu_plain": 0.01908782999998948, "pairs_total": 122500, "pairs_generated": 10059, "pairs_pruned": 134, "pairs_margin": 24, "pairs_evaluated": 9901, "probes_main": 9908, "inner_breaks": 134, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74296184, "Q": 904, "sizes": [350, 350, 350], "gammaC": 99, "z": 57, "triad": [18, 38, 1], "cpu": 10.536251566000004, "zplain": 56, "triad_plain": [18, 38, 0], "cpu_plain": 0.07834918799999002, "pairs_total": 122500, "pairs_generated": 19859, "pairs_pruned": 192, "pairs_margin": 0, "pairs_evaluated": 19667, "probes_main": 19698, "inner_breaks": 192, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76076502, "Q": 908, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [2, 10, 1], "cpu": 6.744375915000006, "zplain": 12, "triad_plain": [4, 0, 8], "cpu_plain": 0.019642605000001367, "pairs_total": 122500, "pairs_generated": 13731, "pairs_pruned": 129, "pairs_margin": 3, "pairs_evaluated": 13599, "probes_main": 13605, "inner_breaks": 129, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74400913, "Q": 929, "sizes": [350, 350, 350], "gammaC": 98, "z": 48, "triad": [44, 1, 3], "cpu": 8.037705845999994, "zplain": 47, "triad_plain": [44, 0, 3], "cpu_plain": 0.059526922000003424, "pairs_total": 122500, "pairs_generated": 15583, "pairs_pruned": 161, "pairs_margin": 0, "pairs_evaluated": 15422, "probes_main": 15443, "inner_breaks": 161, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76181231, "Q": 976, "sizes": [350, 350, 350], "gammaC": 25, "z": 14, "triad": [9, 1, 4], "cpu": 6.974653783000008, "zplain": 13, "triad_plain": [9, 0, 4], "cpu_plain": 0.024582211999984338, "pairs_total": 122500, "pairs_generated": 13889, "pairs_pruned": 152, "pairs_margin": 7, "pairs_evaluated": 13730, "probes_main": 13738, "inner_breaks": 152, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74505642, "Q": 826, "sizes": [350, 350, 350], "gammaC": 93, "z": 39, "triad": [28, 5, 6], "cpu": 5.679618099999999, "zplain": 39, "triad_plain": [28, 5, 6], "cpu_plain": 0.04990143100000921, "pairs_total": 122500, "pairs_generated": 11017, "pairs_pruned": 130, "pairs_margin": 0, "pairs_evaluated": 10887, "probes_main": 10905, "inner_breaks": 130, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74610371, "Q": 1005, "sizes": [350, 350, 350], "gammaC": 96, "z": 47, "triad": [1, 5, 41], "cpu": 4.753168080999998, "zplain": 46, "triad_plain": [0, 5, 41], "cpu_plain": 0.07118663299999639, "pairs_total": 122500, "pairs_generated": 9464, "pairs_pruned": 136, "pairs_margin": 16, "pairs_evaluated": 9312, "probes_main": 9324, "inner_breaks": 136, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76285960, "Q": 952, "sizes": [350, 350, 350], "gammaC": 25, "z": 15, "triad": [1, 13, 1], "cpu": 7.194967371999979, "zplain": 14, "triad_plain": [0, 13, 1], "cpu_plain": 0.021527617999993254, "pairs_total": 122500, "pairs_generated": 14123, "pairs_pruned": 162, "pairs_margin": 9, "pairs_evaluated": 13952, "probes_main": 13958, "inner_breaks": 162, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74715100, "Q": 918, "sizes": [350, 350, 350], "gammaC": 98, "z": 46, "triad": [20, 9, 17], "cpu": 6.122861353000005, "zplain": 46, "triad_plain": [20, 9, 17], "cpu_plain": 0.0638706570000096, "pairs_total": 122500, "pairs_generated": 11911, "pairs_pruned": 157, "pairs_margin": 0, "pairs_evaluated": 11754, "probes_main": 11772, "inner_breaks": 157, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76390689, "Q": 839, "sizes": [350, 350, 350], "gammaC": 25, "z": 15, "triad": [3, 2, 10], "cpu": 10.10093169000001, "zplain": 14, "triad_plain": [11, 3, 0], "cpu_plain": 0.02391184600000429, "pairs_total": 122500, "pairs_generated": 18758, "pairs_pruned": 167, "pairs_margin": 36, "pairs_evaluated": 18555, "probes_main": 18568, "inner_breaks": 167, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74819829, "Q": 942, "sizes": [350, 350, 350], "gammaC": 99, "z": 46, "triad": [12, 1, 33], "cpu": 7.330456498999993, "zplain": 46, "triad_plain": [12, 1, 33], "cpu_plain": 0.07249263500000325, "pairs_total": 122500, "pairs_generated": 13988, "pairs_pruned": 158, "pairs_margin": 29, "pairs_evaluated": 13801, "probes_main": 13835, "inner_breaks": 158, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76495418, "Q": 870, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 8, 4], "cpu": 7.513350728000006, "zplain": 13, "triad_plain": [1, 8, 4], "cpu_plain": 0.01872058500001117, "pairs_total": 122500, "pairs_generated": 14294, "pairs_pruned": 154, "pairs_margin": 51, "pairs_evaluated": 14089, "probes_main": 14099, "inner_breaks": 154, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74924558, "Q": 941, "sizes": [350, 350, 350], "gammaC": 95, "z": 49, "triad": [1, 1, 47], "cpu": 5.938342265000003, "zplain": 47, "triad_plain": [0, 0, 47], "cpu_plain": 0.07424972799999807, "pairs_total": 122500, "pairs_generated": 11639, "pairs_pruned": 153, "pairs_margin": 0, "pairs_evaluated": 11486, "probes_main": 11492, "inner_breaks": 153, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76600147, "Q": 893, "sizes": [350, 350, 350], "gammaC": 25, "z": 10, "triad": [1, 2, 7], "cpu": 3.453013317, "zplain": 10, "triad_plain": [1, 2, 7], "cpu_plain": 0.015239693000012267, "pairs_total": 122500, "pairs_generated": 6782, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 6678, "probes_main": 6686, "inner_breaks": 104, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75029287, "Q": 826, "sizes": [350, 350, 350], "gammaC": 97, "z": 33, "triad": [18, 13, 2], "cpu": 4.901072305, "zplain": 33, "triad_plain": [18, 13, 2], "cpu_plain": 0.04646798599998192, "pairs_total": 122500, "pairs_generated": 9715, "pairs_pruned": 118, "pairs_margin": 35, "pairs_evaluated": 9562, "probes_main": 9592, "inner_breaks": 118, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76704876, "Q": 1003, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 4, 8], "cpu": 5.412852471000008, "zplain": 12, "triad_plain": [0, 4, 8], "cpu_plain": 0.01940043800001945, "pairs_total": 122500, "pairs_generated": 10857, "pairs_pruned": 143, "pairs_margin": 0, "pairs_evaluated": 10714, "probes_main": 10721, "inner_breaks": 143, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75134016, "Q": 995, "sizes": [350, 350, 350], "gammaC": 99, "z": 37, "triad": [9, 7, 21], "cpu": 3.7750571349999973, "zplain": 37, "triad_plain": [9, 7, 21], "cpu_plain": 0.04304416400000832, "pairs_total": 122500, "pairs_generated": 7824, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 7704, "probes_main": 7731, "inner_breaks": 120, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76809605, "Q": 963, "sizes": [350, 350, 350], "gammaC": 25, "z": 11, "triad": [1, 7, 3], "cpu": 3.829632982999982, "zplain": 10, "triad_plain": [0, 0, 10], "cpu_plain": 0.016400763000007146, "pairs_total": 122500, "pairs_generated": 7319, "pairs_pruned": 114, "pairs_margin": 0, "pairs_evaluated": 7205, "probes_main": 7210, "inner_breaks": 114, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76914334, "Q": 859, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [4, 7, 1], "cpu": 5.387450075999993, "zplain": 11, "triad_plain": [4, 7, 0], "cpu_plain": 0.018614587000001848, "pairs_total": 122500, "pairs_generated": 10906, "pairs_pruned": 130, "pairs_margin": 31, "pairs_evaluated": 10745, "probes_main": 10752, "inner_breaks": 130, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75238745, "Q": 798, "sizes": [350, 350, 350], "gammaC": 97, "z": 52, "triad": [17, 10, 25], "cpu": 9.053905541999995, "zplain": 52, "triad_plain": [17, 10, 25], "cpu_plain": 0.06936849799998868, "pairs_total": 122500, "pairs_generated": 17468, "pairs_pruned": 179, "pairs_margin": 16, "pairs_evaluated": 17273, "probes_main": 17313, "inner_breaks": 179, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77019063, "Q": 861, "sizes": [350, 350, 350], "gammaC": 25, "z": 11, "triad": [2, 5, 4], "cpu": 4.606723606000003, "zplain": 11, "triad_plain": [2, 5, 4], "cpu_plain": 0.015339409000006299, "pairs_total": 122500, "pairs_generated": 9403, "pairs_pruned": 114, "pairs_margin": 21, "pairs_evaluated": 9268, "probes_main": 9280, "inner_breaks": 114, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75343474, "Q": 804, "sizes": [350, 350, 350], "gammaC": 98, "z": 45, "triad": [27, 1, 17], "cpu": 7.855585896999997, "zplain": 44, "triad_plain": [27, 0, 17], "cpu_plain": 0.05851083600001061, "pairs_total": 122500, "pairs_generated": 14681, "pairs_pruned": 153, "pairs_margin": 0, "pairs_evaluated": 14528, "probes_main": 14556, "inner_breaks": 153, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77123792, "Q": 810, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [8, 1, 3], "cpu": 6.0614098850000175, "zplain": 12, "triad_plain": [8, 1, 3], "cpu_plain": 0.016663340999997445, "pairs_total": 122500, "pairs_generated": 11373, "pairs_pruned": 126, "pairs_margin": 9, "pairs_evaluated": 11238, "probes_main": 11253, "inner_breaks": 126, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77228521, "Q": 932, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [1, 6, 5], "cpu": 4.268383458000017, "zplain": 11, "triad_plain": [0, 6, 5], "cpu_plain": 0.016299035999992384, "pairs_total": 122500, "pairs_generated": 8372, "pairs_pruned": 107, "pairs_margin": 12, "pairs_evaluated": 8253, "probes_main": 8261, "inner_breaks": 107, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75448203, "Q": 1017, "sizes": [350, 350, 350], "gammaC": 95, "z": 46, "triad": [25, 15, 6], "cpu": 6.6333221680000065, "zplain": 46, "triad_plain": [25, 15, 6], "cpu_plain": 0.06037054999998759, "pairs_total": 122500, "pairs_generated": 12705, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 12568, "probes_main": 12598, "inner_breaks": 137, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77333250, "Q": 966, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [6, 3, 3], "cpu": 4.824280839000011, "zplain": 12, "triad_plain": [6, 3, 3], "cpu_plain": 0.015891538999994737, "pairs_total": 122500, "pairs_generated": 9510, "pairs_pruned": 122, "pairs_margin": 13, "pairs_evaluated": 9375, "probes_main": 9388, "inner_breaks": 122, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75552932, "Q": 843, "sizes": [350, 350, 350], "gammaC": 98, "z": 49, "triad": [10, 18, 21], "cpu": 6.951377282999999, "zplain": 49, "triad_plain": [10, 18, 21], "cpu_plain": 0.07716245399998911, "pairs_total": 122500, "pairs_generated": 13804, "pairs_pruned": 167, "pairs_margin": 6, "pairs_evaluated": 13631, "probes_main": 13657, "inner_breaks": 167, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75657661, "Q": 1044, "sizes": [350, 350, 350], "gammaC": 99, "z": 43, "triad": [1, 5, 37], "cpu": 5.076906792999978, "zplain": 43, "triad_plain": [1, 5, 37], "cpu_plain": 0.058645044000002144, "pairs_total": 122500, "pairs_generated": 10338, "pairs_pruned": 143, "pairs_margin": 9, "pairs_evaluated": 10186, "probes_main": 10203, "inner_breaks": 143, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77437979, "Q": 972, "sizes": [350, 350, 350], "gammaC": 25, "z": 14, "triad": [1, 2, 11], "cpu": 8.327777535000024, "zplain": 13, "triad_plain": [0, 2, 11], "cpu_plain": 0.021959579999986545, "pairs_total": 122500, "pairs_generated": 15952, "pairs_pruned": 157, "pairs_margin": 31, "pairs_evaluated": 15764, "probes_main": 15771, "inner_breaks": 157, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75762390, "Q": 804, "sizes": [350, 350, 350], "gammaC": 97, "z": 40, "triad": [1, 7, 32], "cpu": 4.878425945000004, "zplain": 39, "triad_plain": [0, 7, 32], "cpu_plain": 0.05144431899998381, "pairs_total": 122500, "pairs_generated": 9900, "pairs_pruned": 126, "pairs_margin": 32, "pairs_evaluated": 9742, "probes_main": 9753, "inner_breaks": 126, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77542708, "Q": 975, "sizes": [350, 350, 350], "gammaC": 25, "z": 14, "triad": [1, 4, 9], "cpu": 6.801410976000028, "zplain": 13, "triad_plain": [1, 12, 0], "cpu_plain": 0.021939355999961663, "pairs_total": 122500, "pairs_generated": 13393, "pairs_pruned": 153, "pairs_margin": 11, "pairs_evaluated": 13229, "probes_main": 13241, "inner_breaks": 153, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75867119, "Q": 757, "sizes": [350, 350, 350], "gammaC": 95, "z": 44, "triad": [32, 3, 9], "cpu": 6.454285745999982, "zplain": 43, "triad_plain": [34, 0, 9], "cpu_plain": 0.06237748800000986, "pairs_total": 122500, "pairs_generated": 12570, "pairs_pruned": 142, "pairs_margin": 12, "pairs_evaluated": 12416, "probes_main": 12457, "inner_breaks": 142, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77647437, "Q": 868, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [3, 2, 7], "cpu": 4.830009834000009, "zplain": 12, "triad_plain": [3, 2, 7], "cpu_plain": 0.01854514699999754, "pairs_total": 122500, "pairs_generated": 9603, "pairs_pruned": 118, "pairs_margin": 10, "pairs_evaluated": 9475, "probes_main": 9490, "inner_breaks": 118, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77752166, "Q": 959, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [1, 10, 1], "cpu": 3.8296343540000066, "zplain": 12, "triad_plain": [1, 10, 1], "cpu_plain": 0.015599081000004844, "pairs_total": 122500, "pairs_generated": 7377, "pairs_pruned": 125, "pairs_margin": 7, "pairs_evaluated": 7245, "probes_main": 7251, "inner_breaks": 125, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75971848, "Q": 696, "sizes": [350, 350, 350], "gammaC": 98, "z": 48, "triad": [30, 1, 17], "cpu": 7.934869871000018, "zplain": 47, "triad_plain": [30, 0, 17], "cpu_plain": 0.09560497299997905, "pairs_total": 122500, "pairs_generated": 14526, "pairs_pruned": 151, "pairs_margin": 0, "pairs_evaluated": 14375, "probes_main": 14422, "inner_breaks": 151, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77856895, "Q": 857, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [10, 1, 1], "cpu": 6.260429280999972, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.018661151999992853, "pairs_total": 122500, "pairs_generated": 11750, "pairs_pruned": 130, "pairs_margin": 7, "pairs_evaluated": 11613, "probes_main": 11622, "inner_breaks": 130, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76076577, "Q": 898, "sizes": [350, 350, 350], "gammaC": 97, "z": 55, "triad": [1, 36, 18], "cpu": 8.244074983000019, "zplain": 54, "triad_plain": [0, 36, 18], "cpu_plain": 0.07798156599997697, "pairs_total": 122500, "pairs_generated": 15798, "pairs_pruned": 179, "pairs_margin": 1, "pairs_evaluated": 15618, "probes_main": 15640, "inner_breaks": 179, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77961624, "Q": 928, "sizes": [350, 350, 350], "gammaC": 25, "z": 16, "triad": [14, 1, 1], "cpu": 9.408801787000016, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.025494481000009728, "pairs_total": 122500, "pairs_generated": 18458, "pairs_pruned": 176, "pairs_margin": 59, "pairs_evaluated": 18223, "probes_main": 18229, "inner_breaks": 176, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76181306, "Q": 862, "sizes": [350, 350, 350], "gammaC": 99, "z": 40, "triad": [8, 6, 26], "cpu": 4.873668090999985, "zplain": 40, "triad_plain": [8, 6, 26], "cpu_plain": 0.048967397000012625, "pairs_total": 122500, "pairs_generated": 9897, "pairs_pruned": 130, "pairs_margin": 0, "pairs_evaluated": 9767, "probes_main": 9808, "inner_breaks": 130, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78066353, "Q": 935, "sizes": [350, 350, 350], "gammaC": 25, "z": 12, "triad": [6, 5, 1], "cpu": 4.094017280999992, "zplain": 12, "triad_plain": [6, 5, 1], "cpu_plain": 0.015754160000028605, "pairs_total": 122500, "pairs_generated": 8624, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 8499, "probes_main": 8506, "inner_breaks": 125, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76286035, "Q": 808, "sizes": [350, 350, 350], "gammaC": 95, "z": 44, "triad": [2, 40, 2], "cpu": 5.975570616999988, "zplain": 43, "triad_plain": [14, 29, 0], "cpu_plain": 0.05731113999999593, "pairs_total": 122500, "pairs_generated": 11763, "pairs_pruned": 143, "pairs_margin": 0, "pairs_evaluated": 11620, "probes_main": 11640, "inner_breaks": 143, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78171082, "Q": 855, "sizes": [350, 350, 350], "gammaC": 25, "z": 13, "triad": [1, 2, 10], "cpu": 5.903158286000007, "zplain": 12, "triad_plain": [0, 2, 10], "cpu_plain": 0.018857154000045284, "pairs_total": 122500, "pairs_generated": 11846, "pairs_pruned": 145, "pairs_margin": 19, "pairs_evaluated": 11682, "probes_main": 11689, "inner_breaks": 145, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76390764, "Q": 899, "sizes": [350, 350, 350], "gammaC": 99, "z": 47, "triad": [23, 10, 14], "cpu": 8.029316685999987, "zplain": 47, "triad_plain": [23, 10, 14], "cpu_plain": 0.06703687000000969, "pairs_total": 122500, "pairs_generated": 14896, "pairs_pruned": 158, "pairs_margin": 0, "pairs_evaluated": 14738, "probes_main": 14760, "inner_breaks": 158, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76495493, "Q": 919, "sizes": [350, 350, 350], "gammaC": 99, "z": 43, "triad": [12, 8, 23], "cpu": 6.535865873000006, "zplain": 43, "triad_plain": [12, 8, 23], "cpu_plain": 0.05768973200000005, "pairs_total": 122500, "pairs_generated": 12509, "pairs_pruned": 132, "pairs_margin": 6, "pairs_evaluated": 12371, "probes_main": 12401, "inner_breaks": 132, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76600222, "Q": 886, "sizes": [350, 350, 350], "gammaC": 95, "z": 43, "triad": [1, 5, 37], "cpu": 5.09478362599998, "zplain": 42, "triad_plain": [0, 5, 37], "cpu_plain": 0.05619880099999364, "pairs_total": 122500, "pairs_generated": 9996, "pairs_pruned": 129, "pairs_margin": 52, "pairs_evaluated": 9815, "probes_main": 9827, "inner_breaks": 129, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76704951, "Q": 892, "sizes": [350, 350, 350], "gammaC": 97, "z": 35, "triad": [16, 10, 9], "cpu": 4.609377233000004, "zplain": 35, "triad_plain": [16, 10, 9], "cpu_plain": 0.04502822399999218, "pairs_total": 122500, "pairs_generated": 9242, "pairs_pruned": 100, "pairs_margin": 4, "pairs_evaluated": 9138, "probes_main": 9164, "inner_breaks": 100, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76809680, "Q": 896, "sizes": [350, 350, 350], "gammaC": 96, "z": 52, "triad": [50, 1, 1], "cpu": 9.964243776999979, "zplain": 51, "triad_plain": [50, 0, 1], "cpu_plain": 0.0696044339999844, "pairs_total": 122500, "pairs_generated": 18624, "pairs_pruned": 167, "pairs_margin": 32, "pairs_evaluated": 18425, "probes_main": 18436, "inner_breaks": 167, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76914409, "Q": 880, "sizes": [350, 350, 350], "gammaC": 93, "z": 45, "triad": [3, 10, 32], "cpu": 6.194495751000005, "zplain": 45, "triad_plain": [3, 10, 32], "cpu_plain": 0.060830396000000064, "pairs_total": 122500, "pairs_generated": 11713, "pairs_pruned": 160, "pairs_margin": 5, "pairs_evaluated": 11548, "probes_main": 11560, "inner_breaks": 160, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77019138, "Q": 811, "sizes": [350, 350, 350], "gammaC": 99, "z": 50, "triad": [27, 1, 22], "cpu": 6.932713479000029, "zplain": 49, "triad_plain": [27, 0, 22], "cpu_plain": 0.06520168000002968, "pairs_total": 122500, "pairs_generated": 13499, "pairs_pruned": 161, "pairs_margin": 1, "pairs_evaluated": 13337, "probes_main": 13363, "inner_breaks": 161, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77123867, "Q": 880, "sizes": [350, 350, 350], "gammaC": 92, "z": 49, "triad": [32, 9, 8], "cpu": 9.142202010000005, "zplain": 49, "triad_plain": [32, 9, 8], "cpu_plain": 0.06479832799999485, "pairs_total": 122500, "pairs_generated": 17032, "pairs_pruned": 165, "pairs_margin": 34, "pairs_evaluated": 16833, "probes_main": 16880, "inner_breaks": 165, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77228596, "Q": 840, "sizes": [350, 350, 350], "gammaC": 97, "z": 45, "triad": [1, 13, 31], "cpu": 5.972081493000019, "zplain": 45, "triad_plain": [1, 13, 31], "cpu_plain": 0.072579893000011, "pairs_total": 122500, "pairs_generated": 11827, "pairs_pruned": 155, "pairs_margin": 16, "pairs_evaluated": 11656, "probes_main": 11681, "inner_breaks": 155, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77333325, "Q": 707, "sizes": [350, 350, 350], "gammaC": 95, "z": 37, "triad": [18, 16, 3], "cpu": 7.182954375000008, "zplain": 37, "triad_plain": [18, 16, 3], "cpu_plain": 0.048743543999989924, "pairs_total": 122500, "pairs_generated": 13791, "pairs_pruned": 135, "pairs_margin": 8, "pairs_evaluated": 13648, "probes_main": 13671, "inner_breaks": 135, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77438054, "Q": 911, "sizes": [350, 350, 350], "gammaC": 98, "z": 40, "triad": [11, 18, 11], "cpu": 5.405792031000033, "zplain": 40, "triad_plain": [11, 18, 11], "cpu_plain": 0.059312042999977166, "pairs_total": 122500, "pairs_generated": 10233, "pairs_pruned": 134, "pairs_margin": 19, "pairs_evaluated": 10080, "probes_main": 10096, "inner_breaks": 134, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77542783, "Q": 957, "sizes": [350, 350, 350], "gammaC": 98, "z": 51, "triad": [2, 17, 32], "cpu": 6.47668591300004, "zplain": 49, "triad_plain": [0, 17, 32], "cpu_plain": 0.1218264999999974, "pairs_total": 122500, "pairs_generated": 12267, "pairs_pruned": 147, "pairs_margin": 20, "pairs_evaluated": 12100, "probes_main": 12123, "inner_breaks": 147, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77647512, "Q": 962, "sizes": [350, 350, 350], "gammaC": 98, "z": 41, "triad": [23, 6, 12], "cpu": 5.492637747000003, "zplain": 41, "triad_plain": [23, 6, 12], "cpu_plain": 0.053299580999976115, "pairs_total": 122500, "pairs_generated": 10715, "pairs_pruned": 136, "pairs_margin": 8, "pairs_evaluated": 10571, "probes_main": 10592, "inner_breaks": 136, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77752241, "Q": 844, "sizes": [350, 350, 350], "gammaC": 94, "z": 52, "triad": [27, 14, 11], "cpu": 7.198795467000025, "zplain": 52, "triad_plain": [27, 14, 11], "cpu_plain": 0.07296883200001503, "pairs_total": 122500, "pairs_generated": 13608, "pairs_pruned": 159, "pairs_margin": 42, "pairs_evaluated": 13407, "probes_main": 13431, "inner_breaks": 159, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77856970, "Q": 939, "sizes": [350, 350, 350], "gammaC": 95, "z": 46, "triad": [5, 22, 19], "cpu": 5.827094215999978, "zplain": 46, "triad_plain": [5, 22, 19], "cpu_plain": 0.056651608999970904, "pairs_total": 122500, "pairs_generated": 12018, "pairs_pruned": 143, "pairs_margin": 0, "pairs_evaluated": 11875, "probes_main": 11891, "inner_breaks": 143, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77961699, "Q": 858, "sizes": [350, 350, 350], "gammaC": 97, "z": 32, "triad": [29, 1, 2], "cpu": 7.385198470999967, "zplain": 32, "triad_plain": [29, 1, 2], "cpu_plain": 0.04160157999996272, "pairs_total": 122500, "pairs_generated": 13993, "pairs_pruned": 113, "pairs_margin": 7, "pairs_evaluated": 13873, "probes_main": 13904, "inner_breaks": 113, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78066428, "Q": 908, "sizes": [350, 350, 350], "gammaC": 99, "z": 42, "triad": [12, 16, 14], "cpu": 5.6341722889999915, "zplain": 42, "triad_plain": [12, 16, 14], "cpu_plain": 0.05592299099998854, "pairs_total": 122500, "pairs_generated": 11059, "pairs_pruned": 143, "pairs_margin": 21, "pairs_evaluated": 10895, "probes_main": 10926, "inner_breaks": 143, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 35, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78171157, "Q": 856, "sizes": [350, 350, 350], "gammaC": 97, "z": 45, "triad": [16, 9, 20], "cpu": 7.860087357999987, "zplain": 45, "triad_plain": [16, 9, 20], "cpu_plain": 0.06307617099997742, "pairs_total": 122500, "pairs_generated": 14802, "pairs_pruned": 156, "pairs_margin": 0, "pairs_evaluated": 14646, "probes_main": 14688, "inner_breaks": 156, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73034406, "Q": 1002, "sizes": [300, 300, 300], "gammaC": 69, "z": 44, "triad": [11, 1, 32], "cpu": 9.218012012, "zplain": 43, "triad_plain": [11, 0, 32], "cpu_plain": 0.059554231999999985, "pairs_total": 90000, "pairs_generated": 18880, "pairs_pruned": 169, "pairs_margin": 37, "pairs_evaluated": 18674, "probes_main": 18695, "inner_breaks": 169, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73139135, "Q": 783, "sizes": [300, 300, 300], "gammaC": 70, "z": 36, "triad": [8, 8, 20], "cpu": 4.187239371, "zplain": 36, "triad_plain": [8, 8, 20], "cpu_plain": 0.046882289999999216, "pairs_total": 90000, "pairs_generated": 9056, "pairs_pruned": 127, "pairs_margin": 15, "pairs_evaluated": 8914, "probes_main": 8934, "inner_breaks": 127, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73243864, "Q": 936, "sizes": [300, 300, 300], "gammaC": 69, "z": 35, "triad": [1, 23, 11], "cpu": 4.589336767000001, "zplain": 34, "triad_plain": [0, 23, 11], "cpu_plain": 0.04770264200000085, "pairs_total": 90000, "pairs_generated": 9748, "pairs_pruned": 145, "pairs_margin": 0, "pairs_evaluated": 9603, "probes_main": 9629, "inner_breaks": 145, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73348593, "Q": 876, "sizes": [300, 300, 300], "gammaC": 69, "z": 32, "triad": [1, 18, 13], "cpu": 4.609593761999999, "zplain": 32, "triad_plain": [1, 18, 13], "cpu_plain": 0.03997783100000163, "pairs_total": 90000, "pairs_generated": 9608, "pairs_pruned": 128, "pairs_margin": 14, "pairs_evaluated": 9466, "probes_main": 9485, "inner_breaks": 128, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73453322, "Q": 866, "sizes": [300, 300, 300], "gammaC": 68, "z": 32, "triad": [3, 9, 20], "cpu": 3.6545283620000006, "zplain": 32, "triad_plain": [3, 9, 20], "cpu_plain": 0.04019568100000015, "pairs_total": 90000, "pairs_generated": 7905, "pairs_pruned": 125, "pairs_margin": 11, "pairs_evaluated": 7769, "probes_main": 7799, "inner_breaks": 125, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73558051, "Q": 802, "sizes": [300, 300, 300], "gammaC": 70, "z": 32, "triad": [7, 10, 15], "cpu": 4.03631682, "zplain": 32, "triad_plain": [7, 10, 15], "cpu_plain": 0.03948073999999835, "pairs_total": 90000, "pairs_generated": 8755, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 8649, "probes_main": 8679, "inner_breaks": 106, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73662780, "Q": 945, "sizes": [300, 300, 300], "gammaC": 69, "z": 38, "triad": [1, 30, 7], "cpu": 5.858992094000001, "zplain": 37, "triad_plain": [0, 30, 7], "cpu_plain": 0.05138227599999823, "pairs_total": 90000, "pairs_generated": 12060, "pairs_pruned": 164, "pairs_margin": 0, "pairs_evaluated": 11896, "probes_main": 11916, "inner_breaks": 164, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73767509, "Q": 959, "sizes": [300, 300, 300], "gammaC": 69, "z": 32, "triad": [1, 12, 19], "cpu": 3.693928919000001, "zplain": 32, "triad_plain": [1, 12, 19], "cpu_plain": 0.04463427299999978, "pairs_total": 90000, "pairs_generated": 7882, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 7762, "probes_main": 7778, "inner_breaks": 120, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73872238, "Q": 932, "sizes": [300, 300, 300], "gammaC": 69, "z": 38, "triad": [21, 16, 1], "cpu": 5.586740745999997, "zplain": 38, "triad_plain": [21, 16, 1], "cpu_plain": 0.047998556000003134, "pairs_total": 90000, "pairs_generated": 11660, "pairs_pruned": 144, "pairs_margin": 53, "pairs_evaluated": 11463, "probes_main": 11489, "inner_breaks": 144, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73976967, "Q": 838, "sizes": [300, 300, 300], "gammaC": 68, "z": 37, "triad": [2, 21, 14], "cpu": 4.616116824999999, "zplain": 37, "triad_plain": [2, 21, 14], "cpu_plain": 0.06726096100000234, "pairs_total": 90000, "pairs_generated": 9509, "pairs_pruned": 138, "pairs_margin": 8, "pairs_evaluated": 9363, "probes_main": 9384, "inner_breaks": 138, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74081696, "Q": 1023, "sizes": [300, 300, 300], "gammaC": 69, "z": 35, "triad": [5, 8, 22], "cpu": 4.169750800999999, "zplain": 34, "triad_plain": [0, 34, 0], "cpu_plain": 0.04117734400000472, "pairs_total": 90000, "pairs_generated": 8627, "pairs_pruned": 135, "pairs_margin": 0, "pairs_evaluated": 8492, "probes_main": 8506, "inner_breaks": 135, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74186425, "Q": 940, "sizes": [300, 300, 300], "gammaC": 69, "z": 36, "triad": [10, 13, 13], "cpu": 4.938984922000003, "zplain": 36, "triad_plain": [10, 13, 13], "cpu_plain": 0.04450664899999879, "pairs_total": 90000, "pairs_generated": 10803, "pairs_pruned": 144, "pairs_margin": 16, "pairs_evaluated": 10643, "probes_main": 10665, "inner_breaks": 144, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74291154, "Q": 1025, "sizes": [300, 300, 300], "gammaC": 68, "z": 26, "triad": [2, 17, 7], "cpu": 2.493223112999999, "zplain": 26, "triad_plain": [2, 17, 7], "cpu_plain": 0.03121786000000526, "pairs_total": 90000, "pairs_generated": 5433, "pairs_pruned": 98, "pairs_margin": 3, "pairs_evaluated": 5332, "probes_main": 5354, "inner_breaks": 98, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74395883, "Q": 944, "sizes": [300, 300, 300], "gammaC": 70, "z": 34, "triad": [9, 5, 20], "cpu": 4.369198472000008, "zplain": 34, "triad_plain": [9, 5, 20], "cpu_plain": 0.043838759999999866, "pairs_total": 90000, "pairs_generated": 9125, "pairs_pruned": 135, "pairs_margin": 0, "pairs_evaluated": 8990, "probes_main": 9014, "inner_breaks": 135, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74500612, "Q": 858, "sizes": [300, 300, 300], "gammaC": 69, "z": 32, "triad": [28, 1, 3], "cpu": 4.358866722000002, "zplain": 31, "triad_plain": [0, 31, 0], "cpu_plain": 0.0411053299999935, "pairs_total": 90000, "pairs_generated": 9458, "pairs_pruned": 141, "pairs_margin": 0, "pairs_evaluated": 9317, "probes_main": 9332, "inner_breaks": 141, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74605341, "Q": 901, "sizes": [300, 300, 300], "gammaC": 69, "z": 31, "triad": [6, 8, 17], "cpu": 3.8690551070000083, "zplain": 31, "triad_plain": [6, 8, 17], "cpu_plain": 0.039286820000000944, "pairs_total": 90000, "pairs_generated": 8173, "pairs_pruned": 117, "pairs_margin": 13, "pairs_evaluated": 8043, "probes_main": 8063, "inner_breaks": 117, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74710070, "Q": 817, "sizes": [300, 300, 300], "gammaC": 68, "z": 31, "triad": [1, 27, 3], "cpu": 3.118003463000008, "zplain": 31, "triad_plain": [1, 27, 3], "cpu_plain": 0.03749762299999304, "pairs_total": 90000, "pairs_generated": 6649, "pairs_pruned": 119, "pairs_margin": 2, "pairs_evaluated": 6528, "probes_main": 6547, "inner_breaks": 119, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74814799, "Q": 886, "sizes": [300, 300, 300], "gammaC": 68, "z": 30, "triad": [7, 20, 3], "cpu": 3.86024209899999, "zplain": 30, "triad_plain": [7, 20, 3], "cpu_plain": 0.03677321700000391, "pairs_total": 90000, "pairs_generated": 8938, "pairs_pruned": 128, "pairs_margin": 27, "pairs_evaluated": 8783, "probes_main": 8800, "inner_breaks": 128, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74919528, "Q": 888, "sizes": [300, 300, 300], "gammaC": 69, "z": 35, "triad": [6, 3, 26], "cpu": 4.8802927760000046, "zplain": 35, "triad_plain": [6, 3, 26], "cpu_plain": 0.044071212000005744, "pairs_total": 90000, "pairs_generated": 10555, "pairs_pruned": 139, "pairs_margin": 18, "pairs_evaluated": 10398, "probes_main": 10418, "inner_breaks": 139, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75024257, "Q": 950, "sizes": [300, 300, 300], "gammaC": 69, "z": 32, "triad": [15, 12, 5], "cpu": 3.9642082310000006, "zplain": 32, "triad_plain": [15, 12, 5], "cpu_plain": 0.05638012100000367, "pairs_total": 90000, "pairs_generated": 8419, "pairs_pruned": 123, "pairs_margin": 25, "pairs_evaluated": 8271, "probes_main": 8310, "inner_breaks": 123, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75128986, "Q": 931, "sizes": [300, 300, 300], "gammaC": 69, "z": 35, "triad": [7, 13, 15], "cpu": 5.0214247969999946, "zplain": 35, "triad_plain": [7, 13, 15], "cpu_plain": 0.04685832100000198, "pairs_total": 90000, "pairs_generated": 10405, "pairs_pruned": 144, "pairs_margin": 0, "pairs_evaluated": 10261, "probes_main": 10275, "inner_breaks": 144, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75233715, "Q": 945, "sizes": [300, 300, 300], "gammaC": 69, "z": 31, "triad": [7, 8, 16], "cpu": 3.8234822610000094, "zplain": 31, "triad_plain": [7, 8, 16], "cpu_plain": 0.04221085300000027, "pairs_total": 90000, "pairs_generated": 8113, "pairs_pruned": 110, "pairs_margin": 0, "pairs_evaluated": 8003, "probes_main": 8036, "inner_breaks": 110, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75338444, "Q": 890, "sizes": [300, 300, 300], "gammaC": 70, "z": 28, "triad": [4, 1, 23], "cpu": 2.6097800999999947, "zplain": 28, "triad_plain": [4, 1, 23], "cpu_plain": 0.033439129000001344, "pairs_total": 90000, "pairs_generated": 5498, "pairs_pruned": 102, "pairs_margin": 12, "pairs_evaluated": 5384, "probes_main": 5399, "inner_breaks": 102, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75443173, "Q": 827, "sizes": [300, 300, 300], "gammaC": 68, "z": 32, "triad": [12, 3, 17], "cpu": 4.869000686999996, "zplain": 32, "triad_plain": [12, 3, 17], "cpu_plain": 0.03960286400000257, "pairs_total": 90000, "pairs_generated": 9653, "pairs_pruned": 121, "pairs_margin": 0, "pairs_evaluated": 9532, "probes_main": 9560, "inner_breaks": 121, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75547902, "Q": 833, "sizes": [300, 300, 300], "gammaC": 69, "z": 30, "triad": [8, 19, 3], "cpu": 3.1409757760000048, "zplain": 30, "triad_plain": [8, 19, 3], "cpu_plain": 0.03553256899999724, "pairs_total": 90000, "pairs_generated": 7125, "pairs_pruned": 102, "pairs_margin": 11, "pairs_evaluated": 7012, "probes_main": 7036, "inner_breaks": 102, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75652631, "Q": 930, "sizes": [300, 300, 300], "gammaC": 69, "z": 42, "triad": [8, 7, 27], "cpu": 8.696085296999996, "zplain": 42, "triad_plain": [8, 7, 27], "cpu_plain": 0.05328735300000176, "pairs_total": 90000, "pairs_generated": 16711, "pairs_pruned": 179, "pairs_margin": 79, "pairs_evaluated": 16453, "probes_main": 16482, "inner_breaks": 179, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75757360, "Q": 818, "sizes": [300, 300, 300], "gammaC": 68, "z": 34, "triad": [18, 3, 13], "cpu": 5.670578552000009, "zplain": 34, "triad_plain": [18, 3, 13], "cpu_plain": 0.04704885499999989, "pairs_total": 90000, "pairs_generated": 11553, "pairs_pruned": 144, "pairs_margin": 29, "pairs_evaluated": 11380, "probes_main": 11407, "inner_breaks": 144, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75862089, "Q": 901, "sizes": [300, 300, 300], "gammaC": 69, "z": 34, "triad": [29, 4, 1], "cpu": 5.455008512999996, "zplain": 33, "triad_plain": [33, 0, 0], "cpu_plain": 0.04777422600000136, "pairs_total": 90000, "pairs_generated": 11027, "pairs_pruned": 136, "pairs_margin": 0, "pairs_evaluated": 10891, "probes_main": 10909, "inner_breaks": 136, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75966818, "Q": 861, "sizes": [300, 300, 300], "gammaC": 68, "z": 25, "triad": [9, 15, 1], "cpu": 2.7380675670000016, "zplain": 24, "triad_plain": [9, 15, 0], "cpu_plain": 0.03315366999999014, "pairs_total": 90000, "pairs_generated": 6329, "pairs_pruned": 97, "pairs_margin": 0, "pairs_evaluated": 6232, "probes_main": 6256, "inner_breaks": 97, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76071547, "Q": 923, "sizes": [300, 300, 300], "gammaC": 69, "z": 31, "triad": [9, 13, 9], "cpu": 4.191604358000006, "zplain": 31, "triad_plain": [9, 13, 9], "cpu_plain": 0.03797091900000282, "pairs_total": 90000, "pairs_generated": 8551, "pairs_pruned": 124, "pairs_margin": 0, "pairs_evaluated": 8427, "probes_main": 8452, "inner_breaks": 124, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73034421, "Q": 824, "sizes": [300, 300, 300], "gammaC": 80, "z": 37, "triad": [1, 12, 24], "cpu": 4.19467875, "zplain": 36, "triad_plain": [0, 12, 24], "cpu_plain": 0.05076401599999958, "pairs_total": 90000, "pairs_generated": 8561, "pairs_pruned": 131, "pairs_margin": 11, "pairs_evaluated": 8419, "probes_main": 8447, "inner_breaks": 131, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76176276, "Q": 889, "sizes": [300, 300, 300], "gammaC": 69, "z": 32, "triad": [13, 1, 18], "cpu": 5.074885233000003, "zplain": 31, "triad_plain": [13, 0, 18], "cpu_plain": 0.04506145400000605, "pairs_total": 90000, "pairs_generated": 10531, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 10405, "probes_main": 10425, "inner_breaks": 126, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73139150, "Q": 895, "sizes": [300, 300, 300], "gammaC": 78, "z": 45, "triad": [12, 1, 32], "cpu": 4.016390362, "zplain": 45, "triad_plain": [12, 1, 32], "cpu_plain": 0.05441316499999971, "pairs_total": 90000, "pairs_generated": 8727, "pairs_pruned": 132, "pairs_margin": 17, "pairs_evaluated": 8578, "probes_main": 8597, "inner_breaks": 132, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76281005, "Q": 852, "sizes": [300, 300, 300], "gammaC": 70, "z": 29, "triad": [2, 23, 4], "cpu": 2.5312770630000045, "zplain": 29, "triad_plain": [2, 23, 4], "cpu_plain": 0.04113868900000739, "pairs_total": 90000, "pairs_generated": 5662, "pairs_pruned": 107, "pairs_margin": 0, "pairs_evaluated": 5555, "probes_main": 5568, "inner_breaks": 107, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76385734, "Q": 1014, "sizes": [300, 300, 300], "gammaC": 70, "z": 34, "triad": [5, 1, 28], "cpu": 4.590527224999988, "zplain": 33, "triad_plain": [5, 0, 28], "cpu_plain": 0.04482884600000148, "pairs_total": 90000, "pairs_generated": 9850, "pairs_pruned": 144, "pairs_margin": 0, "pairs_evaluated": 9706, "probes_main": 9721, "inner_breaks": 144, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73243879, "Q": 856, "sizes": [300, 300, 300], "gammaC": 84, "z": 45, "triad": [17, 1, 27], "cpu": 5.694115953000001, "zplain": 44, "triad_plain": [17, 0, 27], "cpu_plain": 0.05786206199999988, "pairs_total": 90000, "pairs_generated": 12082, "pairs_pruned": 141, "pairs_margin": 15, "pairs_evaluated": 11926, "probes_main": 11937, "inner_breaks": 141, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76490463, "Q": 933, "sizes": [300, 300, 300], "gammaC": 69, "z": 30, "triad": [4, 1, 25], "cpu": 3.7439515119999953, "zplain": 29, "triad_plain": [4, 0, 25], "cpu_plain": 0.03848942500002295, "pairs_total": 90000, "pairs_generated": 7937, "pairs_pruned": 111, "pairs_margin": 2, "pairs_evaluated": 7824, "probes_main": 7836, "inner_breaks": 111, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73348608, "Q": 873, "sizes": [300, 300, 300], "gammaC": 82, "z": 38, "triad": [24, 13, 1], "cpu": 4.5021000529999995, "zplain": 38, "triad_plain": [24, 13, 1], "cpu_plain": 0.0473107430000006, "pairs_total": 90000, "pairs_generated": 9686, "pairs_pruned": 132, "pairs_margin": 14, "pairs_evaluated": 9540, "probes_main": 9557, "inner_breaks": 132, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76595192, "Q": 859, "sizes": [300, 300, 300], "gammaC": 69, "z": 34, "triad": [9, 24, 1], "cpu": 5.2654406350000045, "zplain": 33, "triad_plain": [30, 0, 3], "cpu_plain": 0.06425564400001349, "pairs_total": 90000, "pairs_generated": 10793, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 10667, "probes_main": 10678, "inner_breaks": 126, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73453337, "Q": 924, "sizes": [300, 300, 300], "gammaC": 83, "z": 42, "triad": [14, 9, 19], "cpu": 6.140348685999999, "zplain": 42, "triad_plain": [14, 9, 19], "cpu_plain": 0.05010089099999959, "pairs_total": 90000, "pairs_generated": 12587, "pairs_pruned": 135, "pairs_margin": 15, "pairs_evaluated": 12437, "probes_main": 12474, "inner_breaks": 135, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76699921, "Q": 912, "sizes": [300, 300, 300], "gammaC": 69, "z": 27, "triad": [12, 2, 13], "cpu": 3.371931962000019, "zplain": 27, "triad_plain": [12, 2, 13], "cpu_plain": 0.033321886999999606, "pairs_total": 90000, "pairs_generated": 6918, "pairs_pruned": 95, "pairs_margin": 3, "pairs_evaluated": 6820, "probes_main": 6855, "inner_breaks": 95, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73558066, "Q": 868, "sizes": [300, 300, 300], "gammaC": 85, "z": 45, "triad": [38, 4, 3], "cpu": 6.565764336999997, "zplain": 45, "triad_plain": [38, 4, 3], "cpu_plain": 0.0573503819999992, "pairs_total": 90000, "pairs_generated": 13282, "pairs_pruned": 148, "pairs_margin": 0, "pairs_evaluated": 13134, "probes_main": 13164, "inner_breaks": 148, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76804650, "Q": 917, "sizes": [300, 300, 300], "gammaC": 69, "z": 35, "triad": [14, 19, 2], "cpu": 5.134488320000003, "zplain": 35, "triad_plain": [14, 19, 2], "cpu_plain": 0.04539311900001053, "pairs_total": 90000, "pairs_generated": 10071, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 9946, "probes_main": 9966, "inner_breaks": 125, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73662795, "Q": 832, "sizes": [300, 300, 300], "gammaC": 82, "z": 43, "triad": [7, 1, 35], "cpu": 4.212431473999999, "zplain": 42, "triad_plain": [7, 0, 35], "cpu_plain": 0.05751464899999803, "pairs_total": 90000, "pairs_generated": 8962, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 8837, "probes_main": 8854, "inner_breaks": 125, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76909379, "Q": 888, "sizes": [300, 300, 300], "gammaC": 69, "z": 44, "triad": [1, 32, 11], "cpu": 6.489781097000019, "zplain": 43, "triad_plain": [0, 32, 11], "cpu_plain": 0.06205753400001868, "pairs_total": 90000, "pairs_generated": 12901, "pairs_pruned": 157, "pairs_margin": 47, "pairs_evaluated": 12697, "probes_main": 12723, "inner_breaks": 157, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73767524, "Q": 867, "sizes": [300, 300, 300], "gammaC": 82, "z": 45, "triad": [6, 32, 7], "cpu": 5.917636501000004, "zplain": 44, "triad_plain": [0, 44, 0], "cpu_plain": 0.05798351500000365, "pairs_total": 90000, "pairs_generated": 12102, "pairs_pruned": 136, "pairs_margin": 0, "pairs_evaluated": 11966, "probes_main": 12000, "inner_breaks": 136, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77014108, "Q": 906, "sizes": [300, 300, 300], "gammaC": 68, "z": 31, "triad": [16, 2, 13], "cpu": 3.373054805999999, "zplain": 31, "triad_plain": [16, 2, 13], "cpu_plain": 0.039552718000010145, "pairs_total": 90000, "pairs_generated": 6816, "pairs_pruned": 111, "pairs_margin": 0, "pairs_evaluated": 6705, "probes_main": 6733, "inner_breaks": 111, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77118837, "Q": 1000, "sizes": [300, 300, 300], "gammaC": 69, "z": 35, "triad": [11, 19, 5], "cpu": 4.589826165000005, "zplain": 35, "triad_plain": [11, 19, 5], "cpu_plain": 0.04463261099999727, "pairs_total": 90000, "pairs_generated": 10046, "pairs_pruned": 135, "pairs_margin": 7, "pairs_evaluated": 9904, "probes_main": 9932, "inner_breaks": 135, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73872253, "Q": 946, "sizes": [300, 300, 300], "gammaC": 84, "z": 45, "triad": [1, 1, 43], "cpu": 4.885972291000002, "zplain": 43, "triad_plain": [0, 0, 43], "cpu_plain": 0.060418495999996935, "pairs_total": 90000, "pairs_generated": 10791, "pairs_pruned": 149, "pairs_margin": 16, "pairs_evaluated": 10626, "probes_main": 10633, "inner_breaks": 149, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73976982, "Q": 837, "sizes": [300, 300, 300], "gammaC": 81, "z": 36, "triad": [4, 1, 31], "cpu": 3.7146448829999983, "zplain": 35, "triad_plain": [4, 0, 31], "cpu_plain": 0.041966268999999556, "pairs_total": 90000, "pairs_generated": 7947, "pairs_pruned": 118, "pairs_margin": 17, "pairs_evaluated": 7812, "probes_main": 7824, "inner_breaks": 118, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77223566, "Q": 966, "sizes": [300, 300, 300], "gammaC": 70, "z": 41, "triad": [4, 27, 10], "cpu": 5.975492475999999, "zplain": 41, "triad_plain": [4, 27, 10], "cpu_plain": 0.05633582800001591, "pairs_total": 90000, "pairs_generated": 12415, "pairs_pruned": 161, "pairs_margin": 26, "pairs_evaluated": 12228, "probes_main": 12244, "inner_breaks": 161, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74081711, "Q": 955, "sizes": [300, 300, 300], "gammaC": 83, "z": 34, "triad": [12, 17, 5], "cpu": 3.3964279489999996, "zplain": 34, "triad_plain": [12, 17, 5], "cpu_plain": 0.04067662900000357, "pairs_total": 90000, "pairs_generated": 7746, "pairs_pruned": 108, "pairs_margin": 7, "pairs_evaluated": 7631, "probes_main": 7660, "inner_breaks": 108, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74186440, "Q": 840, "sizes": [300, 300, 300], "gammaC": 84, "z": 39, "triad": [4, 34, 1], "cpu": 4.088444869, "zplain": 38, "triad_plain": [4, 34, 0], "cpu_plain": 0.051796189999997466, "pairs_total": 90000, "pairs_generated": 8950, "pairs_pruned": 116, "pairs_margin": 1, "pairs_evaluated": 8833, "probes_main": 8857, "inner_breaks": 116, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77328295, "Q": 847, "sizes": [300, 300, 300], "gammaC": 69, "z": 31, "triad": [24, 2, 5], "cpu": 6.104819775999999, "zplain": 31, "triad_plain": [24, 2, 5], "cpu_plain": 0.038688179999979866, "pairs_total": 90000, "pairs_generated": 12604, "pairs_pruned": 133, "pairs_margin": 8, "pairs_evaluated": 12463, "probes_main": 12486, "inner_breaks": 133, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77433024, "Q": 939, "sizes": [300, 300, 300], "gammaC": 69, "z": 28, "triad": [17, 5, 6], "cpu": 3.404800143999978, "zplain": 28, "triad_plain": [17, 5, 6], "cpu_plain": 0.05029506099998571, "pairs_total": 90000, "pairs_generated": 6871, "pairs_pruned": 116, "pairs_margin": 5, "pairs_evaluated": 6750, "probes_main": 6779, "inner_breaks": 116, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74291169, "Q": 896, "sizes": [300, 300, 300], "gammaC": 82, "z": 56, "triad": [2, 53, 1], "cpu": 9.16719234, "zplain": 56, "triad_plain": [2, 53, 1], "cpu_plain": 0.07891384899998855, "pairs_total": 90000, "pairs_generated": 18107, "pairs_pruned": 171, "pairs_margin": 79, "pairs_evaluated": 17857, "probes_main": 17865, "inner_breaks": 171, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77537753, "Q": 902, "sizes": [300, 300, 300], "gammaC": 69, "z": 41, "triad": [24, 8, 9], "cpu": 8.023239270999994, "zplain": 40, "triad_plain": [29, 11, 0], "cpu_plain": 0.05654474099998197, "pairs_total": 90000, "pairs_generated": 15810, "pairs_pruned": 156, "pairs_margin": 39, "pairs_evaluated": 15615, "probes_main": 15641, "inner_breaks": 156, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74395898, "Q": 832, "sizes": [300, 300, 300], "gammaC": 78, "z": 41, "triad": [1, 9, 31], "cpu": 4.152118204000004, "zplain": 40, "triad_plain": [0, 9, 31], "cpu_plain": 0.04998908800000379, "pairs_total": 90000, "pairs_generated": 8859, "pairs_pruned": 129, "pairs_margin": 12, "pairs_evaluated": 8718, "probes_main": 8739, "inner_breaks": 129, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77642482, "Q": 860, "sizes": [300, 300, 300], "gammaC": 69, "z": 32, "triad": [15, 3, 14], "cpu": 3.760792777000006, "zplain": 32, "triad_plain": [15, 3, 14], "cpu_plain": 0.0427746020000086, "pairs_total": 90000, "pairs_generated": 8255, "pairs_pruned": 112, "pairs_margin": 13, "pairs_evaluated": 8130, "probes_main": 8152, "inner_breaks": 112, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74500627, "Q": 931, "sizes": [300, 300, 300], "gammaC": 82, "z": 43, "triad": [10, 1, 32], "cpu": 6.063458631999993, "zplain": 42, "triad_plain": [10, 0, 32], "cpu_plain": 0.06370668800001056, "pairs_total": 90000, "pairs_generated": 12361, "pairs_pruned": 142, "pairs_margin": 63, "pairs_evaluated": 12156, "probes_main": 12191, "inner_breaks": 142, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77747211, "Q": 912, "sizes": [300, 300, 300], "gammaC": 70, "z": 35, "triad": [3, 31, 1], "cpu": 5.11674147399998, "zplain": 34, "triad_plain": [3, 31, 0], "cpu_plain": 0.05055002600002467, "pairs_total": 90000, "pairs_generated": 10777, "pairs_pruned": 151, "pairs_margin": 0, "pairs_evaluated": 10626, "probes_main": 10641, "inner_breaks": 151, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74605356, "Q": 858, "sizes": [300, 300, 300], "gammaC": 82, "z": 45, "triad": [2, 27, 16], "cpu": 5.7178025959999985, "zplain": 45, "triad_plain": [2, 27, 16], "cpu_plain": 0.05789705899999831, "pairs_total": 90000, "pairs_generated": 12117, "pairs_pruned": 143, "pairs_margin": 21, "pairs_evaluated": 11953, "probes_main": 11966, "inner_breaks": 143, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77851940, "Q": 947, "sizes": [300, 300, 300], "gammaC": 70, "z": 43, "triad": [3, 39, 1], "cpu": 6.823325253000007, "zplain": 42, "triad_plain": [3, 39, 0], "cpu_plain": 0.06193772200001035, "pairs_total": 90000, "pairs_generated": 14480, "pairs_pruned": 164, "pairs_margin": 33, "pairs_evaluated": 14283, "probes_main": 14298, "inner_breaks": 164, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74710085, "Q": 849, "sizes": [300, 300, 300], "gammaC": 80, "z": 35, "triad": [10, 4, 21], "cpu": 2.7517364340000086, "zplain": 35, "triad_plain": [10, 4, 21], "cpu_plain": 0.0391184810000027, "pairs_total": 90000, "pairs_generated": 6236, "pairs_pruned": 117, "pairs_margin": 0, "pairs_evaluated": 6119, "probes_main": 6136, "inner_breaks": 117, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74814814, "Q": 996, "sizes": [300, 300, 300], "gammaC": 84, "z": 36, "triad": [1, 12, 23], "cpu": 3.383596453999999, "zplain": 36, "triad_plain": [1, 12, 23], "cpu_plain": 0.04108985399999199, "pairs_total": 90000, "pairs_generated": 7560, "pairs_pruned": 120, "pairs_margin": 22, "pairs_evaluated": 7418, "probes_main": 7441, "inner_breaks": 120, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77956669, "Q": 929, "sizes": [300, 300, 300], "gammaC": 69, "z": 35, "triad": [1, 10, 24], "cpu": 5.483324384000014, "zplain": 34, "triad_plain": [0, 10, 24], "cpu_plain": 0.047586021000000756, "pairs_total": 90000, "pairs_generated": 11140, "pairs_pruned": 139, "pairs_margin": 0, "pairs_evaluated": 11001, "probes_main": 11022, "inner_breaks": 139, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74919543, "Q": 918, "sizes": [300, 300, 300], "gammaC": 83, "z": 42, "triad": [6, 34, 2], "cpu": 3.688160883000009, "zplain": 42, "triad_plain": [6, 34, 2], "cpu_plain": 0.04930615000000671, "pairs_total": 90000, "pairs_generated": 8723, "pairs_pruned": 128, "pairs_margin": 0, "pairs_evaluated": 8595, "probes_main": 8615, "inner_breaks": 128, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75024272, "Q": 913, "sizes": [300, 300, 300], "gammaC": 82, "z": 39, "triad": [7, 12, 20], "cpu": 4.108641148000004, "zplain": 39, "triad_plain": [7, 12, 20], "cpu_plain": 0.04859276399999146, "pairs_total": 90000, "pairs_generated": 8724, "pairs_pruned": 127, "pairs_margin": 0, "pairs_evaluated": 8597, "probes_main": 8618, "inner_breaks": 127, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78061398, "Q": 877, "sizes": [300, 300, 300], "gammaC": 69, "z": 38, "triad": [23, 13, 2], "cpu": 6.515710382999998, "zplain": 37, "triad_plain": [23, 14, 0], "cpu_plain": 0.05113909700000363, "pairs_total": 90000, "pairs_generated": 13500, "pairs_pruned": 155, "pairs_margin": 23, "pairs_evaluated": 13322, "probes_main": 13352, "inner_breaks": 155, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75129001, "Q": 964, "sizes": [300, 300, 300], "gammaC": 83, "z": 33, "triad": [28, 1, 4], "cpu": 3.1937631690000075, "zplain": 33, "triad_plain": [28, 1, 4], "cpu_plain": 0.05565518000000225, "pairs_total": 90000, "pairs_generated": 7161, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 7041, "probes_main": 7054, "inner_breaks": 120, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 78166127, "Q": 946, "sizes": [300, 300, 300], "gammaC": 69, "z": 33, "triad": [1, 27, 5], "cpu": 3.7730236849999983, "zplain": 32, "triad_plain": [0, 27, 5], "cpu_plain": 0.042047062999984064, "pairs_total": 90000, "pairs_generated": 7862, "pairs_pruned": 131, "pairs_margin": 3, "pairs_evaluated": 7728, "probes_main": 7744, "inner_breaks": 131, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75233730, "Q": 961, "sizes": [300, 300, 300], "gammaC": 83, "z": 35, "triad": [2, 18, 15], "cpu": 3.297623797, "zplain": 35, "triad_plain": [2, 18, 15], "cpu_plain": 0.04375014500000418, "pairs_total": 90000, "pairs_generated": 7292, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 7193, "probes_main": 7217, "inner_breaks": 99, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73034361, "Q": 899, "sizes": [300, 300, 300], "gammaC": 25, "z": 16, "triad": [1, 14, 1], "cpu": 6.84959405, "zplain": 15, "triad_plain": [0, 14, 1], "cpu_plain": 0.023555247, "pairs_total": 90000, "pairs_generated": 13735, "pairs_pruned": 168, "pairs_margin": 0, "pairs_evaluated": 13567, "probes_main": 13576, "inner_breaks": 168, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75338459, "Q": 820, "sizes": [300, 300, 300], "gammaC": 83, "z": 48, "triad": [45, 1, 2], "cpu": 7.9312929670000045, "zplain": 47, "triad_plain": [45, 0, 2], "cpu_plain": 0.06091420699999617, "pairs_total": 90000, "pairs_generated": 16698, "pairs_pruned": 157, "pairs_margin": 0, "pairs_evaluated": 16541, "probes_main": 16556, "inner_breaks": 157, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73139090, "Q": 923, "sizes": [300, 300, 300], "gammaC": 25, "z": 13, "triad": [1, 1, 11], "cpu": 2.8922227780000007, "zplain": 13, "triad_plain": [1, 1, 11], "cpu_plain": 0.016802984999999993, "pairs_total": 90000, "pairs_generated": 6483, "pairs_pruned": 100, "pairs_margin": 7, "pairs_evaluated": 6376, "probes_main": 6381, "inner_breaks": 100, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73243819, "Q": 842, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [1, 2, 9], "cpu": 2.910254373999999, "zplain": 12, "triad_plain": [1, 2, 9], "cpu_plain": 0.015610722999999993, "pairs_total": 90000, "pairs_generated": 6140, "pairs_pruned": 104, "pairs_margin": 11, "pairs_evaluated": 6025, "probes_main": 6033, "inner_breaks": 104, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75443188, "Q": 993, "sizes": [300, 300, 300], "gammaC": 83, "z": 40, "triad": [11, 9, 20], "cpu": 4.128735748000011, "zplain": 40, "triad_plain": [11, 9, 20], "cpu_plain": 0.04677153299999759, "pairs_total": 90000, "pairs_generated": 8904, "pairs_pruned": 132, "pairs_margin": 0, "pairs_evaluated": 8772, "probes_main": 8815, "inner_breaks": 132, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75547917, "Q": 1015, "sizes": [300, 300, 300], "gammaC": 83, "z": 40, "triad": [1, 1, 38], "cpu": 4.141627135000007, "zplain": 38, "triad_plain": [0, 0, 38], "cpu_plain": 0.05378205099999889, "pairs_total": 90000, "pairs_generated": 8831, "pairs_pruned": 122, "pairs_margin": 0, "pairs_evaluated": 8709, "probes_main": 8716, "inner_breaks": 122, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73348548, "Q": 942, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [1, 12, 1], "cpu": 5.736179705000001, "zplain": 12, "triad_plain": [0, 12, 0], "cpu_plain": 0.02172109800000044, "pairs_total": 90000, "pairs_generated": 11518, "pairs_pruned": 135, "pairs_margin": 31, "pairs_evaluated": 11352, "probes_main": 11365, "inner_breaks": 135, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75652646, "Q": 947, "sizes": [300, 300, 300], "gammaC": 83, "z": 46, "triad": [1, 39, 6], "cpu": 4.593193114000002, "zplain": 46, "triad_plain": [1, 39, 6], "cpu_plain": 0.05867833599999983, "pairs_total": 90000, "pairs_generated": 9583, "pairs_pruned": 140, "pairs_margin": 28, "pairs_evaluated": 9415, "probes_main": 9434, "inner_breaks": 140, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73453277, "Q": 855, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [3, 1, 10], "cpu": 4.797081881, "zplain": 13, "triad_plain": [3, 0, 10], "cpu_plain": 0.020062380000002378, "pairs_total": 90000, "pairs_generated": 9847, "pairs_pruned": 138, "pairs_margin": 4, "pairs_evaluated": 9705, "probes_main": 9712, "inner_breaks": 138, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75757375, "Q": 841, "sizes": [300, 300, 300], "gammaC": 81, "z": 41, "triad": [29, 3, 9], "cpu": 4.937820256000009, "zplain": 41, "triad_plain": [29, 3, 9], "cpu_plain": 0.04965239000000565, "pairs_total": 90000, "pairs_generated": 9945, "pairs_pruned": 121, "pairs_margin": 6, "pairs_evaluated": 9818, "probes_main": 9841, "inner_breaks": 121, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73558006, "Q": 856, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [1, 2, 11], "cpu": 4.620730552000001, "zplain": 14, "triad_plain": [1, 2, 11], "cpu_plain": 0.017448355999999166, "pairs_total": 90000, "pairs_generated": 9842, "pairs_pruned": 121, "pairs_margin": 1, "pairs_evaluated": 9720, "probes_main": 9727, "inner_breaks": 121, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75862104, "Q": 937, "sizes": [300, 300, 300], "gammaC": 85, "z": 33, "triad": [28, 1, 4], "cpu": 2.7183114849999868, "zplain": 32, "triad_plain": [28, 0, 4], "cpu_plain": 0.03783700099998555, "pairs_total": 90000, "pairs_generated": 6068, "pairs_pruned": 108, "pairs_margin": 14, "pairs_evaluated": 5946, "probes_main": 5977, "inner_breaks": 108, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73662735, "Q": 893, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [1, 1, 10], "cpu": 3.009118511999997, "zplain": 12, "triad_plain": [1, 1, 10], "cpu_plain": 0.0177353800000013, "pairs_total": 90000, "pairs_generated": 6360, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 6256, "probes_main": 6260, "inner_breaks": 104, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73767464, "Q": 862, "sizes": [300, 300, 300], "gammaC": 25, "z": 11, "triad": [2, 6, 3], "cpu": 2.8188663720000022, "zplain": 11, "triad_plain": [2, 6, 3], "cpu_plain": 0.014783637000000738, "pairs_total": 90000, "pairs_generated": 5870, "pairs_pruned": 93, "pairs_margin": 7, "pairs_evaluated": 5770, "probes_main": 5779, "inner_breaks": 93, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75966833, "Q": 821, "sizes": [300, 300, 300], "gammaC": 83, "z": 39, "triad": [11, 27, 1], "cpu": 5.2401822669999945, "zplain": 38, "triad_plain": [11, 27, 0], "cpu_plain": 0.06034171400000332, "pairs_total": 90000, "pairs_generated": 11312, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 11192, "probes_main": 11217, "inner_breaks": 120, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73872193, "Q": 938, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [4, 5, 5], "cpu": 5.352064882999997, "zplain": 14, "triad_plain": [4, 5, 5], "cpu_plain": 0.019798618999999462, "pairs_total": 90000, "pairs_generated": 10820, "pairs_pruned": 131, "pairs_margin": 11, "pairs_evaluated": 10678, "probes_main": 10688, "inner_breaks": 131, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76071562, "Q": 834, "sizes": [300, 300, 300], "gammaC": 84, "z": 38, "triad": [7, 30, 1], "cpu": 4.6066166360000125, "zplain": 38, "triad_plain": [7, 30, 1], "cpu_plain": 0.044497188000008236, "pairs_total": 90000, "pairs_generated": 9399, "pairs_pruned": 123, "pairs_margin": 3, "pairs_evaluated": 9273, "probes_main": 9289, "inner_breaks": 123, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 73976922, "Q": 970, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [7, 1, 4], "cpu": 3.8235390429999967, "zplain": 12, "triad_plain": [7, 1, 4], "cpu_plain": 0.015971093000004544, "pairs_total": 90000, "pairs_generated": 8027, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 7928, "probes_main": 7937, "inner_breaks": 99, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76176291, "Q": 840, "sizes": [300, 300, 300], "gammaC": 82, "z": 41, "triad": [5, 1, 35], "cpu": 4.519565994000004, "zplain": 41, "triad_plain": [5, 1, 35], "cpu_plain": 0.05504792199999997, "pairs_total": 90000, "pairs_generated": 9482, "pairs_pruned": 131, "pairs_margin": 24, "pairs_evaluated": 9327, "probes_main": 9349, "inner_breaks": 131, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76281020, "Q": 946, "sizes": [300, 300, 300], "gammaC": 85, "z": 36, "triad": [10, 3, 23], "cpu": 3.8582886460000054, "zplain": 36, "triad_plain": [10, 3, 23], "cpu_plain": 0.04604824499998017, "pairs_total": 90000, "pairs_generated": 7670, "pairs_pruned": 121, "pairs_margin": 0, "pairs_evaluated": 7549, "probes_main": 7592, "inner_breaks": 121, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74081651, "Q": 885, "sizes": [300, 300, 300], "gammaC": 25, "z": 15, "triad": [5, 5, 5], "cpu": 6.415819708000001, "zplain": 15, "triad_plain": [5, 5, 5], "cpu_plain": 0.019300631000000124, "pairs_total": 90000, "pairs_generated": 12416, "pairs_pruned": 150, "pairs_margin": 16, "pairs_evaluated": 12250, "probes_main": 12261, "inner_breaks": 150, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76385749, "Q": 910, "sizes": [300, 300, 300], "gammaC": 82, "z": 31, "triad": [3, 3, 25], "cpu": 2.078375847999979, "zplain": 31, "triad_plain": [3, 3, 25], "cpu_plain": 0.03941913999997837, "pairs_total": 90000, "pairs_generated": 4614, "pairs_pruned": 96, "pairs_margin": 4, "pairs_evaluated": 4514, "probes_main": 4540, "inner_breaks": 96, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74186380, "Q": 911, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [1, 9, 2], "cpu": 2.7023862659999978, "zplain": 12, "triad_plain": [1, 9, 2], "cpu_plain": 0.01670218400000323, "pairs_total": 90000, "pairs_generated": 6055, "pairs_pruned": 111, "pairs_margin": 5, "pairs_evaluated": 5939, "probes_main": 5949, "inner_breaks": 111, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76490478, "Q": 1005, "sizes": [300, 300, 300], "gammaC": 82, "z": 38, "triad": [6, 4, 28], "cpu": 3.5254316639999956, "zplain": 38, "triad_plain": [6, 4, 28], "cpu_plain": 0.04530445700001451, "pairs_total": 90000, "pairs_generated": 7802, "pairs_pruned": 129, "pairs_margin": 0, "pairs_evaluated": 7673, "probes_main": 7684, "inner_breaks": 129, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74291109, "Q": 816, "sizes": [300, 300, 300], "gammaC": 25, "z": 13, "triad": [1, 9, 3], "cpu": 3.348925739000002, "zplain": 13, "triad_plain": [1, 9, 3], "cpu_plain": 0.02417103900000228, "pairs_total": 90000, "pairs_generated": 7669, "pairs_pruned": 119, "pairs_margin": 15, "pairs_evaluated": 7535, "probes_main": 7551, "inner_breaks": 119, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74395838, "Q": 1019, "sizes": [300, 300, 300], "gammaC": 25, "z": 11, "triad": [1, 5, 5], "cpu": 2.868412926000005, "zplain": 11, "triad_plain": [1, 5, 5], "cpu_plain": 0.014179822000002673, "pairs_total": 90000, "pairs_generated": 5804, "pairs_pruned": 96, "pairs_margin": 7, "pairs_evaluated": 5701, "probes_main": 5714, "inner_breaks": 96, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76595207, "Q": 854, "sizes": [300, 300, 300], "gammaC": 82, "z": 44, "triad": [1, 20, 23], "cpu": 5.307731922000016, "zplain": 43, "triad_plain": [28, 15, 0], "cpu_plain": 0.055434453000003714, "pairs_total": 90000, "pairs_generated": 10771, "pairs_pruned": 159, "pairs_margin": 41, "pairs_evaluated": 10571, "probes_main": 10593, "inner_breaks": 159, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76699936, "Q": 849, "sizes": [300, 300, 300], "gammaC": 82, "z": 42, "triad": [12, 1, 29], "cpu": 4.799868900999996, "zplain": 41, "triad_plain": [12, 0, 29], "cpu_plain": 0.06068727199999557, "pairs_total": 90000, "pairs_generated": 10232, "pairs_pruned": 150, "pairs_margin": 2, "pairs_evaluated": 10080, "probes_main": 10107, "inner_breaks": 150, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74500567, "Q": 910, "sizes": [300, 300, 300], "gammaC": 25, "z": 16, "triad": [8, 7, 1], "cpu": 6.796111171999996, "zplain": 16, "triad_plain": [8, 7, 1], "cpu_plain": 0.029554692000004934, "pairs_total": 90000, "pairs_generated": 13601, "pairs_pruned": 156, "pairs_margin": 18, "pairs_evaluated": 13427, "probes_main": 13441, "inner_breaks": 156, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76804665, "Q": 921, "sizes": [300, 300, 300], "gammaC": 84, "z": 46, "triad": [13, 26, 7], "cpu": 4.9055056610000065, "zplain": 45, "triad_plain": [24, 21, 0], "cpu_plain": 0.06140178200001856, "pairs_total": 90000, "pairs_generated": 10459, "pairs_pruned": 139, "pairs_margin": 6, "pairs_evaluated": 10314, "probes_main": 10348, "inner_breaks": 139, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74605296, "Q": 1014, "sizes": [300, 300, 300], "gammaC": 25, "z": 15, "triad": [1, 3, 11], "cpu": 5.094467260000002, "zplain": 14, "triad_plain": [0, 3, 11], "cpu_plain": 0.021343462000004365, "pairs_total": 90000, "pairs_generated": 10659, "pairs_pruned": 149, "pairs_margin": 0, "pairs_evaluated": 10510, "probes_main": 10521, "inner_breaks": 149, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74710025, "Q": 860, "sizes": [300, 300, 300], "gammaC": 25, "z": 11, "triad": [2, 5, 4], "cpu": 2.6007447110000044, "zplain": 11, "triad_plain": [2, 5, 4], "cpu_plain": 0.014178472000011766, "pairs_total": 90000, "pairs_generated": 5798, "pairs_pruned": 94, "pairs_margin": 3, "pairs_evaluated": 5701, "probes_main": 5711, "inner_breaks": 94, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76909394, "Q": 933, "sizes": [300, 300, 300], "gammaC": 82, "z": 53, "triad": [4, 48, 1], "cpu": 7.489009050999982, "zplain": 52, "triad_plain": [52, 0, 0], "cpu_plain": 0.06839021700000103, "pairs_total": 90000, "pairs_generated": 14766, "pairs_pruned": 183, "pairs_margin": 23, "pairs_evaluated": 14560, "probes_main": 14573, "inner_breaks": 183, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74814754, "Q": 1001, "sizes": [300, 300, 300], "gammaC": 25, "z": 16, "triad": [1, 14, 1], "cpu": 6.386125284000002, "zplain": 16, "triad_plain": [1, 14, 1], "cpu_plain": 0.024387740000008762, "pairs_total": 90000, "pairs_generated": 12917, "pairs_pruned": 151, "pairs_margin": 12, "pairs_evaluated": 12754, "probes_main": 12761, "inner_breaks": 151, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77014123, "Q": 836, "sizes": [300, 300, 300], "gammaC": 82, "z": 39, "triad": [16, 18, 5], "cpu": 3.649264414000015, "zplain": 39, "triad_plain": [16, 18, 5], "cpu_plain": 0.04723016700000926, "pairs_total": 90000, "pairs_generated": 8011, "pairs_pruned": 111, "pairs_margin": 12, "pairs_evaluated": 7888, "probes_main": 7905, "inner_breaks": 111, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 74919483, "Q": 976, "sizes": [300, 300, 300], "gammaC": 25, "z": 11, "triad": [3, 1, 7], "cpu": 2.720925305999998, "zplain": 11, "triad_plain": [3, 1, 7], "cpu_plain": 0.021535751000001824, "pairs_total": 90000, "pairs_generated": 5878, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 5774, "probes_main": 5791, "inner_breaks": 104, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77118852, "Q": 949, "sizes": [300, 300, 300], "gammaC": 83, "z": 41, "triad": [8, 3, 30], "cpu": 4.521243959000003, "zplain": 41, "triad_plain": [8, 3, 30], "cpu_plain": 0.04922558500001628, "pairs_total": 90000, "pairs_generated": 9728, "pairs_pruned": 134, "pairs_margin": 13, "pairs_evaluated": 9581, "probes_main": 9608, "inner_breaks": 134, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75024212, "Q": 831, "sizes": [300, 300, 300], "gammaC": 25, "z": 16, "triad": [14, 1, 1], "cpu": 8.429683929000007, "zplain": 16, "triad_plain": [14, 1, 1], "cpu_plain": 0.028514959000006, "pairs_total": 90000, "pairs_generated": 17108, "pairs_pruned": 151, "pairs_margin": 39, "pairs_evaluated": 16918, "probes_main": 16932, "inner_breaks": 151, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77223581, "Q": 876, "sizes": [300, 300, 300], "gammaC": 84, "z": 45, "triad": [15, 26, 4], "cpu": 4.978896031000005, "zplain": 45, "triad_plain": [15, 26, 4], "cpu_plain": 0.055918576999999914, "pairs_total": 90000, "pairs_generated": 11092, "pairs_pruned": 137, "pairs_margin": 21, "pairs_evaluated": 10934, "probes_main": 10951, "inner_breaks": 137, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77328310, "Q": 941, "sizes": [300, 300, 300], "gammaC": 83, "z": 34, "triad": [13, 14, 7], "cpu": 3.4265048270000023, "zplain": 34, "triad_plain": [13, 14, 7], "cpu_plain": 0.05555018600000494, "pairs_total": 90000, "pairs_generated": 7603, "pairs_pruned": 112, "pairs_margin": 8, "pairs_evaluated": 7483, "probes_main": 7496, "inner_breaks": 112, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75128941, "Q": 941, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [1, 2, 11], "cpu": 4.967337319000009, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.02032708500000524, "pairs_total": 90000, "pairs_generated": 10630, "pairs_pruned": 138, "pairs_margin": 13, "pairs_evaluated": 10479, "probes_main": 10486, "inner_breaks": 138, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75233670, "Q": 883, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [1, 1, 10], "cpu": 2.754779914000011, "zplain": 12, "triad_plain": [1, 1, 10], "cpu_plain": 0.014901538000003711, "pairs_total": 90000, "pairs_generated": 6298, "pairs_pruned": 106, "pairs_margin": 4, "pairs_evaluated": 6188, "probes_main": 6192, "inner_breaks": 106, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77433039, "Q": 876, "sizes": [300, 300, 300], "gammaC": 85, "z": 42, "triad": [1, 8, 33], "cpu": 4.4720993189999945, "zplain": 41, "triad_plain": [0, 8, 33], "cpu_plain": 0.05924716600000579, "pairs_total": 90000, "pairs_generated": 9465, "pairs_pruned": 142, "pairs_margin": 9, "pairs_evaluated": 9314, "probes_main": 9337, "inner_breaks": 142, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77537768, "Q": 977, "sizes": [300, 300, 300], "gammaC": 81, "z": 47, "triad": [10, 8, 29], "cpu": 6.642544598000001, "zplain": 47, "triad_plain": [10, 8, 29], "cpu_plain": 0.06442501300000458, "pairs_total": 90000, "pairs_generated": 13352, "pairs_pruned": 159, "pairs_margin": 11, "pairs_evaluated": 13182, "probes_main": 13213, "inner_breaks": 159, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75338399, "Q": 918, "sizes": [300, 300, 300], "gammaC": 25, "z": 16, "triad": [9, 5, 2], "cpu": 7.898103298999999, "zplain": 16, "triad_plain": [9, 5, 2], "cpu_plain": 0.021597380000002886, "pairs_total": 90000, "pairs_generated": 15452, "pairs_pruned": 156, "pairs_margin": 20, "pairs_evaluated": 15276, "probes_main": 15285, "inner_breaks": 156, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77642497, "Q": 895, "sizes": [300, 300, 300], "gammaC": 81, "z": 31, "triad": [5, 19, 7], "cpu": 2.396525543000024, "zplain": 31, "triad_plain": [5, 19, 7], "cpu_plain": 0.04564916100000005, "pairs_total": 90000, "pairs_generated": 5584, "pairs_pruned": 93, "pairs_margin": 3, "pairs_evaluated": 5488, "probes_main": 5511, "inner_breaks": 93, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75443128, "Q": 783, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [6, 1, 5], "cpu": 4.214562194999999, "zplain": 12, "triad_plain": [6, 1, 5], "cpu_plain": 0.015364700000006337, "pairs_total": 90000, "pairs_generated": 9254, "pairs_pruned": 122, "pairs_margin": 10, "pairs_evaluated": 9122, "probes_main": 9134, "inner_breaks": 122, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77747226, "Q": 924, "sizes": [300, 300, 300], "gammaC": 84, "z": 43, "triad": [1, 2, 40], "cpu": 3.7857359900000063, "zplain": 42, "triad_plain": [0, 2, 40], "cpu_plain": 0.05833500599999297, "pairs_total": 90000, "pairs_generated": 8851, "pairs_pruned": 145, "pairs_margin": 34, "pairs_evaluated": 8672, "probes_main": 8688, "inner_breaks": 145, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75547857, "Q": 804, "sizes": [300, 300, 300], "gammaC": 25, "z": 15, "triad": [1, 12, 2], "cpu": 4.83774750900001, "zplain": 14, "triad_plain": [0, 13, 1], "cpu_plain": 0.020275588999993488, "pairs_total": 90000, "pairs_generated": 10298, "pairs_pruned": 128, "pairs_margin": 0, "pairs_evaluated": 10170, "probes_main": 10179, "inner_breaks": 128, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77851955, "Q": 915, "sizes": [300, 300, 300], "gammaC": 83, "z": 42, "triad": [14, 27, 1], "cpu": 4.723319487999987, "zplain": 42, "triad_plain": [14, 27, 1], "cpu_plain": 0.05137358799998992, "pairs_total": 90000, "pairs_generated": 10574, "pairs_pruned": 146, "pairs_margin": 0, "pairs_evaluated": 10428, "probes_main": 10450, "inner_breaks": 146, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77956684, "Q": 853, "sizes": [300, 300, 300], "gammaC": 81, "z": 33, "triad": [24, 8, 1], "cpu": 4.115017534999993, "zplain": 33, "triad_plain": [24, 8, 1], "cpu_plain": 0.03703603599998928, "pairs_total": 90000, "pairs_generated": 9103, "pairs_pruned": 111, "pairs_margin": 0, "pairs_evaluated": 8992, "probes_main": 9025, "inner_breaks": 111, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75652586, "Q": 876, "sizes": [300, 300, 300], "gammaC": 25, "z": 16, "triad": [4, 11, 1], "cpu": 6.152090570999988, "zplain": 16, "triad_plain": [4, 11, 1], "cpu_plain": 0.022359519000005434, "pairs_total": 90000, "pairs_generated": 12857, "pairs_pruned": 155, "pairs_margin": 0, "pairs_evaluated": 12702, "probes_main": 12709, "inner_breaks": 155, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78061413, "Q": 871, "sizes": [300, 300, 300], "gammaC": 83, "z": 44, "triad": [12, 20, 12], "cpu": 5.995326014, "zplain": 44, "triad_plain": [12, 20, 12], "cpu_plain": 0.0574134489999949, "pairs_total": 90000, "pairs_generated": 12227, "pairs_pruned": 160, "pairs_margin": 19, "pairs_evaluated": 12048, "probes_main": 12083, "inner_breaks": 160, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75757315, "Q": 886, "sizes": [300, 300, 300], "gammaC": 25, "z": 16, "triad": [1, 14, 1], "cpu": 5.725119346, "zplain": 15, "triad_plain": [1, 14, 0], "cpu_plain": 0.024734641000009105, "pairs_total": 90000, "pairs_generated": 12336, "pairs_pruned": 171, "pairs_margin": 9, "pairs_evaluated": 12156, "probes_main": 12174, "inner_breaks": 171, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75862044, "Q": 866, "sizes": [300, 300, 300], "gammaC": 25, "z": 10, "triad": [6, 2, 2], "cpu": 3.87367601199999, "zplain": 10, "triad_plain": [6, 2, 2], "cpu_plain": 0.011926228999982413, "pairs_total": 90000, "pairs_generated": 8016, "pairs_pruned": 98, "pairs_margin": 5, "pairs_evaluated": 7913, "probes_main": 7928, "inner_breaks": 98, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 78166142, "Q": 927, "sizes": [300, 300, 300], "gammaC": 79, "z": 35, "triad": [32, 2, 1], "cpu": 5.454331759000013, "zplain": 34, "triad_plain": [32, 2, 0], "cpu_plain": 0.046240758000010374, "pairs_total": 90000, "pairs_generated": 11520, "pairs_pruned": 127, "pairs_margin": 32, "pairs_evaluated": 11361, "probes_main": 11389, "inner_breaks": 127, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 75966773, "Q": 928, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [2, 11, 1], "cpu": 4.648542384000024, "zplain": 13, "triad_plain": [0, 13, 0], "cpu_plain": 0.01982898699998259, "pairs_total": 90000, "pairs_generated": 9577, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 9451, "probes_main": 9462, "inner_breaks": 126, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73034376, "Q": 901, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [8, 10, 2], "cpu": 4.111312065, "zplain": 19, "triad_plain": [9, 0, 10], "cpu_plain": 0.0269735519999994, "pairs_total": 90000, "pairs_generated": 8293, "pairs_pruned": 129, "pairs_margin": 0, "pairs_evaluated": 8164, "probes_main": 8178, "inner_breaks": 129, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76071502, "Q": 877, "sizes": [300, 300, 300], "gammaC": 25, "z": 13, "triad": [4, 6, 3], "cpu": 4.014836946999992, "zplain": 13, "triad_plain": [4, 6, 3], "cpu_plain": 0.02801452499997481, "pairs_total": 90000, "pairs_generated": 8478, "pairs_pruned": 116, "pairs_margin": 40, "pairs_evaluated": 8322, "probes_main": 8330, "inner_breaks": 116, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73139105, "Q": 924, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [1, 5, 13], "cpu": 3.284402867, "zplain": 18, "triad_plain": [0, 5, 13], "cpu_plain": 0.023844727000000177, "pairs_total": 90000, "pairs_generated": 7245, "pairs_pruned": 120, "pairs_margin": 6, "pairs_evaluated": 7119, "probes_main": 7128, "inner_breaks": 120, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76176231, "Q": 945, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [5, 2, 5], "cpu": 3.827602101999986, "zplain": 12, "triad_plain": [5, 2, 5], "cpu_plain": 0.016469174000008024, "pairs_total": 90000, "pairs_generated": 8360, "pairs_pruned": 110, "pairs_margin": 6, "pairs_evaluated": 8244, "probes_main": 8255, "inner_breaks": 110, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73243834, "Q": 893, "sizes": [300, 300, 300], "gammaC": 40, "z": 27, "triad": [1, 9, 17], "cpu": 6.301629739, "zplain": 26, "triad_plain": [0, 9, 17], "cpu_plain": 0.037614651000000165, "pairs_total": 90000, "pairs_generated": 13493, "pairs_pruned": 168, "pairs_margin": 23, "pairs_evaluated": 13302, "probes_main": 13322, "inner_breaks": 168, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76280960, "Q": 963, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [1, 8, 5], "cpu": 4.919713487999985, "zplain": 14, "triad_plain": [1, 8, 5], "cpu_plain": 0.016833472999991272, "pairs_total": 90000, "pairs_generated": 10593, "pairs_pruned": 132, "pairs_margin": 19, "pairs_evaluated": 10442, "probes_main": 10452, "inner_breaks": 132, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76385689, "Q": 854, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [1, 2, 9], "cpu": 2.6361702519999994, "zplain": 11, "triad_plain": [0, 2, 9], "cpu_plain": 0.016185126999999966, "pairs_total": 90000, "pairs_generated": 5903, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 5799, "probes_main": 5807, "inner_breaks": 104, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73348563, "Q": 899, "sizes": [300, 300, 300], "gammaC": 40, "z": 24, "triad": [3, 20, 1], "cpu": 4.935127922999998, "zplain": 23, "triad_plain": [0, 23, 0], "cpu_plain": 0.031894536999999445, "pairs_total": 90000, "pairs_generated": 11168, "pairs_pruned": 161, "pairs_margin": 2, "pairs_evaluated": 11005, "probes_main": 11010, "inner_breaks": 161, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76490418, "Q": 880, "sizes": [300, 300, 300], "gammaC": 25, "z": 13, "triad": [3, 5, 5], "cpu": 4.175435845999999, "zplain": 13, "triad_plain": [3, 5, 5], "cpu_plain": 0.017506432999994104, "pairs_total": 90000, "pairs_generated": 8408, "pairs_pruned": 119, "pairs_margin": 0, "pairs_evaluated": 8289, "probes_main": 8302, "inner_breaks": 119, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73453292, "Q": 862, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [8, 2, 11], "cpu": 4.502995961, "zplain": 21, "triad_plain": [8, 2, 11], "cpu_plain": 0.02687826600000065, "pairs_total": 90000, "pairs_generated": 9590, "pairs_pruned": 133, "pairs_margin": 0, "pairs_evaluated": 9457, "probes_main": 9474, "inner_breaks": 133, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76595147, "Q": 936, "sizes": [300, 300, 300], "gammaC": 25, "z": 13, "triad": [1, 3, 9], "cpu": 3.478149106999979, "zplain": 12, "triad_plain": [10, 0, 2], "cpu_plain": 0.017543215999978656, "pairs_total": 90000, "pairs_generated": 7214, "pairs_pruned": 123, "pairs_margin": 14, "pairs_evaluated": 7077, "probes_main": 7089, "inner_breaks": 123, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73558021, "Q": 878, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [15, 1, 2], "cpu": 3.366634813000001, "zplain": 18, "triad_plain": [15, 1, 2], "cpu_plain": 0.022623456000001596, "pairs_total": 90000, "pairs_generated": 7593, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 7487, "probes_main": 7501, "inner_breaks": 106, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76699876, "Q": 856, "sizes": [300, 300, 300], "gammaC": 25, "z": 15, "triad": [1, 6, 8], "cpu": 5.210688230000017, "zplain": 14, "triad_plain": [0, 6, 8], "cpu_plain": 0.022392840999998498, "pairs_total": 90000, "pairs_generated": 11011, "pairs_pruned": 130, "pairs_margin": 0, "pairs_evaluated": 10881, "probes_main": 10890, "inner_breaks": 130, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73662750, "Q": 866, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [4, 13, 3], "cpu": 4.809125818000002, "zplain": 20, "triad_plain": [4, 13, 3], "cpu_plain": 0.029476144000000204, "pairs_total": 90000, "pairs_generated": 9521, "pairs_pruned": 136, "pairs_margin": 0, "pairs_evaluated": 9385, "probes_main": 9404, "inner_breaks": 136, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76804605, "Q": 833, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [9, 1, 4], "cpu": 5.520565904999984, "zplain": 13, "triad_plain": [9, 0, 4], "cpu_plain": 0.01982178400001544, "pairs_total": 90000, "pairs_generated": 10971, "pairs_pruned": 134, "pairs_margin": 0, "pairs_evaluated": 10837, "probes_main": 10851, "inner_breaks": 134, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73767479, "Q": 911, "sizes": [300, 300, 300], "gammaC": 40, "z": 26, "triad": [1, 14, 11], "cpu": 7.608809256999997, "zplain": 26, "triad_plain": [1, 14, 11], "cpu_plain": 0.034007928999997716, "pairs_total": 90000, "pairs_generated": 15399, "pairs_pruned": 177, "pairs_margin": 57, "pairs_evaluated": 15165, "probes_main": 15183, "inner_breaks": 177, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 76909334, "Q": 919, "sizes": [300, 300, 300], "gammaC": 25, "z": 11, "triad": [2, 1, 8], "cpu": 2.8159944420000045, "zplain": 11, "triad_plain": [2, 1, 8], "cpu_plain": 0.013859357999990607, "pairs_total": 90000, "pairs_generated": 6059, "pairs_pruned": 101, "pairs_margin": 6, "pairs_evaluated": 5952, "probes_main": 5966, "inner_breaks": 101, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73872208, "Q": 904, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [1, 15, 5], "cpu": 3.7354014809999967, "zplain": 21, "triad_plain": [1, 15, 5], "cpu_plain": 0.02664048900000182, "pairs_total": 90000, "pairs_generated": 8014, "pairs_pruned": 130, "pairs_margin": 10, "pairs_evaluated": 7874, "probes_main": 7885, "inner_breaks": 130, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77014063, "Q": 898, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [6, 7, 1], "cpu": 4.9718195519999995, "zplain": 13, "triad_plain": [0, 13, 0], "cpu_plain": 0.020797569999984944, "pairs_total": 90000, "pairs_generated": 10187, "pairs_pruned": 118, "pairs_margin": 6, "pairs_evaluated": 10063, "probes_main": 10068, "inner_breaks": 118, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73976937, "Q": 868, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [11, 6, 1], "cpu": 4.695456376000003, "zplain": 18, "triad_plain": [11, 6, 1], "cpu_plain": 0.02234053299999772, "pairs_total": 90000, "pairs_generated": 9886, "pairs_pruned": 113, "pairs_margin": 0, "pairs_evaluated": 9773, "probes_main": 9789, "inner_breaks": 113, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77118792, "Q": 810, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [6, 3, 3], "cpu": 4.083725215000015, "zplain": 12, "triad_plain": [6, 3, 3], "cpu_plain": 0.015929443999993964, "pairs_total": 90000, "pairs_generated": 8840, "pairs_pruned": 118, "pairs_margin": 3, "pairs_evaluated": 8719, "probes_main": 8732, "inner_breaks": 118, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77223521, "Q": 912, "sizes": [300, 300, 300], "gammaC": 25, "z": 13, "triad": [1, 1, 11], "cpu": 3.0343391870000005, "zplain": 12, "triad_plain": [10, 2, 0], "cpu_plain": 0.01707718299999783, "pairs_total": 90000, "pairs_generated": 7112, "pairs_pruned": 109, "pairs_margin": 10, "pairs_evaluated": 6993, "probes_main": 6998, "inner_breaks": 109, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74081666, "Q": 942, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [15, 3, 4], "cpu": 5.454194700000002, "zplain": 22, "triad_plain": [15, 3, 4], "cpu_plain": 0.03164661799999635, "pairs_total": 90000, "pairs_generated": 11740, "pairs_pruned": 127, "pairs_margin": 4, "pairs_evaluated": 11609, "probes_main": 11627, "inner_breaks": 127, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77328250, "Q": 829, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [6, 2, 6], "cpu": 4.167075009000001, "zplain": 14, "triad_plain": [6, 2, 6], "cpu_plain": 0.019116975000002867, "pairs_total": 90000, "pairs_generated": 8928, "pairs_pruned": 134, "pairs_margin": 12, "pairs_evaluated": 8782, "probes_main": 8795, "inner_breaks": 134, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74186395, "Q": 842, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [1, 7, 9], "cpu": 3.0828801540000015, "zplain": 16, "triad_plain": [0, 7, 9], "cpu_plain": 0.022330224999997483, "pairs_total": 90000, "pairs_generated": 6909, "pairs_pruned": 112, "pairs_margin": 7, "pairs_evaluated": 6790, "probes_main": 6802, "inner_breaks": 112, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77432979, "Q": 854, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [1, 2, 9], "cpu": 3.6412359199999855, "zplain": 12, "triad_plain": [1, 2, 9], "cpu_plain": 0.01649367199999574, "pairs_total": 90000, "pairs_generated": 7892, "pairs_pruned": 111, "pairs_margin": 4, "pairs_evaluated": 7777, "probes_main": 7784, "inner_breaks": 111, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74291124, "Q": 865, "sizes": [300, 300, 300], "gammaC": 40, "z": 24, "triad": [1, 18, 5], "cpu": 5.855845538000004, "zplain": 23, "triad_plain": [16, 0, 7], "cpu_plain": 0.036552039000000036, "pairs_total": 90000, "pairs_generated": 11701, "pairs_pruned": 158, "pairs_margin": 0, "pairs_evaluated": 11543, "probes_main": 11557, "inner_breaks": 158, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77537708, "Q": 874, "sizes": [300, 300, 300], "gammaC": 25, "z": 13, "triad": [1, 8, 4], "cpu": 4.289638319000005, "zplain": 13, "triad_plain": [1, 8, 4], "cpu_plain": 0.01677676200000633, "pairs_total": 90000, "pairs_generated": 8453, "pairs_pruned": 119, "pairs_margin": 30, "pairs_evaluated": 8304, "probes_main": 8319, "inner_breaks": 119, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74395853, "Q": 992, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [12, 7, 1], "cpu": 4.479879513, "zplain": 20, "triad_plain": [12, 7, 1], "cpu_plain": 0.024369022000001905, "pairs_total": 90000, "pairs_generated": 9499, "pairs_pruned": 123, "pairs_margin": 33, "pairs_evaluated": 9343, "probes_main": 9357, "inner_breaks": 123, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77642437, "Q": 995, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [5, 2, 5], "cpu": 4.202469061000016, "zplain": 12, "triad_plain": [5, 2, 5], "cpu_plain": 0.015104141999984222, "pairs_total": 90000, "pairs_generated": 9160, "pairs_pruned": 110, "pairs_margin": 2, "pairs_evaluated": 9048, "probes_main": 9058, "inner_breaks": 110, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77747166, "Q": 981, "sizes": [300, 300, 300], "gammaC": 25, "z": 12, "triad": [1, 1, 10], "cpu": 3.498470047000012, "zplain": 11, "triad_plain": [0, 2, 9], "cpu_plain": 0.020450167000007013, "pairs_total": 90000, "pairs_generated": 7673, "pairs_pruned": 119, "pairs_margin": 19, "pairs_evaluated": 7535, "probes_main": 7539, "inner_breaks": 119, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74500582, "Q": 942, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [2, 19, 1], "cpu": 5.034566847000008, "zplain": 21, "triad_plain": [2, 19, 0], "cpu_plain": 0.02861337899999228, "pairs_total": 90000, "pairs_generated": 11154, "pairs_pruned": 135, "pairs_margin": 22, "pairs_evaluated": 10997, "probes_main": 11014, "inner_breaks": 135, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74605311, "Q": 850, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [5, 4, 7], "cpu": 2.687213559, "zplain": 16, "triad_plain": [5, 4, 7], "cpu_plain": 0.01928916700001082, "pairs_total": 90000, "pairs_generated": 6112, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 6013, "probes_main": 6026, "inner_breaks": 99, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77851895, "Q": 938, "sizes": [300, 300, 300], "gammaC": 25, "z": 15, "triad": [1, 1, 13], "cpu": 4.925804559999989, "zplain": 14, "triad_plain": [1, 0, 13], "cpu_plain": 0.02259546600001272, "pairs_total": 90000, "pairs_generated": 10767, "pairs_pruned": 155, "pairs_margin": 22, "pairs_evaluated": 10590, "probes_main": 10594, "inner_breaks": 155, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 77956624, "Q": 923, "sizes": [300, 300, 300], "gammaC": 25, "z": 11, "triad": [3, 1, 7], "cpu": 2.928093111999999, "zplain": 11, "triad_plain": [3, 1, 7], "cpu_plain": 0.013868793000000323, "pairs_total": 90000, "pairs_generated": 6534, "pairs_pruned": 102, "pairs_margin": 0, "pairs_evaluated": 6432, "probes_main": 6444, "inner_breaks": 102, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74710040, "Q": 931, "sizes": [300, 300, 300], "gammaC": 40, "z": 25, "triad": [1, 23, 1], "cpu": 7.366037137999996, "zplain": 24, "triad_plain": [0, 23, 1], "cpu_plain": 0.03226220999999896, "pairs_total": 90000, "pairs_generated": 15270, "pairs_pruned": 161, "pairs_margin": 0, "pairs_evaluated": 15109, "probes_main": 15124, "inner_breaks": 161, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78061353, "Q": 978, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [6, 6, 2], "cpu": 5.237229350000007, "zplain": 13, "triad_plain": [0, 13, 0], "cpu_plain": 0.028726201000011997, "pairs_total": 90000, "pairs_generated": 11223, "pairs_pruned": 135, "pairs_margin": 7, "pairs_evaluated": 11081, "probes_main": 11093, "inner_breaks": 135, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74814769, "Q": 807, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [10, 2, 8], "cpu": 4.615983369999995, "zplain": 20, "triad_plain": [10, 2, 8], "cpu_plain": 0.024796162999990656, "pairs_total": 90000, "pairs_generated": 9774, "pairs_pruned": 129, "pairs_margin": 0, "pairs_evaluated": 9645, "probes_main": 9667, "inner_breaks": 129, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 25, "p1": 0.3333333, "seed": 78166082, "Q": 849, "sizes": [300, 300, 300], "gammaC": 25, "z": 14, "triad": [1, 5, 8], "cpu": 5.172709658999992, "zplain": 13, "triad_plain": [0, 5, 8], "cpu_plain": 0.026945835999981682, "pairs_total": 90000, "pairs_generated": 10776, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 10656, "probes_main": 10664, "inner_breaks": 120, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74919498, "Q": 865, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [6, 12, 3], "cpu": 4.793980984000001, "zplain": 21, "triad_plain": [6, 12, 3], "cpu_plain": 0.029498854999999935, "pairs_total": 90000, "pairs_generated": 10194, "pairs_pruned": 140, "pairs_margin": 25, "pairs_evaluated": 10029, "probes_main": 10048, "inner_breaks": 140, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75024227, "Q": 875, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [1, 5, 12], "cpu": 2.7455025599999914, "zplain": 18, "triad_plain": [1, 5, 12], "cpu_plain": 0.023114113000005432, "pairs_total": 90000, "pairs_generated": 6002, "pairs_pruned": 116, "pairs_margin": 6, "pairs_evaluated": 5880, "probes_main": 5894, "inner_breaks": 116, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75128956, "Q": 851, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [3, 9, 6], "cpu": 2.995795397000009, "zplain": 18, "triad_plain": [3, 9, 6], "cpu_plain": 0.029455951000002756, "pairs_total": 90000, "pairs_generated": 6636, "pairs_pruned": 118, "pairs_margin": 10, "pairs_evaluated": 6508, "probes_main": 6533, "inner_breaks": 118, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75233685, "Q": 985, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [2, 4, 14], "cpu": 4.028341914999999, "zplain": 20, "triad_plain": [2, 4, 14], "cpu_plain": 0.027111003000001688, "pairs_total": 90000, "pairs_generated": 8498, "pairs_pruned": 115, "pairs_margin": 0, "pairs_evaluated": 8383, "probes_main": 8395, "inner_breaks": 115, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75338414, "Q": 877, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [1, 15, 6], "cpu": 4.765392642000009, "zplain": 21, "triad_plain": [0, 15, 6], "cpu_plain": 0.0293266570000128, "pairs_total": 90000, "pairs_generated": 10328, "pairs_pruned": 135, "pairs_margin": 25, "pairs_evaluated": 10168, "probes_main": 10181, "inner_breaks": 135, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75443143, "Q": 851, "sizes": [300, 300, 300], "gammaC": 40, "z": 33, "triad": [1, 31, 1], "cpu": 12.20440051899999, "zplain": 31, "triad_plain": [0, 31, 0], "cpu_plain": 0.04758682000000647, "pairs_total": 90000, "pairs_generated": 24191, "pairs_pruned": 220, "pairs_margin": 0, "pairs_evaluated": 23971, "probes_main": 23983, "inner_breaks": 220, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75547872, "Q": 868, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 2.8658508099999978, "zplain": 18, "triad_plain": [16, 1, 1], "cpu_plain": 0.022161139000004937, "pairs_total": 90000, "pairs_generated": 6180, "pairs_pruned": 98, "pairs_margin": 8, "pairs_evaluated": 6074, "probes_main": 6090, "inner_breaks": 98, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75652601, "Q": 973, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [2, 12, 6], "cpu": 4.3374035189999915, "zplain": 20, "triad_plain": [2, 12, 6], "cpu_plain": 0.024015562000002433, "pairs_total": 90000, "pairs_generated": 9319, "pairs_pruned": 118, "pairs_margin": 0, "pairs_evaluated": 9201, "probes_main": 9214, "inner_breaks": 118, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75757330, "Q": 1044, "sizes": [300, 300, 300], "gammaC": 40, "z": 32, "triad": [1, 30, 1], "cpu": 12.606087482000007, "zplain": 32, "triad_plain": [1, 30, 1], "cpu_plain": 0.05858103100001699, "pairs_total": 90000, "pairs_generated": 25572, "pairs_pruned": 212, "pairs_margin": 73, "pairs_evaluated": 25287, "probes_main": 25299, "inner_breaks": 212, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75862059, "Q": 872, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [6, 11, 3], "cpu": 5.519856282999996, "zplain": 20, "triad_plain": [6, 11, 3], "cpu_plain": 0.031344517000007954, "pairs_total": 90000, "pairs_generated": 11163, "pairs_pruned": 131, "pairs_margin": 20, "pairs_evaluated": 11012, "probes_main": 11034, "inner_breaks": 131, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75966788, "Q": 965, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [1, 20, 1], "cpu": 4.3270799389999866, "zplain": 21, "triad_plain": [0, 20, 1], "cpu_plain": 0.028754926000004843, "pairs_total": 90000, "pairs_generated": 9413, "pairs_pruned": 135, "pairs_margin": 24, "pairs_evaluated": 9254, "probes_main": 9261, "inner_breaks": 135, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76071517, "Q": 819, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [6, 4, 6], "cpu": 2.7561240290000057, "zplain": 16, "triad_plain": [6, 4, 6], "cpu_plain": 0.020269468000009283, "pairs_total": 90000, "pairs_generated": 5712, "pairs_pruned": 99, "pairs_margin": 8, "pairs_evaluated": 5605, "probes_main": 5617, "inner_breaks": 99, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76176246, "Q": 851, "sizes": [300, 300, 300], "gammaC": 40, "z": 25, "triad": [1, 13, 11], "cpu": 5.934497787999987, "zplain": 24, "triad_plain": [0, 13, 11], "cpu_plain": 0.03259692299999983, "pairs_total": 90000, "pairs_generated": 13028, "pairs_pruned": 161, "pairs_margin": 0, "pairs_evaluated": 12867, "probes_main": 12876, "inner_breaks": 161, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76280975, "Q": 884, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [1, 12, 4], "cpu": 2.5159413050000126, "zplain": 17, "triad_plain": [1, 12, 4], "cpu_plain": 0.02110319600001276, "pairs_total": 90000, "pairs_generated": 5486, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 5392, "probes_main": 5408, "inner_breaks": 94, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76385704, "Q": 859, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [3, 17, 2], "cpu": 5.028408255999977, "zplain": 22, "triad_plain": [3, 17, 2], "cpu_plain": 0.028592220999996698, "pairs_total": 90000, "pairs_generated": 10339, "pairs_pruned": 145, "pairs_margin": 0, "pairs_evaluated": 10194, "probes_main": 10206, "inner_breaks": 145, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76490433, "Q": 759, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [1, 4, 14], "cpu": 3.761532332999991, "zplain": 18, "triad_plain": [0, 4, 14], "cpu_plain": 0.026629108999998152, "pairs_total": 90000, "pairs_generated": 8133, "pairs_pruned": 133, "pairs_margin": 10, "pairs_evaluated": 7990, "probes_main": 8004, "inner_breaks": 133, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76595162, "Q": 914, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [4, 15, 2], "cpu": 5.580418869000027, "zplain": 21, "triad_plain": [4, 15, 2], "cpu_plain": 0.02837493699999527, "pairs_total": 90000, "pairs_generated": 11453, "pairs_pruned": 142, "pairs_margin": 19, "pairs_evaluated": 11292, "probes_main": 11315, "inner_breaks": 142, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72524421, "Q": 791, "sizes": [167, 167, 166], "gammaC": 72, "z": 61, "triad": [15, 45, 1], "cpu": 2.536017332, "zplain": 60, "triad_plain": [15, 45, 0], "cpu_plain": 0.06154938199999993, "pairs_total": 27722, "pairs_generated": 5628, "pairs_pruned": 112, "pairs_margin": 8, "pairs_evaluated": 5508, "probes_main": 5519, "inner_breaks": 112, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72629150, "Q": 744, "sizes": [167, 167, 166], "gammaC": 74, "z": 33, "triad": [2, 8, 23], "cpu": 0.9386854970000003, "zplain": 33, "triad_plain": [2, 8, 23], "cpu_plain": 0.03126927699999982, "pairs_total": 27722, "pairs_generated": 2109, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2051, "probes_main": 2075, "inner_breaks": 58, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72733879, "Q": 716, "sizes": [167, 167, 166], "gammaC": 71, "z": 48, "triad": [2, 4, 42], "cpu": 1.855150767, "zplain": 46, "triad_plain": [0, 4, 42], "cpu_plain": 0.04861953099999994, "pairs_total": 27722, "pairs_generated": 4127, "pairs_pruned": 87, "pairs_margin": 0, "pairs_evaluated": 4040, "probes_main": 4054, "inner_breaks": 87, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76699891, "Q": 745, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [20, 1, 1], "cpu": 7.518008862000016, "zplain": 21, "triad_plain": [20, 1, 0], "cpu_plain": 0.03275111900001093, "pairs_total": 90000, "pairs_generated": 14652, "pairs_pruned": 128, "pairs_margin": 0, "pairs_evaluated": 14524, "probes_main": 14536, "inner_breaks": 128, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72838608, "Q": 821, "sizes": [167, 167, 166], "gammaC": 68, "z": 51, "triad": [13, 33, 5], "cpu": 2.143119574, "zplain": 51, "triad_plain": [13, 33, 5], "cpu_plain": 0.04896735700000043, "pairs_total": 27722, "pairs_generated": 5081, "pairs_pruned": 87, "pairs_margin": 0, "pairs_evaluated": 4994, "probes_main": 5028, "inner_breaks": 87, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 72943337, "Q": 810, "sizes": [167, 167, 166], "gammaC": 72, "z": 43, "triad": [28, 7, 8], "cpu": 1.8833804900000004, "zplain": 43, "triad_plain": [28, 7, 8], "cpu_plain": 0.04029949999999971, "pairs_total": 27722, "pairs_generated": 4553, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 4473, "probes_main": 4498, "inner_breaks": 80, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73048066, "Q": 774, "sizes": [167, 167, 166], "gammaC": 77, "z": 51, "triad": [18, 28, 5], "cpu": 2.170335295000001, "zplain": 51, "triad_plain": [18, 28, 5], "cpu_plain": 0.04800546299999908, "pairs_total": 27722, "pairs_generated": 5420, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 5322, "probes_main": 5340, "inner_breaks": 98, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76804620, "Q": 864, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [3, 1, 16], "cpu": 4.615152818000013, "zplain": 20, "triad_plain": [3, 1, 16], "cpu_plain": 0.025960541000017656, "pairs_total": 90000, "pairs_generated": 9592, "pairs_pruned": 129, "pairs_margin": 15, "pairs_evaluated": 9448, "probes_main": 9463, "inner_breaks": 129, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73152795, "Q": 760, "sizes": [167, 167, 166], "gammaC": 72, "z": 39, "triad": [32, 1, 6], "cpu": 1.3438707360000013, "zplain": 38, "triad_plain": [32, 0, 6], "cpu_plain": 0.037976356999999794, "pairs_total": 27722, "pairs_generated": 3415, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 3341, "probes_main": 3364, "inner_breaks": 74, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76909349, "Q": 956, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [5, 5, 9], "cpu": 3.1896921919999954, "zplain": 19, "triad_plain": [5, 5, 9], "cpu_plain": 0.022838602000007313, "pairs_total": 90000, "pairs_generated": 7090, "pairs_pruned": 113, "pairs_margin": 2, "pairs_evaluated": 6975, "probes_main": 6990, "inner_breaks": 113, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73257524, "Q": 789, "sizes": [167, 167, 166], "gammaC": 73, "z": 52, "triad": [11, 1, 40], "cpu": 2.2971704709999994, "zplain": 52, "triad_plain": [11, 1, 40], "cpu_plain": 0.05117636900000022, "pairs_total": 27722, "pairs_generated": 5442, "pairs_pruned": 106, "pairs_margin": 3, "pairs_evaluated": 5333, "probes_main": 5352, "inner_breaks": 106, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77014078, "Q": 782, "sizes": [300, 300, 300], "gammaC": 40, "z": 15, "triad": [1, 8, 6], "cpu": 1.9419240039999863, "zplain": 15, "triad_plain": [1, 8, 6], "cpu_plain": 0.018838476000013316, "pairs_total": 90000, "pairs_generated": 4238, "pairs_pruned": 95, "pairs_margin": 0, "pairs_evaluated": 4143, "probes_main": 4156, "inner_breaks": 95, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73362253, "Q": 840, "sizes": [167, 167, 166], "gammaC": 78, "z": 67, "triad": [15, 50, 2], "cpu": 3.4945238530000022, "zplain": 66, "triad_plain": [16, 50, 0], "cpu_plain": 0.07096042199999886, "pairs_total": 27722, "pairs_generated": 8721, "pairs_pruned": 120, "pairs_margin": 31, "pairs_evaluated": 8570, "probes_main": 8588, "inner_breaks": 120, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77118807, "Q": 967, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [11, 1, 5], "cpu": 4.035463395000022, "zplain": 16, "triad_plain": [11, 0, 5], "cpu_plain": 0.023257696000001715, "pairs_total": 90000, "pairs_generated": 8747, "pairs_pruned": 116, "pairs_margin": 11, "pairs_evaluated": 8620, "probes_main": 8638, "inner_breaks": 116, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73466982, "Q": 691, "sizes": [167, 167, 166], "gammaC": 71, "z": 54, "triad": [21, 20, 13], "cpu": 2.3859832479999987, "zplain": 54, "triad_plain": [21, 20, 13], "cpu_plain": 0.04942671400000265, "pairs_total": 27722, "pairs_generated": 5989, "pairs_pruned": 94, "pairs_margin": 24, "pairs_evaluated": 5871, "probes_main": 5891, "inner_breaks": 94, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73571711, "Q": 714, "sizes": [167, 167, 166], "gammaC": 76, "z": 58, "triad": [19, 22, 17], "cpu": 2.6123262720000007, "zplain": 58, "triad_plain": [19, 22, 17], "cpu_plain": 0.08565077300000112, "pairs_total": 27722, "pairs_generated": 5951, "pairs_pruned": 110, "pairs_margin": 0, "pairs_evaluated": 5841, "probes_main": 5867, "inner_breaks": 110, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73676440, "Q": 800, "sizes": [167, 167, 166], "gammaC": 75, "z": 54, "triad": [5, 40, 9], "cpu": 2.2832357309999978, "zplain": 54, "triad_plain": [5, 40, 9], "cpu_plain": 0.05239640299999948, "pairs_total": 27722, "pairs_generated": 5622, "pairs_pruned": 105, "pairs_margin": 0, "pairs_evaluated": 5517, "probes_main": 5548, "inner_breaks": 105, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77223536, "Q": 892, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [3, 11, 8], "cpu": 5.436087151999999, "zplain": 22, "triad_plain": [3, 11, 8], "cpu_plain": 0.0291505400000176, "pairs_total": 90000, "pairs_generated": 11379, "pairs_pruned": 127, "pairs_margin": 25, "pairs_evaluated": 11227, "probes_main": 11254, "inner_breaks": 127, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73781169, "Q": 860, "sizes": [167, 167, 166], "gammaC": 73, "z": 33, "triad": [5, 5, 23], "cpu": 0.9133749619999989, "zplain": 33, "triad_plain": [5, 5, 23], "cpu_plain": 0.02939007700000218, "pairs_total": 27722, "pairs_generated": 2335, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 2266, "probes_main": 2292, "inner_breaks": 69, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73885898, "Q": 603, "sizes": [167, 167, 166], "gammaC": 72, "z": 53, "triad": [18, 34, 1], "cpu": 2.2207106789999997, "zplain": 52, "triad_plain": [18, 34, 0], "cpu_plain": 0.05939384599999897, "pairs_total": 27722, "pairs_generated": 5357, "pairs_pruned": 105, "pairs_margin": 20, "pairs_evaluated": 5232, "probes_main": 5251, "inner_breaks": 105, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77328265, "Q": 968, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [5, 1, 15], "cpu": 4.462819311000004, "zplain": 20, "triad_plain": [5, 0, 15], "cpu_plain": 0.028176416000007976, "pairs_total": 90000, "pairs_generated": 9745, "pairs_pruned": 127, "pairs_margin": 6, "pairs_evaluated": 9612, "probes_main": 9625, "inner_breaks": 127, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 73990627, "Q": 755, "sizes": [167, 167, 166], "gammaC": 68, "z": 59, "triad": [49, 6, 4], "cpu": 2.5941777829999992, "zplain": 59, "triad_plain": [49, 6, 4], "cpu_plain": 0.054196055999994996, "pairs_total": 27722, "pairs_generated": 6218, "pairs_pruned": 101, "pairs_margin": 20, "pairs_evaluated": 6097, "probes_main": 6118, "inner_breaks": 101, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74095356, "Q": 777, "sizes": [167, 167, 166], "gammaC": 74, "z": 60, "triad": [1, 42, 17], "cpu": 2.6100206690000007, "zplain": 60, "triad_plain": [1, 42, 17], "cpu_plain": 0.05851379100000287, "pairs_total": 27722, "pairs_generated": 6072, "pairs_pruned": 110, "pairs_margin": 0, "pairs_evaluated": 5962, "probes_main": 5979, "inner_breaks": 110, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77432994, "Q": 934, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [11, 9, 1], "cpu": 5.2559474530000045, "zplain": 21, "triad_plain": [11, 9, 1], "cpu_plain": 0.02587207300001637, "pairs_total": 90000, "pairs_generated": 10917, "pairs_pruned": 124, "pairs_margin": 0, "pairs_evaluated": 10793, "probes_main": 10800, "inner_breaks": 124, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74200085, "Q": 665, "sizes": [167, 167, 166], "gammaC": 74, "z": 37, "triad": [13, 11, 13], "cpu": 1.5911064820000007, "zplain": 37, "triad_plain": [13, 11, 13], "cpu_plain": 0.03601165699999598, "pairs_total": 27722, "pairs_generated": 3825, "pairs_pruned": 70, "pairs_margin": 0, "pairs_evaluated": 3755, "probes_main": 3804, "inner_breaks": 70, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74304814, "Q": 832, "sizes": [167, 167, 166], "gammaC": 71, "z": 47, "triad": [14, 2, 31], "cpu": 1.703963666, "zplain": 47, "triad_plain": [14, 2, 31], "cpu_plain": 0.043419806999999366, "pairs_total": 27722, "pairs_generated": 4338, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4255, "probes_main": 4277, "inner_breaks": 83, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74409543, "Q": 802, "sizes": [167, 167, 166], "gammaC": 73, "z": 50, "triad": [4, 17, 29], "cpu": 2.0363098130000026, "zplain": 50, "triad_plain": [4, 17, 29], "cpu_plain": 0.05129331900000267, "pairs_total": 27722, "pairs_generated": 5154, "pairs_pruned": 91, "pairs_margin": 14, "pairs_evaluated": 5049, "probes_main": 5079, "inner_breaks": 91, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77537723, "Q": 881, "sizes": [300, 300, 300], "gammaC": 40, "z": 23, "triad": [1, 20, 2], "cpu": 5.121463481000006, "zplain": 22, "triad_plain": [0, 20, 2], "cpu_plain": 0.028640706000004457, "pairs_total": 90000, "pairs_generated": 11049, "pairs_pruned": 156, "pairs_margin": 0, "pairs_evaluated": 10893, "probes_main": 10904, "inner_breaks": 156, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74514272, "Q": 719, "sizes": [167, 167, 166], "gammaC": 72, "z": 49, "triad": [46, 1, 2], "cpu": 2.166637889999997, "zplain": 48, "triad_plain": [46, 0, 2], "cpu_plain": 0.04796205600000292, "pairs_total": 27722, "pairs_generated": 5340, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 5248, "probes_main": 5274, "inner_breaks": 92, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74619001, "Q": 694, "sizes": [167, 167, 166], "gammaC": 70, "z": 45, "triad": [33, 3, 9], "cpu": 1.6949625899999958, "zplain": 44, "triad_plain": [34, 0, 10], "cpu_plain": 0.0408707899999996, "pairs_total": 27722, "pairs_generated": 3723, "pairs_pruned": 87, "pairs_margin": 0, "pairs_evaluated": 3636, "probes_main": 3671, "inner_breaks": 87, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77642452, "Q": 977, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [2, 9, 10], "cpu": 4.926738348999976, "zplain": 21, "triad_plain": [2, 9, 10], "cpu_plain": 0.02876009799999224, "pairs_total": 90000, "pairs_generated": 10617, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 10480, "probes_main": 10507, "inner_breaks": 137, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74723730, "Q": 669, "sizes": [167, 167, 166], "gammaC": 72, "z": 59, "triad": [34, 1, 24], "cpu": 2.343221931000002, "zplain": 58, "triad_plain": [34, 0, 24], "cpu_plain": 0.057522755000000814, "pairs_total": 27722, "pairs_generated": 5689, "pairs_pruned": 102, "pairs_margin": 10, "pairs_evaluated": 5577, "probes_main": 5591, "inner_breaks": 102, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74828459, "Q": 765, "sizes": [167, 167, 166], "gammaC": 75, "z": 69, "triad": [22, 35, 12], "cpu": 2.9938107360000004, "zplain": 69, "triad_plain": [22, 35, 12], "cpu_plain": 0.06383020900000247, "pairs_total": 27722, "pairs_generated": 7314, "pairs_pruned": 122, "pairs_margin": 36, "pairs_evaluated": 7156, "probes_main": 7175, "inner_breaks": 122, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77747181, "Q": 938, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [10, 1, 8], "cpu": 5.34858633799999, "zplain": 19, "triad_plain": [10, 1, 8], "cpu_plain": 0.02212015300000303, "pairs_total": 90000, "pairs_generated": 11022, "pairs_pruned": 115, "pairs_margin": 4, "pairs_evaluated": 10903, "probes_main": 10926, "inner_breaks": 115, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 74933188, "Q": 799, "sizes": [167, 167, 166], "gammaC": 75, "z": 52, "triad": [18, 18, 16], "cpu": 2.396886289000001, "zplain": 52, "triad_plain": [18, 18, 16], "cpu_plain": 0.04850607800000262, "pairs_total": 27722, "pairs_generated": 5992, "pairs_pruned": 103, "pairs_margin": 0, "pairs_evaluated": 5889, "probes_main": 5911, "inner_breaks": 103, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75037917, "Q": 773, "sizes": [167, 167, 166], "gammaC": 73, "z": 47, "triad": [10, 31, 6], "cpu": 1.7943908399999984, "zplain": 47, "triad_plain": [10, 31, 6], "cpu_plain": 0.04544320099999766, "pairs_total": 27722, "pairs_generated": 4418, "pairs_pruned": 76, "pairs_margin": 10, "pairs_evaluated": 4332, "probes_main": 4354, "inner_breaks": 76, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77851910, "Q": 844, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [3, 1, 13], "cpu": 2.834221231000015, "zplain": 17, "triad_plain": [3, 1, 13], "cpu_plain": 0.021977684999995972, "pairs_total": 90000, "pairs_generated": 6410, "pairs_pruned": 109, "pairs_margin": 27, "pairs_evaluated": 6274, "probes_main": 6290, "inner_breaks": 109, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75142646, "Q": 723, "sizes": [167, 167, 166], "gammaC": 71, "z": 52, "triad": [30, 1, 21], "cpu": 2.698688808, "zplain": 51, "triad_plain": [30, 0, 21], "cpu_plain": 0.04849042699999728, "pairs_total": 27722, "pairs_generated": 6656, "pairs_pruned": 94, "pairs_margin": 23, "pairs_evaluated": 6539, "probes_main": 6585, "inner_breaks": 94, "outer_stop": 1, "improvements": 11}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77956639, "Q": 1006, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [3, 9, 7], "cpu": 4.287884603000009, "zplain": 19, "triad_plain": [3, 9, 7], "cpu_plain": 0.022488869000000022, "pairs_total": 90000, "pairs_generated": 9588, "pairs_pruned": 131, "pairs_margin": 19, "pairs_evaluated": 9438, "probes_main": 9452, "inner_breaks": 131, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75247375, "Q": 829, "sizes": [167, 167, 166], "gammaC": 72, "z": 55, "triad": [15, 1, 39], "cpu": 2.490270418999998, "zplain": 55, "triad_plain": [15, 1, 39], "cpu_plain": 0.05520853399999481, "pairs_total": 27722, "pairs_generated": 6301, "pairs_pruned": 110, "pairs_margin": 0, "pairs_evaluated": 6191, "probes_main": 6213, "inner_breaks": 110, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75352104, "Q": 756, "sizes": [167, 167, 166], "gammaC": 73, "z": 54, "triad": [3, 1, 50], "cpu": 1.767833539999998, "zplain": 53, "triad_plain": [3, 0, 50], "cpu_plain": 0.056924164999998084, "pairs_total": 27722, "pairs_generated": 4594, "pairs_pruned": 95, "pairs_margin": 18, "pairs_evaluated": 4481, "probes_main": 4498, "inner_breaks": 95, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78061368, "Q": 795, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [9, 8, 1], "cpu": 3.285165381999974, "zplain": 17, "triad_plain": [9, 8, 0], "cpu_plain": 0.024788515000011557, "pairs_total": 90000, "pairs_generated": 7656, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 7552, "probes_main": 7566, "inner_breaks": 104, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75456833, "Q": 721, "sizes": [167, 167, 166], "gammaC": 71, "z": 43, "triad": [13, 15, 15], "cpu": 1.2674788560000039, "zplain": 43, "triad_plain": [13, 15, 15], "cpu_plain": 0.0383422510000031, "pairs_total": 27722, "pairs_generated": 3292, "pairs_pruned": 75, "pairs_margin": 0, "pairs_evaluated": 3217, "probes_main": 3256, "inner_breaks": 75, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75561562, "Q": 719, "sizes": [167, 167, 166], "gammaC": 73, "z": 50, "triad": [2, 46, 2], "cpu": 1.5681029150000043, "zplain": 48, "triad_plain": [0, 46, 2], "cpu_plain": 0.049152433999992695, "pairs_total": 27722, "pairs_generated": 3917, "pairs_pruned": 86, "pairs_margin": 16, "pairs_evaluated": 3815, "probes_main": 3833, "inner_breaks": 86, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78166097, "Q": 951, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [1, 12, 3], "cpu": 2.9813560629999927, "zplain": 16, "triad_plain": [1, 12, 3], "cpu_plain": 0.02154091500000277, "pairs_total": 90000, "pairs_generated": 6481, "pairs_pruned": 97, "pairs_margin": 0, "pairs_evaluated": 6384, "probes_main": 6403, "inner_breaks": 97, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75666291, "Q": 837, "sizes": [167, 167, 166], "gammaC": 69, "z": 47, "triad": [2, 2, 43], "cpu": 1.5644324470000015, "zplain": 46, "triad_plain": [9, 0, 37], "cpu_plain": 0.04537924599999599, "pairs_total": 27722, "pairs_generated": 4150, "pairs_pruned": 85, "pairs_margin": 2, "pairs_evaluated": 4063, "probes_main": 4093, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75771020, "Q": 795, "sizes": [167, 167, 166], "gammaC": 73, "z": 50, "triad": [13, 2, 35], "cpu": 1.7134167810000065, "zplain": 49, "triad_plain": [13, 0, 36], "cpu_plain": 0.04679622300000119, "pairs_total": 27722, "pairs_generated": 4298, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 4213, "probes_main": 4230, "inner_breaks": 85, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75875749, "Q": 790, "sizes": [167, 167, 166], "gammaC": 75, "z": 48, "triad": [21, 26, 1], "cpu": 2.0168966200000114, "zplain": 47, "triad_plain": [21, 26, 0], "cpu_plain": 0.046765335999992885, "pairs_total": 27722, "pairs_generated": 5385, "pairs_pruned": 89, "pairs_margin": 21, "pairs_evaluated": 5275, "probes_main": 5290, "inner_breaks": 89, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73034436, "Q": 824, "sizes": [300, 300, 300], "gammaC": 95, "z": 47, "triad": [4, 10, 33], "cpu": 4.328239011, "zplain": 46, "triad_plain": [0, 0, 46], "cpu_plain": 0.057685393999999945, "pairs_total": 90000, "pairs_generated": 9278, "pairs_pruned": 128, "pairs_margin": 9, "pairs_evaluated": 9141, "probes_main": 9152, "inner_breaks": 128, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 75980478, "Q": 683, "sizes": [167, 167, 166], "gammaC": 73, "z": 55, "triad": [49, 1, 5], "cpu": 1.8775708430000009, "zplain": 53, "triad_plain": [53, 0, 0], "cpu_plain": 0.0571838940000049, "pairs_total": 27722, "pairs_generated": 4807, "pairs_pruned": 101, "pairs_margin": 14, "pairs_evaluated": 4692, "probes_main": 4718, "inner_breaks": 101, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73139165, "Q": 979, "sizes": [300, 300, 300], "gammaC": 96, "z": 45, "triad": [1, 17, 27], "cpu": 3.1996538350000003, "zplain": 44, "triad_plain": [0, 17, 27], "cpu_plain": 0.04895874999999972, "pairs_total": 90000, "pairs_generated": 7414, "pairs_pruned": 122, "pairs_margin": 1, "pairs_evaluated": 7291, "probes_main": 7319, "inner_breaks": 122, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76085207, "Q": 809, "sizes": [167, 167, 166], "gammaC": 71, "z": 53, "triad": [21, 12, 20], "cpu": 2.6639682120000003, "zplain": 53, "triad_plain": [21, 12, 20], "cpu_plain": 0.04986371800001166, "pairs_total": 27722, "pairs_generated": 6560, "pairs_pruned": 95, "pairs_margin": 0, "pairs_evaluated": 6465, "probes_main": 6486, "inner_breaks": 95, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76189936, "Q": 768, "sizes": [167, 167, 166], "gammaC": 70, "z": 53, "triad": [3, 45, 5], "cpu": 1.6362261649999965, "zplain": 53, "triad_plain": [3, 45, 5], "cpu_plain": 0.047740533999999, "pairs_total": 27722, "pairs_generated": 4386, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 4292, "probes_main": 4313, "inner_breaks": 94, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73243894, "Q": 983, "sizes": [300, 300, 300], "gammaC": 96, "z": 47, "triad": [21, 17, 9], "cpu": 4.575016032999999, "zplain": 47, "triad_plain": [21, 17, 9], "cpu_plain": 0.05915522499999959, "pairs_total": 90000, "pairs_generated": 10089, "pairs_pruned": 139, "pairs_margin": 0, "pairs_evaluated": 9950, "probes_main": 9983, "inner_breaks": 139, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76294665, "Q": 671, "sizes": [167, 167, 166], "gammaC": 72, "z": 63, "triad": [10, 52, 1], "cpu": 4.002017464000005, "zplain": 62, "triad_plain": [46, 16, 0], "cpu_plain": 0.06460951200000409, "pairs_total": 27722, "pairs_generated": 9563, "pairs_pruned": 122, "pairs_margin": 0, "pairs_evaluated": 9441, "probes_main": 9463, "inner_breaks": 122, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76399394, "Q": 808, "sizes": [167, 167, 166], "gammaC": 72, "z": 50, "triad": [2, 43, 5], "cpu": 1.9587510990000112, "zplain": 48, "triad_plain": [0, 43, 5], "cpu_plain": 0.0482695119999903, "pairs_total": 27722, "pairs_generated": 5017, "pairs_pruned": 94, "pairs_margin": 37, "pairs_evaluated": 4886, "probes_main": 4898, "inner_breaks": 94, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73348623, "Q": 956, "sizes": [300, 300, 300], "gammaC": 93, "z": 51, "triad": [15, 27, 9], "cpu": 4.925927958000001, "zplain": 51, "triad_plain": [15, 27, 9], "cpu_plain": 0.06392790800000014, "pairs_total": 90000, "pairs_generated": 10902, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 10765, "probes_main": 10784, "inner_breaks": 137, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76504123, "Q": 760, "sizes": [167, 167, 166], "gammaC": 77, "z": 51, "triad": [25, 25, 1], "cpu": 2.2819111560000067, "zplain": 50, "triad_plain": [25, 25, 0], "cpu_plain": 0.049908264000009694, "pairs_total": 27722, "pairs_generated": 5556, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 5470, "probes_main": 5512, "inner_breaks": 86, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76608852, "Q": 701, "sizes": [167, 167, 166], "gammaC": 72, "z": 58, "triad": [35, 1, 22], "cpu": 2.278845658999998, "zplain": 57, "triad_plain": [35, 0, 22], "cpu_plain": 0.054648279999995, "pairs_total": 27722, "pairs_generated": 5840, "pairs_pruned": 104, "pairs_margin": 10, "pairs_evaluated": 5726, "probes_main": 5742, "inner_breaks": 104, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73453352, "Q": 925, "sizes": [300, 300, 300], "gammaC": 93, "z": 42, "triad": [14, 19, 9], "cpu": 4.0884509730000005, "zplain": 42, "triad_plain": [14, 19, 9], "cpu_plain": 0.05351072799999912, "pairs_total": 90000, "pairs_generated": 8686, "pairs_pruned": 127, "pairs_margin": 12, "pairs_evaluated": 8547, "probes_main": 8572, "inner_breaks": 127, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76713581, "Q": 693, "sizes": [167, 167, 166], "gammaC": 76, "z": 56, "triad": [1, 1, 54], "cpu": 2.29979259400001, "zplain": 54, "triad_plain": [0, 0, 54], "cpu_plain": 0.06414624800000013, "pairs_total": 27722, "pairs_generated": 5564, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 5466, "probes_main": 5482, "inner_breaks": 98, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76818310, "Q": 728, "sizes": [167, 167, 166], "gammaC": 71, "z": 46, "triad": [27, 10, 9], "cpu": 1.893676909000007, "zplain": 44, "triad_plain": [33, 0, 11], "cpu_plain": 0.042637138999992885, "pairs_total": 27722, "pairs_generated": 4390, "pairs_pruned": 78, "pairs_margin": 9, "pairs_evaluated": 4303, "probes_main": 4344, "inner_breaks": 78, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73558081, "Q": 791, "sizes": [300, 300, 300], "gammaC": 96, "z": 52, "triad": [10, 9, 33], "cpu": 5.462936208999999, "zplain": 52, "triad_plain": [10, 9, 33], "cpu_plain": 0.07035251799999998, "pairs_total": 90000, "pairs_generated": 11378, "pairs_pruned": 145, "pairs_margin": 0, "pairs_evaluated": 11233, "probes_main": 11247, "inner_breaks": 145, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 76923039, "Q": 679, "sizes": [167, 167, 166], "gammaC": 77, "z": 65, "triad": [37, 27, 1], "cpu": 2.735340045000001, "zplain": 64, "triad_plain": [0, 64, 0], "cpu_plain": 0.0689479969999951, "pairs_total": 27722, "pairs_generated": 6757, "pairs_pruned": 117, "pairs_margin": 28, "pairs_evaluated": 6612, "probes_main": 6623, "inner_breaks": 117, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77027768, "Q": 744, "sizes": [167, 167, 166], "gammaC": 76, "z": 57, "triad": [44, 1, 12], "cpu": 2.320585953999995, "zplain": 56, "triad_plain": [44, 0, 12], "cpu_plain": 0.058362287999997875, "pairs_total": 27722, "pairs_generated": 5658, "pairs_pruned": 100, "pairs_margin": 2, "pairs_evaluated": 5556, "probes_main": 5595, "inner_breaks": 100, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73662810, "Q": 949, "sizes": [300, 300, 300], "gammaC": 96, "z": 44, "triad": [1, 3, 40], "cpu": 3.908014627, "zplain": 44, "triad_plain": [1, 3, 40], "cpu_plain": 0.05211163599999935, "pairs_total": 90000, "pairs_generated": 8347, "pairs_pruned": 126, "pairs_margin": 11, "pairs_evaluated": 8210, "probes_main": 8222, "inner_breaks": 126, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77132497, "Q": 820, "sizes": [167, 167, 166], "gammaC": 73, "z": 51, "triad": [1, 46, 4], "cpu": 1.7815331609999987, "zplain": 51, "triad_plain": [1, 46, 4], "cpu_plain": 0.04722065900000416, "pairs_total": 27722, "pairs_generated": 4508, "pairs_pruned": 96, "pairs_margin": 0, "pairs_evaluated": 4412, "probes_main": 4424, "inner_breaks": 96, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77237226, "Q": 664, "sizes": [167, 167, 166], "gammaC": 75, "z": 51, "triad": [49, 1, 1], "cpu": 1.6805187929999903, "zplain": 50, "triad_plain": [49, 0, 1], "cpu_plain": 0.052071090999987746, "pairs_total": 27722, "pairs_generated": 4329, "pairs_pruned": 95, "pairs_margin": 0, "pairs_evaluated": 4234, "probes_main": 4256, "inner_breaks": 95, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73767539, "Q": 922, "sizes": [300, 300, 300], "gammaC": 97, "z": 47, "triad": [2, 5, 40], "cpu": 3.485963349000002, "zplain": 47, "triad_plain": [2, 5, 40], "cpu_plain": 0.05875835399999829, "pairs_total": 90000, "pairs_generated": 7631, "pairs_pruned": 115, "pairs_margin": 0, "pairs_evaluated": 7516, "probes_main": 7534, "inner_breaks": 115, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77341955, "Q": 793, "sizes": [167, 167, 166], "gammaC": 73, "z": 41, "triad": [1, 19, 21], "cpu": 1.631526737999991, "zplain": 40, "triad_plain": [0, 17, 23], "cpu_plain": 0.03698887799998829, "pairs_total": 27722, "pairs_generated": 3868, "pairs_pruned": 81, "pairs_margin": 7, "pairs_evaluated": 3780, "probes_main": 3802, "inner_breaks": 81, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77446684, "Q": 780, "sizes": [167, 167, 166], "gammaC": 72, "z": 51, "triad": [1, 44, 6], "cpu": 1.955368864999997, "zplain": 50, "triad_plain": [0, 44, 6], "cpu_plain": 0.05141867600001149, "pairs_total": 27722, "pairs_generated": 4757, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 4663, "probes_main": 4681, "inner_breaks": 94, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77551413, "Q": 817, "sizes": [167, 167, 166], "gammaC": 73, "z": 37, "triad": [10, 23, 4], "cpu": 1.0528372059999924, "zplain": 37, "triad_plain": [10, 23, 4], "cpu_plain": 0.03479864899999541, "pairs_total": 27722, "pairs_generated": 2720, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 2658, "probes_main": 2684, "inner_breaks": 62, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 85, "p1": 0.3333333, "seed": 77656142, "Q": 690, "sizes": [167, 167, 166], "gammaC": 72, "z": 42, "triad": [1, 30, 11], "cpu": 0.9175743259999933, "zplain": 42, "triad_plain": [1, 30, 11], "cpu_plain": 0.03526556600000674, "pairs_total": 27722, "pairs_generated": 2444, "pairs_pruned": 68, "pairs_margin": 6, "pairs_evaluated": 2370, "probes_main": 2387, "inner_breaks": 68, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73872268, "Q": 831, "sizes": [300, 300, 300], "gammaC": 97, "z": 48, "triad": [18, 16, 14], "cpu": 5.3600866879999955, "zplain": 48, "triad_plain": [18, 16, 14], "cpu_plain": 0.05756357700000336, "pairs_total": 90000, "pairs_generated": 11081, "pairs_pruned": 133, "pairs_margin": 9, "pairs_evaluated": 10939, "probes_main": 10970, "inner_breaks": 133, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72524406, "Q": 817, "sizes": [167, 167, 166], "gammaC": 64, "z": 41, "triad": [26, 14, 1], "cpu": 2.15741712, "zplain": 40, "triad_plain": [26, 14, 0], "cpu_plain": 0.0446228470000003, "pairs_total": 27722, "pairs_generated": 5408, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 5309, "probes_main": 5322, "inner_breaks": 99, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72629135, "Q": 737, "sizes": [167, 167, 166], "gammaC": 64, "z": 39, "triad": [33, 4, 2], "cpu": 1.6051122659999995, "zplain": 39, "triad_plain": [33, 4, 2], "cpu_plain": 0.040996122000000135, "pairs_total": 27722, "pairs_generated": 4034, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3954, "probes_main": 3986, "inner_breaks": 80, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73976997, "Q": 825, "sizes": [300, 300, 300], "gammaC": 94, "z": 49, "triad": [16, 18, 15], "cpu": 4.80648549, "zplain": 49, "triad_plain": [16, 18, 15], "cpu_plain": 0.05719105299999683, "pairs_total": 90000, "pairs_generated": 10311, "pairs_pruned": 133, "pairs_margin": 29, "pairs_evaluated": 10149, "probes_main": 10185, "inner_breaks": 133, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72733864, "Q": 814, "sizes": [167, 167, 166], "gammaC": 64, "z": 47, "triad": [18, 4, 25], "cpu": 2.5296581059999994, "zplain": 47, "triad_plain": [18, 4, 25], "cpu_plain": 0.048453058999999854, "pairs_total": 27722, "pairs_generated": 6472, "pairs_pruned": 103, "pairs_margin": 10, "pairs_evaluated": 6359, "probes_main": 6383, "inner_breaks": 103, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72838593, "Q": 645, "sizes": [167, 167, 166], "gammaC": 66, "z": 42, "triad": [23, 1, 18], "cpu": 1.871591369, "zplain": 42, "triad_plain": [23, 1, 18], "cpu_plain": 0.041485735999998496, "pairs_total": 27722, "pairs_generated": 4537, "pairs_pruned": 86, "pairs_margin": 3, "pairs_evaluated": 4448, "probes_main": 4474, "inner_breaks": 86, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74081726, "Q": 901, "sizes": [300, 300, 300], "gammaC": 90, "z": 55, "triad": [18, 35, 2], "cpu": 5.472840357000003, "zplain": 55, "triad_plain": [18, 35, 2], "cpu_plain": 0.06898529900000483, "pairs_total": 90000, "pairs_generated": 11861, "pairs_pruned": 153, "pairs_margin": 22, "pairs_evaluated": 11686, "probes_main": 11701, "inner_breaks": 153, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 72943322, "Q": 829, "sizes": [167, 167, 166], "gammaC": 65, "z": 48, "triad": [28, 2, 18], "cpu": 2.810231432, "zplain": 48, "triad_plain": [28, 2, 18], "cpu_plain": 0.05389367600000128, "pairs_total": 27722, "pairs_generated": 6757, "pairs_pruned": 117, "pairs_margin": 0, "pairs_evaluated": 6640, "probes_main": 6653, "inner_breaks": 117, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73048051, "Q": 793, "sizes": [167, 167, 166], "gammaC": 66, "z": 40, "triad": [21, 9, 10], "cpu": 2.1264184779999997, "zplain": 39, "triad_plain": [25, 14, 0], "cpu_plain": 0.0435132309999986, "pairs_total": 27722, "pairs_generated": 4868, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4777, "probes_main": 4803, "inner_breaks": 91, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74186455, "Q": 858, "sizes": [300, 300, 300], "gammaC": 93, "z": 33, "triad": [24, 5, 4], "cpu": 4.049351001000005, "zplain": 33, "triad_plain": [24, 5, 4], "cpu_plain": 0.03612261700000374, "pairs_total": 90000, "pairs_generated": 8759, "pairs_pruned": 111, "pairs_margin": 12, "pairs_evaluated": 8636, "probes_main": 8666, "inner_breaks": 111, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73152780, "Q": 772, "sizes": [167, 167, 166], "gammaC": 64, "z": 52, "triad": [23, 2, 27], "cpu": 3.075697995999999, "zplain": 52, "triad_plain": [23, 2, 27], "cpu_plain": 0.06445516899999859, "pairs_total": 27722, "pairs_generated": 6953, "pairs_pruned": 109, "pairs_margin": 0, "pairs_evaluated": 6844, "probes_main": 6857, "inner_breaks": 109, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73257509, "Q": 723, "sizes": [167, 167, 166], "gammaC": 68, "z": 38, "triad": [30, 4, 4], "cpu": 1.6290547500000017, "zplain": 38, "triad_plain": [30, 4, 4], "cpu_plain": 0.03637991700000143, "pairs_total": 27722, "pairs_generated": 3708, "pairs_pruned": 75, "pairs_margin": 0, "pairs_evaluated": 3633, "probes_main": 3648, "inner_breaks": 75, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73362238, "Q": 707, "sizes": [167, 167, 166], "gammaC": 55, "z": 39, "triad": [15, 13, 11], "cpu": 1.8996732180000002, "zplain": 39, "triad_plain": [15, 13, 11], "cpu_plain": 0.036697916000001385, "pairs_total": 27722, "pairs_generated": 4301, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 4219, "probes_main": 4252, "inner_breaks": 82, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74291184, "Q": 916, "sizes": [300, 300, 300], "gammaC": 97, "z": 60, "triad": [24, 35, 1], "cpu": 6.884304239999999, "zplain": 59, "triad_plain": [24, 35, 0], "cpu_plain": 0.08474692900000491, "pairs_total": 90000, "pairs_generated": 13555, "pairs_pruned": 158, "pairs_margin": 0, "pairs_evaluated": 13397, "probes_main": 13409, "inner_breaks": 158, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73466967, "Q": 769, "sizes": [167, 167, 166], "gammaC": 62, "z": 49, "triad": [19, 25, 5], "cpu": 2.6299627140000013, "zplain": 49, "triad_plain": [19, 25, 5], "cpu_plain": 0.04888663000000193, "pairs_total": 27722, "pairs_generated": 6039, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 5935, "probes_main": 5954, "inner_breaks": 104, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74395913, "Q": 878, "sizes": [300, 300, 300], "gammaC": 92, "z": 37, "triad": [17, 12, 8], "cpu": 2.8534485539999963, "zplain": 37, "triad_plain": [17, 12, 8], "cpu_plain": 0.044944197000006625, "pairs_total": 90000, "pairs_generated": 6201, "pairs_pruned": 104, "pairs_margin": 13, "pairs_evaluated": 6084, "probes_main": 6111, "inner_breaks": 104, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73571696, "Q": 717, "sizes": [167, 167, 166], "gammaC": 62, "z": 52, "triad": [2, 43, 7], "cpu": 2.9529404550000002, "zplain": 52, "triad_plain": [2, 43, 7], "cpu_plain": 0.052430059999998946, "pairs_total": 27722, "pairs_generated": 7187, "pairs_pruned": 109, "pairs_margin": 38, "pairs_evaluated": 7040, "probes_main": 7060, "inner_breaks": 109, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74500642, "Q": 1007, "sizes": [300, 300, 300], "gammaC": 96, "z": 47, "triad": [2, 4, 41], "cpu": 4.680083967999991, "zplain": 47, "triad_plain": [2, 4, 41], "cpu_plain": 0.05370200199999431, "pairs_total": 90000, "pairs_generated": 10316, "pairs_pruned": 137, "pairs_margin": 14, "pairs_evaluated": 10165, "probes_main": 10194, "inner_breaks": 137, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73676425, "Q": 785, "sizes": [167, 167, 166], "gammaC": 65, "z": 57, "triad": [1, 21, 35], "cpu": 3.301974905999998, "zplain": 56, "triad_plain": [0, 21, 35], "cpu_plain": 0.06399237099999766, "pairs_total": 27722, "pairs_generated": 7901, "pairs_pruned": 123, "pairs_margin": 0, "pairs_evaluated": 7778, "probes_main": 7809, "inner_breaks": 123, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73781154, "Q": 854, "sizes": [167, 167, 166], "gammaC": 65, "z": 40, "triad": [12, 11, 17], "cpu": 2.389580945999999, "zplain": 40, "triad_plain": [12, 11, 17], "cpu_plain": 0.042822078999996904, "pairs_total": 27722, "pairs_generated": 5958, "pairs_pruned": 102, "pairs_margin": 21, "pairs_evaluated": 5835, "probes_main": 5862, "inner_breaks": 102, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74605371, "Q": 825, "sizes": [300, 300, 300], "gammaC": 94, "z": 38, "triad": [18, 15, 5], "cpu": 3.485364462000007, "zplain": 38, "triad_plain": [18, 15, 5], "cpu_plain": 0.040530973000002746, "pairs_total": 90000, "pairs_generated": 7761, "pairs_pruned": 112, "pairs_margin": 0, "pairs_evaluated": 7649, "probes_main": 7670, "inner_breaks": 112, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73885883, "Q": 693, "sizes": [167, 167, 166], "gammaC": 67, "z": 44, "triad": [1, 16, 27], "cpu": 2.0985481439999987, "zplain": 44, "triad_plain": [1, 16, 27], "cpu_plain": 0.05138284000000226, "pairs_total": 27722, "pairs_generated": 5307, "pairs_pruned": 90, "pairs_margin": 13, "pairs_evaluated": 5204, "probes_main": 5219, "inner_breaks": 90, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 73990612, "Q": 774, "sizes": [167, 167, 166], "gammaC": 65, "z": 44, "triad": [19, 16, 9], "cpu": 1.6323215809999994, "zplain": 43, "triad_plain": [20, 23, 0], "cpu_plain": 0.04679501200000402, "pairs_total": 27722, "pairs_generated": 4020, "pairs_pruned": 87, "pairs_margin": 0, "pairs_evaluated": 3933, "probes_main": 3960, "inner_breaks": 87, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74710100, "Q": 984, "sizes": [300, 300, 300], "gammaC": 95, "z": 45, "triad": [1, 16, 28], "cpu": 4.436724369000004, "zplain": 44, "triad_plain": [0, 16, 28], "cpu_plain": 0.07224523500001112, "pairs_total": 90000, "pairs_generated": 9676, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 9539, "probes_main": 9567, "inner_breaks": 137, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74095341, "Q": 799, "sizes": [167, 167, 166], "gammaC": 63, "z": 42, "triad": [1, 17, 24], "cpu": 1.8049549619999965, "zplain": 42, "triad_plain": [1, 17, 24], "cpu_plain": 0.04407936900000209, "pairs_total": 27722, "pairs_generated": 4382, "pairs_pruned": 97, "pairs_margin": 8, "pairs_evaluated": 4277, "probes_main": 4288, "inner_breaks": 97, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74200070, "Q": 771, "sizes": [167, 167, 166], "gammaC": 62, "z": 40, "triad": [27, 4, 9], "cpu": 2.443638385, "zplain": 40, "triad_plain": [27, 4, 9], "cpu_plain": 0.03868847199999692, "pairs_total": 27722, "pairs_generated": 6191, "pairs_pruned": 89, "pairs_margin": 8, "pairs_evaluated": 6094, "probes_main": 6116, "inner_breaks": 89, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74304799, "Q": 741, "sizes": [167, 167, 166], "gammaC": 62, "z": 32, "triad": [5, 13, 14], "cpu": 0.8849773340000056, "zplain": 32, "triad_plain": [5, 13, 14], "cpu_plain": 0.04928277700000194, "pairs_total": 27722, "pairs_generated": 2312, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2249, "probes_main": 2263, "inner_breaks": 63, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74814829, "Q": 871, "sizes": [300, 300, 300], "gammaC": 98, "z": 39, "triad": [28, 4, 7], "cpu": 3.938411482999996, "zplain": 39, "triad_plain": [28, 4, 7], "cpu_plain": 0.04712613499999918, "pairs_total": 90000, "pairs_generated": 8715, "pairs_pruned": 119, "pairs_margin": 0, "pairs_evaluated": 8596, "probes_main": 8617, "inner_breaks": 119, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74409528, "Q": 636, "sizes": [167, 167, 166], "gammaC": 65, "z": 48, "triad": [22, 1, 25], "cpu": 2.778192595, "zplain": 47, "triad_plain": [22, 0, 25], "cpu_plain": 0.05309167900000489, "pairs_total": 27722, "pairs_generated": 6932, "pairs_pruned": 109, "pairs_margin": 0, "pairs_evaluated": 6823, "probes_main": 6839, "inner_breaks": 109, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74514257, "Q": 771, "sizes": [167, 167, 166], "gammaC": 66, "z": 32, "triad": [1, 8, 23], "cpu": 1.1777743520000001, "zplain": 31, "triad_plain": [0, 8, 23], "cpu_plain": 0.03165374700000001, "pairs_total": 27722, "pairs_generated": 3126, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 3053, "probes_main": 3081, "inner_breaks": 73, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74919558, "Q": 805, "sizes": [300, 300, 300], "gammaC": 95, "z": 51, "triad": [4, 1, 46], "cpu": 4.530949764999988, "zplain": 51, "triad_plain": [4, 1, 46], "cpu_plain": 0.0635160330000133, "pairs_total": 90000, "pairs_generated": 10147, "pairs_pruned": 148, "pairs_margin": 46, "pairs_evaluated": 9953, "probes_main": 9965, "inner_breaks": 148, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74618986, "Q": 810, "sizes": [167, 167, 166], "gammaC": 65, "z": 39, "triad": [35, 1, 3], "cpu": 2.7741064719999997, "zplain": 38, "triad_plain": [35, 0, 3], "cpu_plain": 0.04257953999999842, "pairs_total": 27722, "pairs_generated": 6464, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 6378, "probes_main": 6391, "inner_breaks": 86, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74723715, "Q": 636, "sizes": [167, 167, 166], "gammaC": 63, "z": 38, "triad": [17, 2, 19], "cpu": 1.8094181060000025, "zplain": 38, "triad_plain": [17, 2, 19], "cpu_plain": 0.037349955000003376, "pairs_total": 27722, "pairs_generated": 4163, "pairs_pruned": 82, "pairs_margin": 16, "pairs_evaluated": 4065, "probes_main": 4085, "inner_breaks": 82, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75024287, "Q": 880, "sizes": [300, 300, 300], "gammaC": 94, "z": 51, "triad": [1, 3, 47], "cpu": 4.777747469999994, "zplain": 50, "triad_plain": [0, 3, 47], "cpu_plain": 0.06797980700000039, "pairs_total": 90000, "pairs_generated": 9464, "pairs_pruned": 128, "pairs_margin": 0, "pairs_evaluated": 9336, "probes_main": 9349, "inner_breaks": 128, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74828444, "Q": 767, "sizes": [167, 167, 166], "gammaC": 64, "z": 43, "triad": [10, 2, 31], "cpu": 1.5571899369999969, "zplain": 41, "triad_plain": [10, 0, 31], "cpu_plain": 0.04525556799999464, "pairs_total": 27722, "pairs_generated": 4029, "pairs_pruned": 86, "pairs_margin": 3, "pairs_evaluated": 3940, "probes_main": 3963, "inner_breaks": 86, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 74933173, "Q": 777, "sizes": [167, 167, 166], "gammaC": 68, "z": 42, "triad": [3, 30, 9], "cpu": 1.5850407279999956, "zplain": 42, "triad_plain": [3, 30, 9], "cpu_plain": 0.046310417999997355, "pairs_total": 27722, "pairs_generated": 4071, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 3979, "probes_main": 4010, "inner_breaks": 92, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75037902, "Q": 735, "sizes": [167, 167, 166], "gammaC": 67, "z": 45, "triad": [27, 17, 1], "cpu": 2.9222213350000033, "zplain": 45, "triad_plain": [27, 17, 1], "cpu_plain": 0.04822854200000393, "pairs_total": 27722, "pairs_generated": 7373, "pairs_pruned": 101, "pairs_margin": 9, "pairs_evaluated": 7263, "probes_main": 7288, "inner_breaks": 101, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75129016, "Q": 927, "sizes": [300, 300, 300], "gammaC": 96, "z": 50, "triad": [2, 46, 2], "cpu": 5.706299357999995, "zplain": 49, "triad_plain": [37, 12, 0], "cpu_plain": 0.06301127300000076, "pairs_total": 90000, "pairs_generated": 12419, "pairs_pruned": 138, "pairs_margin": 0, "pairs_evaluated": 12281, "probes_main": 12304, "inner_breaks": 138, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75142631, "Q": 706, "sizes": [167, 167, 166], "gammaC": 63, "z": 42, "triad": [40, 1, 1], "cpu": 3.7016607750000006, "zplain": 40, "triad_plain": [40, 0, 0], "cpu_plain": 0.051194624000004296, "pairs_total": 27722, "pairs_generated": 8115, "pairs_pruned": 96, "pairs_margin": 16, "pairs_evaluated": 8003, "probes_main": 8029, "inner_breaks": 96, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75233745, "Q": 930, "sizes": [300, 300, 300], "gammaC": 96, "z": 39, "triad": [5, 20, 14], "cpu": 3.3294962679999998, "zplain": 39, "triad_plain": [5, 20, 14], "cpu_plain": 0.04435449600001107, "pairs_total": 90000, "pairs_generated": 7003, "pairs_pruned": 107, "pairs_margin": 6, "pairs_evaluated": 6890, "probes_main": 6930, "inner_breaks": 107, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75247360, "Q": 714, "sizes": [167, 167, 166], "gammaC": 66, "z": 44, "triad": [9, 9, 26], "cpu": 2.1200554449999984, "zplain": 44, "triad_plain": [9, 9, 26], "cpu_plain": 0.04636413799999417, "pairs_total": 27722, "pairs_generated": 5380, "pairs_pruned": 101, "pairs_margin": 15, "pairs_evaluated": 5264, "probes_main": 5289, "inner_breaks": 101, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75352089, "Q": 757, "sizes": [167, 167, 166], "gammaC": 64, "z": 43, "triad": [9, 24, 10], "cpu": 1.941279522000002, "zplain": 43, "triad_plain": [9, 24, 10], "cpu_plain": 0.04709204600000305, "pairs_total": 27722, "pairs_generated": 4680, "pairs_pruned": 97, "pairs_margin": 28, "pairs_evaluated": 4555, "probes_main": 4591, "inner_breaks": 97, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75456818, "Q": 751, "sizes": [167, 167, 166], "gammaC": 67, "z": 37, "triad": [25, 5, 7], "cpu": 1.867466002999997, "zplain": 37, "triad_plain": [25, 5, 7], "cpu_plain": 0.03722549000001152, "pairs_total": 27722, "pairs_generated": 4620, "pairs_pruned": 84, "pairs_margin": 18, "pairs_evaluated": 4518, "probes_main": 4538, "inner_breaks": 84, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75338474, "Q": 874, "sizes": [300, 300, 300], "gammaC": 95, "z": 53, "triad": [36, 6, 11], "cpu": 7.102189701, "zplain": 53, "triad_plain": [36, 6, 11], "cpu_plain": 0.06587500300000215, "pairs_total": 90000, "pairs_generated": 14804, "pairs_pruned": 161, "pairs_margin": 64, "pairs_evaluated": 14579, "probes_main": 14611, "inner_breaks": 161, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75561547, "Q": 727, "sizes": [167, 167, 166], "gammaC": 65, "z": 38, "triad": [18, 16, 4], "cpu": 2.232075808999994, "zplain": 38, "triad_plain": [18, 16, 4], "cpu_plain": 0.038351521000009825, "pairs_total": 27722, "pairs_generated": 5233, "pairs_pruned": 90, "pairs_margin": 0, "pairs_evaluated": 5143, "probes_main": 5188, "inner_breaks": 90, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75666276, "Q": 644, "sizes": [167, 167, 166], "gammaC": 59, "z": 29, "triad": [10, 1, 18], "cpu": 1.2965592360000073, "zplain": 29, "triad_plain": [10, 1, 18], "cpu_plain": 0.028769960000005312, "pairs_total": 27722, "pairs_generated": 3387, "pairs_pruned": 66, "pairs_margin": 0, "pairs_evaluated": 3321, "probes_main": 3352, "inner_breaks": 66, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75771005, "Q": 784, "sizes": [167, 167, 166], "gammaC": 67, "z": 39, "triad": [23, 8, 8], "cpu": 1.8327818590000078, "zplain": 39, "triad_plain": [23, 8, 8], "cpu_plain": 0.0389935620000017, "pairs_total": 27722, "pairs_generated": 4672, "pairs_pruned": 88, "pairs_margin": 21, "pairs_evaluated": 4563, "probes_main": 4594, "inner_breaks": 88, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75443203, "Q": 838, "sizes": [300, 300, 300], "gammaC": 98, "z": 47, "triad": [19, 27, 1], "cpu": 5.5762075550000105, "zplain": 46, "triad_plain": [19, 27, 0], "cpu_plain": 0.05845397100000582, "pairs_total": 90000, "pairs_generated": 11757, "pairs_pruned": 139, "pairs_margin": 9, "pairs_evaluated": 11609, "probes_main": 11648, "inner_breaks": 139, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75875734, "Q": 698, "sizes": [167, 167, 166], "gammaC": 63, "z": 46, "triad": [9, 25, 12], "cpu": 2.2248974419999996, "zplain": 46, "triad_plain": [9, 25, 12], "cpu_plain": 0.048127153000010026, "pairs_total": 27722, "pairs_generated": 5255, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 5157, "probes_main": 5187, "inner_breaks": 98, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 75980463, "Q": 709, "sizes": [167, 167, 166], "gammaC": 65, "z": 43, "triad": [14, 16, 13], "cpu": 2.1400185499999935, "zplain": 43, "triad_plain": [14, 16, 13], "cpu_plain": 0.05239619600000367, "pairs_total": 27722, "pairs_generated": 5110, "pairs_pruned": 89, "pairs_margin": 4, "pairs_evaluated": 5017, "probes_main": 5055, "inner_breaks": 89, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75547932, "Q": 901, "sizes": [300, 300, 300], "gammaC": 94, "z": 46, "triad": [32, 3, 11], "cpu": 4.89491931900001, "zplain": 44, "triad_plain": [42, 2, 0], "cpu_plain": 0.05788069199999768, "pairs_total": 90000, "pairs_generated": 10127, "pairs_pruned": 122, "pairs_margin": 18, "pairs_evaluated": 9987, "probes_main": 10008, "inner_breaks": 122, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76085192, "Q": 662, "sizes": [167, 167, 166], "gammaC": 60, "z": 39, "triad": [37, 1, 1], "cpu": 2.2710353989999987, "zplain": 37, "triad_plain": [37, 0, 0], "cpu_plain": 0.04097984300000235, "pairs_total": 27722, "pairs_generated": 5166, "pairs_pruned": 91, "pairs_margin": 17, "pairs_evaluated": 5058, "probes_main": 5075, "inner_breaks": 91, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76189921, "Q": 878, "sizes": [167, 167, 166], "gammaC": 65, "z": 39, "triad": [30, 8, 1], "cpu": 1.883558266999998, "zplain": 38, "triad_plain": [30, 8, 0], "cpu_plain": 0.041021585000009964, "pairs_total": 27722, "pairs_generated": 4559, "pairs_pruned": 97, "pairs_margin": 21, "pairs_evaluated": 4441, "probes_main": 4466, "inner_breaks": 97, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76294650, "Q": 672, "sizes": [167, 167, 166], "gammaC": 63, "z": 37, "triad": [1, 11, 25], "cpu": 0.9540642200000065, "zplain": 36, "triad_plain": [0, 11, 25], "cpu_plain": 0.03524034699999845, "pairs_total": 27722, "pairs_generated": 2613, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2542, "probes_main": 2552, "inner_breaks": 71, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76399379, "Q": 851, "sizes": [167, 167, 166], "gammaC": 64, "z": 47, "triad": [15, 4, 28], "cpu": 2.102021540999999, "zplain": 47, "triad_plain": [15, 4, 28], "cpu_plain": 0.04562753199999747, "pairs_total": 27722, "pairs_generated": 5151, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 5057, "probes_main": 5074, "inner_breaks": 94, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75652661, "Q": 950, "sizes": [300, 300, 300], "gammaC": 96, "z": 51, "triad": [21, 16, 14], "cpu": 5.425701895000003, "zplain": 51, "triad_plain": [21, 16, 14], "cpu_plain": 0.06370271600000876, "pairs_total": 90000, "pairs_generated": 11319, "pairs_pruned": 146, "pairs_margin": 27, "pairs_evaluated": 11146, "probes_main": 11176, "inner_breaks": 146, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76504108, "Q": 721, "sizes": [167, 167, 166], "gammaC": 61, "z": 33, "triad": [5, 15, 13], "cpu": 1.2083227020000038, "zplain": 33, "triad_plain": [5, 15, 13], "cpu_plain": 0.039657166999987226, "pairs_total": 27722, "pairs_generated": 3048, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 2967, "probes_main": 2982, "inner_breaks": 81, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76608837, "Q": 748, "sizes": [167, 167, 166], "gammaC": 65, "z": 35, "triad": [7, 9, 19], "cpu": 1.1624263650000017, "zplain": 35, "triad_plain": [7, 9, 19], "cpu_plain": 0.03422452499999906, "pairs_total": 27722, "pairs_generated": 2985, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 2911, "probes_main": 2925, "inner_breaks": 74, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75757390, "Q": 998, "sizes": [300, 300, 300], "gammaC": 92, "z": 43, "triad": [10, 1, 32], "cpu": 2.891904201999992, "zplain": 42, "triad_plain": [10, 0, 32], "cpu_plain": 0.06041873899999928, "pairs_total": 90000, "pairs_generated": 6294, "pairs_pruned": 103, "pairs_margin": 8, "pairs_evaluated": 6183, "probes_main": 6199, "inner_breaks": 103, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76713566, "Q": 669, "sizes": [167, 167, 166], "gammaC": 64, "z": 41, "triad": [1, 16, 24], "cpu": 1.8474048939999932, "zplain": 40, "triad_plain": [0, 16, 24], "cpu_plain": 0.044128463000006946, "pairs_total": 27722, "pairs_generated": 4390, "pairs_pruned": 95, "pairs_margin": 0, "pairs_evaluated": 4295, "probes_main": 4315, "inner_breaks": 95, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76818295, "Q": 738, "sizes": [167, 167, 166], "gammaC": 64, "z": 39, "triad": [18, 14, 7], "cpu": 1.3707242079999986, "zplain": 39, "triad_plain": [18, 14, 7], "cpu_plain": 0.03941387800000484, "pairs_total": 27722, "pairs_generated": 3678, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 3592, "probes_main": 3621, "inner_breaks": 86, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 76923024, "Q": 743, "sizes": [167, 167, 166], "gammaC": 65, "z": 51, "triad": [1, 1, 49], "cpu": 2.586513939999989, "zplain": 49, "triad_plain": [0, 0, 49], "cpu_plain": 0.05026293800000303, "pairs_total": 27722, "pairs_generated": 6704, "pairs_pruned": 113, "pairs_margin": 0, "pairs_evaluated": 6591, "probes_main": 6605, "inner_breaks": 113, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77027753, "Q": 765, "sizes": [167, 167, 166], "gammaC": 66, "z": 33, "triad": [8, 16, 9], "cpu": 1.11984007800001, "zplain": 33, "triad_plain": [8, 16, 9], "cpu_plain": 0.03159685200000695, "pairs_total": 27722, "pairs_generated": 2918, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2847, "probes_main": 2878, "inner_breaks": 71, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75862119, "Q": 802, "sizes": [300, 300, 300], "gammaC": 91, "z": 55, "triad": [1, 1, 53], "cpu": 6.455777308000009, "zplain": 53, "triad_plain": [0, 0, 53], "cpu_plain": 0.0669590459999938, "pairs_total": 90000, "pairs_generated": 13882, "pairs_pruned": 155, "pairs_margin": 24, "pairs_evaluated": 13703, "probes_main": 13710, "inner_breaks": 155, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77132482, "Q": 762, "sizes": [167, 167, 166], "gammaC": 61, "z": 42, "triad": [4, 14, 24], "cpu": 1.854176301999999, "zplain": 42, "triad_plain": [4, 14, 24], "cpu_plain": 0.04199850200001265, "pairs_total": 27722, "pairs_generated": 4625, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 4527, "probes_main": 4550, "inner_breaks": 98, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75966848, "Q": 917, "sizes": [300, 300, 300], "gammaC": 94, "z": 34, "triad": [10, 12, 12], "cpu": 2.9763241910000033, "zplain": 34, "triad_plain": [10, 12, 12], "cpu_plain": 0.04001159500000995, "pairs_total": 90000, "pairs_generated": 6264, "pairs_pruned": 105, "pairs_margin": 9, "pairs_evaluated": 6150, "probes_main": 6187, "inner_breaks": 105, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77237211, "Q": 814, "sizes": [167, 167, 166], "gammaC": 63, "z": 39, "triad": [24, 9, 6], "cpu": 2.863493074999994, "zplain": 39, "triad_plain": [24, 9, 6], "cpu_plain": 0.040930130999996095, "pairs_total": 27722, "pairs_generated": 6876, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 6785, "probes_main": 6809, "inner_breaks": 91, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76071577, "Q": 883, "sizes": [300, 300, 300], "gammaC": 94, "z": 41, "triad": [7, 1, 33], "cpu": 3.1120393949999823, "zplain": 40, "triad_plain": [7, 0, 33], "cpu_plain": 0.04864684000000352, "pairs_total": 90000, "pairs_generated": 6832, "pairs_pruned": 106, "pairs_margin": 19, "pairs_evaluated": 6707, "probes_main": 6741, "inner_breaks": 106, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77341940, "Q": 704, "sizes": [167, 167, 166], "gammaC": 61, "z": 39, "triad": [11, 14, 14], "cpu": 1.722087729000009, "zplain": 39, "triad_plain": [11, 14, 14], "cpu_plain": 0.03777966599999161, "pairs_total": 27722, "pairs_generated": 4469, "pairs_pruned": 90, "pairs_margin": 20, "pairs_evaluated": 4359, "probes_main": 4384, "inner_breaks": 90, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77446669, "Q": 778, "sizes": [167, 167, 166], "gammaC": 65, "z": 42, "triad": [35, 1, 6], "cpu": 1.5958600820000015, "zplain": 42, "triad_plain": [35, 1, 6], "cpu_plain": 0.041721242000008374, "pairs_total": 27722, "pairs_generated": 4010, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3928, "probes_main": 3939, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76176306, "Q": 982, "sizes": [300, 300, 300], "gammaC": 97, "z": 48, "triad": [1, 35, 12], "cpu": 4.418691663000004, "zplain": 47, "triad_plain": [0, 35, 12], "cpu_plain": 0.05775582499998677, "pairs_total": 90000, "pairs_generated": 9615, "pairs_pruned": 131, "pairs_margin": 0, "pairs_evaluated": 9484, "probes_main": 9519, "inner_breaks": 131, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77551398, "Q": 754, "sizes": [167, 167, 166], "gammaC": 67, "z": 52, "triad": [31, 1, 20], "cpu": 3.3287104220000003, "zplain": 51, "triad_plain": [31, 0, 20], "cpu_plain": 0.058255556999995406, "pairs_total": 27722, "pairs_generated": 8180, "pairs_pruned": 119, "pairs_margin": 10, "pairs_evaluated": 8051, "probes_main": 8066, "inner_breaks": 119, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 70, "p1": 0.3333333, "seed": 77656127, "Q": 755, "sizes": [167, 167, 166], "gammaC": 65, "z": 35, "triad": [1, 19, 15], "cpu": 1.2416467679999954, "zplain": 34, "triad_plain": [0, 19, 15], "cpu_plain": 0.05465749700000799, "pairs_total": 27722, "pairs_generated": 3112, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3031, "probes_main": 3049, "inner_breaks": 81, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76281035, "Q": 980, "sizes": [300, 300, 300], "gammaC": 95, "z": 38, "triad": [16, 14, 8], "cpu": 2.9356482750000055, "zplain": 38, "triad_plain": [16, 14, 8], "cpu_plain": 0.04110411099998146, "pairs_total": 90000, "pairs_generated": 6573, "pairs_pruned": 101, "pairs_margin": 0, "pairs_evaluated": 6472, "probes_main": 6501, "inner_breaks": 101, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76385764, "Q": 959, "sizes": [300, 300, 300], "gammaC": 94, "z": 46, "triad": [20, 23, 3], "cpu": 5.244103811999992, "zplain": 46, "triad_plain": [20, 23, 3], "cpu_plain": 0.0564650160000042, "pairs_total": 90000, "pairs_generated": 11018, "pairs_pruned": 138, "pairs_margin": 14, "pairs_evaluated": 10866, "probes_main": 10904, "inner_breaks": 138, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76490493, "Q": 856, "sizes": [300, 300, 300], "gammaC": 97, "z": 53, "triad": [32, 19, 2], "cpu": 6.278035197999998, "zplain": 53, "triad_plain": [32, 19, 2], "cpu_plain": 0.07336797199999978, "pairs_total": 90000, "pairs_generated": 13382, "pairs_pruned": 147, "pairs_margin": 22, "pairs_evaluated": 13213, "probes_main": 13242, "inner_breaks": 147, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76595222, "Q": 761, "sizes": [300, 300, 300], "gammaC": 95, "z": 48, "triad": [18, 29, 1], "cpu": 5.759077458000007, "zplain": 48, "triad_plain": [18, 29, 1], "cpu_plain": 0.05467492200000379, "pairs_total": 90000, "pairs_generated": 12271, "pairs_pruned": 147, "pairs_margin": 0, "pairs_evaluated": 12124, "probes_main": 12145, "inner_breaks": 147, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76699951, "Q": 894, "sizes": [300, 300, 300], "gammaC": 93, "z": 50, "triad": [28, 16, 6], "cpu": 5.808560540000002, "zplain": 50, "triad_plain": [28, 16, 6], "cpu_plain": 0.0664611260000072, "pairs_total": 90000, "pairs_generated": 12651, "pairs_pruned": 135, "pairs_margin": 2, "pairs_evaluated": 12514, "probes_main": 12560, "inner_breaks": 135, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76804680, "Q": 921, "sizes": [300, 300, 300], "gammaC": 95, "z": 52, "triad": [27, 2, 23], "cpu": 5.638368606, "zplain": 52, "triad_plain": [27, 2, 23], "cpu_plain": 0.08130772499998784, "pairs_total": 90000, "pairs_generated": 11146, "pairs_pruned": 146, "pairs_margin": 6, "pairs_evaluated": 10994, "probes_main": 11033, "inner_breaks": 146, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76909409, "Q": 851, "sizes": [300, 300, 300], "gammaC": 96, "z": 53, "triad": [10, 1, 42], "cpu": 6.089172124000015, "zplain": 52, "triad_plain": [10, 0, 42], "cpu_plain": 0.06604724000001738, "pairs_total": 90000, "pairs_generated": 13108, "pairs_pruned": 161, "pairs_margin": 18, "pairs_evaluated": 12929, "probes_main": 12949, "inner_breaks": 161, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77014138, "Q": 899, "sizes": [300, 300, 300], "gammaC": 96, "z": 49, "triad": [14, 33, 2], "cpu": 4.216306035999992, "zplain": 47, "triad_plain": [14, 33, 0], "cpu_plain": 0.0595975210000006, "pairs_total": 90000, "pairs_generated": 9188, "pairs_pruned": 130, "pairs_margin": 0, "pairs_evaluated": 9058, "probes_main": 9080, "inner_breaks": 130, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77118867, "Q": 825, "sizes": [300, 300, 300], "gammaC": 92, "z": 40, "triad": [15, 11, 14], "cpu": 3.5926240080000014, "zplain": 40, "triad_plain": [15, 11, 14], "cpu_plain": 0.04736309600002642, "pairs_total": 90000, "pairs_generated": 7822, "pairs_pruned": 105, "pairs_margin": 2, "pairs_evaluated": 7715, "probes_main": 7743, "inner_breaks": 105, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77223596, "Q": 887, "sizes": [300, 300, 300], "gammaC": 96, "z": 57, "triad": [5, 19, 33], "cpu": 6.755468495999992, "zplain": 57, "triad_plain": [5, 19, 33], "cpu_plain": 0.07889202999999156, "pairs_total": 90000, "pairs_generated": 14049, "pairs_pruned": 161, "pairs_margin": 26, "pairs_evaluated": 13862, "probes_main": 13879, "inner_breaks": 161, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77328325, "Q": 882, "sizes": [300, 300, 300], "gammaC": 95, "z": 47, "triad": [23, 4, 20], "cpu": 4.652512916000006, "zplain": 47, "triad_plain": [23, 4, 20], "cpu_plain": 0.06110095400001114, "pairs_total": 90000, "pairs_generated": 10088, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 9962, "probes_main": 10004, "inner_breaks": 126, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77433054, "Q": 855, "sizes": [300, 300, 300], "gammaC": 95, "z": 50, "triad": [15, 23, 12], "cpu": 5.246617939000004, "zplain": 50, "triad_plain": [15, 23, 12], "cpu_plain": 0.06156248100000994, "pairs_total": 90000, "pairs_generated": 10948, "pairs_pruned": 144, "pairs_margin": 5, "pairs_evaluated": 10799, "probes_main": 10821, "inner_breaks": 144, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77537783, "Q": 945, "sizes": [300, 300, 300], "gammaC": 94, "z": 47, "triad": [1, 33, 13], "cpu": 3.8309464730000116, "zplain": 46, "triad_plain": [0, 33, 13], "cpu_plain": 0.0580253500000083, "pairs_total": 90000, "pairs_generated": 8372, "pairs_pruned": 115, "pairs_margin": 9, "pairs_evaluated": 8248, "probes_main": 8263, "inner_breaks": 115, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77642512, "Q": 909, "sizes": [300, 300, 300], "gammaC": 94, "z": 48, "triad": [12, 19, 17], "cpu": 4.821895193999978, "zplain": 48, "triad_plain": [12, 19, 17], "cpu_plain": 0.08243841300000554, "pairs_total": 90000, "pairs_generated": 10054, "pairs_pruned": 136, "pairs_margin": 19, "pairs_evaluated": 9899, "probes_main": 9938, "inner_breaks": 136, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77747241, "Q": 901, "sizes": [300, 300, 300], "gammaC": 95, "z": 43, "triad": [11, 20, 12], "cpu": 4.227490095000007, "zplain": 43, "triad_plain": [11, 20, 12], "cpu_plain": 0.053238609000004544, "pairs_total": 90000, "pairs_generated": 8984, "pairs_pruned": 131, "pairs_margin": 3, "pairs_evaluated": 8850, "probes_main": 8879, "inner_breaks": 131, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77851970, "Q": 940, "sizes": [300, 300, 300], "gammaC": 97, "z": 41, "triad": [39, 1, 1], "cpu": 4.351411790999975, "zplain": 40, "triad_plain": [39, 0, 1], "cpu_plain": 0.04795164999998747, "pairs_total": 90000, "pairs_generated": 9055, "pairs_pruned": 124, "pairs_margin": 0, "pairs_evaluated": 8931, "probes_main": 8965, "inner_breaks": 124, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77956699, "Q": 993, "sizes": [300, 300, 300], "gammaC": 95, "z": 57, "triad": [1, 1, 55], "cpu": 6.76134885099998, "zplain": 55, "triad_plain": [0, 0, 55], "cpu_plain": 0.07495655299999271, "pairs_total": 90000, "pairs_generated": 14021, "pairs_pruned": 156, "pairs_margin": 0, "pairs_evaluated": 13865, "probes_main": 13871, "inner_breaks": 156, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78061428, "Q": 826, "sizes": [300, 300, 300], "gammaC": 96, "z": 58, "triad": [4, 22, 32], "cpu": 6.715867270000018, "zplain": 58, "triad_plain": [4, 22, 32], "cpu_plain": 0.07468251599999576, "pairs_total": 90000, "pairs_generated": 13245, "pairs_pruned": 166, "pairs_margin": 9, "pairs_evaluated": 13070, "probes_main": 13091, "inner_breaks": 166, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 30, "n": 30, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 78166157, "Q": 883, "sizes": [300, 300, 300], "gammaC": 96, "z": 51, "triad": [1, 47, 3], "cpu": 4.72447692999998, "zplain": 51, "triad_plain": [1, 47, 3], "cpu_plain": 0.06024458800001753, "pairs_total": 90000, "pairs_generated": 10328, "pairs_pruned": 139, "pairs_margin": 3, "pairs_evaluated": 10186, "probes_main": 10208, "inner_breaks": 139, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72524436, "Q": 886, "sizes": [167, 167, 166], "gammaC": 82, "z": 58, "triad": [10, 1, 47], "cpu": 2.1626323650000003, "zplain": 57, "triad_plain": [10, 0, 47], "cpu_plain": 0.05183306000000032, "pairs_total": 27722, "pairs_generated": 4879, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 4793, "probes_main": 4836, "inner_breaks": 86, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72629165, "Q": 745, "sizes": [167, 167, 166], "gammaC": 84, "z": 59, "triad": [13, 6, 40], "cpu": 2.1492692920000005, "zplain": 59, "triad_plain": [13, 6, 40], "cpu_plain": 0.06683430899999987, "pairs_total": 27722, "pairs_generated": 4994, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4911, "probes_main": 4944, "inner_breaks": 83, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72733894, "Q": 685, "sizes": [167, 167, 166], "gammaC": 81, "z": 84, "triad": [1, 8, 75], "cpu": 3.3048422200000003, "zplain": 83, "triad_plain": [0, 8, 75], "cpu_plain": 0.07539199899999893, "pairs_total": 27722, "pairs_generated": 8236, "pairs_pruned": 131, "pairs_margin": 51, "pairs_evaluated": 8054, "probes_main": 8072, "inner_breaks": 131, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72838623, "Q": 740, "sizes": [167, 167, 166], "gammaC": 79, "z": 72, "triad": [69, 1, 2], "cpu": 3.007430729000001, "zplain": 69, "triad_plain": [69, 0, 0], "cpu_plain": 0.07955734200000109, "pairs_total": 27722, "pairs_generated": 7458, "pairs_pruned": 111, "pairs_margin": 0, "pairs_evaluated": 7347, "probes_main": 7361, "inner_breaks": 111, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 72943352, "Q": 709, "sizes": [167, 167, 166], "gammaC": 77, "z": 62, "triad": [58, 3, 1], "cpu": 2.15964415, "zplain": 61, "triad_plain": [58, 3, 0], "cpu_plain": 0.057095758000000885, "pairs_total": 27722, "pairs_generated": 4940, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 4841, "probes_main": 4872, "inner_breaks": 99, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73048081, "Q": 657, "sizes": [167, 167, 166], "gammaC": 83, "z": 43, "triad": [1, 20, 22], "cpu": 0.9388307410000003, "zplain": 43, "triad_plain": [1, 20, 22], "cpu_plain": 0.038450428999999176, "pairs_total": 27722, "pairs_generated": 2613, "pairs_pruned": 68, "pairs_margin": 1, "pairs_evaluated": 2544, "probes_main": 2560, "inner_breaks": 68, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73152810, "Q": 853, "sizes": [167, 167, 166], "gammaC": 75, "z": 59, "triad": [5, 53, 1], "cpu": 1.817703203999999, "zplain": 57, "triad_plain": [0, 53, 4], "cpu_plain": 0.05418531600000165, "pairs_total": 27722, "pairs_generated": 4788, "pairs_pruned": 97, "pairs_margin": 0, "pairs_evaluated": 4691, "probes_main": 4708, "inner_breaks": 97, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73257539, "Q": 837, "sizes": [167, 167, 166], "gammaC": 79, "z": 74, "triad": [71, 2, 1], "cpu": 3.9293111980000006, "zplain": 73, "triad_plain": [71, 2, 0], "cpu_plain": 0.071268216, "pairs_total": 27722, "pairs_generated": 9311, "pairs_pruned": 126, "pairs_margin": 28, "pairs_evaluated": 9157, "probes_main": 9173, "inner_breaks": 126, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73362268, "Q": 791, "sizes": [167, 167, 166], "gammaC": 84, "z": 69, "triad": [2, 65, 2], "cpu": 2.8368633610000025, "zplain": 67, "triad_plain": [0, 65, 2], "cpu_plain": 0.07395253800000035, "pairs_total": 27722, "pairs_generated": 6256, "pairs_pruned": 109, "pairs_margin": 0, "pairs_evaluated": 6147, "probes_main": 6160, "inner_breaks": 109, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73466997, "Q": 760, "sizes": [167, 167, 166], "gammaC": 81, "z": 58, "triad": [3, 4, 51], "cpu": 2.060840959, "zplain": 58, "triad_plain": [3, 4, 51], "cpu_plain": 0.052059276000001375, "pairs_total": 27722, "pairs_generated": 4835, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 4743, "probes_main": 4767, "inner_breaks": 92, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73571726, "Q": 688, "sizes": [167, 167, 166], "gammaC": 78, "z": 70, "triad": [62, 2, 6], "cpu": 2.8682973119999993, "zplain": 68, "triad_plain": [62, 0, 6], "cpu_plain": 0.05979207499999717, "pairs_total": 27722, "pairs_generated": 7068, "pairs_pruned": 106, "pairs_margin": 17, "pairs_evaluated": 6945, "probes_main": 6979, "inner_breaks": 106, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73676455, "Q": 815, "sizes": [167, 167, 166], "gammaC": 83, "z": 65, "triad": [61, 2, 2], "cpu": 2.7814629229999994, "zplain": 65, "triad_plain": [61, 2, 2], "cpu_plain": 0.07746781599999863, "pairs_total": 27722, "pairs_generated": 6683, "pairs_pruned": 95, "pairs_margin": 5, "pairs_evaluated": 6583, "probes_main": 6607, "inner_breaks": 95, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73781184, "Q": 823, "sizes": [167, 167, 166], "gammaC": 79, "z": 55, "triad": [1, 49, 5], "cpu": 1.3397535900000008, "zplain": 54, "triad_plain": [0, 49, 5], "cpu_plain": 0.0623430770000013, "pairs_total": 27722, "pairs_generated": 3256, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 3170, "probes_main": 3186, "inner_breaks": 86, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73885913, "Q": 793, "sizes": [167, 167, 166], "gammaC": 84, "z": 70, "triad": [56, 1, 13], "cpu": 2.393385121999998, "zplain": 69, "triad_plain": [56, 0, 13], "cpu_plain": 0.07313048399999644, "pairs_total": 27722, "pairs_generated": 5690, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 5586, "probes_main": 5607, "inner_breaks": 104, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 73990642, "Q": 663, "sizes": [167, 167, 166], "gammaC": 82, "z": 49, "triad": [40, 1, 8], "cpu": 1.9416282879999969, "zplain": 49, "triad_plain": [40, 1, 8], "cpu_plain": 0.0454242899999997, "pairs_total": 27722, "pairs_generated": 4682, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4599, "probes_main": 4633, "inner_breaks": 83, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74095371, "Q": 704, "sizes": [167, 167, 166], "gammaC": 82, "z": 77, "triad": [62, 1, 14], "cpu": 3.5786512769999987, "zplain": 76, "triad_plain": [62, 0, 14], "cpu_plain": 0.07839039899999989, "pairs_total": 27722, "pairs_generated": 8834, "pairs_pruned": 127, "pairs_margin": 4, "pairs_evaluated": 8703, "probes_main": 8718, "inner_breaks": 127, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74200100, "Q": 730, "sizes": [167, 167, 166], "gammaC": 85, "z": 54, "triad": [17, 1, 36], "cpu": 2.1041065729999957, "zplain": 53, "triad_plain": [17, 0, 36], "cpu_plain": 0.05362742099999451, "pairs_total": 27722, "pairs_generated": 5019, "pairs_pruned": 89, "pairs_margin": 22, "pairs_evaluated": 4908, "probes_main": 4932, "inner_breaks": 89, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74304829, "Q": 806, "sizes": [167, 167, 166], "gammaC": 85, "z": 51, "triad": [6, 7, 38], "cpu": 1.418608503999998, "zplain": 51, "triad_plain": [6, 7, 38], "cpu_plain": 0.0488533290000035, "pairs_total": 27722, "pairs_generated": 3573, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3502, "probes_main": 3533, "inner_breaks": 71, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74409558, "Q": 808, "sizes": [167, 167, 166], "gammaC": 87, "z": 67, "triad": [2, 21, 44], "cpu": 2.601415730999996, "zplain": 67, "triad_plain": [2, 21, 44], "cpu_plain": 0.0661002229999994, "pairs_total": 27722, "pairs_generated": 6342, "pairs_pruned": 102, "pairs_margin": 22, "pairs_evaluated": 6218, "probes_main": 6246, "inner_breaks": 102, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74514287, "Q": 745, "sizes": [167, 167, 166], "gammaC": 83, "z": 57, "triad": [4, 28, 25], "cpu": 1.4676609289999973, "zplain": 57, "triad_plain": [4, 28, 25], "cpu_plain": 0.051410200999995936, "pairs_total": 27722, "pairs_generated": 3858, "pairs_pruned": 93, "pairs_margin": 0, "pairs_evaluated": 3765, "probes_main": 3794, "inner_breaks": 93, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74619016, "Q": 855, "sizes": [167, 167, 166], "gammaC": 78, "z": 50, "triad": [12, 37, 1], "cpu": 1.3990637329999984, "zplain": 49, "triad_plain": [12, 37, 0], "cpu_plain": 0.05083906300000507, "pairs_total": 27722, "pairs_generated": 3719, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3638, "probes_main": 3677, "inner_breaks": 81, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74723745, "Q": 741, "sizes": [167, 167, 166], "gammaC": 78, "z": 56, "triad": [38, 14, 4], "cpu": 1.9352588269999984, "zplain": 56, "triad_plain": [38, 14, 4], "cpu_plain": 0.05539343999999602, "pairs_total": 27722, "pairs_generated": 4650, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4559, "probes_main": 4578, "inner_breaks": 91, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74828474, "Q": 803, "sizes": [167, 167, 166], "gammaC": 78, "z": 62, "triad": [4, 37, 21], "cpu": 1.8520137320000032, "zplain": 62, "triad_plain": [4, 37, 21], "cpu_plain": 0.05424894899999799, "pairs_total": 27722, "pairs_generated": 4483, "pairs_pruned": 89, "pairs_margin": 26, "pairs_evaluated": 4368, "probes_main": 4385, "inner_breaks": 89, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 74933203, "Q": 825, "sizes": [167, 167, 166], "gammaC": 82, "z": 58, "triad": [19, 7, 32], "cpu": 1.4561947389999972, "zplain": 56, "triad_plain": [31, 25, 0], "cpu_plain": 0.05258372100000486, "pairs_total": 27722, "pairs_generated": 3734, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3657, "probes_main": 3679, "inner_breaks": 77, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75037932, "Q": 852, "sizes": [167, 167, 166], "gammaC": 85, "z": 46, "triad": [24, 10, 12], "cpu": 1.2773786479999956, "zplain": 46, "triad_plain": [24, 10, 12], "cpu_plain": 0.03764532900000006, "pairs_total": 27722, "pairs_generated": 3266, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3190, "probes_main": 3226, "inner_breaks": 76, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75142661, "Q": 804, "sizes": [167, 167, 166], "gammaC": 77, "z": 57, "triad": [49, 2, 6], "cpu": 2.2387520149999958, "zplain": 57, "triad_plain": [49, 2, 6], "cpu_plain": 0.04860023999999896, "pairs_total": 27722, "pairs_generated": 5620, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 5534, "probes_main": 5562, "inner_breaks": 86, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75247390, "Q": 751, "sizes": [167, 167, 166], "gammaC": 81, "z": 62, "triad": [59, 1, 2], "cpu": 1.9737475360000047, "zplain": 62, "triad_plain": [59, 1, 2], "cpu_plain": 0.056531126000002985, "pairs_total": 27722, "pairs_generated": 4818, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 4720, "probes_main": 4746, "inner_breaks": 98, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75352119, "Q": 758, "sizes": [167, 167, 166], "gammaC": 88, "z": 46, "triad": [3, 40, 3], "cpu": 0.9888925559999961, "zplain": 46, "triad_plain": [3, 40, 3], "cpu_plain": 0.042652428000003795, "pairs_total": 27722, "pairs_generated": 2583, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 2509, "probes_main": 2526, "inner_breaks": 74, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75456848, "Q": 718, "sizes": [167, 167, 166], "gammaC": 81, "z": 57, "triad": [3, 40, 14], "cpu": 1.9209946619999982, "zplain": 57, "triad_plain": [3, 40, 14], "cpu_plain": 0.05027423399999975, "pairs_total": 27722, "pairs_generated": 5001, "pairs_pruned": 97, "pairs_margin": 16, "pairs_evaluated": 4888, "probes_main": 4914, "inner_breaks": 97, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75561577, "Q": 766, "sizes": [167, 167, 166], "gammaC": 79, "z": 59, "triad": [25, 33, 1], "cpu": 1.9005104689999968, "zplain": 58, "triad_plain": [25, 33, 0], "cpu_plain": 0.05388661899999647, "pairs_total": 27722, "pairs_generated": 4620, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 4539, "probes_main": 4567, "inner_breaks": 81, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75666306, "Q": 747, "sizes": [167, 167, 166], "gammaC": 84, "z": 47, "triad": [4, 5, 38], "cpu": 1.3589950009999967, "zplain": 47, "triad_plain": [4, 5, 38], "cpu_plain": 0.04384654099999352, "pairs_total": 27722, "pairs_generated": 3487, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3406, "probes_main": 3446, "inner_breaks": 81, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75771035, "Q": 715, "sizes": [167, 167, 166], "gammaC": 79, "z": 57, "triad": [14, 19, 24], "cpu": 1.5395343309999987, "zplain": 57, "triad_plain": [14, 19, 24], "cpu_plain": 0.04665554000000327, "pairs_total": 27722, "pairs_generated": 3972, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 3883, "probes_main": 3907, "inner_breaks": 89, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75875764, "Q": 671, "sizes": [167, 167, 166], "gammaC": 77, "z": 42, "triad": [34, 4, 4], "cpu": 1.5169218909999955, "zplain": 42, "triad_plain": [34, 4, 4], "cpu_plain": 0.0353858109999976, "pairs_total": 27722, "pairs_generated": 3802, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 3728, "probes_main": 3762, "inner_breaks": 74, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 75980493, "Q": 770, "sizes": [167, 167, 166], "gammaC": 78, "z": 64, "triad": [7, 2, 55], "cpu": 1.8707858020000003, "zplain": 64, "triad_plain": [7, 2, 55], "cpu_plain": 0.05632811799999615, "pairs_total": 27722, "pairs_generated": 4690, "pairs_pruned": 89, "pairs_margin": 6, "pairs_evaluated": 4595, "probes_main": 4627, "inner_breaks": 89, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76085222, "Q": 843, "sizes": [167, 167, 166], "gammaC": 83, "z": 65, "triad": [57, 6, 2], "cpu": 2.1794460630000003, "zplain": 65, "triad_plain": [57, 6, 2], "cpu_plain": 0.06082941599999003, "pairs_total": 27722, "pairs_generated": 5566, "pairs_pruned": 98, "pairs_margin": 24, "pairs_evaluated": 5444, "probes_main": 5463, "inner_breaks": 98, "outer_stop": 1, "improvements": 4}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76189951, "Q": 839, "sizes": [167, 167, 166], "gammaC": 82, "z": 57, "triad": [19, 7, 31], "cpu": 1.8394623829999972, "zplain": 56, "triad_plain": [25, 0, 31], "cpu_plain": 0.05030490000000043, "pairs_total": 27722, "pairs_generated": 4499, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 4414, "probes_main": 4447, "inner_breaks": 85, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76294680, "Q": 700, "sizes": [167, 167, 166], "gammaC": 80, "z": 54, "triad": [28, 25, 1], "cpu": 1.416596682000005, "zplain": 54, "triad_plain": [28, 25, 1], "cpu_plain": 0.053774437000001285, "pairs_total": 27722, "pairs_generated": 3772, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 3687, "probes_main": 3713, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76399409, "Q": 817, "sizes": [167, 167, 166], "gammaC": 84, "z": 60, "triad": [1, 1, 58], "cpu": 2.163543630999996, "zplain": 59, "triad_plain": [0, 0, 59], "cpu_plain": 0.061112411000010525, "pairs_total": 27722, "pairs_generated": 5464, "pairs_pruned": 94, "pairs_margin": 16, "pairs_evaluated": 5354, "probes_main": 5371, "inner_breaks": 94, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76504138, "Q": 580, "sizes": [167, 167, 166], "gammaC": 83, "z": 53, "triad": [45, 2, 6], "cpu": 2.5259064910000006, "zplain": 53, "triad_plain": [45, 2, 6], "cpu_plain": 0.04939893399999562, "pairs_total": 27722, "pairs_generated": 6128, "pairs_pruned": 85, "pairs_margin": 28, "pairs_evaluated": 6015, "probes_main": 6032, "inner_breaks": 85, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76608867, "Q": 723, "sizes": [167, 167, 166], "gammaC": 80, "z": 57, "triad": [28, 26, 3], "cpu": 1.9179591219999992, "zplain": 57, "triad_plain": [28, 26, 3], "cpu_plain": 0.05027126299999907, "pairs_total": 27722, "pairs_generated": 4902, "pairs_pruned": 90, "pairs_margin": 20, "pairs_evaluated": 4792, "probes_main": 4827, "inner_breaks": 90, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76713596, "Q": 771, "sizes": [167, 167, 166], "gammaC": 83, "z": 48, "triad": [44, 3, 1], "cpu": 1.8379054960000047, "zplain": 48, "triad_plain": [44, 3, 1], "cpu_plain": 0.0459423580000049, "pairs_total": 27722, "pairs_generated": 4512, "pairs_pruned": 84, "pairs_margin": 15, "pairs_evaluated": 4413, "probes_main": 4435, "inner_breaks": 84, "outer_stop": 1, "improvements": 5}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76818325, "Q": 766, "sizes": [167, 167, 166], "gammaC": 82, "z": 74, "triad": [1, 72, 1], "cpu": 2.220174774, "zplain": 72, "triad_plain": [0, 72, 0], "cpu_plain": 0.06869092000000876, "pairs_total": 27722, "pairs_generated": 5614, "pairs_pruned": 111, "pairs_margin": 36, "pairs_evaluated": 5467, "probes_main": 5474, "inner_breaks": 111, "outer_stop": 1, "improvements": 1}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 76923054, "Q": 769, "sizes": [167, 167, 166], "gammaC": 78, "z": 45, "triad": [20, 2, 23], "cpu": 2.072060695999994, "zplain": 43, "triad_plain": [20, 0, 23], "cpu_plain": 0.036136102999989816, "pairs_total": 27722, "pairs_generated": 4513, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 4449, "probes_main": 4475, "inner_breaks": 64, "outer_stop": 1, "improvements": 8}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77027783, "Q": 763, "sizes": [167, 167, 166], "gammaC": 82, "z": 47, "triad": [11, 33, 3], "cpu": 1.2422279139999972, "zplain": 47, "triad_plain": [11, 33, 3], "cpu_plain": 0.040415967000001274, "pairs_total": 27722, "pairs_generated": 3392, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3310, "probes_main": 3354, "inner_breaks": 82, "outer_stop": 1, "improvements": 10}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77132512, "Q": 774, "sizes": [167, 167, 166], "gammaC": 83, "z": 55, "triad": [5, 31, 19], "cpu": 1.6026547210000075, "zplain": 55, "triad_plain": [5, 31, 19], "cpu_plain": 0.049096181999999544, "pairs_total": 27722, "pairs_generated": 3997, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 3917, "probes_main": 3951, "inner_breaks": 80, "outer_stop": 1, "improvements": 6}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77237241, "Q": 691, "sizes": [167, 167, 166], "gammaC": 81, "z": 59, "triad": [4, 25, 30], "cpu": 1.6695127529999922, "zplain": 59, "triad_plain": [4, 25, 30], "cpu_plain": 0.04907492199998842, "pairs_total": 27722, "pairs_generated": 3797, "pairs_pruned": 83, "pairs_margin": 1, "pairs_evaluated": 3713, "probes_main": 3752, "inner_breaks": 83, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77341970, "Q": 671, "sizes": [167, 167, 166], "gammaC": 84, "z": 56, "triad": [40, 5, 11], "cpu": 1.930790555999991, "zplain": 56, "triad_plain": [40, 5, 11], "cpu_plain": 0.0503590010000039, "pairs_total": 27722, "pairs_generated": 4475, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 4389, "probes_main": 4433, "inner_breaks": 86, "outer_stop": 1, "improvements": 11}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77446699, "Q": 757, "sizes": [167, 167, 166], "gammaC": 77, "z": 51, "triad": [41, 4, 6], "cpu": 2.7278980539999935, "zplain": 51, "triad_plain": [41, 4, 6], "cpu_plain": 0.04410877499999799, "pairs_total": 27722, "pairs_generated": 6544, "pairs_pruned": 84, "pairs_margin": 1, "pairs_evaluated": 6459, "probes_main": 6488, "inner_breaks": 84, "outer_stop": 1, "improvements": 9}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77551428, "Q": 854, "sizes": [167, 167, 166], "gammaC": 89, "z": 70, "triad": [1, 3, 66], "cpu": 2.521680147000012, "zplain": 66, "triad_plain": [0, 0, 66], "cpu_plain": 0.0688464979999992, "pairs_total": 27722, "pairs_generated": 6267, "pairs_pruned": 109, "pairs_margin": 17, "pairs_evaluated": 6141, "probes_main": 6151, "inner_breaks": 109, "outer_stop": 1, "improvements": 3}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 100, "p1": 0.3333333, "seed": 77656157, "Q": 758, "sizes": [167, 167, 166], "gammaC": 83, "z": 71, "triad": [20, 50, 1], "cpu": 3.0999374110000133, "zplain": 70, "triad_plain": [20, 50, 0], "cpu_plain": 0.08423633700000721, "pairs_total": 27722, "pairs_generated": 7410, "pairs_pruned": 115, "pairs_margin": 20, "pairs_evaluated": 7275, "probes_main": 7307, "inner_breaks": 115, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77237181, "Q": 740, "sizes": [167, 167, 166], "gammaC": 39, "z": 26, "triad": [1, 18, 7], "cpu": 1.867054132, "zplain": 25, "triad_plain": [0, 18, 7], "cpu_plain": 0.030368159000000006, "pairs_total": 27722, "pairs_generated": 4717, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 4619, "probes_main": 4628, "inner_breaks": 98, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77341910, "Q": 789, "sizes": [167, 167, 166], "gammaC": 39, "z": 30, "triad": [13, 2, 15], "cpu": 3.703366636, "zplain": 28, "triad_plain": [13, 0, 15], "cpu_plain": 0.0372953469999997, "pairs_total": 27722, "pairs_generated": 8357, "pairs_pruned": 114, "pairs_margin": 8, "pairs_evaluated": 8235, "probes_main": 8243, "inner_breaks": 114, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77446639, "Q": 757, "sizes": [167, 167, 166], "gammaC": 39, "z": 19, "triad": [11, 1, 7], "cpu": 1.1721880879999995, "zplain": 19, "triad_plain": [11, 1, 7], "cpu_plain": 0.019550959000000034, "pairs_total": 27722, "pairs_generated": 3160, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 3088, "probes_main": 3110, "inner_breaks": 72, "outer_stop": 1, "improvements": 7}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77551368, "Q": 754, "sizes": [167, 167, 166], "gammaC": 38, "z": 27, "triad": [1, 10, 16], "cpu": 1.9763850609999993, "zplain": 27, "triad_plain": [1, 10, 16], "cpu_plain": 0.030511943000000485, "pairs_total": 27722, "pairs_generated": 5154, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 5050, "probes_main": 5059, "inner_breaks": 104, "outer_stop": 1, "improvements": 2}
{"exp": "E1", "m": 25, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77656097, "Q": 641, "sizes": [167, 167, 166], "gammaC": 40, "z": 30, "triad": [7, 5, 18], "cpu": 2.530418225, "zplain": 30, "triad_plain": [7, 5, 18], "cpu_plain": 0.03317036700000031, "pairs_total": 27722, "pairs_generated": 6017, "pairs_pruned": 109, "pairs_margin": 23, "pairs_evaluated": 5885, "probes_main": 5908, "inner_breaks": 109, "outer_stop": 1, "improvements": 6}


==> anc/three_phase_ni_supplement/original_studies/results/E2.jsonl <==
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74049386, "Q": 1206, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [3, 14, 2], "cpu": 10.321914761, "zplain": 18, "triad_plain": [3, 15, 0], "cpu_plain": 0.027768663999999887, "pairs_total": 360000, "pairs_generated": 20795, "pairs_pruned": 201, "pairs_margin": 0, "pairs_evaluated": 20594, "probes_main": 20619, "inner_breaks": 201, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74154115, "Q": 1094, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [1, 9, 11], "cpu": 10.943228637999999, "zplain": 21, "triad_plain": [1, 9, 11], "cpu_plain": 0.02188590300000115, "pairs_total": 360000, "pairs_generated": 21463, "pairs_pruned": 196, "pairs_margin": 16, "pairs_evaluated": 21251, "probes_main": 21264, "inner_breaks": 196, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74258844, "Q": 1061, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [15, 3, 2], "cpu": 14.974115733000001, "zplain": 19, "triad_plain": [16, 3, 0], "cpu_plain": 0.03706118600000252, "pairs_total": 360000, "pairs_generated": 28691, "pairs_pruned": 210, "pairs_margin": 0, "pairs_evaluated": 28481, "probes_main": 28497, "inner_breaks": 210, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74363573, "Q": 1360, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [1, 5, 15], "cpu": 12.9652648, "zplain": 21, "triad_plain": [1, 5, 15], "cpu_plain": 0.028172791999999447, "pairs_total": 360000, "pairs_generated": 25159, "pairs_pruned": 209, "pairs_margin": 16, "pairs_evaluated": 24934, "probes_main": 24947, "inner_breaks": 209, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74468302, "Q": 1397, "sizes": [600, 600, 600], "gammaC": 50, "z": 17, "triad": [13, 1, 3], "cpu": 11.018949628000001, "zplain": 16, "triad_plain": [13, 0, 3], "cpu_plain": 0.018707894000002057, "pairs_total": 360000, "pairs_generated": 21568, "pairs_pruned": 164, "pairs_margin": 5, "pairs_evaluated": 21399, "probes_main": 21419, "inner_breaks": 164, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74573031, "Q": 1133, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [1, 8, 10], "cpu": 10.488342358000004, "zplain": 19, "triad_plain": [1, 8, 10], "cpu_plain": 0.02635052600000165, "pairs_total": 360000, "pairs_generated": 22142, "pairs_pruned": 186, "pairs_margin": 15, "pairs_evaluated": 21941, "probes_main": 21952, "inner_breaks": 186, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74677760, "Q": 1199, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [5, 8, 7], "cpu": 12.800991503999995, "zplain": 20, "triad_plain": [5, 8, 7], "cpu_plain": 0.024844225999999026, "pairs_total": 360000, "pairs_generated": 25789, "pairs_pruned": 215, "pairs_margin": 21, "pairs_evaluated": 25553, "probes_main": 25565, "inner_breaks": 215, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74782489, "Q": 1314, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [1, 16, 3], "cpu": 10.612868125999995, "zplain": 20, "triad_plain": [1, 16, 3], "cpu_plain": 0.025683727000000545, "pairs_total": 360000, "pairs_generated": 20320, "pairs_pruned": 189, "pairs_margin": 0, "pairs_evaluated": 20131, "probes_main": 20138, "inner_breaks": 189, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74887218, "Q": 1255, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [5, 13, 2], "cpu": 11.261842037000008, "zplain": 20, "triad_plain": [5, 13, 2], "cpu_plain": 0.02175253600000815, "pairs_total": 360000, "pairs_generated": 22035, "pairs_pruned": 187, "pairs_margin": 14, "pairs_evaluated": 21834, "probes_main": 21844, "inner_breaks": 187, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 74991947, "Q": 1243, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [1, 9, 9], "cpu": 10.182485203000013, "zplain": 19, "triad_plain": [1, 9, 9], "cpu_plain": 0.025173236000000543, "pairs_total": 360000, "pairs_generated": 21205, "pairs_pruned": 204, "pairs_margin": 13, "pairs_evaluated": 20988, "probes_main": 20997, "inner_breaks": 204, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75096676, "Q": 1214, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [1, 10, 9], "cpu": 10.82419130000001, "zplain": 19, "triad_plain": [0, 10, 9], "cpu_plain": 0.025807005000004324, "pairs_total": 360000, "pairs_generated": 21642, "pairs_pruned": 209, "pairs_margin": 0, "pairs_evaluated": 21433, "probes_main": 21451, "inner_breaks": 209, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75201405, "Q": 1267, "sizes": [600, 600, 600], "gammaC": 50, "z": 18, "triad": [7, 10, 1], "cpu": 12.200078198, "zplain": 17, "triad_plain": [7, 10, 0], "cpu_plain": 0.02118081599999755, "pairs_total": 360000, "pairs_generated": 25420, "pairs_pruned": 199, "pairs_margin": 24, "pairs_evaluated": 25197, "probes_main": 25220, "inner_breaks": 199, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75306134, "Q": 1276, "sizes": [600, 600, 600], "gammaC": 50, "z": 16, "triad": [9, 3, 4], "cpu": 6.737961009000003, "zplain": 16, "triad_plain": [9, 3, 4], "cpu_plain": 0.016429043999977466, "pairs_total": 360000, "pairs_generated": 15522, "pairs_pruned": 164, "pairs_margin": 0, "pairs_evaluated": 15358, "probes_main": 15371, "inner_breaks": 164, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75410863, "Q": 1242, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [4, 2, 13], "cpu": 9.621201583000015, "zplain": 19, "triad_plain": [4, 2, 13], "cpu_plain": 0.024892996000005496, "pairs_total": 360000, "pairs_generated": 20270, "pairs_pruned": 202, "pairs_margin": 6, "pairs_evaluated": 20062, "probes_main": 20075, "inner_breaks": 202, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75515592, "Q": 1276, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [3, 13, 3], "cpu": 8.157391605000015, "zplain": 19, "triad_plain": [3, 13, 3], "cpu_plain": 0.019851996999989296, "pairs_total": 360000, "pairs_generated": 16986, "pairs_pruned": 178, "pairs_margin": 5, "pairs_evaluated": 16803, "probes_main": 16815, "inner_breaks": 178, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75620321, "Q": 1128, "sizes": [600, 600, 600], "gammaC": 50, "z": 18, "triad": [2, 14, 2], "cpu": 11.267686029999993, "zplain": 17, "triad_plain": [3, 14, 0], "cpu_plain": 0.02943731499999558, "pairs_total": 360000, "pairs_generated": 23005, "pairs_pruned": 196, "pairs_margin": 18, "pairs_evaluated": 22791, "probes_main": 22809, "inner_breaks": 196, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75725050, "Q": 1064, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [1, 3, 17], "cpu": 10.810000719999977, "zplain": 20, "triad_plain": [13, 0, 7], "cpu_plain": 0.03334671299998604, "pairs_total": 360000, "pairs_generated": 21633, "pairs_pruned": 227, "pairs_margin": 32, "pairs_evaluated": 21374, "probes_main": 21384, "inner_breaks": 227, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75829779, "Q": 1228, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [14, 2, 5], "cpu": 16.49907013699999, "zplain": 21, "triad_plain": [14, 2, 5], "cpu_plain": 0.029034021000001076, "pairs_total": 360000, "pairs_generated": 30603, "pairs_pruned": 193, "pairs_margin": 58, "pairs_evaluated": 30352, "probes_main": 30369, "inner_breaks": 193, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75934508, "Q": 1325, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [1, 3, 16], "cpu": 10.325885729999982, "zplain": 19, "triad_plain": [0, 3, 16], "cpu_plain": 0.025565769999985832, "pairs_total": 360000, "pairs_generated": 21696, "pairs_pruned": 213, "pairs_margin": 2, "pairs_evaluated": 21481, "probes_main": 21490, "inner_breaks": 213, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76039237, "Q": 1241, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [18, 2, 1], "cpu": 18.353324170000008, "zplain": 21, "triad_plain": [18, 2, 1], "cpu_plain": 0.042142891000025884, "pairs_total": 360000, "pairs_generated": 36928, "pairs_pruned": 218, "pairs_margin": 18, "pairs_evaluated": 36692, "probes_main": 36718, "inner_breaks": 218, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76143966, "Q": 1128, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [1, 2, 18], "cpu": 11.357107374999998, "zplain": 20, "triad_plain": [6, 0, 14], "cpu_plain": 0.02687614600000643, "pairs_total": 360000, "pairs_generated": 22735, "pairs_pruned": 212, "pairs_margin": 13, "pairs_evaluated": 22510, "probes_main": 22521, "inner_breaks": 212, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76248695, "Q": 1146, "sizes": [600, 600, 600], "gammaC": 50, "z": 16, "triad": [8, 1, 7], "cpu": 9.832930007999977, "zplain": 16, "triad_plain": [8, 1, 7], "cpu_plain": 0.020452546999990773, "pairs_total": 360000, "pairs_generated": 18736, "pairs_pruned": 144, "pairs_margin": 12, "pairs_evaluated": 18580, "probes_main": 18594, "inner_breaks": 144, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76353424, "Q": 1157, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [2, 9, 8], "cpu": 10.687911731000014, "zplain": 19, "triad_plain": [2, 9, 8], "cpu_plain": 0.02726078599999937, "pairs_total": 360000, "pairs_generated": 21278, "pairs_pruned": 197, "pairs_margin": 0, "pairs_evaluated": 21081, "probes_main": 21096, "inner_breaks": 197, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76458153, "Q": 1221, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [15, 2, 3], "cpu": 13.360026312000002, "zplain": 20, "triad_plain": [15, 2, 3], "cpu_plain": 0.02608553900000743, "pairs_total": 360000, "pairs_generated": 26464, "pairs_pruned": 200, "pairs_margin": 14, "pairs_evaluated": 26250, "probes_main": 26276, "inner_breaks": 200, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76562882, "Q": 1237, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [18, 1, 1], "cpu": 13.149649761999967, "zplain": 20, "triad_plain": [18, 1, 1], "cpu_plain": 0.027109273999997185, "pairs_total": 360000, "pairs_generated": 25626, "pairs_pruned": 205, "pairs_margin": 8, "pairs_evaluated": 25413, "probes_main": 25420, "inner_breaks": 205, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76667611, "Q": 1264, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [1, 9, 11], "cpu": 13.534038495000004, "zplain": 21, "triad_plain": [1, 9, 11], "cpu_plain": 0.021637402000010297, "pairs_total": 360000, "pairs_generated": 27850, "pairs_pruned": 222, "pairs_margin": 27, "pairs_evaluated": 27601, "probes_main": 27616, "inner_breaks": 222, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76772340, "Q": 1433, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [1, 1, 17], "cpu": 8.916369111999984, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.028305800999987696, "pairs_total": 360000, "pairs_generated": 18019, "pairs_pruned": 187, "pairs_margin": 9, "pairs_evaluated": 17823, "probes_main": 17829, "inner_breaks": 187, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76877069, "Q": 1242, "sizes": [600, 600, 600], "gammaC": 50, "z": 23, "triad": [4, 3, 16], "cpu": 15.283804508999992, "zplain": 23, "triad_plain": [4, 3, 16], "cpu_plain": 0.03159572800001342, "pairs_total": 360000, "pairs_generated": 30626, "pairs_pruned": 218, "pairs_margin": 42, "pairs_evaluated": 30366, "probes_main": 30384, "inner_breaks": 218, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76981798, "Q": 1240, "sizes": [600, 600, 600], "gammaC": 50, "z": 17, "triad": [7, 7, 3], "cpu": 7.8030685500000345, "zplain": 17, "triad_plain": [7, 7, 3], "cpu_plain": 0.017653038999981163, "pairs_total": 360000, "pairs_generated": 15694, "pairs_pruned": 168, "pairs_margin": 9, "pairs_evaluated": 15517, "probes_main": 15534, "inner_breaks": 168, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77086527, "Q": 1230, "sizes": [600, 600, 600], "gammaC": 50, "z": 13, "triad": [4, 2, 7], "cpu": 4.566529725999999, "zplain": 13, "triad_plain": [4, 2, 7], "cpu_plain": 0.012859192999997049, "pairs_total": 360000, "pairs_generated": 9995, "pairs_pruned": 114, "pairs_margin": 0, "pairs_evaluated": 9881, "probes_main": 9908, "inner_breaks": 114, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77191256, "Q": 1169, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [4, 2, 13], "cpu": 10.76639167799999, "zplain": 19, "triad_plain": [4, 2, 13], "cpu_plain": 0.02594704199998432, "pairs_total": 360000, "pairs_generated": 21119, "pairs_pruned": 198, "pairs_margin": 0, "pairs_evaluated": 20921, "probes_main": 20934, "inner_breaks": 198, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77295985, "Q": 1142, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [4, 16, 1], "cpu": 12.46825807199997, "zplain": 21, "triad_plain": [4, 16, 1], "cpu_plain": 0.02465367799999285, "pairs_total": 360000, "pairs_generated": 24568, "pairs_pruned": 215, "pairs_margin": 7, "pairs_evaluated": 24346, "probes_main": 24363, "inner_breaks": 215, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77400714, "Q": 1195, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [2, 1, 16], "cpu": 10.132293523000044, "zplain": 19, "triad_plain": [2, 1, 16], "cpu_plain": 0.024520800999994208, "pairs_total": 360000, "pairs_generated": 19841, "pairs_pruned": 180, "pairs_margin": 0, "pairs_evaluated": 19661, "probes_main": 19671, "inner_breaks": 180, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77505443, "Q": 1291, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [3, 15, 1], "cpu": 9.040832792999993, "zplain": 18, "triad_plain": [3, 15, 0], "cpu_plain": 0.027628027999980986, "pairs_total": 360000, "pairs_generated": 19459, "pairs_pruned": 179, "pairs_margin": 22, "pairs_evaluated": 19258, "probes_main": 19272, "inner_breaks": 179, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77610172, "Q": 1212, "sizes": [600, 600, 600], "gammaC": 50, "z": 20, "triad": [1, 1, 18], "cpu": 9.180280067000012, "zplain": 20, "triad_plain": [1, 1, 18], "cpu_plain": 0.02813341199998831, "pairs_total": 360000, "pairs_generated": 18661, "pairs_pruned": 193, "pairs_margin": 25, "pairs_evaluated": 18443, "probes_main": 18449, "inner_breaks": 193, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77714901, "Q": 1277, "sizes": [600, 600, 600], "gammaC": 50, "z": 23, "triad": [1, 9, 13], "cpu": 15.107807305999984, "zplain": 22, "triad_plain": [0, 9, 13], "cpu_plain": 0.03284079299999121, "pairs_total": 360000, "pairs_generated": 30021, "pairs_pruned": 228, "pairs_margin": 17, "pairs_evaluated": 29776, "probes_main": 29786, "inner_breaks": 228, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77819630, "Q": 1064, "sizes": [600, 600, 600], "gammaC": 50, "z": 22, "triad": [9, 2, 11], "cpu": 16.693786579999994, "zplain": 22, "triad_plain": [9, 2, 11], "cpu_plain": 0.024754887999961284, "pairs_total": 360000, "pairs_generated": 32802, "pairs_pruned": 235, "pairs_margin": 13, "pairs_evaluated": 32554, "probes_main": 32574, "inner_breaks": 235, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77924359, "Q": 1286, "sizes": [600, 600, 600], "gammaC": 50, "z": 17, "triad": [12, 4, 1], "cpu": 8.33079410900001, "zplain": 17, "triad_plain": [12, 4, 1], "cpu_plain": 0.02044588400002567, "pairs_total": 360000, "pairs_generated": 18857, "pairs_pruned": 197, "pairs_margin": 18, "pairs_evaluated": 18642, "probes_main": 18660, "inner_breaks": 197, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78029088, "Q": 1289, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [14, 3, 4], "cpu": 16.453542835999997, "zplain": 20, "triad_plain": [18, 0, 2], "cpu_plain": 0.03053654100000358, "pairs_total": 360000, "pairs_generated": 33088, "pairs_pruned": 217, "pairs_margin": 61, "pairs_evaluated": 32810, "probes_main": 32827, "inner_breaks": 217, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78133817, "Q": 1256, "sizes": [600, 600, 600], "gammaC": 50, "z": 18, "triad": [2, 1, 15], "cpu": 8.980786143999978, "zplain": 18, "triad_plain": [2, 1, 15], "cpu_plain": 0.024644724999973278, "pairs_total": 360000, "pairs_generated": 18349, "pairs_pruned": 182, "pairs_margin": 12, "pairs_evaluated": 18155, "probes_main": 18165, "inner_breaks": 182, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78238546, "Q": 1217, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [1, 2, 16], "cpu": 8.853662681000003, "zplain": 18, "triad_plain": [0, 2, 16], "cpu_plain": 0.026771603000042887, "pairs_total": 360000, "pairs_generated": 18192, "pairs_pruned": 179, "pairs_margin": 22, "pairs_evaluated": 17991, "probes_main": 18001, "inner_breaks": 179, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78343275, "Q": 1223, "sizes": [600, 600, 600], "gammaC": 50, "z": 18, "triad": [5, 5, 8], "cpu": 9.817113991999975, "zplain": 18, "triad_plain": [5, 5, 8], "cpu_plain": 0.03844646999999668, "pairs_total": 360000, "pairs_generated": 19814, "pairs_pruned": 197, "pairs_margin": 10, "pairs_evaluated": 19607, "probes_main": 19627, "inner_breaks": 197, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78448004, "Q": 1242, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [1, 12, 8], "cpu": 13.497138129000007, "zplain": 21, "triad_plain": [1, 12, 8], "cpu_plain": 0.02352480799999057, "pairs_total": 360000, "pairs_generated": 26355, "pairs_pruned": 219, "pairs_margin": 49, "pairs_evaluated": 26087, "probes_main": 26096, "inner_breaks": 219, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78552733, "Q": 1192, "sizes": [600, 600, 600], "gammaC": 50, "z": 18, "triad": [5, 1, 12], "cpu": 9.679135250999991, "zplain": 18, "triad_plain": [5, 1, 12], "cpu_plain": 0.023640934000013658, "pairs_total": 360000, "pairs_generated": 19134, "pairs_pruned": 189, "pairs_margin": 10, "pairs_evaluated": 18935, "probes_main": 18945, "inner_breaks": 189, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75054836, "Q": 1700, "sizes": [833, 833, 834], "gammaC": 405, "z": 131, "triad": [66, 14, 51], "cpu": 21.542843405000003, "zplain": 131, "triad_plain": [66, 14, 51], "cpu_plain": 0.17120547500000072, "pairs_total": 693889, "pairs_generated": 29376, "pairs_pruned": 221, "pairs_margin": 0, "pairs_evaluated": 29155, "probes_main": 29219, "inner_breaks": 221, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75054386, "Q": 1368, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [3, 13, 3], "cpu": 24.900665420000003, "zplain": 19, "triad_plain": [3, 13, 3], "cpu_plain": 0.03514065799999955, "pairs_total": 693889, "pairs_generated": 36224, "pairs_pruned": 278, "pairs_margin": 0, "pairs_evaluated": 35946, "probes_main": 35957, "inner_breaks": 278, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75159565, "Q": 1578, "sizes": [833, 833, 834], "gammaC": 413, "z": 160, "triad": [127, 26, 7], "cpu": 25.757399904000003, "zplain": 160, "triad_plain": [127, 26, 7], "cpu_plain": 0.24242399699999595, "pairs_total": 693889, "pairs_generated": 35060, "pairs_pruned": 268, "pairs_margin": 3, "pairs_evaluated": 34789, "probes_main": 34830, "inner_breaks": 268, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75159115, "Q": 1434, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [1, 13, 5], "cpu": 21.899118536, "zplain": 19, "triad_plain": [1, 13, 5], "cpu_plain": 0.03500357099999718, "pairs_total": 693889, "pairs_generated": 31459, "pairs_pruned": 241, "pairs_margin": 6, "pairs_evaluated": 31212, "probes_main": 31224, "inner_breaks": 241, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75263844, "Q": 1383, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [1, 10, 6], "cpu": 20.307738035, "zplain": 16, "triad_plain": [0, 10, 6], "cpu_plain": 0.030466196999995532, "pairs_total": 693889, "pairs_generated": 30309, "pairs_pruned": 237, "pairs_margin": 0, "pairs_evaluated": 30072, "probes_main": 30089, "inner_breaks": 237, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75264294, "Q": 1508, "sizes": [833, 833, 834], "gammaC": 396, "z": 191, "triad": [2, 94, 95], "cpu": 32.32432132700001, "zplain": 191, "triad_plain": [2, 94, 95], "cpu_plain": 0.29747240999999747, "pairs_total": 693889, "pairs_generated": 42792, "pairs_pruned": 307, "pairs_margin": 30, "pairs_evaluated": 42455, "probes_main": 42476, "inner_breaks": 307, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75368573, "Q": 1418, "sizes": [833, 833, 834], "gammaC": 50, "z": 18, "triad": [1, 11, 6], "cpu": 23.60923084800001, "zplain": 18, "triad_plain": [1, 11, 6], "cpu_plain": 0.03009697100000608, "pairs_total": 693889, "pairs_generated": 34137, "pairs_pruned": 237, "pairs_margin": 39, "pairs_evaluated": 33861, "probes_main": 33875, "inner_breaks": 237, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75369023, "Q": 1468, "sizes": [833, 833, 834], "gammaC": 408, "z": 161, "triad": [13, 23, 125], "cpu": 28.089989032000005, "zplain": 161, "triad_plain": [13, 23, 125], "cpu_plain": 0.24439283699999237, "pairs_total": 693889, "pairs_generated": 38227, "pairs_pruned": 269, "pairs_margin": 26, "pairs_evaluated": 37932, "probes_main": 37962, "inner_breaks": 269, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75473302, "Q": 1517, "sizes": [833, 833, 834], "gammaC": 50, "z": 18, "triad": [4, 1, 13], "cpu": 25.552626282000006, "zplain": 18, "triad_plain": [4, 1, 13], "cpu_plain": 0.03120394800001236, "pairs_total": 693889, "pairs_generated": 36046, "pairs_pruned": 240, "pairs_margin": 57, "pairs_evaluated": 35749, "probes_main": 35759, "inner_breaks": 240, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75578031, "Q": 1509, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [1, 9, 6], "cpu": 20.058676398999992, "zplain": 15, "triad_plain": [0, 9, 6], "cpu_plain": 0.029252579000001333, "pairs_total": 693889, "pairs_generated": 29232, "pairs_pruned": 214, "pairs_margin": 0, "pairs_evaluated": 29018, "probes_main": 29030, "inner_breaks": 214, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75473752, "Q": 1379, "sizes": [833, 833, 834], "gammaC": 409, "z": 191, "triad": [94, 15, 82], "cpu": 37.44365713399999, "zplain": 191, "triad_plain": [94, 15, 82], "cpu_plain": 0.31044114799999534, "pairs_total": 693889, "pairs_generated": 47938, "pairs_pruned": 302, "pairs_margin": 16, "pairs_evaluated": 47620, "probes_main": 47643, "inner_breaks": 302, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75682760, "Q": 1477, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [5, 10, 1], "cpu": 18.683391795999995, "zplain": 16, "triad_plain": [5, 10, 1], "cpu_plain": 0.027347547999994504, "pairs_total": 693889, "pairs_generated": 27407, "pairs_pruned": 221, "pairs_margin": 57, "pairs_evaluated": 27129, "probes_main": 27138, "inner_breaks": 221, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75578481, "Q": 1340, "sizes": [833, 833, 834], "gammaC": 389, "z": 183, "triad": [42, 8, 133], "cpu": 35.852032933000004, "zplain": 183, "triad_plain": [42, 8, 133], "cpu_plain": 0.3180833849999942, "pairs_total": 693889, "pairs_generated": 47236, "pairs_pruned": 300, "pairs_margin": 60, "pairs_evaluated": 46876, "probes_main": 46905, "inner_breaks": 300, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75787489, "Q": 1508, "sizes": [833, 833, 834], "gammaC": 50, "z": 23, "triad": [1, 21, 1], "cpu": 44.572679158, "zplain": 21, "triad_plain": [0, 21, 0], "cpu_plain": 0.06568314199998326, "pairs_total": 693889, "pairs_generated": 61557, "pairs_pruned": 355, "pairs_margin": 44, "pairs_evaluated": 61158, "probes_main": 61176, "inner_breaks": 355, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75683210, "Q": 1450, "sizes": [833, 833, 834], "gammaC": 410, "z": 184, "triad": [90, 91, 3], "cpu": 41.541247948999995, "zplain": 184, "triad_plain": [90, 91, 3], "cpu_plain": 0.26981049799999823, "pairs_total": 693889, "pairs_generated": 53617, "pairs_pruned": 310, "pairs_margin": 44, "pairs_evaluated": 53263, "probes_main": 53292, "inner_breaks": 310, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75892218, "Q": 1547, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [13, 1, 3], "cpu": 23.39644887700001, "zplain": 16, "triad_plain": [14, 0, 2], "cpu_plain": 0.030324229999990848, "pairs_total": 693889, "pairs_generated": 34009, "pairs_pruned": 225, "pairs_margin": 4, "pairs_evaluated": 33780, "probes_main": 33788, "inner_breaks": 225, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 75996947, "Q": 1531, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [2, 13, 2], "cpu": 21.329319277999986, "zplain": 17, "triad_plain": [2, 13, 2], "cpu_plain": 0.04712348799998267, "pairs_total": 693889, "pairs_generated": 30598, "pairs_pruned": 249, "pairs_margin": 0, "pairs_evaluated": 30349, "probes_main": 30355, "inner_breaks": 249, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75787939, "Q": 1545, "sizes": [833, 833, 834], "gammaC": 403, "z": 168, "triad": [163, 3, 2], "cpu": 35.69392484300002, "zplain": 166, "triad_plain": [163, 3, 0], "cpu_plain": 0.2537954109999987, "pairs_total": 693889, "pairs_generated": 46278, "pairs_pruned": 262, "pairs_margin": 10, "pairs_evaluated": 46006, "probes_main": 46027, "inner_breaks": 262, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76101676, "Q": 1556, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [16, 1, 2], "cpu": 33.98304650899999, "zplain": 18, "triad_plain": [16, 0, 2], "cpu_plain": 0.03937042899997323, "pairs_total": 693889, "pairs_generated": 47929, "pairs_pruned": 290, "pairs_margin": 20, "pairs_evaluated": 47619, "probes_main": 47635, "inner_breaks": 290, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75892668, "Q": 1448, "sizes": [833, 833, 834], "gammaC": 411, "z": 174, "triad": [17, 156, 1], "cpu": 30.59591186, "zplain": 173, "triad_plain": [17, 156, 0], "cpu_plain": 0.25665602100002616, "pairs_total": 693889, "pairs_generated": 41055, "pairs_pruned": 273, "pairs_margin": 19, "pairs_evaluated": 40763, "probes_main": 40794, "inner_breaks": 273, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75997397, "Q": 1441, "sizes": [833, 833, 834], "gammaC": 405, "z": 142, "triad": [1, 52, 89], "cpu": 18.596582479999995, "zplain": 141, "triad_plain": [0, 52, 89], "cpu_plain": 0.21067127800000662, "pairs_total": 693889, "pairs_generated": 25089, "pairs_pruned": 214, "pairs_margin": 0, "pairs_evaluated": 24875, "probes_main": 24896, "inner_breaks": 214, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76206405, "Q": 1429, "sizes": [833, 833, 834], "gammaC": 50, "z": 18, "triad": [8, 5, 5], "cpu": 35.785276908000014, "zplain": 18, "triad_plain": [8, 5, 5], "cpu_plain": 0.031963572999984535, "pairs_total": 693889, "pairs_generated": 49426, "pairs_pruned": 263, "pairs_margin": 0, "pairs_evaluated": 49163, "probes_main": 49183, "inner_breaks": 263, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76102126, "Q": 1454, "sizes": [833, 833, 834], "gammaC": 407, "z": 166, "triad": [48, 61, 57], "cpu": 27.843906738999976, "zplain": 166, "triad_plain": [48, 61, 57], "cpu_plain": 0.30230839400002196, "pairs_total": 693889, "pairs_generated": 35942, "pairs_pruned": 247, "pairs_margin": 14, "pairs_evaluated": 35681, "probes_main": 35720, "inner_breaks": 247, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76311134, "Q": 1597, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [10, 6, 1], "cpu": 23.036152592000008, "zplain": 17, "triad_plain": [10, 6, 1], "cpu_plain": 0.02781155099995658, "pairs_total": 693889, "pairs_generated": 32428, "pairs_pruned": 217, "pairs_margin": 10, "pairs_evaluated": 32201, "probes_main": 32229, "inner_breaks": 217, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76206855, "Q": 1532, "sizes": [833, 833, 834], "gammaC": 411, "z": 156, "triad": [1, 95, 60], "cpu": 21.374902072999987, "zplain": 155, "triad_plain": [0, 95, 60], "cpu_plain": 0.21741132699997934, "pairs_total": 693889, "pairs_generated": 29177, "pairs_pruned": 241, "pairs_margin": 57, "pairs_evaluated": 28879, "probes_main": 28945, "inner_breaks": 241, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76415863, "Q": 1431, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [1, 16, 2], "cpu": 24.006565680999984, "zplain": 19, "triad_plain": [1, 16, 2], "cpu_plain": 0.03241032600004701, "pairs_total": 693889, "pairs_generated": 34354, "pairs_pruned": 250, "pairs_margin": 12, "pairs_evaluated": 34092, "probes_main": 34111, "inner_breaks": 250, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76520592, "Q": 1502, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [3, 3, 10], "cpu": 20.25189146400004, "zplain": 16, "triad_plain": [3, 3, 10], "cpu_plain": 0.027583331000016642, "pairs_total": 693889, "pairs_generated": 28298, "pairs_pruned": 213, "pairs_margin": 33, "pairs_evaluated": 28052, "probes_main": 28067, "inner_breaks": 213, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76311584, "Q": 1430, "sizes": [833, 833, 834], "gammaC": 396, "z": 158, "triad": [116, 36, 6], "cpu": 45.80848872400003, "zplain": 157, "triad_plain": [143, 0, 14], "cpu_plain": 0.23837717899999689, "pairs_total": 693889, "pairs_generated": 58448, "pairs_pruned": 268, "pairs_margin": 0, "pairs_evaluated": 58180, "probes_main": 58209, "inner_breaks": 268, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76625321, "Q": 1464, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [9, 2, 6], "cpu": 24.441742465000004, "zplain": 17, "triad_plain": [9, 2, 6], "cpu_plain": 0.02900880100003178, "pairs_total": 693889, "pairs_generated": 35612, "pairs_pruned": 225, "pairs_margin": 29, "pairs_evaluated": 35358, "probes_main": 35381, "inner_breaks": 225, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76730050, "Q": 1596, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [1, 3, 13], "cpu": 18.838264417999994, "zplain": 17, "triad_plain": [1, 3, 13], "cpu_plain": 0.02833821799998759, "pairs_total": 693889, "pairs_generated": 27984, "pairs_pruned": 232, "pairs_margin": 0, "pairs_evaluated": 27752, "probes_main": 27766, "inner_breaks": 232, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76416313, "Q": 1559, "sizes": [833, 833, 834], "gammaC": 408, "z": 147, "triad": [2, 57, 88], "cpu": 23.672295733, "zplain": 145, "triad_plain": [0, 57, 88], "cpu_plain": 0.20901717800001052, "pairs_total": 693889, "pairs_generated": 31815, "pairs_pruned": 244, "pairs_margin": 42, "pairs_evaluated": 31529, "probes_main": 31552, "inner_breaks": 244, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76521042, "Q": 1528, "sizes": [833, 833, 834], "gammaC": 402, "z": 155, "triad": [3, 41, 111], "cpu": 22.813722782000013, "zplain": 155, "triad_plain": [3, 41, 111], "cpu_plain": 0.2346883740000294, "pairs_total": 693889, "pairs_generated": 30964, "pairs_pruned": 250, "pairs_margin": 38, "pairs_evaluated": 30676, "probes_main": 30707, "inner_breaks": 250, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76834779, "Q": 1602, "sizes": [833, 833, 834], "gammaC": 50, "z": 20, "triad": [1, 13, 6], "cpu": 33.25172294600003, "zplain": 20, "triad_plain": [1, 13, 6], "cpu_plain": 0.036881542000003265, "pairs_total": 693889, "pairs_generated": 46531, "pairs_pruned": 293, "pairs_margin": 21, "pairs_evaluated": 46217, "probes_main": 46236, "inner_breaks": 293, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76625771, "Q": 1451, "sizes": [833, 833, 834], "gammaC": 402, "z": 166, "triad": [56, 57, 53], "cpu": 26.109846093999977, "zplain": 166, "triad_plain": [56, 57, 53], "cpu_plain": 0.2865790800000241, "pairs_total": 693889, "pairs_generated": 35273, "pairs_pruned": 274, "pairs_margin": 16, "pairs_evaluated": 34983, "probes_main": 35037, "inner_breaks": 274, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 76939508, "Q": 1553, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [6, 10, 1], "cpu": 21.092809681999995, "zplain": 17, "triad_plain": [6, 10, 1], "cpu_plain": 0.02870842099997617, "pairs_total": 693889, "pairs_generated": 31156, "pairs_pruned": 235, "pairs_margin": 0, "pairs_evaluated": 30921, "probes_main": 30933, "inner_breaks": 235, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77044237, "Q": 1616, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [1, 3, 13], "cpu": 17.984508972999947, "zplain": 16, "triad_plain": [0, 3, 13], "cpu_plain": 0.031953831000009814, "pairs_total": 693889, "pairs_generated": 26973, "pairs_pruned": 236, "pairs_margin": 20, "pairs_evaluated": 26717, "probes_main": 26727, "inner_breaks": 236, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76730500, "Q": 1753, "sizes": [833, 833, 834], "gammaC": 396, "z": 166, "triad": [41, 40, 85], "cpu": 25.649817886999983, "zplain": 166, "triad_plain": [41, 40, 85], "cpu_plain": 0.2637961549999659, "pairs_total": 693889, "pairs_generated": 34763, "pairs_pruned": 256, "pairs_margin": 19, "pairs_evaluated": 34488, "probes_main": 34535, "inner_breaks": 256, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77148966, "Q": 1457, "sizes": [833, 833, 834], "gammaC": 50, "z": 18, "triad": [1, 3, 14], "cpu": 20.304783643999997, "zplain": 17, "triad_plain": [0, 3, 14], "cpu_plain": 0.032512906999954794, "pairs_total": 693889, "pairs_generated": 30556, "pairs_pruned": 253, "pairs_margin": 9, "pairs_evaluated": 30294, "probes_main": 30304, "inner_breaks": 253, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76835229, "Q": 1444, "sizes": [833, 833, 834], "gammaC": 405, "z": 150, "triad": [120, 11, 19], "cpu": 26.45475483499996, "zplain": 150, "triad_plain": [120, 11, 19], "cpu_plain": 0.20774750500004302, "pairs_total": 693889, "pairs_generated": 36224, "pairs_pruned": 239, "pairs_margin": 0, "pairs_evaluated": 35985, "probes_main": 36044, "inner_breaks": 239, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77253695, "Q": 1527, "sizes": [833, 833, 834], "gammaC": 50, "z": 15, "triad": [7, 6, 2], "cpu": 16.862673214999973, "zplain": 15, "triad_plain": [7, 6, 2], "cpu_plain": 0.02663117300005524, "pairs_total": 693889, "pairs_generated": 25116, "pairs_pruned": 203, "pairs_margin": 0, "pairs_evaluated": 24913, "probes_main": 24936, "inner_breaks": 203, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76939958, "Q": 1443, "sizes": [833, 833, 834], "gammaC": 410, "z": 160, "triad": [68, 88, 4], "cpu": 29.27601683699993, "zplain": 160, "triad_plain": [68, 88, 4], "cpu_plain": 0.27708760600000915, "pairs_total": 693889, "pairs_generated": 39343, "pairs_pruned": 262, "pairs_margin": 70, "pairs_evaluated": 39011, "probes_main": 39049, "inner_breaks": 262, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77358424, "Q": 1497, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [11, 1, 4], "cpu": 30.49878529099999, "zplain": 16, "triad_plain": [11, 1, 4], "cpu_plain": 0.027084584000022005, "pairs_total": 693889, "pairs_generated": 42017, "pairs_pruned": 225, "pairs_margin": 30, "pairs_evaluated": 41762, "probes_main": 41785, "inner_breaks": 225, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77463153, "Q": 1474, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [8, 1, 8], "cpu": 22.703531527999985, "zplain": 17, "triad_plain": [8, 1, 8], "cpu_plain": 0.028239666999979818, "pairs_total": 693889, "pairs_generated": 32542, "pairs_pruned": 234, "pairs_margin": 21, "pairs_evaluated": 32287, "probes_main": 32299, "inner_breaks": 234, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77044687, "Q": 1539, "sizes": [833, 833, 834], "gammaC": 402, "z": 182, "triad": [26, 5, 151], "cpu": 35.052680753000004, "zplain": 182, "triad_plain": [26, 5, 151], "cpu_plain": 0.2862927749999926, "pairs_total": 693889, "pairs_generated": 45998, "pairs_pruned": 309, "pairs_margin": 44, "pairs_evaluated": 45645, "probes_main": 45684, "inner_breaks": 309, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77567882, "Q": 1501, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [10, 1, 8], "cpu": 24.996224372999905, "zplain": 19, "triad_plain": [10, 1, 8], "cpu_plain": 0.03290419899997232, "pairs_total": 693889, "pairs_generated": 35626, "pairs_pruned": 263, "pairs_margin": 0, "pairs_evaluated": 35363, "probes_main": 35373, "inner_breaks": 263, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77149416, "Q": 1541, "sizes": [833, 833, 834], "gammaC": 405, "z": 168, "triad": [94, 4, 70], "cpu": 30.375508793999984, "zplain": 168, "triad_plain": [94, 4, 70], "cpu_plain": 0.23388845399995262, "pairs_total": 693889, "pairs_generated": 39839, "pairs_pruned": 280, "pairs_margin": 14, "pairs_evaluated": 39545, "probes_main": 39592, "inner_breaks": 280, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77672611, "Q": 1475, "sizes": [833, 833, 834], "gammaC": 50, "z": 15, "triad": [8, 4, 3], "cpu": 25.556038960000024, "zplain": 15, "triad_plain": [8, 4, 3], "cpu_plain": 0.023994168999934118, "pairs_total": 693889, "pairs_generated": 35171, "pairs_pruned": 211, "pairs_margin": 35, "pairs_evaluated": 34925, "probes_main": 34939, "inner_breaks": 211, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77254145, "Q": 1462, "sizes": [833, 833, 834], "gammaC": 407, "z": 170, "triad": [3, 99, 68], "cpu": 30.98795857999994, "zplain": 170, "triad_plain": [3, 99, 68], "cpu_plain": 0.2307973030000312, "pairs_total": 693889, "pairs_generated": 41933, "pairs_pruned": 284, "pairs_margin": 0, "pairs_evaluated": 41649, "probes_main": 41685, "inner_breaks": 284, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77777340, "Q": 1564, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [13, 1, 2], "cpu": 22.88187789799997, "zplain": 16, "triad_plain": [13, 1, 2], "cpu_plain": 0.02832897399991907, "pairs_total": 693889, "pairs_generated": 32847, "pairs_pruned": 239, "pairs_margin": 9, "pairs_evaluated": 32599, "probes_main": 32613, "inner_breaks": 239, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77882069, "Q": 1388, "sizes": [833, 833, 834], "gammaC": 50, "z": 20, "triad": [3, 1, 16], "cpu": 29.911227291000046, "zplain": 19, "triad_plain": [3, 0, 16], "cpu_plain": 0.03919338399998651, "pairs_total": 693889, "pairs_generated": 41929, "pairs_pruned": 303, "pairs_margin": 0, "pairs_evaluated": 41626, "probes_main": 41640, "inner_breaks": 303, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77358874, "Q": 1535, "sizes": [833, 833, 834], "gammaC": 406, "z": 204, "triad": [187, 15, 2], "cpu": 43.80446062200008, "zplain": 202, "triad_plain": [187, 15, 0], "cpu_plain": 0.32761727900003734, "pairs_total": 693889, "pairs_generated": 55690, "pairs_pruned": 335, "pairs_margin": 81, "pairs_evaluated": 55274, "probes_main": 55314, "inner_breaks": 335, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 77986798, "Q": 1568, "sizes": [833, 833, 834], "gammaC": 50, "z": 20, "triad": [1, 17, 2], "cpu": 33.27078145799999, "zplain": 19, "triad_plain": [1, 18, 0], "cpu_plain": 0.03850961000000552, "pairs_total": 693889, "pairs_generated": 46178, "pairs_pruned": 274, "pairs_margin": 43, "pairs_evaluated": 45861, "probes_main": 45867, "inner_breaks": 274, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77463603, "Q": 1529, "sizes": [833, 833, 834], "gammaC": 402, "z": 164, "triad": [1, 7, 156], "cpu": 28.03113469599998, "zplain": 163, "triad_plain": [0, 7, 156], "cpu_plain": 0.2623000439999714, "pairs_total": 693889, "pairs_generated": 37266, "pairs_pruned": 274, "pairs_margin": 30, "pairs_evaluated": 36962, "probes_main": 36985, "inner_breaks": 274, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78091527, "Q": 1532, "sizes": [833, 833, 834], "gammaC": 50, "z": 18, "triad": [1, 7, 10], "cpu": 24.217596833000016, "zplain": 17, "triad_plain": [0, 7, 10], "cpu_plain": 0.035105195999904026, "pairs_total": 693889, "pairs_generated": 34396, "pairs_pruned": 240, "pairs_margin": 20, "pairs_evaluated": 34136, "probes_main": 34153, "inner_breaks": 240, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77568332, "Q": 1469, "sizes": [833, 833, 834], "gammaC": 399, "z": 177, "triad": [97, 3, 77], "cpu": 33.50643285299998, "zplain": 177, "triad_plain": [97, 3, 77], "cpu_plain": 0.26709020199996303, "pairs_total": 693889, "pairs_generated": 44433, "pairs_pruned": 295, "pairs_margin": 22, "pairs_evaluated": 44116, "probes_main": 44138, "inner_breaks": 295, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78196256, "Q": 1419, "sizes": [833, 833, 834], "gammaC": 50, "z": 20, "triad": [7, 9, 4], "cpu": 30.61742187199991, "zplain": 20, "triad_plain": [7, 9, 4], "cpu_plain": 0.039442117000021426, "pairs_total": 693889, "pairs_generated": 42028, "pairs_pruned": 272, "pairs_margin": 66, "pairs_evaluated": 41690, "probes_main": 41702, "inner_breaks": 272, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77673061, "Q": 1331, "sizes": [833, 833, 834], "gammaC": 399, "z": 167, "triad": [9, 1, 157], "cpu": 29.937267453999993, "zplain": 166, "triad_plain": [9, 0, 157], "cpu_plain": 0.2598651209999616, "pairs_total": 693889, "pairs_generated": 40416, "pairs_pruned": 285, "pairs_margin": 8, "pairs_evaluated": 40123, "probes_main": 40146, "inner_breaks": 285, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78300985, "Q": 1535, "sizes": [833, 833, 834], "gammaC": 50, "z": 20, "triad": [6, 13, 1], "cpu": 34.27443705400003, "zplain": 20, "triad_plain": [6, 13, 1], "cpu_plain": 0.03499191299999893, "pairs_total": 693889, "pairs_generated": 47906, "pairs_pruned": 276, "pairs_margin": 14, "pairs_evaluated": 47616, "probes_main": 47644, "inner_breaks": 276, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77777790, "Q": 1507, "sizes": [833, 833, 834], "gammaC": 399, "z": 147, "triad": [41, 19, 87], "cpu": 25.284053768000035, "zplain": 147, "triad_plain": [41, 19, 87], "cpu_plain": 0.2242746409999654, "pairs_total": 693889, "pairs_generated": 35040, "pairs_pruned": 241, "pairs_margin": 0, "pairs_evaluated": 34799, "probes_main": 34871, "inner_breaks": 241, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78405714, "Q": 1368, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [1, 1, 15], "cpu": 21.470947259000013, "zplain": 16, "triad_plain": [0, 3, 13], "cpu_plain": 0.030807858000002852, "pairs_total": 693889, "pairs_generated": 31192, "pairs_pruned": 222, "pairs_margin": 16, "pairs_evaluated": 30954, "probes_main": 30960, "inner_breaks": 222, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77882519, "Q": 1517, "sizes": [833, 833, 834], "gammaC": 413, "z": 151, "triad": [120, 19, 12], "cpu": 21.56403034599998, "zplain": 151, "triad_plain": [120, 19, 12], "cpu_plain": 0.21925322799995683, "pairs_total": 693889, "pairs_generated": 29658, "pairs_pruned": 236, "pairs_margin": 0, "pairs_evaluated": 29422, "probes_main": 29459, "inner_breaks": 236, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78510443, "Q": 1559, "sizes": [833, 833, 834], "gammaC": 50, "z": 18, "triad": [3, 4, 11], "cpu": 23.449733046999995, "zplain": 18, "triad_plain": [3, 4, 11], "cpu_plain": 0.030482217999974637, "pairs_total": 693889, "pairs_generated": 33880, "pairs_pruned": 237, "pairs_margin": 35, "pairs_evaluated": 33608, "probes_main": 33622, "inner_breaks": 237, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77987248, "Q": 1553, "sizes": [833, 833, 834], "gammaC": 402, "z": 179, "triad": [2, 176, 1], "cpu": 27.89191333100007, "zplain": 178, "triad_plain": [2, 176, 0], "cpu_plain": 0.2508708689999821, "pairs_total": 693889, "pairs_generated": 38669, "pairs_pruned": 267, "pairs_margin": 0, "pairs_evaluated": 38402, "probes_main": 38415, "inner_breaks": 267, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78615172, "Q": 1460, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [1, 2, 14], "cpu": 19.763151008000023, "zplain": 17, "triad_plain": [1, 2, 14], "cpu_plain": 0.027282745999968938, "pairs_total": 693889, "pairs_generated": 30046, "pairs_pruned": 231, "pairs_margin": 0, "pairs_evaluated": 29815, "probes_main": 29825, "inner_breaks": 231, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78719901, "Q": 1542, "sizes": [833, 833, 834], "gammaC": 50, "z": 17, "triad": [7, 8, 2], "cpu": 23.372159785999997, "zplain": 17, "triad_plain": [7, 8, 2], "cpu_plain": 0.028694361000020763, "pairs_total": 693889, "pairs_generated": 34429, "pairs_pruned": 226, "pairs_margin": 18, "pairs_evaluated": 34185, "probes_main": 34201, "inner_breaks": 226, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78091977, "Q": 1512, "sizes": [833, 833, 834], "gammaC": 408, "z": 193, "triad": [169, 5, 19], "cpu": 36.85745037000004, "zplain": 192, "triad_plain": [48, 144, 0], "cpu_plain": 0.27536852200000794, "pairs_total": 693889, "pairs_generated": 49152, "pairs_pruned": 312, "pairs_margin": 39, "pairs_evaluated": 48801, "probes_main": 48852, "inner_breaks": 312, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78824630, "Q": 1710, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [1, 17, 1], "cpu": 23.89225026500003, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.03684527500001877, "pairs_total": 693889, "pairs_generated": 35031, "pairs_pruned": 238, "pairs_margin": 8, "pairs_evaluated": 34785, "probes_main": 34794, "inner_breaks": 238, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78196706, "Q": 1497, "sizes": [833, 833, 834], "gammaC": 415, "z": 200, "triad": [139, 17, 44], "cpu": 42.85475444999997, "zplain": 200, "triad_plain": [139, 17, 44], "cpu_plain": 0.2725831490000701, "pairs_total": 693889, "pairs_generated": 58082, "pairs_pruned": 313, "pairs_margin": 83, "pairs_evaluated": 57686, "probes_main": 57747, "inner_breaks": 313, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78929359, "Q": 1436, "sizes": [833, 833, 834], "gammaC": 50, "z": 18, "triad": [7, 4, 7], "cpu": 27.099199578000025, "zplain": 17, "triad_plain": [10, 0, 7], "cpu_plain": 0.029665977000036037, "pairs_total": 693889, "pairs_generated": 38963, "pairs_pruned": 241, "pairs_margin": 89, "pairs_evaluated": 38633, "probes_main": 38653, "inner_breaks": 241, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79034088, "Q": 1557, "sizes": [833, 833, 834], "gammaC": 50, "z": 15, "triad": [3, 2, 10], "cpu": 13.917631662999952, "zplain": 15, "triad_plain": [3, 2, 10], "cpu_plain": 0.025332284000000982, "pairs_total": 693889, "pairs_generated": 21269, "pairs_pruned": 208, "pairs_margin": 1, "pairs_evaluated": 21060, "probes_main": 21080, "inner_breaks": 208, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78301435, "Q": 1453, "sizes": [833, 833, 834], "gammaC": 402, "z": 140, "triad": [115, 9, 16], "cpu": 27.900578562999954, "zplain": 140, "triad_plain": [115, 9, 16], "cpu_plain": 0.18903494500000306, "pairs_total": 693889, "pairs_generated": 39040, "pairs_pruned": 246, "pairs_margin": 30, "pairs_evaluated": 38764, "probes_main": 38831, "inner_breaks": 246, "outer_stop": 1, "improvements": 12}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79138817, "Q": 1504, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [14, 1, 1], "cpu": 29.779806927000095, "zplain": 16, "triad_plain": [14, 1, 1], "cpu_plain": 0.027826430999994045, "pairs_total": 693889, "pairs_generated": 42683, "pairs_pruned": 239, "pairs_margin": 77, "pairs_evaluated": 42367, "probes_main": 42377, "inner_breaks": 239, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78406164, "Q": 1632, "sizes": [833, 833, 834], "gammaC": 411, "z": 164, "triad": [103, 40, 21], "cpu": 32.43852697900002, "zplain": 164, "triad_plain": [103, 40, 21], "cpu_plain": 0.22671341900002062, "pairs_total": 693889, "pairs_generated": 43496, "pairs_pruned": 285, "pairs_margin": 27, "pairs_evaluated": 43184, "probes_main": 43226, "inner_breaks": 285, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79243546, "Q": 1464, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [6, 6, 4], "cpu": 19.845379759000025, "zplain": 16, "triad_plain": [6, 6, 4], "cpu_plain": 0.04159917599997698, "pairs_total": 693889, "pairs_generated": 29243, "pairs_pruned": 225, "pairs_margin": 0, "pairs_evaluated": 29018, "probes_main": 29040, "inner_breaks": 225, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78510893, "Q": 1579, "sizes": [833, 833, 834], "gammaC": 409, "z": 156, "triad": [1, 1, 154], "cpu": 22.00919973500004, "zplain": 155, "triad_plain": [0, 1, 154], "cpu_plain": 0.2165770199999315, "pairs_total": 693889, "pairs_generated": 31484, "pairs_pruned": 258, "pairs_margin": 0, "pairs_evaluated": 31226, "probes_main": 31235, "inner_breaks": 258, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79348275, "Q": 1572, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [11, 1, 7], "cpu": 36.70316865999996, "zplain": 19, "triad_plain": [11, 1, 7], "cpu_plain": 0.03562010500013457, "pairs_total": 693889, "pairs_generated": 50463, "pairs_pruned": 274, "pairs_margin": 59, "pairs_evaluated": 50130, "probes_main": 50147, "inner_breaks": 274, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78615622, "Q": 1475, "sizes": [833, 833, 834], "gammaC": 413, "z": 154, "triad": [89, 33, 32], "cpu": 25.09648075799987, "zplain": 154, "triad_plain": [89, 33, 32], "cpu_plain": 0.2100176469998587, "pairs_total": 693889, "pairs_generated": 34150, "pairs_pruned": 250, "pairs_margin": 4, "pairs_evaluated": 33896, "probes_main": 33931, "inner_breaks": 250, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79453004, "Q": 1554, "sizes": [833, 833, 834], "gammaC": 50, "z": 14, "triad": [5, 2, 7], "cpu": 14.061388571999942, "zplain": 14, "triad_plain": [5, 2, 7], "cpu_plain": 0.024437380000108533, "pairs_total": 693889, "pairs_generated": 20571, "pairs_pruned": 164, "pairs_margin": 4, "pairs_evaluated": 20403, "probes_main": 20419, "inner_breaks": 164, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78720351, "Q": 1499, "sizes": [833, 833, 834], "gammaC": 408, "z": 161, "triad": [1, 88, 72], "cpu": 30.579062682999847, "zplain": 160, "triad_plain": [0, 88, 72], "cpu_plain": 0.2657099590001053, "pairs_total": 693889, "pairs_generated": 41131, "pairs_pruned": 273, "pairs_margin": 6, "pairs_evaluated": 40852, "probes_main": 40880, "inner_breaks": 273, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79557733, "Q": 1622, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [1, 16, 2], "cpu": 27.91118489900009, "zplain": 18, "triad_plain": [0, 16, 2], "cpu_plain": 0.03520198100000016, "pairs_total": 693889, "pairs_generated": 40144, "pairs_pruned": 274, "pairs_margin": 0, "pairs_evaluated": 39870, "probes_main": 39881, "inner_breaks": 274, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78825080, "Q": 1565, "sizes": [833, 833, 834], "gammaC": 409, "z": 141, "triad": [19, 20, 102], "cpu": 20.68161497599999, "zplain": 141, "triad_plain": [19, 20, 102], "cpu_plain": 0.1999818540000433, "pairs_total": 693889, "pairs_generated": 28145, "pairs_pruned": 225, "pairs_margin": 16, "pairs_evaluated": 27904, "probes_main": 27974, "inner_breaks": 225, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79662462, "Q": 1475, "sizes": [833, 833, 834], "gammaC": 50, "z": 16, "triad": [2, 9, 5], "cpu": 17.475288687999864, "zplain": 16, "triad_plain": [2, 9, 5], "cpu_plain": 0.029431086000158757, "pairs_total": 693889, "pairs_generated": 25496, "pairs_pruned": 200, "pairs_margin": 22, "pairs_evaluated": 25274, "probes_main": 25289, "inner_breaks": 200, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79767191, "Q": 1548, "sizes": [833, 833, 834], "gammaC": 50, "z": 15, "triad": [9, 3, 3], "cpu": 20.52162879499997, "zplain": 15, "triad_plain": [9, 3, 3], "cpu_plain": 0.026084702999924048, "pairs_total": 693889, "pairs_generated": 30396, "pairs_pruned": 215, "pairs_margin": 12, "pairs_evaluated": 30169, "probes_main": 30183, "inner_breaks": 215, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78929809, "Q": 1489, "sizes": [833, 833, 834], "gammaC": 414, "z": 189, "triad": [18, 89, 82], "cpu": 32.64012711400005, "zplain": 189, "triad_plain": [18, 89, 82], "cpu_plain": 0.31142902700003106, "pairs_total": 693889, "pairs_generated": 43911, "pairs_pruned": 311, "pairs_margin": 79, "pairs_evaluated": 43521, "probes_main": 43565, "inner_breaks": 311, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79034538, "Q": 1610, "sizes": [833, 833, 834], "gammaC": 410, "z": 161, "triad": [54, 4, 103], "cpu": 26.345702136, "zplain": 161, "triad_plain": [54, 4, 103], "cpu_plain": 0.21602482499997677, "pairs_total": 693889, "pairs_generated": 35933, "pairs_pruned": 257, "pairs_margin": 0, "pairs_evaluated": 35676, "probes_main": 35704, "inner_breaks": 257, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79871920, "Q": 1541, "sizes": [833, 833, 834], "gammaC": 50, "z": 23, "triad": [10, 9, 4], "cpu": 53.341100808999954, "zplain": 23, "triad_plain": [10, 9, 4], "cpu_plain": 0.0437829850000071, "pairs_total": 693889, "pairs_generated": 71175, "pairs_pruned": 359, "pairs_margin": 90, "pairs_evaluated": 70726, "probes_main": 70740, "inner_breaks": 359, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79139267, "Q": 1485, "sizes": [833, 833, 834], "gammaC": 404, "z": 161, "triad": [159, 1, 1], "cpu": 33.2528832160001, "zplain": 159, "triad_plain": [159, 0, 0], "cpu_plain": 0.25239489899990986, "pairs_total": 693889, "pairs_generated": 44172, "pairs_pruned": 282, "pairs_margin": 0, "pairs_evaluated": 43890, "probes_main": 43966, "inner_breaks": 282, "outer_stop": 1, "improvements": 13}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79976649, "Q": 1481, "sizes": [833, 833, 834], "gammaC": 50, "z": 14, "triad": [8, 5, 1], "cpu": 21.07706076599993, "zplain": 14, "triad_plain": [8, 5, 1], "cpu_plain": 0.023359044000017093, "pairs_total": 693889, "pairs_generated": 30535, "pairs_pruned": 184, "pairs_margin": 1, "pairs_evaluated": 30350, "probes_main": 30374, "inner_breaks": 184, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79243996, "Q": 1470, "sizes": [833, 833, 834], "gammaC": 399, "z": 192, "triad": [1, 1, 190], "cpu": 30.481853380999837, "zplain": 191, "triad_plain": [0, 1, 190], "cpu_plain": 0.30005236799979684, "pairs_total": 693889, "pairs_generated": 41779, "pairs_pruned": 293, "pairs_margin": 15, "pairs_evaluated": 41471, "probes_main": 41479, "inner_breaks": 293, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 80081378, "Q": 1496, "sizes": [833, 833, 834], "gammaC": 50, "z": 20, "triad": [4, 5, 11], "cpu": 29.277170763999948, "zplain": 20, "triad_plain": [4, 5, 11], "cpu_plain": 0.037497403000088525, "pairs_total": 693889, "pairs_generated": 42377, "pairs_pruned": 277, "pairs_margin": 0, "pairs_evaluated": 42100, "probes_main": 42119, "inner_breaks": 277, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79348725, "Q": 1469, "sizes": [833, 833, 834], "gammaC": 404, "z": 146, "triad": [30, 32, 84], "cpu": 24.20223846199997, "zplain": 146, "triad_plain": [30, 32, 84], "cpu_plain": 0.2066722669999308, "pairs_total": 693889, "pairs_generated": 32540, "pairs_pruned": 251, "pairs_margin": 26, "pairs_evaluated": 32263, "probes_main": 32318, "inner_breaks": 251, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 80186107, "Q": 1424, "sizes": [833, 833, 834], "gammaC": 50, "z": 19, "triad": [1, 15, 3], "cpu": 22.97628352300012, "zplain": 18, "triad_plain": [0, 15, 3], "cpu_plain": 0.03726245000007111, "pairs_total": 693889, "pairs_generated": 32860, "pairs_pruned": 261, "pairs_margin": 2, "pairs_evaluated": 32597, "probes_main": 32611, "inner_breaks": 261, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79453454, "Q": 1394, "sizes": [833, 833, 834], "gammaC": 411, "z": 156, "triad": [1, 147, 8], "cpu": 28.29258589599999, "zplain": 155, "triad_plain": [0, 147, 8], "cpu_plain": 0.25057311899990964, "pairs_total": 693889, "pairs_generated": 39222, "pairs_pruned": 279, "pairs_margin": 17, "pairs_evaluated": 38926, "probes_main": 38940, "inner_breaks": 279, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75056336, "Q": 1552, "sizes": [833, 833, 834], "gammaC": 684, "z": 844, "triad": [142, 4, 698], "cpu": 44.497241467, "zplain": 840, "triad_plain": [142, 0, 698], "cpu_plain": 0.5166612810000046, "pairs_total": 693889, "pairs_generated": 57593, "pairs_pruned": 316, "pairs_margin": 69, "pairs_evaluated": 57208, "probes_main": 57259, "inner_breaks": 316, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79558183, "Q": 1498, "sizes": [833, 833, 834], "gammaC": 414, "z": 177, "triad": [14, 68, 95], "cpu": 32.274638645000095, "zplain": 177, "triad_plain": [14, 68, 95], "cpu_plain": 0.25842931700003646, "pairs_total": 693889, "pairs_generated": 43270, "pairs_pruned": 299, "pairs_margin": 32, "pairs_evaluated": 42939, "probes_main": 42968, "inner_breaks": 299, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75161065, "Q": 1550, "sizes": [833, 833, 834], "gammaC": 693, "z": 596, "triad": [147, 185, 264], "cpu": 27.964884268999995, "zplain": 596, "triad_plain": [147, 185, 264], "cpu_plain": 0.40744291099998975, "pairs_total": 693889, "pairs_generated": 37958, "pairs_pruned": 259, "pairs_margin": 12, "pairs_evaluated": 37687, "probes_main": 37730, "inner_breaks": 259, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79662912, "Q": 1416, "sizes": [833, 833, 834], "gammaC": 412, "z": 154, "triad": [125, 20, 9], "cpu": 26.11295555200013, "zplain": 151, "triad_plain": [0, 0, 151], "cpu_plain": 0.2824765970001408, "pairs_total": 693889, "pairs_generated": 36167, "pairs_pruned": 254, "pairs_margin": 0, "pairs_evaluated": 35913, "probes_main": 35924, "inner_breaks": 254, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75265794, "Q": 1519, "sizes": [833, 833, 834], "gammaC": 680, "z": 671, "triad": [482, 186, 3], "cpu": 34.52101634799999, "zplain": 668, "triad_plain": [482, 186, 0], "cpu_plain": 0.45924777800000527, "pairs_total": 693889, "pairs_generated": 45644, "pairs_pruned": 286, "pairs_margin": 0, "pairs_evaluated": 45358, "probes_main": 45427, "inner_breaks": 286, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79767641, "Q": 1506, "sizes": [833, 833, 834], "gammaC": 398, "z": 182, "triad": [6, 31, 145], "cpu": 36.43452468800001, "zplain": 182, "triad_plain": [6, 31, 145], "cpu_plain": 0.26636535900001945, "pairs_total": 693889, "pairs_generated": 48571, "pairs_pruned": 294, "pairs_margin": 19, "pairs_evaluated": 48258, "probes_main": 48306, "inner_breaks": 294, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79872370, "Q": 1558, "sizes": [833, 833, 834], "gammaC": 406, "z": 137, "triad": [27, 108, 2], "cpu": 21.765146029000107, "zplain": 136, "triad_plain": [28, 108, 0], "cpu_plain": 0.2078114219998497, "pairs_total": 693889, "pairs_generated": 30807, "pairs_pruned": 244, "pairs_margin": 7, "pairs_evaluated": 30556, "probes_main": 30593, "inner_breaks": 244, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75370523, "Q": 1412, "sizes": [833, 833, 834], "gammaC": 678, "z": 701, "triad": [99, 381, 221], "cpu": 33.932348656, "zplain": 701, "triad_plain": [99, 381, 221], "cpu_plain": 0.42995688499999574, "pairs_total": 693889, "pairs_generated": 45103, "pairs_pruned": 280, "pairs_margin": 108, "pairs_evaluated": 44715, "probes_main": 44780, "inner_breaks": 280, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79977099, "Q": 1501, "sizes": [833, 833, 834], "gammaC": 419, "z": 142, "triad": [46, 76, 20], "cpu": 28.365481617999876, "zplain": 142, "triad_plain": [46, 76, 20], "cpu_plain": 0.21423950299981698, "pairs_total": 693889, "pairs_generated": 38359, "pairs_pruned": 255, "pairs_margin": 17, "pairs_evaluated": 38087, "probes_main": 38129, "inner_breaks": 255, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75475252, "Q": 1457, "sizes": [833, 833, 834], "gammaC": 676, "z": 691, "triad": [33, 77, 581], "cpu": 30.219608324000006, "zplain": 691, "triad_plain": [33, 77, 581], "cpu_plain": 0.4168402090000143, "pairs_total": 693889, "pairs_generated": 41594, "pairs_pruned": 293, "pairs_margin": 31, "pairs_evaluated": 41270, "probes_main": 41319, "inner_breaks": 293, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 80081828, "Q": 1647, "sizes": [833, 833, 834], "gammaC": 409, "z": 154, "triad": [74, 72, 8], "cpu": 25.97694443799992, "zplain": 154, "triad_plain": [74, 72, 8], "cpu_plain": 0.22624348600015765, "pairs_total": 693889, "pairs_generated": 34991, "pairs_pruned": 232, "pairs_margin": 0, "pairs_evaluated": 34759, "probes_main": 34798, "inner_breaks": 232, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75579981, "Q": 1410, "sizes": [833, 833, 834], "gammaC": 690, "z": 673, "triad": [652, 20, 1], "cpu": 31.253225399, "zplain": 672, "triad_plain": [652, 20, 0], "cpu_plain": 0.42604835599999547, "pairs_total": 693889, "pairs_generated": 42274, "pairs_pruned": 294, "pairs_margin": 69, "pairs_evaluated": 41911, "probes_main": 41948, "inner_breaks": 294, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75684710, "Q": 1558, "sizes": [833, 833, 834], "gammaC": 681, "z": 442, "triad": [1, 93, 348], "cpu": 10.02630523000002, "zplain": 441, "triad_plain": [0, 93, 348], "cpu_plain": 0.24189895699998942, "pairs_total": 693889, "pairs_generated": 14769, "pairs_pruned": 168, "pairs_margin": 0, "pairs_evaluated": 14601, "probes_main": 14642, "inner_breaks": 168, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 80186557, "Q": 1469, "sizes": [833, 833, 834], "gammaC": 400, "z": 157, "triad": [51, 59, 47], "cpu": 24.685523108000098, "zplain": 157, "triad_plain": [51, 59, 47], "cpu_plain": 0.21870113800014224, "pairs_total": 693889, "pairs_generated": 33897, "pairs_pruned": 253, "pairs_margin": 0, "pairs_evaluated": 33644, "probes_main": 33685, "inner_breaks": 253, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75789439, "Q": 1523, "sizes": [833, 833, 834], "gammaC": 673, "z": 671, "triad": [243, 102, 326], "cpu": 28.824606114000005, "zplain": 671, "triad_plain": [243, 102, 326], "cpu_plain": 0.4335471509999991, "pairs_total": 693889, "pairs_generated": 39258, "pairs_pruned": 290, "pairs_margin": 23, "pairs_evaluated": 38945, "probes_main": 38999, "inner_breaks": 290, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75054636, "Q": 1654, "sizes": [833, 833, 834], "gammaC": 288, "z": 99, "triad": [33, 1, 65], "cpu": 28.540709247, "zplain": 98, "triad_plain": [33, 0, 65], "cpu_plain": 0.15949491300000318, "pairs_total": 693889, "pairs_generated": 40232, "pairs_pruned": 277, "pairs_margin": 1, "pairs_evaluated": 39954, "probes_main": 39976, "inner_breaks": 277, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75894168, "Q": 1463, "sizes": [833, 833, 834], "gammaC": 703, "z": 660, "triad": [1, 652, 7], "cpu": 29.091039052000013, "zplain": 659, "triad_plain": [0, 652, 7], "cpu_plain": 0.4387393750000115, "pairs_total": 693889, "pairs_generated": 40303, "pairs_pruned": 276, "pairs_margin": 78, "pairs_evaluated": 39949, "probes_main": 39986, "inner_breaks": 276, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75159365, "Q": 1616, "sizes": [833, 833, 834], "gammaC": 283, "z": 117, "triad": [80, 8, 29], "cpu": 36.127176551, "zplain": 117, "triad_plain": [80, 8, 29], "cpu_plain": 0.1959149209999964, "pairs_total": 693889, "pairs_generated": 49153, "pairs_pruned": 295, "pairs_margin": 0, "pairs_evaluated": 48858, "probes_main": 48892, "inner_breaks": 295, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75998897, "Q": 1531, "sizes": [833, 833, 834], "gammaC": 673, "z": 621, "triad": [506, 86, 29], "cpu": 31.816421510999987, "zplain": 621, "triad_plain": [506, 86, 29], "cpu_plain": 0.4499852560000477, "pairs_total": 693889, "pairs_generated": 42755, "pairs_pruned": 268, "pairs_margin": 4, "pairs_evaluated": 42483, "probes_main": 42522, "inner_breaks": 268, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75264094, "Q": 1498, "sizes": [833, 833, 834], "gammaC": 283, "z": 99, "triad": [20, 72, 7], "cpu": 29.891861514000013, "zplain": 99, "triad_plain": [20, 72, 7], "cpu_plain": 0.155445327999999, "pairs_total": 693889, "pairs_generated": 40853, "pairs_pruned": 277, "pairs_margin": 16, "pairs_evaluated": 40560, "probes_main": 40600, "inner_breaks": 277, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76103626, "Q": 1318, "sizes": [833, 833, 834], "gammaC": 678, "z": 625, "triad": [8, 1, 616], "cpu": 25.009038041999986, "zplain": 616, "triad_plain": [0, 0, 616], "cpu_plain": 0.3772234570000137, "pairs_total": 693889, "pairs_generated": 34808, "pairs_pruned": 262, "pairs_margin": 51, "pairs_evaluated": 34495, "probes_main": 34505, "inner_breaks": 262, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75368823, "Q": 1394, "sizes": [833, 833, 834], "gammaC": 284, "z": 121, "triad": [64, 54, 3], "cpu": 42.57676149700001, "zplain": 121, "triad_plain": [64, 54, 3], "cpu_plain": 0.23034089999998741, "pairs_total": 693889, "pairs_generated": 58292, "pairs_pruned": 342, "pairs_margin": 142, "pairs_evaluated": 57808, "probes_main": 57829, "inner_breaks": 342, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76208355, "Q": 1388, "sizes": [833, 833, 834], "gammaC": 699, "z": 744, "triad": [245, 1, 498], "cpu": 34.034150881000016, "zplain": 744, "triad_plain": [245, 1, 498], "cpu_plain": 0.4399662059999514, "pairs_total": 693889, "pairs_generated": 45366, "pairs_pruned": 299, "pairs_margin": 50, "pairs_evaluated": 45017, "probes_main": 45073, "inner_breaks": 299, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75473552, "Q": 1716, "sizes": [833, 833, 834], "gammaC": 276, "z": 94, "triad": [52, 18, 24], "cpu": 24.581475522000005, "zplain": 94, "triad_plain": [52, 18, 24], "cpu_plain": 0.15576582699998198, "pairs_total": 693889, "pairs_generated": 34131, "pairs_pruned": 248, "pairs_margin": 16, "pairs_evaluated": 33867, "probes_main": 33925, "inner_breaks": 248, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76313084, "Q": 1441, "sizes": [833, 833, 834], "gammaC": 671, "z": 622, "triad": [115, 320, 187], "cpu": 23.377981514999988, "zplain": 622, "triad_plain": [115, 320, 187], "cpu_plain": 0.3695081019999975, "pairs_total": 693889, "pairs_generated": 31652, "pairs_pruned": 258, "pairs_margin": 22, "pairs_evaluated": 31372, "probes_main": 31425, "inner_breaks": 258, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75578281, "Q": 1550, "sizes": [833, 833, 834], "gammaC": 286, "z": 99, "triad": [3, 44, 52], "cpu": 25.872996752999995, "zplain": 99, "triad_plain": [3, 44, 52], "cpu_plain": 0.1795783530000108, "pairs_total": 693889, "pairs_generated": 36561, "pairs_pruned": 272, "pairs_margin": 26, "pairs_evaluated": 36263, "probes_main": 36325, "inner_breaks": 272, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76417813, "Q": 1452, "sizes": [833, 833, 834], "gammaC": 688, "z": 613, "triad": [181, 281, 151], "cpu": 26.232167763000007, "zplain": 613, "triad_plain": [181, 281, 151], "cpu_plain": 0.40646302800001877, "pairs_total": 693889, "pairs_generated": 35883, "pairs_pruned": 267, "pairs_margin": 12, "pairs_evaluated": 35604, "probes_main": 35643, "inner_breaks": 267, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75683010, "Q": 1507, "sizes": [833, 833, 834], "gammaC": 280, "z": 90, "triad": [14, 75, 1], "cpu": 25.366439636999985, "zplain": 89, "triad_plain": [14, 75, 0], "cpu_plain": 0.1617445699999962, "pairs_total": 693889, "pairs_generated": 35165, "pairs_pruned": 257, "pairs_margin": 0, "pairs_evaluated": 34908, "probes_main": 34944, "inner_breaks": 257, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76522542, "Q": 1588, "sizes": [833, 833, 834], "gammaC": 694, "z": 748, "triad": [64, 27, 657], "cpu": 28.78331125400001, "zplain": 743, "triad_plain": [0, 0, 743], "cpu_plain": 0.4451005429999668, "pairs_total": 693889, "pairs_generated": 39300, "pairs_pruned": 266, "pairs_margin": 0, "pairs_evaluated": 39034, "probes_main": 39050, "inner_breaks": 266, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75787739, "Q": 1540, "sizes": [833, 833, 834], "gammaC": 286, "z": 87, "triad": [30, 56, 1], "cpu": 23.456684441999982, "zplain": 86, "triad_plain": [30, 56, 0], "cpu_plain": 0.1447261259999948, "pairs_total": 693889, "pairs_generated": 33666, "pairs_pruned": 245, "pairs_margin": 43, "pairs_evaluated": 33378, "probes_main": 33405, "inner_breaks": 245, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76627271, "Q": 1433, "sizes": [833, 833, 834], "gammaC": 691, "z": 701, "triad": [113, 125, 463], "cpu": 31.28266109399999, "zplain": 701, "triad_plain": [113, 125, 463], "cpu_plain": 0.4183874390000142, "pairs_total": 693889, "pairs_generated": 42294, "pairs_pruned": 270, "pairs_margin": 36, "pairs_evaluated": 41988, "probes_main": 42019, "inner_breaks": 270, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75892468, "Q": 1630, "sizes": [833, 833, 834], "gammaC": 282, "z": 99, "triad": [1, 61, 37], "cpu": 23.780003798000024, "zplain": 98, "triad_plain": [0, 61, 37], "cpu_plain": 0.16626989299999195, "pairs_total": 693889, "pairs_generated": 34037, "pairs_pruned": 262, "pairs_margin": 0, "pairs_evaluated": 33775, "probes_main": 33802, "inner_breaks": 262, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76732000, "Q": 1520, "sizes": [833, 833, 834], "gammaC": 700, "z": 739, "triad": [71, 498, 170], "cpu": 31.95181999900001, "zplain": 739, "triad_plain": [71, 498, 170], "cpu_plain": 0.45075255800003333, "pairs_total": 693889, "pairs_generated": 41975, "pairs_pruned": 288, "pairs_margin": 9, "pairs_evaluated": 41678, "probes_main": 41700, "inner_breaks": 288, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75997197, "Q": 1531, "sizes": [833, 833, 834], "gammaC": 270, "z": 104, "triad": [26, 24, 54], "cpu": 30.997575754000025, "zplain": 104, "triad_plain": [26, 24, 54], "cpu_plain": 0.18898878999999624, "pairs_total": 693889, "pairs_generated": 41661, "pairs_pruned": 284, "pairs_margin": 29, "pairs_evaluated": 41348, "probes_main": 41403, "inner_breaks": 284, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76836729, "Q": 1468, "sizes": [833, 833, 834], "gammaC": 686, "z": 557, "triad": [299, 5, 253], "cpu": 22.457621079000035, "zplain": 557, "triad_plain": [299, 5, 253], "cpu_plain": 0.3399816720000217, "pairs_total": 693889, "pairs_generated": 30230, "pairs_pruned": 228, "pairs_margin": 24, "pairs_evaluated": 29978, "probes_main": 29999, "inner_breaks": 228, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76101926, "Q": 1527, "sizes": [833, 833, 834], "gammaC": 285, "z": 99, "triad": [4, 1, 94], "cpu": 25.715551225000013, "zplain": 98, "triad_plain": [4, 0, 94], "cpu_plain": 0.16377768299997797, "pairs_total": 693889, "pairs_generated": 35741, "pairs_pruned": 263, "pairs_margin": 66, "pairs_evaluated": 35412, "probes_main": 35452, "inner_breaks": 263, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76941458, "Q": 1633, "sizes": [833, 833, 834], "gammaC": 677, "z": 667, "triad": [20, 599, 48], "cpu": 28.539005848999977, "zplain": 667, "triad_plain": [20, 599, 48], "cpu_plain": 0.43516551499999423, "pairs_total": 693889, "pairs_generated": 38575, "pairs_pruned": 270, "pairs_margin": 37, "pairs_evaluated": 38268, "probes_main": 38283, "inner_breaks": 270, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76206655, "Q": 1535, "sizes": [833, 833, 834], "gammaC": 281, "z": 69, "triad": [58, 2, 9], "cpu": 23.282282732999988, "zplain": 69, "triad_plain": [58, 2, 9], "cpu_plain": 0.10622018800000887, "pairs_total": 693889, "pairs_generated": 32559, "pairs_pruned": 212, "pairs_margin": 0, "pairs_evaluated": 32347, "probes_main": 32396, "inner_breaks": 212, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77046187, "Q": 1465, "sizes": [833, 833, 834], "gammaC": 692, "z": 642, "triad": [608, 15, 19], "cpu": 32.85686816500004, "zplain": 641, "triad_plain": [570, 0, 71], "cpu_plain": 0.42142346699995414, "pairs_total": 693889, "pairs_generated": 42046, "pairs_pruned": 283, "pairs_margin": 0, "pairs_evaluated": 41763, "probes_main": 41859, "inner_breaks": 283, "outer_stop": 1, "improvements": 14}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76311384, "Q": 1429, "sizes": [833, 833, 834], "gammaC": 286, "z": 109, "triad": [44, 13, 52], "cpu": 31.89527099999998, "zplain": 109, "triad_plain": [44, 13, 52], "cpu_plain": 0.20419679200000473, "pairs_total": 693889, "pairs_generated": 42266, "pairs_pruned": 281, "pairs_margin": 0, "pairs_evaluated": 41985, "probes_main": 42036, "inner_breaks": 281, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77150916, "Q": 1528, "sizes": [833, 833, 834], "gammaC": 681, "z": 589, "triad": [29, 31, 529], "cpu": 21.59577119300002, "zplain": 589, "triad_plain": [29, 31, 529], "cpu_plain": 0.3443973629999846, "pairs_total": 693889, "pairs_generated": 30107, "pairs_pruned": 238, "pairs_margin": 0, "pairs_evaluated": 29869, "probes_main": 29923, "inner_breaks": 238, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76416113, "Q": 1554, "sizes": [833, 833, 834], "gammaC": 279, "z": 96, "triad": [35, 60, 1], "cpu": 24.361278761999984, "zplain": 95, "triad_plain": [35, 60, 0], "cpu_plain": 0.1617276719999836, "pairs_total": 693889, "pairs_generated": 34298, "pairs_pruned": 268, "pairs_margin": 0, "pairs_evaluated": 34030, "probes_main": 34060, "inner_breaks": 268, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77255645, "Q": 1511, "sizes": [833, 833, 834], "gammaC": 662, "z": 702, "triad": [212, 85, 405], "cpu": 35.55441859300004, "zplain": 702, "triad_plain": [212, 85, 405], "cpu_plain": 0.44788177899999937, "pairs_total": 693889, "pairs_generated": 45799, "pairs_pruned": 286, "pairs_margin": 60, "pairs_evaluated": 45453, "probes_main": 45511, "inner_breaks": 286, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76520842, "Q": 1458, "sizes": [833, 833, 834], "gammaC": 284, "z": 98, "triad": [20, 11, 67], "cpu": 32.126826211000036, "zplain": 98, "triad_plain": [20, 11, 67], "cpu_plain": 0.174032799000031, "pairs_total": 693889, "pairs_generated": 43586, "pairs_pruned": 282, "pairs_margin": 34, "pairs_evaluated": 43270, "probes_main": 43291, "inner_breaks": 282, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77360374, "Q": 1431, "sizes": [833, 833, 834], "gammaC": 683, "z": 683, "triad": [547, 113, 23], "cpu": 30.922475813999995, "zplain": 683, "triad_plain": [547, 113, 23], "cpu_plain": 0.41328680100002657, "pairs_total": 693889, "pairs_generated": 40694, "pairs_pruned": 276, "pairs_margin": 21, "pairs_evaluated": 40397, "probes_main": 40435, "inner_breaks": 276, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76625571, "Q": 1438, "sizes": [833, 833, 834], "gammaC": 277, "z": 123, "triad": [57, 50, 16], "cpu": 49.74369652400003, "zplain": 123, "triad_plain": [57, 50, 16], "cpu_plain": 0.30204806500000814, "pairs_total": 693889, "pairs_generated": 65381, "pairs_pruned": 328, "pairs_margin": 58, "pairs_evaluated": 64995, "probes_main": 65051, "inner_breaks": 328, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77465103, "Q": 1492, "sizes": [833, 833, 834], "gammaC": 673, "z": 615, "triad": [422, 174, 19], "cpu": 28.153227134000076, "zplain": 615, "triad_plain": [422, 174, 19], "cpu_plain": 0.38954717700005403, "pairs_total": 693889, "pairs_generated": 37693, "pairs_pruned": 244, "pairs_margin": 0, "pairs_evaluated": 37449, "probes_main": 37483, "inner_breaks": 244, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76730300, "Q": 1490, "sizes": [833, 833, 834], "gammaC": 279, "z": 105, "triad": [41, 9, 55], "cpu": 29.916366146999962, "zplain": 105, "triad_plain": [41, 9, 55], "cpu_plain": 0.17244377500003338, "pairs_total": 693889, "pairs_generated": 41333, "pairs_pruned": 302, "pairs_margin": 8, "pairs_evaluated": 41023, "probes_main": 41057, "inner_breaks": 302, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77569832, "Q": 1312, "sizes": [833, 833, 834], "gammaC": 685, "z": 616, "triad": [6, 452, 158], "cpu": 27.313074872000016, "zplain": 616, "triad_plain": [6, 452, 158], "cpu_plain": 0.4344056009999804, "pairs_total": 693889, "pairs_generated": 36365, "pairs_pruned": 250, "pairs_margin": 20, "pairs_evaluated": 36095, "probes_main": 36127, "inner_breaks": 250, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76835029, "Q": 1527, "sizes": [833, 833, 834], "gammaC": 281, "z": 86, "triad": [9, 12, 65], "cpu": 18.835963253999978, "zplain": 86, "triad_plain": [9, 12, 65], "cpu_plain": 0.14782331200001408, "pairs_total": 693889, "pairs_generated": 26203, "pairs_pruned": 249, "pairs_margin": 0, "pairs_evaluated": 25954, "probes_main": 25988, "inner_breaks": 249, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77674561, "Q": 1292, "sizes": [833, 833, 834], "gammaC": 689, "z": 591, "triad": [429, 1, 161], "cpu": 26.174141450000093, "zplain": 590, "triad_plain": [429, 0, 161], "cpu_plain": 0.38145821099999466, "pairs_total": 693889, "pairs_generated": 34242, "pairs_pruned": 235, "pairs_margin": 6, "pairs_evaluated": 34001, "probes_main": 34025, "inner_breaks": 235, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76939758, "Q": 1507, "sizes": [833, 833, 834], "gammaC": 276, "z": 101, "triad": [24, 67, 10], "cpu": 24.927324666999993, "zplain": 101, "triad_plain": [24, 67, 10], "cpu_plain": 0.17470296999999846, "pairs_total": 693889, "pairs_generated": 34006, "pairs_pruned": 246, "pairs_margin": 18, "pairs_evaluated": 33742, "probes_main": 33775, "inner_breaks": 246, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77779290, "Q": 1573, "sizes": [833, 833, 834], "gammaC": 689, "z": 584, "triad": [3, 99, 482], "cpu": 22.45617099399999, "zplain": 581, "triad_plain": [0, 99, 482], "cpu_plain": 0.397347706000005, "pairs_total": 693889, "pairs_generated": 29706, "pairs_pruned": 250, "pairs_margin": 17, "pairs_evaluated": 29439, "probes_main": 29457, "inner_breaks": 250, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77044487, "Q": 1644, "sizes": [833, 833, 834], "gammaC": 283, "z": 88, "triad": [65, 10, 13], "cpu": 17.326666816999932, "zplain": 87, "triad_plain": [77, 0, 10], "cpu_plain": 0.15329722900003162, "pairs_total": 693889, "pairs_generated": 24785, "pairs_pruned": 221, "pairs_margin": 10, "pairs_evaluated": 24554, "probes_main": 24582, "inner_breaks": 221, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77884019, "Q": 1454, "sizes": [833, 833, 834], "gammaC": 682, "z": 566, "triad": [465, 33, 68], "cpu": 24.587360667999974, "zplain": 566, "triad_plain": [465, 33, 68], "cpu_plain": 0.3779707259999441, "pairs_total": 693889, "pairs_generated": 34389, "pairs_pruned": 250, "pairs_margin": 0, "pairs_evaluated": 34139, "probes_main": 34176, "inner_breaks": 250, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77149216, "Q": 1546, "sizes": [833, 833, 834], "gammaC": 285, "z": 97, "triad": [9, 77, 11], "cpu": 26.474951850000025, "zplain": 97, "triad_plain": [9, 77, 11], "cpu_plain": 0.16307013200002984, "pairs_total": 693889, "pairs_generated": 35744, "pairs_pruned": 276, "pairs_margin": 0, "pairs_evaluated": 35468, "probes_main": 35507, "inner_breaks": 276, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77988748, "Q": 1643, "sizes": [833, 833, 834], "gammaC": 679, "z": 710, "triad": [147, 184, 379], "cpu": 33.02968598100006, "zplain": 710, "triad_plain": [147, 184, 379], "cpu_plain": 0.4530978729999333, "pairs_total": 693889, "pairs_generated": 42098, "pairs_pruned": 275, "pairs_margin": 17, "pairs_evaluated": 41806, "probes_main": 41861, "inner_breaks": 275, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77253945, "Q": 1382, "sizes": [833, 833, 834], "gammaC": 281, "z": 110, "triad": [1, 82, 27], "cpu": 29.27398916599998, "zplain": 109, "triad_plain": [0, 82, 27], "cpu_plain": 0.18988900500005457, "pairs_total": 693889, "pairs_generated": 40259, "pairs_pruned": 294, "pairs_margin": 3, "pairs_evaluated": 39962, "probes_main": 39990, "inner_breaks": 294, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77358674, "Q": 1585, "sizes": [833, 833, 834], "gammaC": 281, "z": 101, "triad": [1, 78, 22], "cpu": 28.428966183999933, "zplain": 100, "triad_plain": [0, 78, 22], "cpu_plain": 0.21233638499995777, "pairs_total": 693889, "pairs_generated": 38806, "pairs_pruned": 274, "pairs_margin": 14, "pairs_evaluated": 38518, "probes_main": 38549, "inner_breaks": 274, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78093477, "Q": 1439, "sizes": [833, 833, 834], "gammaC": 681, "z": 632, "triad": [137, 96, 399], "cpu": 31.666043317999993, "zplain": 632, "triad_plain": [137, 96, 399], "cpu_plain": 0.38377640999999585, "pairs_total": 693889, "pairs_generated": 40806, "pairs_pruned": 262, "pairs_margin": 25, "pairs_evaluated": 40519, "probes_main": 40582, "inner_breaks": 262, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77463403, "Q": 1527, "sizes": [833, 833, 834], "gammaC": 283, "z": 81, "triad": [1, 8, 72], "cpu": 15.92785127500008, "zplain": 80, "triad_plain": [0, 8, 72], "cpu_plain": 0.15003735300001608, "pairs_total": 693889, "pairs_generated": 23971, "pairs_pruned": 241, "pairs_margin": 18, "pairs_evaluated": 23712, "probes_main": 23739, "inner_breaks": 241, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78198206, "Q": 1494, "sizes": [833, 833, 834], "gammaC": 687, "z": 532, "triad": [315, 23, 194], "cpu": 22.98323829499998, "zplain": 532, "triad_plain": [315, 23, 194], "cpu_plain": 0.32684540700006437, "pairs_total": 693889, "pairs_generated": 30655, "pairs_pruned": 217, "pairs_margin": 9, "pairs_evaluated": 30429, "probes_main": 30483, "inner_breaks": 217, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77568132, "Q": 1308, "sizes": [833, 833, 834], "gammaC": 285, "z": 91, "triad": [7, 71, 13], "cpu": 20.364290201999893, "zplain": 91, "triad_plain": [7, 71, 13], "cpu_plain": 0.14363576899995678, "pairs_total": 693889, "pairs_generated": 28566, "pairs_pruned": 227, "pairs_margin": 10, "pairs_evaluated": 28329, "probes_main": 28357, "inner_breaks": 227, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78302935, "Q": 1525, "sizes": [833, 833, 834], "gammaC": 687, "z": 638, "triad": [52, 368, 218], "cpu": 26.431627245999948, "zplain": 638, "triad_plain": [52, 368, 218], "cpu_plain": 0.4182895640000197, "pairs_total": 693889, "pairs_generated": 35880, "pairs_pruned": 243, "pairs_margin": 14, "pairs_evaluated": 35623, "probes_main": 35662, "inner_breaks": 243, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77672861, "Q": 1396, "sizes": [833, 833, 834], "gammaC": 285, "z": 95, "triad": [1, 53, 41], "cpu": 21.597259328000064, "zplain": 94, "triad_plain": [0, 53, 41], "cpu_plain": 0.1716066920000685, "pairs_total": 693889, "pairs_generated": 30816, "pairs_pruned": 234, "pairs_margin": 28, "pairs_evaluated": 30554, "probes_main": 30580, "inner_breaks": 234, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78407664, "Q": 1319, "sizes": [833, 833, 834], "gammaC": 677, "z": 693, "triad": [3, 678, 12], "cpu": 31.650221321000004, "zplain": 690, "triad_plain": [0, 678, 12], "cpu_plain": 0.4383775029999697, "pairs_total": 693889, "pairs_generated": 42337, "pairs_pruned": 260, "pairs_margin": 36, "pairs_evaluated": 42041, "probes_main": 42071, "inner_breaks": 260, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77777590, "Q": 1419, "sizes": [833, 833, 834], "gammaC": 281, "z": 113, "triad": [2, 44, 67], "cpu": 38.24035448300003, "zplain": 113, "triad_plain": [2, 44, 67], "cpu_plain": 0.18722307000007277, "pairs_total": 693889, "pairs_generated": 51915, "pairs_pruned": 287, "pairs_margin": 67, "pairs_evaluated": 51561, "probes_main": 51595, "inner_breaks": 287, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78512393, "Q": 1440, "sizes": [833, 833, 834], "gammaC": 664, "z": 615, "triad": [117, 33, 465], "cpu": 23.210258947999932, "zplain": 615, "triad_plain": [117, 33, 465], "cpu_plain": 0.383358502999954, "pairs_total": 693889, "pairs_generated": 31867, "pairs_pruned": 247, "pairs_margin": 0, "pairs_evaluated": 31620, "probes_main": 31652, "inner_breaks": 247, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77882319, "Q": 1566, "sizes": [833, 833, 834], "gammaC": 282, "z": 109, "triad": [1, 12, 96], "cpu": 30.852994158, "zplain": 108, "triad_plain": [0, 12, 96], "cpu_plain": 0.18526609299999564, "pairs_total": 693889, "pairs_generated": 41698, "pairs_pruned": 279, "pairs_margin": 36, "pairs_evaluated": 41383, "probes_main": 41398, "inner_breaks": 279, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78617122, "Q": 1508, "sizes": [833, 833, 834], "gammaC": 690, "z": 639, "triad": [296, 13, 330], "cpu": 33.39181823399997, "zplain": 639, "triad_plain": [296, 13, 330], "cpu_plain": 0.40803191899999547, "pairs_total": 693889, "pairs_generated": 42601, "pairs_pruned": 266, "pairs_margin": 54, "pairs_evaluated": 42281, "probes_main": 42380, "inner_breaks": 266, "outer_stop": 1, "improvements": 13}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77987048, "Q": 1444, "sizes": [833, 833, 834], "gammaC": 282, "z": 102, "triad": [40, 26, 36], "cpu": 26.861836956999923, "zplain": 102, "triad_plain": [40, 26, 36], "cpu_plain": 0.16298989800009167, "pairs_total": 693889, "pairs_generated": 38039, "pairs_pruned": 259, "pairs_margin": 4, "pairs_evaluated": 37776, "probes_main": 37798, "inner_breaks": 259, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78721851, "Q": 1466, "sizes": [833, 833, 834], "gammaC": 692, "z": 702, "triad": [200, 243, 259], "cpu": 32.32101442999988, "zplain": 702, "triad_plain": [200, 243, 259], "cpu_plain": 0.41553946800013364, "pairs_total": 693889, "pairs_generated": 43443, "pairs_pruned": 289, "pairs_margin": 12, "pairs_evaluated": 43142, "probes_main": 43172, "inner_breaks": 289, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78091777, "Q": 1677, "sizes": [833, 833, 834], "gammaC": 284, "z": 94, "triad": [65, 1, 28], "cpu": 27.985839907000013, "zplain": 93, "triad_plain": [65, 0, 28], "cpu_plain": 0.15149960600001577, "pairs_total": 693889, "pairs_generated": 38177, "pairs_pruned": 264, "pairs_margin": 0, "pairs_evaluated": 37913, "probes_main": 37943, "inner_breaks": 264, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78826580, "Q": 1528, "sizes": [833, 833, 834], "gammaC": 677, "z": 620, "triad": [472, 95, 53], "cpu": 26.964135415999863, "zplain": 620, "triad_plain": [472, 95, 53], "cpu_plain": 0.4079975659999491, "pairs_total": 693889, "pairs_generated": 36339, "pairs_pruned": 263, "pairs_margin": 23, "pairs_evaluated": 36053, "probes_main": 36127, "inner_breaks": 263, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78196506, "Q": 1479, "sizes": [833, 833, 834], "gammaC": 284, "z": 96, "triad": [14, 1, 81], "cpu": 22.746688405999976, "zplain": 95, "triad_plain": [14, 0, 81], "cpu_plain": 0.15545030099997348, "pairs_total": 693889, "pairs_generated": 32897, "pairs_pruned": 245, "pairs_margin": 11, "pairs_evaluated": 32641, "probes_main": 32655, "inner_breaks": 245, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78931309, "Q": 1529, "sizes": [833, 833, 834], "gammaC": 680, "z": 754, "triad": [25, 108, 621], "cpu": 30.16523968799993, "zplain": 754, "triad_plain": [25, 108, 621], "cpu_plain": 0.4759096049999698, "pairs_total": 693889, "pairs_generated": 40946, "pairs_pruned": 298, "pairs_margin": 18, "pairs_evaluated": 40630, "probes_main": 40669, "inner_breaks": 298, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78301235, "Q": 1459, "sizes": [833, 833, 834], "gammaC": 279, "z": 117, "triad": [41, 35, 41], "cpu": 35.69479033099992, "zplain": 117, "triad_plain": [41, 35, 41], "cpu_plain": 0.202049001999967, "pairs_total": 693889, "pairs_generated": 47952, "pairs_pruned": 310, "pairs_margin": 79, "pairs_evaluated": 47563, "probes_main": 47577, "inner_breaks": 310, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78405964, "Q": 1345, "sizes": [833, 833, 834], "gammaC": 284, "z": 94, "triad": [65, 12, 17], "cpu": 25.230325516999983, "zplain": 94, "triad_plain": [65, 12, 17], "cpu_plain": 0.15166229499993733, "pairs_total": 693889, "pairs_generated": 35464, "pairs_pruned": 262, "pairs_margin": 27, "pairs_evaluated": 35175, "probes_main": 35195, "inner_breaks": 262, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79036038, "Q": 1417, "sizes": [833, 833, 834], "gammaC": 693, "z": 651, "triad": [277, 370, 4], "cpu": 36.70466631399995, "zplain": 647, "triad_plain": [277, 370, 0], "cpu_plain": 0.41667386700009956, "pairs_total": 693889, "pairs_generated": 46189, "pairs_pruned": 264, "pairs_margin": 0, "pairs_evaluated": 45925, "probes_main": 46016, "inner_breaks": 264, "outer_stop": 1, "improvements": 13}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78510693, "Q": 1466, "sizes": [833, 833, 834], "gammaC": 293, "z": 109, "triad": [2, 85, 22], "cpu": 28.14923579499998, "zplain": 107, "triad_plain": [0, 85, 22], "cpu_plain": 0.18522665800003324, "pairs_total": 693889, "pairs_generated": 39472, "pairs_pruned": 268, "pairs_margin": 30, "pairs_evaluated": 39174, "probes_main": 39206, "inner_breaks": 268, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79140767, "Q": 1426, "sizes": [833, 833, 834], "gammaC": 677, "z": 763, "triad": [31, 3, 729], "cpu": 34.53193664799983, "zplain": 760, "triad_plain": [31, 0, 729], "cpu_plain": 0.5690087400000721, "pairs_total": 693889, "pairs_generated": 46418, "pairs_pruned": 328, "pairs_margin": 26, "pairs_evaluated": 46064, "probes_main": 46090, "inner_breaks": 328, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78615422, "Q": 1485, "sizes": [833, 833, 834], "gammaC": 285, "z": 81, "triad": [3, 70, 8], "cpu": 18.483164676, "zplain": 81, "triad_plain": [3, 70, 8], "cpu_plain": 0.12760825700001988, "pairs_total": 693889, "pairs_generated": 26183, "pairs_pruned": 202, "pairs_margin": 56, "pairs_evaluated": 25925, "probes_main": 25964, "inner_breaks": 202, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79245496, "Q": 1399, "sizes": [833, 833, 834], "gammaC": 673, "z": 674, "triad": [151, 510, 13], "cpu": 33.81006426499994, "zplain": 674, "triad_plain": [151, 510, 13], "cpu_plain": 0.45348788800015427, "pairs_total": 693889, "pairs_generated": 42926, "pairs_pruned": 296, "pairs_margin": 22, "pairs_evaluated": 42608, "probes_main": 42659, "inner_breaks": 296, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78720151, "Q": 1479, "sizes": [833, 833, 834], "gammaC": 276, "z": 101, "triad": [9, 24, 68], "cpu": 34.94710131399995, "zplain": 101, "triad_plain": [9, 24, 68], "cpu_plain": 0.17648264799993285, "pairs_total": 693889, "pairs_generated": 46788, "pairs_pruned": 282, "pairs_margin": 23, "pairs_evaluated": 46483, "probes_main": 46521, "inner_breaks": 282, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79350225, "Q": 1330, "sizes": [833, 833, 834], "gammaC": 674, "z": 669, "triad": [3, 658, 8], "cpu": 26.096265963000178, "zplain": 658, "triad_plain": [0, 658, 0], "cpu_plain": 0.4102392489999147, "pairs_total": 693889, "pairs_generated": 35537, "pairs_pruned": 256, "pairs_margin": 23, "pairs_evaluated": 35258, "probes_main": 35272, "inner_breaks": 256, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78824880, "Q": 1514, "sizes": [833, 833, 834], "gammaC": 285, "z": 108, "triad": [89, 4, 15], "cpu": 36.96900482000001, "zplain": 108, "triad_plain": [89, 4, 15], "cpu_plain": 0.18708232299991323, "pairs_total": 693889, "pairs_generated": 49516, "pairs_pruned": 293, "pairs_margin": 59, "pairs_evaluated": 49164, "probes_main": 49221, "inner_breaks": 293, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79454954, "Q": 1515, "sizes": [833, 833, 834], "gammaC": 683, "z": 592, "triad": [82, 2, 508], "cpu": 24.17656378000015, "zplain": 590, "triad_plain": [82, 0, 508], "cpu_plain": 0.3772556280000572, "pairs_total": 693889, "pairs_generated": 33048, "pairs_pruned": 252, "pairs_margin": 30, "pairs_evaluated": 32766, "probes_main": 32791, "inner_breaks": 252, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78929609, "Q": 1505, "sizes": [833, 833, 834], "gammaC": 278, "z": 97, "triad": [10, 86, 1], "cpu": 29.13274370499994, "zplain": 96, "triad_plain": [10, 86, 0], "cpu_plain": 0.18782022100003815, "pairs_total": 693889, "pairs_generated": 39622, "pairs_pruned": 269, "pairs_margin": 44, "pairs_evaluated": 39309, "probes_main": 39331, "inner_breaks": 269, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79559683, "Q": 1746, "sizes": [833, 833, 834], "gammaC": 677, "z": 689, "triad": [227, 157, 305], "cpu": 37.91591864399993, "zplain": 689, "triad_plain": [227, 157, 305], "cpu_plain": 0.4400230559999727, "pairs_total": 693889, "pairs_generated": 48764, "pairs_pruned": 291, "pairs_margin": 0, "pairs_evaluated": 48473, "probes_main": 48528, "inner_breaks": 291, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79034338, "Q": 1442, "sizes": [833, 833, 834], "gammaC": 285, "z": 103, "triad": [1, 101, 1], "cpu": 22.831429711000055, "zplain": 101, "triad_plain": [0, 101, 0], "cpu_plain": 0.1918735369999922, "pairs_total": 693889, "pairs_generated": 32055, "pairs_pruned": 259, "pairs_margin": 26, "pairs_evaluated": 31770, "probes_main": 31791, "inner_breaks": 259, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79139067, "Q": 1650, "sizes": [833, 833, 834], "gammaC": 282, "z": 101, "triad": [14, 56, 31], "cpu": 32.21211746300014, "zplain": 100, "triad_plain": [63, 37, 0], "cpu_plain": 0.17923731599989878, "pairs_total": 693889, "pairs_generated": 43565, "pairs_pruned": 275, "pairs_margin": 43, "pairs_evaluated": 43247, "probes_main": 43286, "inner_breaks": 275, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79664412, "Q": 1517, "sizes": [833, 833, 834], "gammaC": 672, "z": 885, "triad": [397, 117, 371], "cpu": 53.82423556700019, "zplain": 885, "triad_plain": [397, 117, 371], "cpu_plain": 0.599364241999865, "pairs_total": 693889, "pairs_generated": 67566, "pairs_pruned": 347, "pairs_margin": 84, "pairs_evaluated": 67135, "probes_main": 67182, "inner_breaks": 347, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79243796, "Q": 1441, "sizes": [833, 833, 834], "gammaC": 288, "z": 90, "triad": [17, 43, 30], "cpu": 21.706144283999947, "zplain": 90, "triad_plain": [17, 43, 30], "cpu_plain": 0.1531391439998515, "pairs_total": 693889, "pairs_generated": 30598, "pairs_pruned": 259, "pairs_margin": 53, "pairs_evaluated": 30286, "probes_main": 30326, "inner_breaks": 259, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79348525, "Q": 1573, "sizes": [833, 833, 834], "gammaC": 285, "z": 86, "triad": [23, 44, 19], "cpu": 21.05788557699998, "zplain": 86, "triad_plain": [23, 44, 19], "cpu_plain": 0.1416517190000377, "pairs_total": 693889, "pairs_generated": 29612, "pairs_pruned": 238, "pairs_margin": 2, "pairs_evaluated": 29372, "probes_main": 29436, "inner_breaks": 238, "outer_stop": 1, "improvements": 12}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79769141, "Q": 1482, "sizes": [833, 833, 834], "gammaC": 693, "z": 630, "triad": [553, 34, 43], "cpu": 35.92408608699998, "zplain": 630, "triad_plain": [553, 34, 43], "cpu_plain": 0.47108561300001384, "pairs_total": 693889, "pairs_generated": 46475, "pairs_pruned": 256, "pairs_margin": 35, "pairs_evaluated": 46184, "probes_main": 46297, "inner_breaks": 256, "outer_stop": 1, "improvements": 18}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79453254, "Q": 1520, "sizes": [833, 833, 834], "gammaC": 283, "z": 80, "triad": [35, 44, 1], "cpu": 25.46659181599989, "zplain": 79, "triad_plain": [35, 44, 0], "cpu_plain": 0.15311058599991156, "pairs_total": 693889, "pairs_generated": 35050, "pairs_pruned": 240, "pairs_margin": 0, "pairs_evaluated": 34810, "probes_main": 34849, "inner_breaks": 240, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79873870, "Q": 1344, "sizes": [833, 833, 834], "gammaC": 687, "z": 719, "triad": [375, 139, 205], "cpu": 34.74560078800005, "zplain": 719, "triad_plain": [375, 139, 205], "cpu_plain": 0.505255815000055, "pairs_total": 693889, "pairs_generated": 45486, "pairs_pruned": 295, "pairs_margin": 57, "pairs_evaluated": 45134, "probes_main": 45202, "inner_breaks": 295, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79557983, "Q": 1547, "sizes": [833, 833, 834], "gammaC": 286, "z": 90, "triad": [74, 6, 10], "cpu": 23.755101633000095, "zplain": 90, "triad_plain": [74, 6, 10], "cpu_plain": 0.15248725199990076, "pairs_total": 693889, "pairs_generated": 33230, "pairs_pruned": 252, "pairs_margin": 7, "pairs_evaluated": 32971, "probes_main": 32998, "inner_breaks": 252, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79662712, "Q": 1496, "sizes": [833, 833, 834], "gammaC": 283, "z": 100, "triad": [13, 72, 15], "cpu": 26.501016657000037, "zplain": 100, "triad_plain": [13, 72, 15], "cpu_plain": 0.16702562699992995, "pairs_total": 693889, "pairs_generated": 36518, "pairs_pruned": 268, "pairs_margin": 3, "pairs_evaluated": 36247, "probes_main": 36281, "inner_breaks": 268, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79978599, "Q": 1410, "sizes": [833, 833, 834], "gammaC": 679, "z": 719, "triad": [428, 290, 1], "cpu": 41.046685747999845, "zplain": 718, "triad_plain": [428, 290, 0], "cpu_plain": 0.5144396380001126, "pairs_total": 693889, "pairs_generated": 52234, "pairs_pruned": 297, "pairs_margin": 24, "pairs_evaluated": 51913, "probes_main": 51955, "inner_breaks": 297, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79767441, "Q": 1560, "sizes": [833, 833, 834], "gammaC": 281, "z": 98, "triad": [52, 45, 1], "cpu": 30.437410924999995, "zplain": 97, "triad_plain": [52, 45, 0], "cpu_plain": 0.17264801800001806, "pairs_total": 693889, "pairs_generated": 40713, "pairs_pruned": 275, "pairs_margin": 0, "pairs_evaluated": 40438, "probes_main": 40459, "inner_breaks": 275, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 80083328, "Q": 1487, "sizes": [833, 833, 834], "gammaC": 672, "z": 788, "triad": [538, 5, 245], "cpu": 40.12737985900003, "zplain": 783, "triad_plain": [538, 0, 245], "cpu_plain": 0.48757984700000634, "pairs_total": 693889, "pairs_generated": 51056, "pairs_pruned": 307, "pairs_margin": 133, "pairs_evaluated": 50616, "probes_main": 50646, "inner_breaks": 307, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79872170, "Q": 1689, "sizes": [833, 833, 834], "gammaC": 284, "z": 119, "triad": [1, 117, 1], "cpu": 32.216378179, "zplain": 118, "triad_plain": [0, 118, 0], "cpu_plain": 0.20877154599997994, "pairs_total": 693889, "pairs_generated": 43668, "pairs_pruned": 291, "pairs_margin": 34, "pairs_evaluated": 43343, "probes_main": 43356, "inner_breaks": 291, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 80188057, "Q": 1516, "sizes": [833, 833, 834], "gammaC": 682, "z": 589, "triad": [110, 195, 284], "cpu": 28.77364889599994, "zplain": 589, "triad_plain": [110, 195, 284], "cpu_plain": 0.3946314560000701, "pairs_total": 693889, "pairs_generated": 37687, "pairs_pruned": 248, "pairs_margin": 0, "pairs_evaluated": 37439, "probes_main": 37493, "inner_breaks": 248, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79976899, "Q": 1646, "sizes": [833, 833, 834], "gammaC": 285, "z": 91, "triad": [7, 82, 2], "cpu": 19.754231741000012, "zplain": 91, "triad_plain": [7, 82, 2], "cpu_plain": 0.15289104500016037, "pairs_total": 693889, "pairs_generated": 27412, "pairs_pruned": 226, "pairs_margin": 0, "pairs_evaluated": 27186, "probes_main": 27211, "inner_breaks": 226, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74049836, "Q": 1252, "sizes": [600, 600, 600], "gammaC": 354, "z": 198, "triad": [63, 61, 74], "cpu": 22.007121709000003, "zplain": 198, "triad_plain": [63, 61, 74], "cpu_plain": 0.22898614700000053, "pairs_total": 360000, "pairs_generated": 32902, "pairs_pruned": 247, "pairs_margin": 39, "pairs_evaluated": 32616, "probes_main": 32654, "inner_breaks": 247, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 80081628, "Q": 1536, "sizes": [833, 833, 834], "gammaC": 282, "z": 85, "triad": [14, 42, 29], "cpu": 20.120096489999924, "zplain": 85, "triad_plain": [14, 42, 29], "cpu_plain": 0.14135439300002872, "pairs_total": 693889, "pairs_generated": 27576, "pairs_pruned": 219, "pairs_margin": 23, "pairs_evaluated": 27334, "probes_main": 27359, "inner_breaks": 219, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74154565, "Q": 1266, "sizes": [600, 600, 600], "gammaC": 355, "z": 182, "triad": [28, 25, 129], "cpu": 15.787237875000002, "zplain": 182, "triad_plain": [28, 25, 129], "cpu_plain": 0.21623184199999912, "pairs_total": 360000, "pairs_generated": 23535, "pairs_pruned": 216, "pairs_margin": 0, "pairs_evaluated": 23319, "probes_main": 23368, "inner_breaks": 216, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 80186357, "Q": 1467, "sizes": [833, 833, 834], "gammaC": 282, "z": 88, "triad": [4, 1, 83], "cpu": 19.572609764000163, "zplain": 87, "triad_plain": [4, 0, 83], "cpu_plain": 0.17820706700013034, "pairs_total": 693889, "pairs_generated": 26768, "pairs_pruned": 250, "pairs_margin": 16, "pairs_evaluated": 26502, "probes_main": 26523, "inner_breaks": 250, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74259294, "Q": 1144, "sizes": [600, 600, 600], "gammaC": 344, "z": 200, "triad": [14, 10, 176], "cpu": 18.824547257999996, "zplain": 200, "triad_plain": [14, 10, 176], "cpu_plain": 0.2281980329999982, "pairs_total": 360000, "pairs_generated": 27861, "pairs_pruned": 246, "pairs_margin": 104, "pairs_evaluated": 27511, "probes_main": 27541, "inner_breaks": 246, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75055336, "Q": 1633, "sizes": [833, 833, 834], "gammaC": 562, "z": 280, "triad": [68, 1, 211], "cpu": 22.703982079, "zplain": 280, "triad_plain": [68, 1, 211], "cpu_plain": 0.31948712499999843, "pairs_total": 693889, "pairs_generated": 29612, "pairs_pruned": 225, "pairs_margin": 10, "pairs_evaluated": 29377, "probes_main": 29436, "inner_breaks": 225, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74364023, "Q": 1086, "sizes": [600, 600, 600], "gammaC": 351, "z": 161, "triad": [126, 34, 1], "cpu": 18.859353818999992, "zplain": 160, "triad_plain": [126, 34, 0], "cpu_plain": 0.18731922999999995, "pairs_total": 360000, "pairs_generated": 27349, "pairs_pruned": 200, "pairs_margin": 33, "pairs_evaluated": 27116, "probes_main": 27196, "inner_breaks": 200, "outer_stop": 1, "improvements": 13}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74468752, "Q": 1189, "sizes": [600, 600, 600], "gammaC": 337, "z": 176, "triad": [74, 1, 101], "cpu": 13.119445339999999, "zplain": 175, "triad_plain": [74, 0, 101], "cpu_plain": 0.17828836799999692, "pairs_total": 360000, "pairs_generated": 20285, "pairs_pruned": 179, "pairs_margin": 8, "pairs_evaluated": 20098, "probes_main": 20150, "inner_breaks": 179, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75160065, "Q": 1413, "sizes": [833, 833, 834], "gammaC": 578, "z": 322, "triad": [167, 154, 1], "cpu": 27.937432264, "zplain": 321, "triad_plain": [167, 154, 0], "cpu_plain": 0.34415781199999884, "pairs_total": 693889, "pairs_generated": 37135, "pairs_pruned": 263, "pairs_margin": 5, "pairs_evaluated": 36867, "probes_main": 36913, "inner_breaks": 263, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74573481, "Q": 1305, "sizes": [600, 600, 600], "gammaC": 345, "z": 166, "triad": [1, 63, 102], "cpu": 12.692613673000011, "zplain": 165, "triad_plain": [0, 63, 102], "cpu_plain": 0.18951985799999704, "pairs_total": 360000, "pairs_generated": 19476, "pairs_pruned": 193, "pairs_margin": 10, "pairs_evaluated": 19273, "probes_main": 19304, "inner_breaks": 193, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74678210, "Q": 1074, "sizes": [600, 600, 600], "gammaC": 350, "z": 244, "triad": [2, 131, 111], "cpu": 28.023520044999998, "zplain": 242, "triad_plain": [0, 131, 111], "cpu_plain": 0.3094875269999875, "pairs_total": 360000, "pairs_generated": 41179, "pairs_pruned": 285, "pairs_margin": 10, "pairs_evaluated": 40884, "probes_main": 40915, "inner_breaks": 285, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75264794, "Q": 1380, "sizes": [833, 833, 834], "gammaC": 564, "z": 317, "triad": [315, 1, 1], "cpu": 36.796702229000005, "zplain": 316, "triad_plain": [315, 0, 1], "cpu_plain": 0.3368231060000113, "pairs_total": 693889, "pairs_generated": 48741, "pairs_pruned": 259, "pairs_margin": 49, "pairs_evaluated": 48433, "probes_main": 48480, "inner_breaks": 259, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74782939, "Q": 1140, "sizes": [600, 600, 600], "gammaC": 345, "z": 138, "triad": [94, 23, 21], "cpu": 13.69955199399999, "zplain": 138, "triad_plain": [94, 23, 21], "cpu_plain": 0.1423378409999998, "pairs_total": 360000, "pairs_generated": 21009, "pairs_pruned": 162, "pairs_margin": 27, "pairs_evaluated": 20820, "probes_main": 20854, "inner_breaks": 162, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74887668, "Q": 1190, "sizes": [600, 600, 600], "gammaC": 340, "z": 181, "triad": [19, 96, 66], "cpu": 17.203788918000015, "zplain": 181, "triad_plain": [19, 96, 66], "cpu_plain": 0.20702886200001558, "pairs_total": 360000, "pairs_generated": 25931, "pairs_pruned": 203, "pairs_margin": 0, "pairs_evaluated": 25728, "probes_main": 25763, "inner_breaks": 203, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75369523, "Q": 1554, "sizes": [833, 833, 834], "gammaC": 558, "z": 294, "triad": [207, 46, 41], "cpu": 34.962335536, "zplain": 294, "triad_plain": [207, 46, 41], "cpu_plain": 0.321904669999995, "pairs_total": 693889, "pairs_generated": 44896, "pairs_pruned": 270, "pairs_margin": 53, "pairs_evaluated": 44573, "probes_main": 44603, "inner_breaks": 270, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 74992397, "Q": 1152, "sizes": [600, 600, 600], "gammaC": 355, "z": 167, "triad": [33, 123, 11], "cpu": 13.519851899999992, "zplain": 167, "triad_plain": [33, 123, 11], "cpu_plain": 0.18011037599998758, "pairs_total": 360000, "pairs_generated": 20603, "pairs_pruned": 177, "pairs_margin": 0, "pairs_evaluated": 20426, "probes_main": 20502, "inner_breaks": 177, "outer_stop": 1, "improvements": 13}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75097126, "Q": 1325, "sizes": [600, 600, 600], "gammaC": 354, "z": 155, "triad": [119, 1, 35], "cpu": 17.48809542700002, "zplain": 154, "triad_plain": [119, 0, 35], "cpu_plain": 0.18418599499997867, "pairs_total": 360000, "pairs_generated": 26911, "pairs_pruned": 198, "pairs_margin": 6, "pairs_evaluated": 26707, "probes_main": 26749, "inner_breaks": 198, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75474252, "Q": 1562, "sizes": [833, 833, 834], "gammaC": 554, "z": 301, "triad": [52, 50, 199], "cpu": 24.268800674000005, "zplain": 301, "triad_plain": [52, 50, 199], "cpu_plain": 0.304589840999995, "pairs_total": 693889, "pairs_generated": 32627, "pairs_pruned": 254, "pairs_margin": 0, "pairs_evaluated": 32373, "probes_main": 32456, "inner_breaks": 254, "outer_stop": 1, "improvements": 12}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75201855, "Q": 1210, "sizes": [600, 600, 600], "gammaC": 339, "z": 172, "triad": [4, 102, 66], "cpu": 13.921752222999999, "zplain": 172, "triad_plain": [4, 102, 66], "cpu_plain": 0.19557910300000003, "pairs_total": 360000, "pairs_generated": 21278, "pairs_pruned": 187, "pairs_margin": 12, "pairs_evaluated": 21079, "probes_main": 21145, "inner_breaks": 187, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75578981, "Q": 1501, "sizes": [833, 833, 834], "gammaC": 557, "z": 373, "triad": [1, 55, 317], "cpu": 36.521207403999995, "zplain": 372, "triad_plain": [0, 55, 317], "cpu_plain": 0.40226917999999046, "pairs_total": 693889, "pairs_generated": 47542, "pairs_pruned": 308, "pairs_margin": 0, "pairs_evaluated": 47234, "probes_main": 47251, "inner_breaks": 308, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75306584, "Q": 1212, "sizes": [600, 600, 600], "gammaC": 349, "z": 224, "triad": [54, 165, 5], "cpu": 25.356310310999987, "zplain": 224, "triad_plain": [54, 165, 5], "cpu_plain": 0.2716602069999965, "pairs_total": 360000, "pairs_generated": 37854, "pairs_pruned": 266, "pairs_margin": 57, "pairs_evaluated": 37531, "probes_main": 37563, "inner_breaks": 266, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75411313, "Q": 1222, "sizes": [600, 600, 600], "gammaC": 339, "z": 147, "triad": [115, 27, 5], "cpu": 13.207230775, "zplain": 147, "triad_plain": [115, 27, 5], "cpu_plain": 0.20087565200000768, "pairs_total": 360000, "pairs_generated": 19840, "pairs_pruned": 176, "pairs_margin": 3, "pairs_evaluated": 19661, "probes_main": 19708, "inner_breaks": 176, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75683710, "Q": 1557, "sizes": [833, 833, 834], "gammaC": 572, "z": 319, "triad": [8, 308, 3], "cpu": 26.44444521700001, "zplain": 316, "triad_plain": [0, 316, 0], "cpu_plain": 0.3117633170000147, "pairs_total": 693889, "pairs_generated": 36024, "pairs_pruned": 254, "pairs_margin": 12, "pairs_evaluated": 35758, "probes_main": 35800, "inner_breaks": 254, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75516042, "Q": 1176, "sizes": [600, 600, 600], "gammaC": 351, "z": 190, "triad": [79, 110, 1], "cpu": 16.038511443999994, "zplain": 189, "triad_plain": [79, 110, 0], "cpu_plain": 0.21462054699998134, "pairs_total": 360000, "pairs_generated": 24354, "pairs_pruned": 211, "pairs_margin": 14, "pairs_evaluated": 24129, "probes_main": 24154, "inner_breaks": 211, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75620771, "Q": 1171, "sizes": [600, 600, 600], "gammaC": 345, "z": 183, "triad": [6, 141, 36], "cpu": 12.479276348999974, "zplain": 183, "triad_plain": [6, 141, 36], "cpu_plain": 0.2113673900000208, "pairs_total": 360000, "pairs_generated": 19900, "pairs_pruned": 210, "pairs_margin": 31, "pairs_evaluated": 19659, "probes_main": 19702, "inner_breaks": 210, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75788439, "Q": 1660, "sizes": [833, 833, 834], "gammaC": 566, "z": 338, "triad": [1, 11, 326], "cpu": 28.187263443000006, "zplain": 337, "triad_plain": [0, 11, 326], "cpu_plain": 0.3531570229999943, "pairs_total": 693889, "pairs_generated": 37780, "pairs_pruned": 277, "pairs_margin": 30, "pairs_evaluated": 37473, "probes_main": 37490, "inner_breaks": 277, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75725500, "Q": 1243, "sizes": [600, 600, 600], "gammaC": 347, "z": 185, "triad": [69, 115, 1], "cpu": 16.05252126099998, "zplain": 184, "triad_plain": [69, 115, 0], "cpu_plain": 0.21843953200004762, "pairs_total": 360000, "pairs_generated": 24136, "pairs_pruned": 200, "pairs_margin": 3, "pairs_evaluated": 23933, "probes_main": 23969, "inner_breaks": 200, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75830229, "Q": 1156, "sizes": [600, 600, 600], "gammaC": 345, "z": 185, "triad": [7, 87, 91], "cpu": 15.80166226800003, "zplain": 185, "triad_plain": [7, 87, 91], "cpu_plain": 0.20281117100000756, "pairs_total": 360000, "pairs_generated": 24286, "pairs_pruned": 215, "pairs_margin": 24, "pairs_evaluated": 24047, "probes_main": 24102, "inner_breaks": 215, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75893168, "Q": 1458, "sizes": [833, 833, 834], "gammaC": 574, "z": 264, "triad": [81, 149, 34], "cpu": 22.39068452099997, "zplain": 264, "triad_plain": [81, 149, 34], "cpu_plain": 0.26564805100002786, "pairs_total": 693889, "pairs_generated": 30103, "pairs_pruned": 226, "pairs_margin": 34, "pairs_evaluated": 29843, "probes_main": 29872, "inner_breaks": 226, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 75934958, "Q": 1220, "sizes": [600, 600, 600], "gammaC": 347, "z": 186, "triad": [123, 56, 7], "cpu": 18.08922148000005, "zplain": 186, "triad_plain": [123, 56, 7], "cpu_plain": 0.2205158900000015, "pairs_total": 360000, "pairs_generated": 27348, "pairs_pruned": 228, "pairs_margin": 9, "pairs_evaluated": 27111, "probes_main": 27148, "inner_breaks": 228, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76039687, "Q": 1081, "sizes": [600, 600, 600], "gammaC": 357, "z": 155, "triad": [99, 48, 8], "cpu": 13.419981887999995, "zplain": 155, "triad_plain": [99, 48, 8], "cpu_plain": 0.16940506500003494, "pairs_total": 360000, "pairs_generated": 19990, "pairs_pruned": 191, "pairs_margin": 0, "pairs_evaluated": 19799, "probes_main": 19842, "inner_breaks": 191, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75997897, "Q": 1495, "sizes": [833, 833, 834], "gammaC": 573, "z": 388, "triad": [82, 13, 293], "cpu": 36.28463594499999, "zplain": 388, "triad_plain": [82, 13, 293], "cpu_plain": 0.4143757549999805, "pairs_total": 693889, "pairs_generated": 48498, "pairs_pruned": 314, "pairs_margin": 21, "pairs_evaluated": 48163, "probes_main": 48210, "inner_breaks": 314, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76144416, "Q": 1147, "sizes": [600, 600, 600], "gammaC": 349, "z": 225, "triad": [2, 221, 2], "cpu": 19.639783524999984, "zplain": 224, "triad_plain": [130, 94, 0], "cpu_plain": 0.26129199100000733, "pairs_total": 360000, "pairs_generated": 29479, "pairs_pruned": 258, "pairs_margin": 82, "pairs_evaluated": 29139, "probes_main": 29179, "inner_breaks": 258, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76249145, "Q": 1115, "sizes": [600, 600, 600], "gammaC": 333, "z": 178, "triad": [138, 16, 24], "cpu": 18.12597639500001, "zplain": 178, "triad_plain": [138, 16, 24], "cpu_plain": 0.2214506520000441, "pairs_total": 360000, "pairs_generated": 26552, "pairs_pruned": 204, "pairs_margin": 44, "pairs_evaluated": 26304, "probes_main": 26384, "inner_breaks": 204, "outer_stop": 1, "improvements": 13}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76102626, "Q": 1577, "sizes": [833, 833, 834], "gammaC": 563, "z": 388, "triad": [180, 1, 207], "cpu": 37.66575376000003, "zplain": 387, "triad_plain": [180, 0, 207], "cpu_plain": 0.3960763839999686, "pairs_total": 693889, "pairs_generated": 49662, "pairs_pruned": 307, "pairs_margin": 0, "pairs_evaluated": 49355, "probes_main": 49386, "inner_breaks": 307, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76353874, "Q": 1239, "sizes": [600, 600, 600], "gammaC": 354, "z": 189, "triad": [164, 2, 23], "cpu": 20.539895269999988, "zplain": 189, "triad_plain": [164, 2, 23], "cpu_plain": 0.2248893130000056, "pairs_total": 360000, "pairs_generated": 30986, "pairs_pruned": 236, "pairs_margin": 38, "pairs_evaluated": 30712, "probes_main": 30751, "inner_breaks": 236, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76207355, "Q": 1521, "sizes": [833, 833, 834], "gammaC": 576, "z": 260, "triad": [93, 166, 1], "cpu": 26.623472111000012, "zplain": 259, "triad_plain": [93, 166, 0], "cpu_plain": 0.2615427490000002, "pairs_total": 693889, "pairs_generated": 33679, "pairs_pruned": 215, "pairs_margin": 1, "pairs_evaluated": 33463, "probes_main": 33527, "inner_breaks": 215, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76458603, "Q": 1196, "sizes": [600, 600, 600], "gammaC": 350, "z": 153, "triad": [118, 21, 14], "cpu": 13.403581519, "zplain": 153, "triad_plain": [118, 21, 14], "cpu_plain": 0.16357935700000326, "pairs_total": 360000, "pairs_generated": 20915, "pairs_pruned": 186, "pairs_margin": 8, "pairs_evaluated": 20721, "probes_main": 20768, "inner_breaks": 186, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76563332, "Q": 1196, "sizes": [600, 600, 600], "gammaC": 350, "z": 172, "triad": [170, 1, 1], "cpu": 24.204813438999963, "zplain": 170, "triad_plain": [170, 0, 0], "cpu_plain": 0.2073289530000011, "pairs_total": 360000, "pairs_generated": 36747, "pairs_pruned": 218, "pairs_margin": 65, "pairs_evaluated": 36464, "probes_main": 36529, "inner_breaks": 218, "outer_stop": 1, "improvements": 12}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76312084, "Q": 1442, "sizes": [833, 833, 834], "gammaC": 585, "z": 356, "triad": [222, 1, 133], "cpu": 37.91527312400001, "zplain": 356, "triad_plain": [222, 1, 133], "cpu_plain": 0.425790094999968, "pairs_total": 693889, "pairs_generated": 49357, "pairs_pruned": 304, "pairs_margin": 83, "pairs_evaluated": 48970, "probes_main": 48998, "inner_breaks": 304, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76668061, "Q": 1186, "sizes": [600, 600, 600], "gammaC": 354, "z": 157, "triad": [116, 1, 40], "cpu": 14.879044150000027, "zplain": 156, "triad_plain": [116, 0, 40], "cpu_plain": 0.21154190899994774, "pairs_total": 360000, "pairs_generated": 22510, "pairs_pruned": 178, "pairs_margin": 31, "pairs_evaluated": 22301, "probes_main": 22376, "inner_breaks": 178, "outer_stop": 1, "improvements": 12}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76416813, "Q": 1380, "sizes": [833, 833, 834], "gammaC": 569, "z": 324, "triad": [1, 14, 309], "cpu": 27.070089923000012, "zplain": 323, "triad_plain": [0, 14, 309], "cpu_plain": 0.34275984900000367, "pairs_total": 693889, "pairs_generated": 37284, "pairs_pruned": 257, "pairs_margin": 6, "pairs_evaluated": 37021, "probes_main": 37038, "inner_breaks": 257, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76772790, "Q": 1249, "sizes": [600, 600, 600], "gammaC": 351, "z": 220, "triad": [197, 2, 21], "cpu": 28.954519035000033, "zplain": 218, "triad_plain": [197, 0, 21], "cpu_plain": 0.2545448379999584, "pairs_total": 360000, "pairs_generated": 43259, "pairs_pruned": 275, "pairs_margin": 128, "pairs_evaluated": 42856, "probes_main": 42898, "inner_breaks": 275, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76877519, "Q": 1219, "sizes": [600, 600, 600], "gammaC": 352, "z": 145, "triad": [14, 113, 18], "cpu": 8.126810102999968, "zplain": 145, "triad_plain": [14, 113, 18], "cpu_plain": 0.14764019000000417, "pairs_total": 360000, "pairs_generated": 13572, "pairs_pruned": 163, "pairs_margin": 7, "pairs_evaluated": 13402, "probes_main": 13462, "inner_breaks": 163, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76521542, "Q": 1511, "sizes": [833, 833, 834], "gammaC": 575, "z": 330, "triad": [110, 120, 100], "cpu": 27.713931000000002, "zplain": 330, "triad_plain": [110, 120, 100], "cpu_plain": 0.31390688800001953, "pairs_total": 693889, "pairs_generated": 37260, "pairs_pruned": 263, "pairs_margin": 7, "pairs_evaluated": 36990, "probes_main": 37050, "inner_breaks": 263, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 76982248, "Q": 1357, "sizes": [600, 600, 600], "gammaC": 360, "z": 199, "triad": [169, 22, 8], "cpu": 16.541132220999998, "zplain": 199, "triad_plain": [169, 22, 8], "cpu_plain": 0.21788736399997788, "pairs_total": 360000, "pairs_generated": 26513, "pairs_pruned": 224, "pairs_margin": 3, "pairs_evaluated": 26286, "probes_main": 26327, "inner_breaks": 224, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77086977, "Q": 1304, "sizes": [600, 600, 600], "gammaC": 355, "z": 189, "triad": [9, 129, 51], "cpu": 17.01250380700003, "zplain": 189, "triad_plain": [9, 129, 51], "cpu_plain": 0.23276978700005202, "pairs_total": 360000, "pairs_generated": 27092, "pairs_pruned": 224, "pairs_margin": 43, "pairs_evaluated": 26825, "probes_main": 26860, "inner_breaks": 224, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76626271, "Q": 1554, "sizes": [833, 833, 834], "gammaC": 561, "z": 301, "triad": [123, 65, 113], "cpu": 21.909244231999992, "zplain": 301, "triad_plain": [123, 65, 113], "cpu_plain": 0.29403185099999973, "pairs_total": 693889, "pairs_generated": 29887, "pairs_pruned": 227, "pairs_margin": 7, "pairs_evaluated": 29653, "probes_main": 29711, "inner_breaks": 227, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77191706, "Q": 1274, "sizes": [600, 600, 600], "gammaC": 354, "z": 136, "triad": [93, 37, 6], "cpu": 9.534757749999926, "zplain": 136, "triad_plain": [93, 37, 6], "cpu_plain": 0.17345767100005105, "pairs_total": 360000, "pairs_generated": 15390, "pairs_pruned": 172, "pairs_margin": 0, "pairs_evaluated": 15218, "probes_main": 15252, "inner_breaks": 172, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77296435, "Q": 1157, "sizes": [600, 600, 600], "gammaC": 347, "z": 148, "triad": [3, 37, 108], "cpu": 10.504867126000022, "zplain": 148, "triad_plain": [3, 37, 108], "cpu_plain": 0.17727242499995555, "pairs_total": 360000, "pairs_generated": 16554, "pairs_pruned": 180, "pairs_margin": 59, "pairs_evaluated": 16315, "probes_main": 16378, "inner_breaks": 180, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76731000, "Q": 1738, "sizes": [833, 833, 834], "gammaC": 572, "z": 363, "triad": [172, 170, 21], "cpu": 33.21453980000001, "zplain": 363, "triad_plain": [172, 170, 21], "cpu_plain": 0.3968608520000316, "pairs_total": 693889, "pairs_generated": 44036, "pairs_pruned": 301, "pairs_margin": 18, "pairs_evaluated": 43717, "probes_main": 43742, "inner_breaks": 301, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77401164, "Q": 1176, "sizes": [600, 600, 600], "gammaC": 345, "z": 204, "triad": [8, 24, 172], "cpu": 16.183788657000036, "zplain": 204, "triad_plain": [8, 24, 172], "cpu_plain": 0.23444578800001636, "pairs_total": 360000, "pairs_generated": 25784, "pairs_pruned": 221, "pairs_margin": 22, "pairs_evaluated": 25541, "probes_main": 25581, "inner_breaks": 221, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77505893, "Q": 1272, "sizes": [600, 600, 600], "gammaC": 350, "z": 206, "triad": [1, 3, 202], "cpu": 22.621065999000052, "zplain": 205, "triad_plain": [0, 3, 202], "cpu_plain": 0.272815616999992, "pairs_total": 360000, "pairs_generated": 33606, "pairs_pruned": 254, "pairs_margin": 52, "pairs_evaluated": 33300, "probes_main": 33316, "inner_breaks": 254, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76835729, "Q": 1591, "sizes": [833, 833, 834], "gammaC": 571, "z": 330, "triad": [312, 1, 17], "cpu": 34.95875008299993, "zplain": 329, "triad_plain": [312, 0, 17], "cpu_plain": 0.3322004789999937, "pairs_total": 693889, "pairs_generated": 44951, "pairs_pruned": 267, "pairs_margin": 7, "pairs_evaluated": 44677, "probes_main": 44749, "inner_breaks": 267, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77610622, "Q": 1112, "sizes": [600, 600, 600], "gammaC": 355, "z": 191, "triad": [2, 23, 166], "cpu": 15.531557969999994, "zplain": 189, "triad_plain": [0, 23, 166], "cpu_plain": 0.21438344399996367, "pairs_total": 360000, "pairs_generated": 23333, "pairs_pruned": 201, "pairs_margin": 40, "pairs_evaluated": 23092, "probes_main": 23121, "inner_breaks": 201, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77715351, "Q": 1197, "sizes": [600, 600, 600], "gammaC": 361, "z": 151, "triad": [115, 34, 2], "cpu": 14.040156410000009, "zplain": 149, "triad_plain": [115, 34, 0], "cpu_plain": 0.19944352700008494, "pairs_total": 360000, "pairs_generated": 21906, "pairs_pruned": 180, "pairs_margin": 14, "pairs_evaluated": 21712, "probes_main": 21751, "inner_breaks": 180, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76940458, "Q": 1592, "sizes": [833, 833, 834], "gammaC": 559, "z": 307, "triad": [177, 82, 48], "cpu": 27.60313355699998, "zplain": 307, "triad_plain": [177, 82, 48], "cpu_plain": 0.2983758329999091, "pairs_total": 693889, "pairs_generated": 37921, "pairs_pruned": 246, "pairs_margin": 44, "pairs_evaluated": 37631, "probes_main": 37686, "inner_breaks": 246, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77820080, "Q": 1012, "sizes": [600, 600, 600], "gammaC": 357, "z": 195, "triad": [119, 5, 71], "cpu": 18.005526841000005, "zplain": 195, "triad_plain": [119, 5, 71], "cpu_plain": 0.22882834099993943, "pairs_total": 360000, "pairs_generated": 27647, "pairs_pruned": 219, "pairs_margin": 34, "pairs_evaluated": 27394, "probes_main": 27441, "inner_breaks": 219, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77045187, "Q": 1450, "sizes": [833, 833, 834], "gammaC": 562, "z": 272, "triad": [51, 19, 202], "cpu": 17.173900773000014, "zplain": 272, "triad_plain": [51, 19, 202], "cpu_plain": 0.24509423899996818, "pairs_total": 693889, "pairs_generated": 22982, "pairs_pruned": 210, "pairs_margin": 0, "pairs_evaluated": 22772, "probes_main": 22824, "inner_breaks": 210, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 77924809, "Q": 1224, "sizes": [600, 600, 600], "gammaC": 340, "z": 169, "triad": [9, 61, 99], "cpu": 12.149646714000028, "zplain": 169, "triad_plain": [9, 61, 99], "cpu_plain": 0.17424119800000426, "pairs_total": 360000, "pairs_generated": 19269, "pairs_pruned": 191, "pairs_margin": 7, "pairs_evaluated": 19071, "probes_main": 19105, "inner_breaks": 191, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77149916, "Q": 1414, "sizes": [833, 833, 834], "gammaC": 575, "z": 310, "triad": [3, 196, 111], "cpu": 24.645598580999945, "zplain": 307, "triad_plain": [0, 196, 111], "cpu_plain": 0.30551760000003014, "pairs_total": 693889, "pairs_generated": 33242, "pairs_pruned": 291, "pairs_margin": 13, "pairs_evaluated": 32938, "probes_main": 32975, "inner_breaks": 291, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78029538, "Q": 1297, "sizes": [600, 600, 600], "gammaC": 355, "z": 226, "triad": [16, 151, 59], "cpu": 25.776669792000007, "zplain": 226, "triad_plain": [16, 151, 59], "cpu_plain": 0.2640798670000777, "pairs_total": 360000, "pairs_generated": 38651, "pairs_pruned": 266, "pairs_margin": 47, "pairs_evaluated": 38338, "probes_main": 38364, "inner_breaks": 266, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78134267, "Q": 1171, "sizes": [600, 600, 600], "gammaC": 344, "z": 196, "triad": [122, 10, 64], "cpu": 17.159280524999986, "zplain": 196, "triad_plain": [122, 10, 64], "cpu_plain": 0.206732001999967, "pairs_total": 360000, "pairs_generated": 27030, "pairs_pruned": 215, "pairs_margin": 33, "pairs_evaluated": 26782, "probes_main": 26803, "inner_breaks": 215, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77254645, "Q": 1608, "sizes": [833, 833, 834], "gammaC": 579, "z": 362, "triad": [102, 197, 63], "cpu": 35.00683435899998, "zplain": 362, "triad_plain": [102, 197, 63], "cpu_plain": 0.39588719399989714, "pairs_total": 693889, "pairs_generated": 45722, "pairs_pruned": 290, "pairs_margin": 70, "pairs_evaluated": 45362, "probes_main": 45405, "inner_breaks": 290, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78238996, "Q": 1159, "sizes": [600, 600, 600], "gammaC": 354, "z": 223, "triad": [62, 160, 1], "cpu": 28.278883514000086, "zplain": 222, "triad_plain": [62, 160, 0], "cpu_plain": 0.28479484399997546, "pairs_total": 360000, "pairs_generated": 40697, "pairs_pruned": 285, "pairs_margin": 8, "pairs_evaluated": 40404, "probes_main": 40440, "inner_breaks": 285, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77359374, "Q": 1317, "sizes": [833, 833, 834], "gammaC": 559, "z": 324, "triad": [14, 191, 119], "cpu": 22.50970982900003, "zplain": 324, "triad_plain": [14, 191, 119], "cpu_plain": 0.29280658199991194, "pairs_total": 693889, "pairs_generated": 29864, "pairs_pruned": 238, "pairs_margin": 51, "pairs_evaluated": 29575, "probes_main": 29590, "inner_breaks": 238, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78343725, "Q": 1300, "sizes": [600, 600, 600], "gammaC": 354, "z": 192, "triad": [135, 47, 10], "cpu": 21.398404293999988, "zplain": 192, "triad_plain": [135, 47, 10], "cpu_plain": 0.2252367689999346, "pairs_total": 360000, "pairs_generated": 31400, "pairs_pruned": 235, "pairs_margin": 0, "pairs_evaluated": 31165, "probes_main": 31217, "inner_breaks": 235, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78448454, "Q": 1202, "sizes": [600, 600, 600], "gammaC": 345, "z": 180, "triad": [6, 17, 157], "cpu": 15.333479373000046, "zplain": 180, "triad_plain": [6, 17, 157], "cpu_plain": 0.22703832900003817, "pairs_total": 360000, "pairs_generated": 23552, "pairs_pruned": 215, "pairs_margin": 22, "pairs_evaluated": 23315, "probes_main": 23346, "inner_breaks": 215, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77464103, "Q": 1446, "sizes": [833, 833, 834], "gammaC": 572, "z": 315, "triad": [112, 185, 18], "cpu": 31.25544778699998, "zplain": 315, "triad_plain": [112, 185, 18], "cpu_plain": 0.3437050189999127, "pairs_total": 693889, "pairs_generated": 40665, "pairs_pruned": 257, "pairs_margin": 35, "pairs_evaluated": 40373, "probes_main": 40429, "inner_breaks": 257, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78553183, "Q": 1267, "sizes": [600, 600, 600], "gammaC": 347, "z": 203, "triad": [64, 1, 138], "cpu": 17.739936366999927, "zplain": 203, "triad_plain": [64, 1, 138], "cpu_plain": 0.2234415010000248, "pairs_total": 360000, "pairs_generated": 27774, "pairs_pruned": 239, "pairs_margin": 12, "pairs_evaluated": 27523, "probes_main": 27538, "inner_breaks": 239, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77568832, "Q": 1422, "sizes": [833, 833, 834], "gammaC": 543, "z": 342, "triad": [57, 123, 162], "cpu": 29.89848311000003, "zplain": 342, "triad_plain": [57, 123, 162], "cpu_plain": 0.42418371299993396, "pairs_total": 693889, "pairs_generated": 38708, "pairs_pruned": 260, "pairs_margin": 84, "pairs_evaluated": 38364, "probes_main": 38409, "inner_breaks": 260, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78657912, "Q": 1265, "sizes": [600, 600, 600], "gammaC": 348, "z": 197, "triad": [43, 45, 109], "cpu": 17.994108824000023, "zplain": 197, "triad_plain": [43, 45, 109], "cpu_plain": 0.26099710300002243, "pairs_total": 360000, "pairs_generated": 27688, "pairs_pruned": 230, "pairs_margin": 12, "pairs_evaluated": 27446, "probes_main": 27492, "inner_breaks": 230, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78762641, "Q": 1199, "sizes": [600, 600, 600], "gammaC": 348, "z": 208, "triad": [75, 35, 98], "cpu": 23.832193175000043, "zplain": 208, "triad_plain": [75, 35, 98], "cpu_plain": 0.2430445669999699, "pairs_total": 360000, "pairs_generated": 33862, "pairs_pruned": 243, "pairs_margin": 15, "pairs_evaluated": 33604, "probes_main": 33650, "inner_breaks": 243, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77673561, "Q": 1499, "sizes": [833, 833, 834], "gammaC": 569, "z": 370, "triad": [150, 67, 153], "cpu": 41.23075364700003, "zplain": 370, "triad_plain": [150, 67, 153], "cpu_plain": 0.4209447570000293, "pairs_total": 693889, "pairs_generated": 50791, "pairs_pruned": 312, "pairs_margin": 39, "pairs_evaluated": 50440, "probes_main": 50462, "inner_breaks": 312, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78867370, "Q": 1146, "sizes": [600, 600, 600], "gammaC": 345, "z": 169, "triad": [166, 1, 2], "cpu": 20.400079326999958, "zplain": 168, "triad_plain": [166, 0, 2], "cpu_plain": 0.2222588980000637, "pairs_total": 360000, "pairs_generated": 30549, "pairs_pruned": 226, "pairs_margin": 35, "pairs_evaluated": 30288, "probes_main": 30331, "inner_breaks": 226, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 78972099, "Q": 1291, "sizes": [600, 600, 600], "gammaC": 359, "z": 181, "triad": [79, 93, 9], "cpu": 18.047418600000015, "zplain": 181, "triad_plain": [79, 93, 9], "cpu_plain": 0.2166368790000206, "pairs_total": 360000, "pairs_generated": 26595, "pairs_pruned": 222, "pairs_margin": 25, "pairs_evaluated": 26348, "probes_main": 26389, "inner_breaks": 222, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77778290, "Q": 1712, "sizes": [833, 833, 834], "gammaC": 555, "z": 354, "triad": [60, 1, 293], "cpu": 33.00335016600002, "zplain": 353, "triad_plain": [60, 0, 293], "cpu_plain": 0.3655488840000771, "pairs_total": 693889, "pairs_generated": 42348, "pairs_pruned": 279, "pairs_margin": 12, "pairs_evaluated": 42057, "probes_main": 42103, "inner_breaks": 279, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79076828, "Q": 1293, "sizes": [600, 600, 600], "gammaC": 364, "z": 162, "triad": [156, 3, 3], "cpu": 15.348930534000033, "zplain": 159, "triad_plain": [156, 0, 3], "cpu_plain": 0.19414961600000424, "pairs_total": 360000, "pairs_generated": 23110, "pairs_pruned": 199, "pairs_margin": 23, "pairs_evaluated": 22888, "probes_main": 22919, "inner_breaks": 199, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 500, "p1": 0.3333333, "seed": 79181557, "Q": 1269, "sizes": [600, 600, 600], "gammaC": 336, "z": 188, "triad": [2, 23, 163], "cpu": 15.507898264999994, "zplain": 188, "triad_plain": [2, 23, 163], "cpu_plain": 0.23192997800003923, "pairs_total": 360000, "pairs_generated": 23878, "pairs_pruned": 202, "pairs_margin": 13, "pairs_evaluated": 23663, "probes_main": 23685, "inner_breaks": 202, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77883019, "Q": 1515, "sizes": [833, 833, 834], "gammaC": 555, "z": 324, "triad": [107, 174, 43], "cpu": 24.984524051999983, "zplain": 324, "triad_plain": [107, 174, 43], "cpu_plain": 0.3073027479999837, "pairs_total": 693889, "pairs_generated": 33081, "pairs_pruned": 263, "pairs_margin": 10, "pairs_evaluated": 32808, "probes_main": 32844, "inner_breaks": 263, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74049636, "Q": 1275, "sizes": [600, 600, 600], "gammaC": 266, "z": 107, "triad": [14, 11, 82], "cpu": 14.938586575, "zplain": 107, "triad_plain": [14, 11, 82], "cpu_plain": 0.1569188790000009, "pairs_total": 360000, "pairs_generated": 23897, "pairs_pruned": 230, "pairs_margin": 8, "pairs_evaluated": 23659, "probes_main": 23681, "inner_breaks": 230, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74154365, "Q": 1319, "sizes": [600, 600, 600], "gammaC": 257, "z": 111, "triad": [13, 94, 4], "cpu": 11.875686457, "zplain": 111, "triad_plain": [13, 94, 4], "cpu_plain": 0.1433270130000004, "pairs_total": 360000, "pairs_generated": 19230, "pairs_pruned": 209, "pairs_margin": 0, "pairs_evaluated": 19021, "probes_main": 19042, "inner_breaks": 209, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77987748, "Q": 1598, "sizes": [833, 833, 834], "gammaC": 565, "z": 365, "triad": [5, 168, 192], "cpu": 30.291146682999965, "zplain": 364, "triad_plain": [5, 359, 0], "cpu_plain": 0.3983094349999874, "pairs_total": 693889, "pairs_generated": 40337, "pairs_pruned": 304, "pairs_margin": 0, "pairs_evaluated": 40033, "probes_main": 40072, "inner_breaks": 304, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74259094, "Q": 1343, "sizes": [600, 600, 600], "gammaC": 265, "z": 110, "triad": [41, 67, 2], "cpu": 16.648000055, "zplain": 110, "triad_plain": [41, 67, 2], "cpu_plain": 0.1482551280000024, "pairs_total": 360000, "pairs_generated": 25582, "pairs_pruned": 211, "pairs_margin": 23, "pairs_evaluated": 25348, "probes_main": 25400, "inner_breaks": 211, "outer_stop": 1, "improvements": 12}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78092477, "Q": 1460, "sizes": [833, 833, 834], "gammaC": 568, "z": 284, "triad": [80, 203, 1], "cpu": 26.896742130999996, "zplain": 283, "triad_plain": [80, 203, 0], "cpu_plain": 0.3015013969999245, "pairs_total": 693889, "pairs_generated": 35308, "pairs_pruned": 252, "pairs_margin": 38, "pairs_evaluated": 35018, "probes_main": 35060, "inner_breaks": 252, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74363823, "Q": 1154, "sizes": [600, 600, 600], "gammaC": 258, "z": 137, "triad": [120, 1, 16], "cpu": 30.293009992, "zplain": 136, "triad_plain": [120, 0, 16], "cpu_plain": 0.20136201900000117, "pairs_total": 360000, "pairs_generated": 46507, "pairs_pruned": 271, "pairs_margin": 17, "pairs_evaluated": 46219, "probes_main": 46254, "inner_breaks": 271, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78197206, "Q": 1514, "sizes": [833, 833, 834], "gammaC": 570, "z": 360, "triad": [40, 288, 32], "cpu": 38.13803826200001, "zplain": 360, "triad_plain": [40, 288, 32], "cpu_plain": 0.46216280099997675, "pairs_total": 693889, "pairs_generated": 50546, "pairs_pruned": 312, "pairs_margin": 44, "pairs_evaluated": 50190, "probes_main": 50218, "inner_breaks": 312, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74468552, "Q": 1136, "sizes": [600, 600, 600], "gammaC": 250, "z": 139, "triad": [1, 91, 47], "cpu": 24.96127133799999, "zplain": 138, "triad_plain": [0, 91, 47], "cpu_plain": 0.2139760249999938, "pairs_total": 360000, "pairs_generated": 37372, "pairs_pruned": 273, "pairs_margin": 51, "pairs_evaluated": 37048, "probes_main": 37082, "inner_breaks": 273, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74573281, "Q": 1253, "sizes": [600, 600, 600], "gammaC": 266, "z": 111, "triad": [82, 25, 4], "cpu": 20.395778750999995, "zplain": 111, "triad_plain": [82, 25, 4], "cpu_plain": 0.1615250129999879, "pairs_total": 360000, "pairs_generated": 30677, "pairs_pruned": 217, "pairs_margin": 85, "pairs_evaluated": 30375, "probes_main": 30401, "inner_breaks": 217, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78301935, "Q": 1549, "sizes": [833, 833, 834], "gammaC": 575, "z": 297, "triad": [282, 11, 4], "cpu": 35.09939219399996, "zplain": 297, "triad_plain": [282, 11, 4], "cpu_plain": 0.2949901490000002, "pairs_total": 693889, "pairs_generated": 44401, "pairs_pruned": 264, "pairs_margin": 0, "pairs_evaluated": 44137, "probes_main": 44168, "inner_breaks": 264, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74678010, "Q": 1302, "sizes": [600, 600, 600], "gammaC": 259, "z": 112, "triad": [82, 2, 28], "cpu": 20.175495309999988, "zplain": 112, "triad_plain": [82, 2, 28], "cpu_plain": 0.1468075610000028, "pairs_total": 360000, "pairs_generated": 31429, "pairs_pruned": 228, "pairs_margin": 0, "pairs_evaluated": 31201, "probes_main": 31248, "inner_breaks": 228, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78406664, "Q": 1460, "sizes": [833, 833, 834], "gammaC": 560, "z": 280, "triad": [26, 29, 225], "cpu": 19.243194772000038, "zplain": 280, "triad_plain": [26, 29, 225], "cpu_plain": 0.2805101349999859, "pairs_total": 693889, "pairs_generated": 27700, "pairs_pruned": 219, "pairs_margin": 31, "pairs_evaluated": 27450, "probes_main": 27497, "inner_breaks": 219, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74782739, "Q": 1153, "sizes": [600, 600, 600], "gammaC": 252, "z": 114, "triad": [90, 2, 22], "cpu": 14.984355136000005, "zplain": 112, "triad_plain": [90, 0, 22], "cpu_plain": 0.16032600099998717, "pairs_total": 360000, "pairs_generated": 24803, "pairs_pruned": 199, "pairs_margin": 36, "pairs_evaluated": 24568, "probes_main": 24626, "inner_breaks": 199, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74887468, "Q": 1162, "sizes": [600, 600, 600], "gammaC": 263, "z": 98, "triad": [5, 83, 10], "cpu": 11.417676802000017, "zplain": 98, "triad_plain": [5, 83, 10], "cpu_plain": 0.13263130699999692, "pairs_total": 360000, "pairs_generated": 18728, "pairs_pruned": 182, "pairs_margin": 34, "pairs_evaluated": 18512, "probes_main": 18541, "inner_breaks": 182, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78511393, "Q": 1355, "sizes": [833, 833, 834], "gammaC": 546, "z": 315, "triad": [95, 218, 2], "cpu": 25.349830077999968, "zplain": 313, "triad_plain": [95, 218, 0], "cpu_plain": 0.31898648399999274, "pairs_total": 693889, "pairs_generated": 34536, "pairs_pruned": 267, "pairs_margin": 5, "pairs_evaluated": 34264, "probes_main": 34295, "inner_breaks": 267, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 74992197, "Q": 1149, "sizes": [600, 600, 600], "gammaC": 255, "z": 101, "triad": [67, 6, 28], "cpu": 13.925191807000004, "zplain": 101, "triad_plain": [67, 6, 28], "cpu_plain": 0.13768943200000194, "pairs_total": 360000, "pairs_generated": 22801, "pairs_pruned": 201, "pairs_margin": 0, "pairs_evaluated": 22600, "probes_main": 22650, "inner_breaks": 201, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75096926, "Q": 1234, "sizes": [600, 600, 600], "gammaC": 261, "z": 105, "triad": [56, 37, 12], "cpu": 12.356177341999995, "zplain": 105, "triad_plain": [56, 37, 12], "cpu_plain": 0.14557471699998814, "pairs_total": 360000, "pairs_generated": 20565, "pairs_pruned": 217, "pairs_margin": 26, "pairs_evaluated": 20322, "probes_main": 20334, "inner_breaks": 217, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78616122, "Q": 1489, "sizes": [833, 833, 834], "gammaC": 581, "z": 344, "triad": [3, 4, 337], "cpu": 28.29850222199991, "zplain": 337, "triad_plain": [0, 0, 337], "cpu_plain": 0.4614319310001065, "pairs_total": 693889, "pairs_generated": 38926, "pairs_pruned": 282, "pairs_margin": 56, "pairs_evaluated": 38588, "probes_main": 38597, "inner_breaks": 282, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75201655, "Q": 1200, "sizes": [600, 600, 600], "gammaC": 266, "z": 109, "triad": [2, 85, 22], "cpu": 14.103299695000004, "zplain": 109, "triad_plain": [2, 85, 22], "cpu_plain": 0.1419524929999909, "pairs_total": 360000, "pairs_generated": 22801, "pairs_pruned": 213, "pairs_margin": 40, "pairs_evaluated": 22548, "probes_main": 22560, "inner_breaks": 213, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75306384, "Q": 1160, "sizes": [600, 600, 600], "gammaC": 263, "z": 100, "triad": [10, 83, 7], "cpu": 13.256875345999987, "zplain": 100, "triad_plain": [10, 83, 7], "cpu_plain": 0.13653297299998712, "pairs_total": 360000, "pairs_generated": 21047, "pairs_pruned": 200, "pairs_margin": 20, "pairs_evaluated": 20827, "probes_main": 20861, "inner_breaks": 200, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78720851, "Q": 1538, "sizes": [833, 833, 834], "gammaC": 559, "z": 308, "triad": [1, 197, 110], "cpu": 25.86446738199993, "zplain": 307, "triad_plain": [0, 197, 110], "cpu_plain": 0.3401362560000507, "pairs_total": 693889, "pairs_generated": 35083, "pairs_pruned": 252, "pairs_margin": 0, "pairs_evaluated": 34831, "probes_main": 34876, "inner_breaks": 252, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75411113, "Q": 1112, "sizes": [600, 600, 600], "gammaC": 257, "z": 111, "triad": [29, 23, 59], "cpu": 13.232656208000009, "zplain": 111, "triad_plain": [29, 23, 59], "cpu_plain": 0.1542144599999915, "pairs_total": 360000, "pairs_generated": 21590, "pairs_pruned": 197, "pairs_margin": 26, "pairs_evaluated": 21367, "probes_main": 21406, "inner_breaks": 197, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75515842, "Q": 1135, "sizes": [600, 600, 600], "gammaC": 252, "z": 107, "triad": [91, 5, 11], "cpu": 16.91966032899998, "zplain": 107, "triad_plain": [91, 5, 11], "cpu_plain": 0.15579015400001595, "pairs_total": 360000, "pairs_generated": 26307, "pairs_pruned": 214, "pairs_margin": 20, "pairs_evaluated": 26073, "probes_main": 26107, "inner_breaks": 214, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78825580, "Q": 1576, "sizes": [833, 833, 834], "gammaC": 570, "z": 317, "triad": [245, 16, 56], "cpu": 27.900859899999887, "zplain": 314, "triad_plain": [258, 0, 56], "cpu_plain": 0.319196459000068, "pairs_total": 693889, "pairs_generated": 37698, "pairs_pruned": 249, "pairs_margin": 13, "pairs_evaluated": 37436, "probes_main": 37482, "inner_breaks": 249, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75620571, "Q": 1158, "sizes": [600, 600, 600], "gammaC": 261, "z": 107, "triad": [16, 59, 32], "cpu": 13.885575176000003, "zplain": 107, "triad_plain": [16, 59, 32], "cpu_plain": 0.18483725999999479, "pairs_total": 360000, "pairs_generated": 22736, "pairs_pruned": 223, "pairs_margin": 0, "pairs_evaluated": 22513, "probes_main": 22556, "inner_breaks": 223, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75725300, "Q": 1211, "sizes": [600, 600, 600], "gammaC": 254, "z": 108, "triad": [14, 74, 20], "cpu": 14.827490657999988, "zplain": 108, "triad_plain": [14, 74, 20], "cpu_plain": 0.14191664300000184, "pairs_total": 360000, "pairs_generated": 24290, "pairs_pruned": 215, "pairs_margin": 14, "pairs_evaluated": 24061, "probes_main": 24098, "inner_breaks": 215, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78930309, "Q": 1488, "sizes": [833, 833, 834], "gammaC": 562, "z": 332, "triad": [12, 122, 198], "cpu": 26.194539889999987, "zplain": 332, "triad_plain": [12, 122, 198], "cpu_plain": 0.4006296160000602, "pairs_total": 693889, "pairs_generated": 35137, "pairs_pruned": 270, "pairs_margin": 45, "pairs_evaluated": 34822, "probes_main": 34861, "inner_breaks": 270, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75830029, "Q": 1203, "sizes": [600, 600, 600], "gammaC": 258, "z": 121, "triad": [5, 4, 112], "cpu": 17.204362712000034, "zplain": 121, "triad_plain": [5, 4, 112], "cpu_plain": 0.17293475099995703, "pairs_total": 360000, "pairs_generated": 27369, "pairs_pruned": 229, "pairs_margin": 19, "pairs_evaluated": 27121, "probes_main": 27155, "inner_breaks": 229, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79035038, "Q": 1416, "sizes": [833, 833, 834], "gammaC": 560, "z": 315, "triad": [8, 173, 134], "cpu": 24.568424024000024, "zplain": 315, "triad_plain": [8, 173, 134], "cpu_plain": 0.30748859499999526, "pairs_total": 693889, "pairs_generated": 33618, "pairs_pruned": 251, "pairs_margin": 88, "pairs_evaluated": 33279, "probes_main": 33342, "inner_breaks": 251, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 75934758, "Q": 1324, "sizes": [600, 600, 600], "gammaC": 262, "z": 115, "triad": [3, 1, 111], "cpu": 16.036603306000018, "zplain": 114, "triad_plain": [3, 0, 111], "cpu_plain": 0.15768454999999904, "pairs_total": 360000, "pairs_generated": 25268, "pairs_pruned": 222, "pairs_margin": 0, "pairs_evaluated": 25046, "probes_main": 25068, "inner_breaks": 222, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76039487, "Q": 1149, "sizes": [600, 600, 600], "gammaC": 257, "z": 96, "triad": [26, 50, 20], "cpu": 14.825270336000017, "zplain": 96, "triad_plain": [26, 50, 20], "cpu_plain": 0.13286288199998353, "pairs_total": 360000, "pairs_generated": 23716, "pairs_pruned": 208, "pairs_margin": 8, "pairs_evaluated": 23500, "probes_main": 23529, "inner_breaks": 208, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76144216, "Q": 1188, "sizes": [600, 600, 600], "gammaC": 256, "z": 99, "triad": [35, 48, 16], "cpu": 14.865328723999994, "zplain": 99, "triad_plain": [35, 48, 16], "cpu_plain": 0.1314683939999668, "pairs_total": 360000, "pairs_generated": 23145, "pairs_pruned": 194, "pairs_margin": 10, "pairs_evaluated": 22941, "probes_main": 22978, "inner_breaks": 194, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79139767, "Q": 1546, "sizes": [833, 833, 834], "gammaC": 572, "z": 355, "triad": [336, 16, 3], "cpu": 34.18131464499993, "zplain": 352, "triad_plain": [336, 16, 0], "cpu_plain": 0.3779100780000135, "pairs_total": 693889, "pairs_generated": 43998, "pairs_pruned": 286, "pairs_margin": 0, "pairs_evaluated": 43712, "probes_main": 43751, "inner_breaks": 286, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76248945, "Q": 1236, "sizes": [600, 600, 600], "gammaC": 265, "z": 111, "triad": [66, 25, 20], "cpu": 18.774577478000026, "zplain": 111, "triad_plain": [66, 25, 20], "cpu_plain": 0.16568054200001825, "pairs_total": 360000, "pairs_generated": 28492, "pairs_pruned": 214, "pairs_margin": 0, "pairs_evaluated": 28278, "probes_main": 28324, "inner_breaks": 214, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76353674, "Q": 1112, "sizes": [600, 600, 600], "gammaC": 262, "z": 101, "triad": [1, 13, 87], "cpu": 10.438683636999997, "zplain": 100, "triad_plain": [0, 13, 87], "cpu_plain": 0.13386735500000668, "pairs_total": 360000, "pairs_generated": 17165, "pairs_pruned": 176, "pairs_margin": 9, "pairs_evaluated": 16980, "probes_main": 17002, "inner_breaks": 176, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79244496, "Q": 1486, "sizes": [833, 833, 834], "gammaC": 572, "z": 333, "triad": [15, 204, 114], "cpu": 29.54846183000018, "zplain": 333, "triad_plain": [15, 204, 114], "cpu_plain": 0.35888697499990485, "pairs_total": 693889, "pairs_generated": 38514, "pairs_pruned": 272, "pairs_margin": 56, "pairs_evaluated": 38186, "probes_main": 38244, "inner_breaks": 272, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76458403, "Q": 1326, "sizes": [600, 600, 600], "gammaC": 265, "z": 97, "triad": [38, 50, 9], "cpu": 12.963716150000039, "zplain": 97, "triad_plain": [38, 50, 9], "cpu_plain": 0.12528783800001975, "pairs_total": 360000, "pairs_generated": 21496, "pairs_pruned": 199, "pairs_margin": 2, "pairs_evaluated": 21295, "probes_main": 21345, "inner_breaks": 199, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79349225, "Q": 1686, "sizes": [833, 833, 834], "gammaC": 564, "z": 324, "triad": [138, 184, 2], "cpu": 24.341192365000097, "zplain": 322, "triad_plain": [138, 184, 0], "cpu_plain": 0.3286048859999937, "pairs_total": 693889, "pairs_generated": 33815, "pairs_pruned": 263, "pairs_margin": 43, "pairs_evaluated": 33509, "probes_main": 33554, "inner_breaks": 263, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76563132, "Q": 1227, "sizes": [600, 600, 600], "gammaC": 263, "z": 130, "triad": [1, 58, 71], "cpu": 22.49740919200002, "zplain": 129, "triad_plain": [0, 58, 71], "cpu_plain": 0.1789096420000078, "pairs_total": 360000, "pairs_generated": 35857, "pairs_pruned": 258, "pairs_margin": 21, "pairs_evaluated": 35578, "probes_main": 35599, "inner_breaks": 258, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76667861, "Q": 1068, "sizes": [600, 600, 600], "gammaC": 265, "z": 103, "triad": [7, 17, 79], "cpu": 12.91929799899998, "zplain": 103, "triad_plain": [7, 17, 79], "cpu_plain": 0.15238191399998868, "pairs_total": 360000, "pairs_generated": 21433, "pairs_pruned": 197, "pairs_margin": 47, "pairs_evaluated": 21189, "probes_main": 21224, "inner_breaks": 197, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79453954, "Q": 1571, "sizes": [833, 833, 834], "gammaC": 561, "z": 329, "triad": [53, 1, 275], "cpu": 25.066915195000092, "zplain": 329, "triad_plain": [53, 1, 275], "cpu_plain": 0.4125545710001006, "pairs_total": 693889, "pairs_generated": 33765, "pairs_pruned": 264, "pairs_margin": 25, "pairs_evaluated": 33476, "probes_main": 33500, "inner_breaks": 264, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76772590, "Q": 1251, "sizes": [600, 600, 600], "gammaC": 257, "z": 113, "triad": [3, 96, 14], "cpu": 14.976005695000026, "zplain": 113, "triad_plain": [3, 96, 14], "cpu_plain": 0.16825207199997294, "pairs_total": 360000, "pairs_generated": 23974, "pairs_pruned": 229, "pairs_margin": 0, "pairs_evaluated": 23745, "probes_main": 23793, "inner_breaks": 229, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79558683, "Q": 1468, "sizes": [833, 833, 834], "gammaC": 582, "z": 294, "triad": [56, 54, 184], "cpu": 24.93473199799996, "zplain": 293, "triad_plain": [252, 0, 41], "cpu_plain": 0.307952197999839, "pairs_total": 693889, "pairs_generated": 32931, "pairs_pruned": 251, "pairs_margin": 14, "pairs_evaluated": 32666, "probes_main": 32724, "inner_breaks": 251, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76877319, "Q": 1204, "sizes": [600, 600, 600], "gammaC": 253, "z": 100, "triad": [50, 2, 48], "cpu": 15.720262974999969, "zplain": 100, "triad_plain": [50, 2, 48], "cpu_plain": 0.1762542860000167, "pairs_total": 360000, "pairs_generated": 24421, "pairs_pruned": 190, "pairs_margin": 8, "pairs_evaluated": 24223, "probes_main": 24265, "inner_breaks": 190, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 76982048, "Q": 1281, "sizes": [600, 600, 600], "gammaC": 252, "z": 103, "triad": [66, 36, 1], "cpu": 12.07676498699999, "zplain": 102, "triad_plain": [66, 36, 0], "cpu_plain": 0.1446623519999548, "pairs_total": 360000, "pairs_generated": 19475, "pairs_pruned": 198, "pairs_margin": 23, "pairs_evaluated": 19254, "probes_main": 19282, "inner_breaks": 198, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77086777, "Q": 1202, "sizes": [600, 600, 600], "gammaC": 253, "z": 111, "triad": [3, 2, 106], "cpu": 12.56545515900001, "zplain": 111, "triad_plain": [3, 2, 106], "cpu_plain": 0.16162560700001904, "pairs_total": 360000, "pairs_generated": 20953, "pairs_pruned": 201, "pairs_margin": 19, "pairs_evaluated": 20733, "probes_main": 20770, "inner_breaks": 201, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79663412, "Q": 1583, "sizes": [833, 833, 834], "gammaC": 576, "z": 301, "triad": [219, 80, 2], "cpu": 29.494486026999994, "zplain": 299, "triad_plain": [219, 80, 0], "cpu_plain": 0.3107110299999931, "pairs_total": 693889, "pairs_generated": 39321, "pairs_pruned": 250, "pairs_margin": 27, "pairs_evaluated": 39044, "probes_main": 39101, "inner_breaks": 250, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77191506, "Q": 1110, "sizes": [600, 600, 600], "gammaC": 258, "z": 125, "triad": [11, 97, 17], "cpu": 17.954041673999996, "zplain": 125, "triad_plain": [11, 97, 17], "cpu_plain": 0.17033181100003958, "pairs_total": 360000, "pairs_generated": 28789, "pairs_pruned": 232, "pairs_margin": 29, "pairs_evaluated": 28528, "probes_main": 28570, "inner_breaks": 232, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77296235, "Q": 1208, "sizes": [600, 600, 600], "gammaC": 258, "z": 87, "triad": [10, 75, 2], "cpu": 10.380548081000029, "zplain": 87, "triad_plain": [10, 75, 2], "cpu_plain": 0.11920043399999258, "pairs_total": 360000, "pairs_generated": 16404, "pairs_pruned": 165, "pairs_margin": 13, "pairs_evaluated": 16226, "probes_main": 16264, "inner_breaks": 165, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77400964, "Q": 1101, "sizes": [600, 600, 600], "gammaC": 248, "z": 89, "triad": [5, 3, 81], "cpu": 9.066826386999992, "zplain": 89, "triad_plain": [5, 3, 81], "cpu_plain": 0.13191382599995904, "pairs_total": 360000, "pairs_generated": 14805, "pairs_pruned": 174, "pairs_margin": 18, "pairs_evaluated": 14613, "probes_main": 14645, "inner_breaks": 174, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77505693, "Q": 1202, "sizes": [600, 600, 600], "gammaC": 261, "z": 99, "triad": [8, 65, 26], "cpu": 12.736664756999971, "zplain": 99, "triad_plain": [8, 65, 26], "cpu_plain": 0.12986912699989261, "pairs_total": 360000, "pairs_generated": 20799, "pairs_pruned": 191, "pairs_margin": 14, "pairs_evaluated": 20594, "probes_main": 20634, "inner_breaks": 191, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79768141, "Q": 1510, "sizes": [833, 833, 834], "gammaC": 577, "z": 415, "triad": [348, 40, 27], "cpu": 51.455020330000025, "zplain": 415, "triad_plain": [348, 40, 27], "cpu_plain": 0.47605980100001943, "pairs_total": 693889, "pairs_generated": 64574, "pairs_pruned": 349, "pairs_margin": 98, "pairs_evaluated": 64127, "probes_main": 64178, "inner_breaks": 349, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77610422, "Q": 1147, "sizes": [600, 600, 600], "gammaC": 261, "z": 103, "triad": [17, 16, 70], "cpu": 14.740211009000063, "zplain": 103, "triad_plain": [17, 16, 70], "cpu_plain": 0.20956311299994468, "pairs_total": 360000, "pairs_generated": 22956, "pairs_pruned": 214, "pairs_margin": 0, "pairs_evaluated": 22742, "probes_main": 22775, "inner_breaks": 214, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77715151, "Q": 1099, "sizes": [600, 600, 600], "gammaC": 265, "z": 99, "triad": [9, 70, 20], "cpu": 11.051087742999925, "zplain": 99, "triad_plain": [9, 70, 20], "cpu_plain": 0.12944529899993995, "pairs_total": 360000, "pairs_generated": 17982, "pairs_pruned": 183, "pairs_margin": 18, "pairs_evaluated": 17781, "probes_main": 17829, "inner_breaks": 183, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79872870, "Q": 1572, "sizes": [833, 833, 834], "gammaC": 575, "z": 362, "triad": [180, 181, 1], "cpu": 30.808355003000088, "zplain": 361, "triad_plain": [180, 181, 0], "cpu_plain": 0.3716240439998728, "pairs_total": 693889, "pairs_generated": 40783, "pairs_pruned": 302, "pairs_margin": 15, "pairs_evaluated": 40466, "probes_main": 40486, "inner_breaks": 302, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77819880, "Q": 1001, "sizes": [600, 600, 600], "gammaC": 263, "z": 123, "triad": [1, 1, 121], "cpu": 19.41088854399993, "zplain": 121, "triad_plain": [0, 0, 121], "cpu_plain": 0.17110843000000386, "pairs_total": 360000, "pairs_generated": 31077, "pairs_pruned": 239, "pairs_margin": 10, "pairs_evaluated": 30828, "probes_main": 30836, "inner_breaks": 239, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 77924609, "Q": 1228, "sizes": [600, 600, 600], "gammaC": 255, "z": 95, "triad": [14, 1, 80], "cpu": 11.693343030000051, "zplain": 95, "triad_plain": [14, 1, 80], "cpu_plain": 0.1281436389999726, "pairs_total": 360000, "pairs_generated": 18529, "pairs_pruned": 188, "pairs_margin": 6, "pairs_evaluated": 18335, "probes_main": 18363, "inner_breaks": 188, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79977599, "Q": 1474, "sizes": [833, 833, 834], "gammaC": 568, "z": 310, "triad": [4, 266, 40], "cpu": 24.65311864699993, "zplain": 309, "triad_plain": [0, 259, 50], "cpu_plain": 0.302594155999941, "pairs_total": 693889, "pairs_generated": 32181, "pairs_pruned": 249, "pairs_margin": 25, "pairs_evaluated": 31907, "probes_main": 31935, "inner_breaks": 249, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78029338, "Q": 1261, "sizes": [600, 600, 600], "gammaC": 256, "z": 105, "triad": [45, 1, 59], "cpu": 12.326116336000041, "zplain": 105, "triad_plain": [45, 1, 59], "cpu_plain": 0.13550877400007266, "pairs_total": 360000, "pairs_generated": 20049, "pairs_pruned": 191, "pairs_margin": 4, "pairs_evaluated": 19854, "probes_main": 19881, "inner_breaks": 191, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78134067, "Q": 1253, "sizes": [600, 600, 600], "gammaC": 254, "z": 113, "triad": [41, 17, 55], "cpu": 14.428104212999983, "zplain": 113, "triad_plain": [41, 17, 55], "cpu_plain": 0.1580987570000616, "pairs_total": 360000, "pairs_generated": 23347, "pairs_pruned": 222, "pairs_margin": 30, "pairs_evaluated": 23095, "probes_main": 23130, "inner_breaks": 222, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 80082328, "Q": 1639, "sizes": [833, 833, 834], "gammaC": 569, "z": 370, "triad": [32, 156, 182], "cpu": 35.128001138999934, "zplain": 370, "triad_plain": [32, 156, 182], "cpu_plain": 0.4951432150000983, "pairs_total": 693889, "pairs_generated": 46855, "pairs_pruned": 322, "pairs_margin": 67, "pairs_evaluated": 46466, "probes_main": 46503, "inner_breaks": 322, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78238796, "Q": 1228, "sizes": [600, 600, 600], "gammaC": 261, "z": 135, "triad": [2, 7, 126], "cpu": 21.03356850199998, "zplain": 135, "triad_plain": [2, 7, 126], "cpu_plain": 0.19237036900005933, "pairs_total": 360000, "pairs_generated": 32130, "pairs_pruned": 243, "pairs_margin": 0, "pairs_evaluated": 31887, "probes_main": 31902, "inner_breaks": 243, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78343525, "Q": 1109, "sizes": [600, 600, 600], "gammaC": 260, "z": 110, "triad": [43, 14, 53], "cpu": 15.827653669000028, "zplain": 110, "triad_plain": [43, 14, 53], "cpu_plain": 0.14567838499999652, "pairs_total": 360000, "pairs_generated": 25865, "pairs_pruned": 213, "pairs_margin": 0, "pairs_evaluated": 25652, "probes_main": 25690, "inner_breaks": 213, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 50, "n": 50, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 80187057, "Q": 1662, "sizes": [833, 833, 834], "gammaC": 567, "z": 336, "triad": [297, 32, 7], "cpu": 34.46705618099986, "zplain": 336, "triad_plain": [297, 32, 7], "cpu_plain": 0.38860293099992305, "pairs_total": 693889, "pairs_generated": 45286, "pairs_pruned": 304, "pairs_margin": 19, "pairs_evaluated": 44963, "probes_main": 45007, "inner_breaks": 304, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78448254, "Q": 1311, "sizes": [600, 600, 600], "gammaC": 253, "z": 101, "triad": [69, 25, 7], "cpu": 15.777605805999997, "zplain": 101, "triad_plain": [69, 25, 7], "cpu_plain": 0.1515369459999647, "pairs_total": 360000, "pairs_generated": 24786, "pairs_pruned": 205, "pairs_margin": 13, "pairs_evaluated": 24568, "probes_main": 24598, "inner_breaks": 205, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78552983, "Q": 1252, "sizes": [600, 600, 600], "gammaC": 263, "z": 102, "triad": [16, 21, 65], "cpu": 14.992024852999975, "zplain": 102, "triad_plain": [16, 21, 65], "cpu_plain": 0.13887126200006605, "pairs_total": 360000, "pairs_generated": 24237, "pairs_pruned": 194, "pairs_margin": 2, "pairs_evaluated": 24041, "probes_main": 24072, "inner_breaks": 194, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74050336, "Q": 1208, "sizes": [600, 600, 600], "gammaC": 437, "z": 424, "triad": [1, 410, 13], "cpu": 22.383049762, "zplain": 423, "triad_plain": [0, 410, 13], "cpu_plain": 0.35166946900000084, "pairs_total": 360000, "pairs_generated": 32703, "pairs_pruned": 249, "pairs_margin": 26, "pairs_evaluated": 32428, "probes_main": 32462, "inner_breaks": 249, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78657712, "Q": 1127, "sizes": [600, 600, 600], "gammaC": 252, "z": 108, "triad": [30, 31, 47], "cpu": 13.703159828000025, "zplain": 108, "triad_plain": [30, 31, 47], "cpu_plain": 0.15641348899998775, "pairs_total": 360000, "pairs_generated": 21343, "pairs_pruned": 209, "pairs_margin": 14, "pairs_evaluated": 21120, "probes_main": 21141, "inner_breaks": 209, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74155065, "Q": 1253, "sizes": [600, 600, 600], "gammaC": 467, "z": 459, "triad": [454, 2, 3], "cpu": 23.314335137, "zplain": 454, "triad_plain": [454, 0, 0], "cpu_plain": 0.3486349949999976, "pairs_total": 360000, "pairs_generated": 34152, "pairs_pruned": 261, "pairs_margin": 56, "pairs_evaluated": 33835, "probes_main": 33864, "inner_breaks": 261, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78762441, "Q": 1149, "sizes": [600, 600, 600], "gammaC": 255, "z": 99, "triad": [81, 17, 1], "cpu": 15.124559379000061, "zplain": 99, "triad_plain": [81, 17, 1], "cpu_plain": 0.13311808900004962, "pairs_total": 360000, "pairs_generated": 23980, "pairs_pruned": 191, "pairs_margin": 40, "pairs_evaluated": 23749, "probes_main": 23795, "inner_breaks": 191, "outer_stop": 1, "improvements": 12}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78867170, "Q": 1245, "sizes": [600, 600, 600], "gammaC": 259, "z": 98, "triad": [17, 31, 50], "cpu": 12.486641099000053, "zplain": 98, "triad_plain": [17, 31, 50], "cpu_plain": 0.1336934039999278, "pairs_total": 360000, "pairs_generated": 19283, "pairs_pruned": 185, "pairs_margin": 0, "pairs_evaluated": 19098, "probes_main": 19139, "inner_breaks": 185, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74259794, "Q": 1314, "sizes": [600, 600, 600], "gammaC": 454, "z": 512, "triad": [51, 59, 402], "cpu": 29.859643012000006, "zplain": 512, "triad_plain": [51, 59, 402], "cpu_plain": 0.35766058499999076, "pairs_total": 360000, "pairs_generated": 43425, "pairs_pruned": 295, "pairs_margin": 40, "pairs_evaluated": 43090, "probes_main": 43119, "inner_breaks": 295, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 78971899, "Q": 1107, "sizes": [600, 600, 600], "gammaC": 257, "z": 133, "triad": [72, 60, 1], "cpu": 21.715396075000058, "zplain": 132, "triad_plain": [107, 0, 25], "cpu_plain": 0.2066230909999831, "pairs_total": 360000, "pairs_generated": 34232, "pairs_pruned": 266, "pairs_margin": 29, "pairs_evaluated": 33937, "probes_main": 33956, "inner_breaks": 266, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74364523, "Q": 994, "sizes": [600, 600, 600], "gammaC": 452, "z": 391, "triad": [43, 3, 345], "cpu": 17.342834377000003, "zplain": 388, "triad_plain": [43, 0, 345], "cpu_plain": 0.289814008999997, "pairs_total": 360000, "pairs_generated": 26743, "pairs_pruned": 232, "pairs_margin": 37, "pairs_evaluated": 26474, "probes_main": 26499, "inner_breaks": 232, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79076628, "Q": 1240, "sizes": [600, 600, 600], "gammaC": 265, "z": 108, "triad": [69, 1, 38], "cpu": 22.511497203999966, "zplain": 107, "triad_plain": [69, 0, 38], "cpu_plain": 0.17616445800001657, "pairs_total": 360000, "pairs_generated": 33557, "pairs_pruned": 226, "pairs_margin": 19, "pairs_evaluated": 33312, "probes_main": 33377, "inner_breaks": 226, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74469252, "Q": 1137, "sizes": [600, 600, 600], "gammaC": 452, "z": 371, "triad": [174, 24, 173], "cpu": 15.329510520999989, "zplain": 371, "triad_plain": [174, 24, 173], "cpu_plain": 0.25561800900000264, "pairs_total": 360000, "pairs_generated": 23548, "pairs_pruned": 204, "pairs_margin": 42, "pairs_evaluated": 23302, "probes_main": 23334, "inner_breaks": 204, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74573981, "Q": 1248, "sizes": [600, 600, 600], "gammaC": 456, "z": 264, "triad": [40, 185, 39], "cpu": 9.421264207999997, "zplain": 264, "triad_plain": [40, 185, 39], "cpu_plain": 0.20157219900001166, "pairs_total": 360000, "pairs_generated": 14781, "pairs_pruned": 156, "pairs_margin": 12, "pairs_evaluated": 14613, "probes_main": 14664, "inner_breaks": 156, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 300, "p1": 0.3333333, "seed": 79181357, "Q": 1136, "sizes": [600, 600, 600], "gammaC": 267, "z": 108, "triad": [39, 2, 67], "cpu": 14.122078768999927, "zplain": 106, "triad_plain": [39, 0, 67], "cpu_plain": 0.15112117400008174, "pairs_total": 360000, "pairs_generated": 22408, "pairs_pruned": 195, "pairs_margin": 29, "pairs_evaluated": 22184, "probes_main": 22205, "inner_breaks": 195, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74678710, "Q": 1161, "sizes": [600, 600, 600], "gammaC": 454, "z": 290, "triad": [234, 54, 2], "cpu": 11.762044001999996, "zplain": 288, "triad_plain": [234, 54, 0], "cpu_plain": 0.25019263499999056, "pairs_total": 360000, "pairs_generated": 18149, "pairs_pruned": 196, "pairs_margin": 3, "pairs_evaluated": 17950, "probes_main": 18006, "inner_breaks": 196, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74051336, "Q": 1221, "sizes": [600, 600, 600], "gammaC": 514, "z": 685, "triad": [16, 309, 360], "cpu": 14.654949310000001, "zplain": 685, "triad_plain": [16, 309, 360], "cpu_plain": 0.3257929060000002, "pairs_total": 360000, "pairs_generated": 22460, "pairs_pruned": 209, "pairs_margin": 27, "pairs_evaluated": 22224, "probes_main": 22262, "inner_breaks": 209, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74783439, "Q": 1190, "sizes": [600, 600, 600], "gammaC": 448, "z": 454, "triad": [1, 399, 54], "cpu": 25.90636704099998, "zplain": 452, "triad_plain": [0, 452, 0], "cpu_plain": 0.3945411740000111, "pairs_total": 360000, "pairs_generated": 38568, "pairs_pruned": 289, "pairs_margin": 6, "pairs_evaluated": 38273, "probes_main": 38302, "inner_breaks": 289, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74156065, "Q": 1121, "sizes": [600, 600, 600], "gammaC": 513, "z": 866, "triad": [127, 183, 556], "cpu": 21.239609497000004, "zplain": 866, "triad_plain": [127, 183, 556], "cpu_plain": 0.3626650130000044, "pairs_total": 360000, "pairs_generated": 31293, "pairs_pruned": 234, "pairs_margin": 27, "pairs_evaluated": 31032, "probes_main": 31076, "inner_breaks": 234, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74260794, "Q": 1233, "sizes": [600, 600, 600], "gammaC": 523, "z": 681, "triad": [194, 302, 185], "cpu": 12.760716088000002, "zplain": 681, "triad_plain": [194, 302, 185], "cpu_plain": 0.2733278059999975, "pairs_total": 360000, "pairs_generated": 20357, "pairs_pruned": 204, "pairs_margin": 18, "pairs_evaluated": 20135, "probes_main": 20162, "inner_breaks": 204, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74888168, "Q": 1187, "sizes": [600, 600, 600], "gammaC": 448, "z": 377, "triad": [249, 1, 127], "cpu": 15.374097995, "zplain": 376, "triad_plain": [249, 0, 127], "cpu_plain": 0.29445625100001394, "pairs_total": 360000, "pairs_generated": 24361, "pairs_pruned": 216, "pairs_margin": 53, "pairs_evaluated": 24092, "probes_main": 24119, "inner_breaks": 216, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74365523, "Q": 1099, "sizes": [600, 600, 600], "gammaC": 517, "z": 602, "triad": [1, 6, 595], "cpu": 11.196584174000002, "zplain": 601, "triad_plain": [0, 6, 595], "cpu_plain": 0.2682677840000025, "pairs_total": 360000, "pairs_generated": 17700, "pairs_pruned": 184, "pairs_margin": 20, "pairs_evaluated": 17496, "probes_main": 17512, "inner_breaks": 184, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 74992897, "Q": 1157, "sizes": [600, 600, 600], "gammaC": 452, "z": 357, "triad": [128, 14, 215], "cpu": 15.515839926000012, "zplain": 357, "triad_plain": [128, 14, 215], "cpu_plain": 0.24657741300001135, "pairs_total": 360000, "pairs_generated": 23539, "pairs_pruned": 197, "pairs_margin": 0, "pairs_evaluated": 23342, "probes_main": 23385, "inner_breaks": 197, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74470252, "Q": 1320, "sizes": [600, 600, 600], "gammaC": 511, "z": 668, "triad": [282, 135, 251], "cpu": 17.009585692, "zplain": 668, "triad_plain": [282, 135, 251], "cpu_plain": 0.275942606000001, "pairs_total": 360000, "pairs_generated": 26072, "pairs_pruned": 195, "pairs_margin": 0, "pairs_evaluated": 25877, "probes_main": 25905, "inner_breaks": 195, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75097626, "Q": 1243, "sizes": [600, 600, 600], "gammaC": 452, "z": 332, "triad": [3, 2, 327], "cpu": 12.001459260000019, "zplain": 330, "triad_plain": [3, 0, 327], "cpu_plain": 0.25989361100002384, "pairs_total": 360000, "pairs_generated": 18926, "pairs_pruned": 184, "pairs_margin": 0, "pairs_evaluated": 18742, "probes_main": 18765, "inner_breaks": 184, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74574981, "Q": 1231, "sizes": [600, 600, 600], "gammaC": 508, "z": 523, "triad": [26, 296, 201], "cpu": 9.310563309000003, "zplain": 523, "triad_plain": [26, 296, 201], "cpu_plain": 0.2249037549999997, "pairs_total": 360000, "pairs_generated": 14615, "pairs_pruned": 164, "pairs_margin": 30, "pairs_evaluated": 14421, "probes_main": 14462, "inner_breaks": 164, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75202355, "Q": 1124, "sizes": [600, 600, 600], "gammaC": 462, "z": 363, "triad": [195, 30, 138], "cpu": 16.863014124999978, "zplain": 363, "triad_plain": [195, 30, 138], "cpu_plain": 0.25927765000000136, "pairs_total": 360000, "pairs_generated": 24664, "pairs_pruned": 223, "pairs_margin": 8, "pairs_evaluated": 24433, "probes_main": 24499, "inner_breaks": 223, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74679710, "Q": 1197, "sizes": [600, 600, 600], "gammaC": 525, "z": 692, "triad": [14, 481, 197], "cpu": 14.537286366000004, "zplain": 690, "triad_plain": [0, 481, 209], "cpu_plain": 0.29985915899999327, "pairs_total": 360000, "pairs_generated": 21923, "pairs_pruned": 198, "pairs_margin": 57, "pairs_evaluated": 21668, "probes_main": 21717, "inner_breaks": 198, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75307084, "Q": 1192, "sizes": [600, 600, 600], "gammaC": 447, "z": 416, "triad": [52, 332, 32], "cpu": 22.06642406199998, "zplain": 416, "triad_plain": [52, 332, 32], "cpu_plain": 0.32429702900000734, "pairs_total": 360000, "pairs_generated": 32717, "pairs_pruned": 243, "pairs_margin": 21, "pairs_evaluated": 32453, "probes_main": 32493, "inner_breaks": 243, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74784439, "Q": 1185, "sizes": [600, 600, 600], "gammaC": 532, "z": 776, "triad": [165, 361, 250], "cpu": 18.937002058999994, "zplain": 776, "triad_plain": [165, 361, 250], "cpu_plain": 0.35290837099999806, "pairs_total": 360000, "pairs_generated": 28141, "pairs_pruned": 232, "pairs_margin": 25, "pairs_evaluated": 27884, "probes_main": 27938, "inner_breaks": 232, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75411813, "Q": 1338, "sizes": [600, 600, 600], "gammaC": 445, "z": 346, "triad": [25, 196, 125], "cpu": 13.896679287999973, "zplain": 346, "triad_plain": [25, 196, 125], "cpu_plain": 0.2639293599999917, "pairs_total": 360000, "pairs_generated": 21080, "pairs_pruned": 189, "pairs_margin": 7, "pairs_evaluated": 20884, "probes_main": 20912, "inner_breaks": 189, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74889168, "Q": 1142, "sizes": [600, 600, 600], "gammaC": 519, "z": 713, "triad": [282, 101, 330], "cpu": 13.426894761000014, "zplain": 713, "triad_plain": [282, 101, 330], "cpu_plain": 0.30143495600000847, "pairs_total": 360000, "pairs_generated": 20440, "pairs_pruned": 210, "pairs_margin": 2, "pairs_evaluated": 20228, "probes_main": 20274, "inner_breaks": 210, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75516542, "Q": 1149, "sizes": [600, 600, 600], "gammaC": 439, "z": 353, "triad": [263, 3, 87], "cpu": 16.64368948699999, "zplain": 353, "triad_plain": [263, 3, 87], "cpu_plain": 0.27459626099999923, "pairs_total": 360000, "pairs_generated": 23921, "pairs_pruned": 205, "pairs_margin": 23, "pairs_evaluated": 23693, "probes_main": 23741, "inner_breaks": 205, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 74993897, "Q": 1109, "sizes": [600, 600, 600], "gammaC": 512, "z": 672, "triad": [9, 633, 30], "cpu": 14.22166391799999, "zplain": 663, "triad_plain": [0, 633, 30], "cpu_plain": 0.28556102699999997, "pairs_total": 360000, "pairs_generated": 21181, "pairs_pruned": 200, "pairs_margin": 1, "pairs_evaluated": 20980, "probes_main": 21004, "inner_breaks": 200, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75098626, "Q": 1235, "sizes": [600, 600, 600], "gammaC": 516, "z": 772, "triad": [753, 2, 17], "cpu": 17.391267448000008, "zplain": 770, "triad_plain": [753, 0, 17], "cpu_plain": 0.3412211230000253, "pairs_total": 360000, "pairs_generated": 26822, "pairs_pruned": 225, "pairs_margin": 7, "pairs_evaluated": 26590, "probes_main": 26631, "inner_breaks": 225, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75621271, "Q": 1250, "sizes": [600, 600, 600], "gammaC": 453, "z": 440, "triad": [2, 98, 340], "cpu": 24.94580917899998, "zplain": 438, "triad_plain": [0, 98, 340], "cpu_plain": 0.32866502600001013, "pairs_total": 360000, "pairs_generated": 36792, "pairs_pruned": 250, "pairs_margin": 21, "pairs_evaluated": 36521, "probes_main": 36545, "inner_breaks": 250, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75203355, "Q": 1380, "sizes": [600, 600, 600], "gammaC": 508, "z": 765, "triad": [3, 46, 716], "cpu": 14.430688043000004, "zplain": 762, "triad_plain": [0, 46, 716], "cpu_plain": 0.32070666300000994, "pairs_total": 360000, "pairs_generated": 22601, "pairs_pruned": 216, "pairs_margin": 0, "pairs_evaluated": 22385, "probes_main": 22410, "inner_breaks": 216, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75726000, "Q": 1069, "sizes": [600, 600, 600], "gammaC": 444, "z": 329, "triad": [6, 220, 103], "cpu": 12.605977820000021, "zplain": 329, "triad_plain": [6, 220, 103], "cpu_plain": 0.2261056069999654, "pairs_total": 360000, "pairs_generated": 19889, "pairs_pruned": 176, "pairs_margin": 23, "pairs_evaluated": 19690, "probes_main": 19742, "inner_breaks": 176, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75308084, "Q": 1168, "sizes": [600, 600, 600], "gammaC": 512, "z": 686, "triad": [149, 225, 312], "cpu": 17.284351382999972, "zplain": 686, "triad_plain": [149, 225, 312], "cpu_plain": 0.34409646900002144, "pairs_total": 360000, "pairs_generated": 26563, "pairs_pruned": 220, "pairs_margin": 31, "pairs_evaluated": 26312, "probes_main": 26356, "inner_breaks": 220, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75830729, "Q": 1230, "sizes": [600, 600, 600], "gammaC": 452, "z": 347, "triad": [281, 8, 58], "cpu": 15.37724403599998, "zplain": 347, "triad_plain": [281, 8, 58], "cpu_plain": 0.26662432000000535, "pairs_total": 360000, "pairs_generated": 23701, "pairs_pruned": 210, "pairs_margin": 0, "pairs_evaluated": 23491, "probes_main": 23538, "inner_breaks": 210, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 75935458, "Q": 1172, "sizes": [600, 600, 600], "gammaC": 469, "z": 371, "triad": [45, 20, 306], "cpu": 15.414189430999954, "zplain": 371, "triad_plain": [45, 20, 306], "cpu_plain": 0.31003535799999327, "pairs_total": 360000, "pairs_generated": 23715, "pairs_pruned": 223, "pairs_margin": 82, "pairs_evaluated": 23410, "probes_main": 23434, "inner_breaks": 223, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75412813, "Q": 1320, "sizes": [600, 600, 600], "gammaC": 513, "z": 811, "triad": [450, 218, 143], "cpu": 19.266065397000006, "zplain": 811, "triad_plain": [450, 218, 143], "cpu_plain": 0.333480886000018, "pairs_total": 360000, "pairs_generated": 29099, "pairs_pruned": 227, "pairs_margin": 8, "pairs_evaluated": 28864, "probes_main": 28930, "inner_breaks": 227, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76040187, "Q": 1190, "sizes": [600, 600, 600], "gammaC": 452, "z": 357, "triad": [173, 85, 99], "cpu": 17.591943717999982, "zplain": 357, "triad_plain": [173, 85, 99], "cpu_plain": 0.2706715869999812, "pairs_total": 360000, "pairs_generated": 26198, "pairs_pruned": 216, "pairs_margin": 4, "pairs_evaluated": 25978, "probes_main": 26035, "inner_breaks": 216, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75517542, "Q": 1125, "sizes": [600, 600, 600], "gammaC": 522, "z": 891, "triad": [103, 566, 222], "cpu": 24.004531414000013, "zplain": 891, "triad_plain": [103, 566, 222], "cpu_plain": 0.382127631000003, "pairs_total": 360000, "pairs_generated": 35532, "pairs_pruned": 275, "pairs_margin": 22, "pairs_evaluated": 35235, "probes_main": 35271, "inner_breaks": 275, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76144916, "Q": 1199, "sizes": [600, 600, 600], "gammaC": 453, "z": 349, "triad": [89, 257, 3], "cpu": 14.555965022999999, "zplain": 349, "triad_plain": [89, 257, 3], "cpu_plain": 0.2582384940000111, "pairs_total": 360000, "pairs_generated": 22293, "pairs_pruned": 202, "pairs_margin": 23, "pairs_evaluated": 22068, "probes_main": 22110, "inner_breaks": 202, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76249645, "Q": 1071, "sizes": [600, 600, 600], "gammaC": 442, "z": 318, "triad": [17, 49, 252], "cpu": 11.08147802100001, "zplain": 318, "triad_plain": [17, 49, 252], "cpu_plain": 0.21931908100003739, "pairs_total": 360000, "pairs_generated": 17292, "pairs_pruned": 180, "pairs_margin": 29, "pairs_evaluated": 17083, "probes_main": 17123, "inner_breaks": 180, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75622271, "Q": 1223, "sizes": [600, 600, 600], "gammaC": 527, "z": 855, "triad": [399, 3, 453], "cpu": 23.37015323700001, "zplain": 852, "triad_plain": [399, 0, 453], "cpu_plain": 0.3678600210000127, "pairs_total": 360000, "pairs_generated": 35059, "pairs_pruned": 258, "pairs_margin": 96, "pairs_evaluated": 34705, "probes_main": 34752, "inner_breaks": 258, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75727000, "Q": 1153, "sizes": [600, 600, 600], "gammaC": 506, "z": 677, "triad": [307, 208, 162], "cpu": 13.627664901000003, "zplain": 677, "triad_plain": [307, 208, 162], "cpu_plain": 0.29457361299995455, "pairs_total": 360000, "pairs_generated": 20681, "pairs_pruned": 200, "pairs_margin": 11, "pairs_evaluated": 20470, "probes_main": 20503, "inner_breaks": 200, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76354374, "Q": 1394, "sizes": [600, 600, 600], "gammaC": 461, "z": 377, "triad": [154, 84, 139], "cpu": 20.337191967999956, "zplain": 377, "triad_plain": [154, 84, 139], "cpu_plain": 0.2726190849999739, "pairs_total": 360000, "pairs_generated": 30740, "pairs_pruned": 230, "pairs_margin": 0, "pairs_evaluated": 30510, "probes_main": 30595, "inner_breaks": 230, "outer_stop": 1, "improvements": 13}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75831729, "Q": 1188, "sizes": [600, 600, 600], "gammaC": 524, "z": 638, "triad": [1, 216, 421], "cpu": 11.855861207999965, "zplain": 638, "triad_plain": [1, 216, 421], "cpu_plain": 0.2691221739999605, "pairs_total": 360000, "pairs_generated": 18513, "pairs_pruned": 189, "pairs_margin": 0, "pairs_evaluated": 18324, "probes_main": 18355, "inner_breaks": 189, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76459103, "Q": 1231, "sizes": [600, 600, 600], "gammaC": 464, "z": 312, "triad": [62, 53, 197], "cpu": 12.315781799000035, "zplain": 312, "triad_plain": [62, 53, 197], "cpu_plain": 0.2091643260000069, "pairs_total": 360000, "pairs_generated": 18854, "pairs_pruned": 174, "pairs_margin": 0, "pairs_evaluated": 18680, "probes_main": 18733, "inner_breaks": 174, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76563832, "Q": 1202, "sizes": [600, 600, 600], "gammaC": 451, "z": 275, "triad": [45, 94, 136], "cpu": 10.407172794000019, "zplain": 275, "triad_plain": [45, 94, 136], "cpu_plain": 0.19098823599995285, "pairs_total": 360000, "pairs_generated": 16332, "pairs_pruned": 161, "pairs_margin": 19, "pairs_evaluated": 16152, "probes_main": 16197, "inner_breaks": 161, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 75936458, "Q": 1327, "sizes": [600, 600, 600], "gammaC": 519, "z": 709, "triad": [225, 2, 482], "cpu": 17.03834061499998, "zplain": 709, "triad_plain": [225, 2, 482], "cpu_plain": 0.33003870700002835, "pairs_total": 360000, "pairs_generated": 24633, "pairs_pruned": 227, "pairs_margin": 15, "pairs_evaluated": 24391, "probes_main": 24458, "inner_breaks": 227, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76668561, "Q": 1154, "sizes": [600, 600, 600], "gammaC": 451, "z": 271, "triad": [73, 59, 139], "cpu": 13.048641840000016, "zplain": 271, "triad_plain": [73, 59, 139], "cpu_plain": 0.23714781099999982, "pairs_total": 360000, "pairs_generated": 19954, "pairs_pruned": 175, "pairs_margin": 31, "pairs_evaluated": 19748, "probes_main": 19813, "inner_breaks": 175, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76041187, "Q": 1188, "sizes": [600, 600, 600], "gammaC": 518, "z": 767, "triad": [202, 100, 465], "cpu": 18.102117393000015, "zplain": 767, "triad_plain": [202, 100, 465], "cpu_plain": 0.3546716330000095, "pairs_total": 360000, "pairs_generated": 27109, "pairs_pruned": 207, "pairs_margin": 13, "pairs_evaluated": 26889, "probes_main": 26940, "inner_breaks": 207, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76773290, "Q": 1146, "sizes": [600, 600, 600], "gammaC": 465, "z": 332, "triad": [166, 164, 2], "cpu": 16.98586025000003, "zplain": 330, "triad_plain": [166, 164, 0], "cpu_plain": 0.27732422400004, "pairs_total": 360000, "pairs_generated": 25447, "pairs_pruned": 209, "pairs_margin": 40, "pairs_evaluated": 25198, "probes_main": 25260, "inner_breaks": 209, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76145916, "Q": 1269, "sizes": [600, 600, 600], "gammaC": 518, "z": 771, "triad": [253, 510, 8], "cpu": 20.437477054999988, "zplain": 763, "triad_plain": [253, 510, 0], "cpu_plain": 0.36466517100001283, "pairs_total": 360000, "pairs_generated": 29948, "pairs_pruned": 211, "pairs_margin": 20, "pairs_evaluated": 29717, "probes_main": 29787, "inner_breaks": 211, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76878019, "Q": 1220, "sizes": [600, 600, 600], "gammaC": 446, "z": 413, "triad": [208, 63, 142], "cpu": 22.10971440899999, "zplain": 413, "triad_plain": [208, 63, 142], "cpu_plain": 0.3111556179999866, "pairs_total": 360000, "pairs_generated": 32091, "pairs_pruned": 242, "pairs_margin": 0, "pairs_evaluated": 31849, "probes_main": 31911, "inner_breaks": 242, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76250645, "Q": 1133, "sizes": [600, 600, 600], "gammaC": 514, "z": 797, "triad": [82, 5, 710], "cpu": 16.766249152, "zplain": 792, "triad_plain": [82, 0, 710], "cpu_plain": 0.33427164400001175, "pairs_total": 360000, "pairs_generated": 25490, "pairs_pruned": 216, "pairs_margin": 5, "pairs_evaluated": 25269, "probes_main": 25294, "inner_breaks": 216, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 76982748, "Q": 1105, "sizes": [600, 600, 600], "gammaC": 462, "z": 296, "triad": [5, 238, 53], "cpu": 11.30619168000004, "zplain": 296, "triad_plain": [5, 238, 53], "cpu_plain": 0.22052435000000514, "pairs_total": 360000, "pairs_generated": 17806, "pairs_pruned": 184, "pairs_margin": 10, "pairs_evaluated": 17612, "probes_main": 17649, "inner_breaks": 184, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77087477, "Q": 1138, "sizes": [600, 600, 600], "gammaC": 452, "z": 378, "triad": [177, 15, 186], "cpu": 17.117167610000024, "zplain": 378, "triad_plain": [177, 15, 186], "cpu_plain": 0.27253868499997225, "pairs_total": 360000, "pairs_generated": 25593, "pairs_pruned": 214, "pairs_margin": 9, "pairs_evaluated": 25370, "probes_main": 25435, "inner_breaks": 214, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76355374, "Q": 1191, "sizes": [600, 600, 600], "gammaC": 520, "z": 740, "triad": [483, 247, 10], "cpu": 22.90254018600001, "zplain": 739, "triad_plain": [492, 247, 0], "cpu_plain": 0.35289154299999836, "pairs_total": 360000, "pairs_generated": 33536, "pairs_pruned": 220, "pairs_margin": 16, "pairs_evaluated": 33300, "probes_main": 33329, "inner_breaks": 220, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77192206, "Q": 1209, "sizes": [600, 600, 600], "gammaC": 444, "z": 361, "triad": [4, 2, 355], "cpu": 16.228409736000003, "zplain": 355, "triad_plain": [0, 0, 355], "cpu_plain": 0.29889543800004503, "pairs_total": 360000, "pairs_generated": 25631, "pairs_pruned": 229, "pairs_margin": 0, "pairs_evaluated": 25402, "probes_main": 25411, "inner_breaks": 229, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76460103, "Q": 1172, "sizes": [600, 600, 600], "gammaC": 527, "z": 747, "triad": [562, 184, 1], "cpu": 18.874802166999984, "zplain": 746, "triad_plain": [562, 184, 0], "cpu_plain": 0.3162665899999979, "pairs_total": 360000, "pairs_generated": 28509, "pairs_pruned": 204, "pairs_margin": 51, "pairs_evaluated": 28254, "probes_main": 28308, "inner_breaks": 204, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76564832, "Q": 1197, "sizes": [600, 600, 600], "gammaC": 541, "z": 593, "triad": [134, 456, 3], "cpu": 10.111803973999997, "zplain": 593, "triad_plain": [134, 456, 3], "cpu_plain": 0.23055363299999954, "pairs_total": 360000, "pairs_generated": 16341, "pairs_pruned": 170, "pairs_margin": 11, "pairs_evaluated": 16160, "probes_main": 16212, "inner_breaks": 170, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77296935, "Q": 1416, "sizes": [600, 600, 600], "gammaC": 456, "z": 341, "triad": [250, 41, 50], "cpu": 17.622146879999946, "zplain": 341, "triad_plain": [250, 41, 50], "cpu_plain": 0.24110691900000347, "pairs_total": 360000, "pairs_generated": 27442, "pairs_pruned": 203, "pairs_margin": 0, "pairs_evaluated": 27239, "probes_main": 27267, "inner_breaks": 203, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76669561, "Q": 1214, "sizes": [600, 600, 600], "gammaC": 541, "z": 811, "triad": [548, 223, 40], "cpu": 21.56556213700003, "zplain": 811, "triad_plain": [548, 223, 40], "cpu_plain": 0.3835943320000297, "pairs_total": 360000, "pairs_generated": 33058, "pairs_pruned": 257, "pairs_margin": 17, "pairs_evaluated": 32784, "probes_main": 32826, "inner_breaks": 257, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77401664, "Q": 1166, "sizes": [600, 600, 600], "gammaC": 452, "z": 479, "triad": [51, 116, 312], "cpu": 24.175199269000018, "zplain": 479, "triad_plain": [51, 116, 312], "cpu_plain": 0.3421561750000137, "pairs_total": 360000, "pairs_generated": 35374, "pairs_pruned": 246, "pairs_margin": 74, "pairs_evaluated": 35054, "probes_main": 35093, "inner_breaks": 246, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76774290, "Q": 1309, "sizes": [600, 600, 600], "gammaC": 524, "z": 657, "triad": [86, 314, 257], "cpu": 12.257640469000023, "zplain": 657, "triad_plain": [86, 314, 257], "cpu_plain": 0.29236464899997827, "pairs_total": 360000, "pairs_generated": 18602, "pairs_pruned": 199, "pairs_margin": 0, "pairs_evaluated": 18403, "probes_main": 18433, "inner_breaks": 199, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77506393, "Q": 1248, "sizes": [600, 600, 600], "gammaC": 448, "z": 367, "triad": [81, 3, 283], "cpu": 17.779775879, "zplain": 364, "triad_plain": [81, 0, 283], "cpu_plain": 0.29725764700003765, "pairs_total": 360000, "pairs_generated": 27066, "pairs_pruned": 225, "pairs_margin": 24, "pairs_evaluated": 26817, "probes_main": 26861, "inner_breaks": 225, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76879019, "Q": 1211, "sizes": [600, 600, 600], "gammaC": 520, "z": 612, "triad": [265, 71, 276], "cpu": 11.476107135000007, "zplain": 612, "triad_plain": [265, 71, 276], "cpu_plain": 0.26865522700001065, "pairs_total": 360000, "pairs_generated": 18065, "pairs_pruned": 174, "pairs_margin": 0, "pairs_evaluated": 17891, "probes_main": 17956, "inner_breaks": 174, "outer_stop": 1, "improvements": 9}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 76983748, "Q": 1190, "sizes": [600, 600, 600], "gammaC": 518, "z": 778, "triad": [226, 538, 14], "cpu": 17.594208440999978, "zplain": 764, "triad_plain": [226, 538, 0], "cpu_plain": 0.36094050499997365, "pairs_total": 360000, "pairs_generated": 26449, "pairs_pruned": 218, "pairs_margin": 63, "pairs_evaluated": 26168, "probes_main": 26211, "inner_breaks": 218, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77611122, "Q": 1156, "sizes": [600, 600, 600], "gammaC": 454, "z": 398, "triad": [374, 4, 20], "cpu": 20.460193100000083, "zplain": 394, "triad_plain": [374, 0, 20], "cpu_plain": 0.3291881810000632, "pairs_total": 360000, "pairs_generated": 30472, "pairs_pruned": 234, "pairs_margin": 7, "pairs_evaluated": 30231, "probes_main": 30267, "inner_breaks": 234, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77088477, "Q": 1220, "sizes": [600, 600, 600], "gammaC": 511, "z": 677, "triad": [49, 334, 294], "cpu": 11.52918478700002, "zplain": 677, "triad_plain": [49, 334, 294], "cpu_plain": 0.267478514000004, "pairs_total": 360000, "pairs_generated": 17718, "pairs_pruned": 171, "pairs_margin": 10, "pairs_evaluated": 17537, "probes_main": 17636, "inner_breaks": 171, "outer_stop": 1, "improvements": 14}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77715851, "Q": 1390, "sizes": [600, 600, 600], "gammaC": 437, "z": 455, "triad": [20, 386, 49], "cpu": 26.360528137000074, "zplain": 455, "triad_plain": [20, 386, 49], "cpu_plain": 0.37561501499999395, "pairs_total": 360000, "pairs_generated": 37895, "pairs_pruned": 261, "pairs_margin": 51, "pairs_evaluated": 37583, "probes_main": 37618, "inner_breaks": 261, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77193206, "Q": 1255, "sizes": [600, 600, 600], "gammaC": 529, "z": 667, "triad": [512, 115, 40], "cpu": 15.977987765999956, "zplain": 667, "triad_plain": [512, 115, 40], "cpu_plain": 0.27719008400003986, "pairs_total": 360000, "pairs_generated": 23653, "pairs_pruned": 194, "pairs_margin": 0, "pairs_evaluated": 23459, "probes_main": 23547, "inner_breaks": 194, "outer_stop": 1, "improvements": 14}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77820580, "Q": 1060, "sizes": [600, 600, 600], "gammaC": 433, "z": 318, "triad": [136, 29, 153], "cpu": 16.680650482000033, "zplain": 318, "triad_plain": [136, 29, 153], "cpu_plain": 0.23411407000003237, "pairs_total": 360000, "pairs_generated": 24938, "pairs_pruned": 187, "pairs_margin": 21, "pairs_evaluated": 24730, "probes_main": 24781, "inner_breaks": 187, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77297935, "Q": 1194, "sizes": [600, 600, 600], "gammaC": 517, "z": 684, "triad": [508, 76, 100], "cpu": 17.214986851999925, "zplain": 684, "triad_plain": [508, 76, 100], "cpu_plain": 0.30626881000000594, "pairs_total": 360000, "pairs_generated": 26648, "pairs_pruned": 212, "pairs_margin": 15, "pairs_evaluated": 26421, "probes_main": 26457, "inner_breaks": 212, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 77925309, "Q": 1279, "sizes": [600, 600, 600], "gammaC": 441, "z": 295, "triad": [67, 80, 148], "cpu": 9.14688955500003, "zplain": 295, "triad_plain": [67, 80, 148], "cpu_plain": 0.2246155010000166, "pairs_total": 360000, "pairs_generated": 14765, "pairs_pruned": 176, "pairs_margin": 4, "pairs_evaluated": 14585, "probes_main": 14622, "inner_breaks": 176, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77402664, "Q": 1151, "sizes": [600, 600, 600], "gammaC": 521, "z": 880, "triad": [33, 842, 5], "cpu": 23.587385492999942, "zplain": 875, "triad_plain": [33, 842, 0], "cpu_plain": 0.4347286519999898, "pairs_total": 360000, "pairs_generated": 34776, "pairs_pruned": 280, "pairs_margin": 35, "pairs_evaluated": 34461, "probes_main": 34495, "inner_breaks": 280, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78030038, "Q": 1272, "sizes": [600, 600, 600], "gammaC": 445, "z": 383, "triad": [112, 182, 89], "cpu": 17.516052392000006, "zplain": 383, "triad_plain": [112, 182, 89], "cpu_plain": 0.29038713399995686, "pairs_total": 360000, "pairs_generated": 26606, "pairs_pruned": 218, "pairs_margin": 0, "pairs_evaluated": 26388, "probes_main": 26421, "inner_breaks": 218, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77507393, "Q": 1356, "sizes": [600, 600, 600], "gammaC": 537, "z": 730, "triad": [3, 419, 308], "cpu": 14.756597133000014, "zplain": 727, "triad_plain": [0, 419, 308], "cpu_plain": 0.30944966899994597, "pairs_total": 360000, "pairs_generated": 22354, "pairs_pruned": 212, "pairs_margin": 40, "pairs_evaluated": 22102, "probes_main": 22133, "inner_breaks": 212, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78134767, "Q": 1148, "sizes": [600, 600, 600], "gammaC": 447, "z": 352, "triad": [11, 249, 92], "cpu": 13.572178592, "zplain": 352, "triad_plain": [11, 249, 92], "cpu_plain": 0.2580988460000526, "pairs_total": 360000, "pairs_generated": 20278, "pairs_pruned": 226, "pairs_margin": 0, "pairs_evaluated": 20052, "probes_main": 20108, "inner_breaks": 226, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77612122, "Q": 1281, "sizes": [600, 600, 600], "gammaC": 508, "z": 653, "triad": [378, 153, 122], "cpu": 12.924824913999942, "zplain": 653, "triad_plain": [378, 153, 122], "cpu_plain": 0.25667651700007355, "pairs_total": 360000, "pairs_generated": 20855, "pairs_pruned": 187, "pairs_margin": 0, "pairs_evaluated": 20668, "probes_main": 20707, "inner_breaks": 187, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78239496, "Q": 1163, "sizes": [600, 600, 600], "gammaC": 456, "z": 338, "triad": [92, 241, 5], "cpu": 13.990693318000012, "zplain": 338, "triad_plain": [92, 241, 5], "cpu_plain": 0.2469691700000567, "pairs_total": 360000, "pairs_generated": 21789, "pairs_pruned": 205, "pairs_margin": 13, "pairs_evaluated": 21571, "probes_main": 21619, "inner_breaks": 205, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77716851, "Q": 1185, "sizes": [600, 600, 600], "gammaC": 525, "z": 667, "triad": [18, 642, 7], "cpu": 12.971071940000002, "zplain": 667, "triad_plain": [18, 642, 7], "cpu_plain": 0.2862929810000878, "pairs_total": 360000, "pairs_generated": 20381, "pairs_pruned": 196, "pairs_margin": 37, "pairs_evaluated": 20148, "probes_main": 20171, "inner_breaks": 196, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78344225, "Q": 1220, "sizes": [600, 600, 600], "gammaC": 449, "z": 354, "triad": [251, 46, 57], "cpu": 18.635164892000034, "zplain": 354, "triad_plain": [251, 46, 57], "cpu_plain": 0.2621130490000496, "pairs_total": 360000, "pairs_generated": 27768, "pairs_pruned": 205, "pairs_margin": 20, "pairs_evaluated": 27543, "probes_main": 27580, "inner_breaks": 205, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77821580, "Q": 1089, "sizes": [600, 600, 600], "gammaC": 517, "z": 626, "triad": [320, 2, 304], "cpu": 14.453642439000078, "zplain": 624, "triad_plain": [320, 0, 304], "cpu_plain": 0.2751208710000128, "pairs_total": 360000, "pairs_generated": 22435, "pairs_pruned": 196, "pairs_margin": 8, "pairs_evaluated": 22231, "probes_main": 22268, "inner_breaks": 196, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78448954, "Q": 1241, "sizes": [600, 600, 600], "gammaC": 456, "z": 344, "triad": [73, 270, 1], "cpu": 13.853986684000006, "zplain": 343, "triad_plain": [73, 270, 0], "cpu_plain": 0.25714891600000556, "pairs_total": 360000, "pairs_generated": 21430, "pairs_pruned": 203, "pairs_margin": 8, "pairs_evaluated": 21219, "probes_main": 21279, "inner_breaks": 203, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 77926309, "Q": 1172, "sizes": [600, 600, 600], "gammaC": 509, "z": 770, "triad": [20, 484, 266], "cpu": 16.249931712000034, "zplain": 770, "triad_plain": [20, 484, 266], "cpu_plain": 0.31409823399997094, "pairs_total": 360000, "pairs_generated": 24871, "pairs_pruned": 220, "pairs_margin": 7, "pairs_evaluated": 24644, "probes_main": 24680, "inner_breaks": 220, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78553683, "Q": 1225, "sizes": [600, 600, 600], "gammaC": 463, "z": 351, "triad": [67, 202, 82], "cpu": 15.942790605999903, "zplain": 351, "triad_plain": [67, 202, 82], "cpu_plain": 0.2598428520000198, "pairs_total": 360000, "pairs_generated": 24340, "pairs_pruned": 229, "pairs_margin": 0, "pairs_evaluated": 24111, "probes_main": 24152, "inner_breaks": 229, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78031038, "Q": 1255, "sizes": [600, 600, 600], "gammaC": 510, "z": 758, "triad": [708, 4, 46], "cpu": 17.382920628999955, "zplain": 758, "triad_plain": [708, 4, 46], "cpu_plain": 0.3425600839999561, "pairs_total": 360000, "pairs_generated": 27361, "pairs_pruned": 240, "pairs_margin": 10, "pairs_evaluated": 27111, "probes_main": 27157, "inner_breaks": 240, "outer_stop": 1, "improvements": 7}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78658412, "Q": 1048, "sizes": [600, 600, 600], "gammaC": 446, "z": 351, "triad": [309, 19, 23], "cpu": 12.473743745999968, "zplain": 351, "triad_plain": [309, 19, 23], "cpu_plain": 0.24512407700001404, "pairs_total": 360000, "pairs_generated": 20883, "pairs_pruned": 196, "pairs_margin": 21, "pairs_evaluated": 20666, "probes_main": 20700, "inner_breaks": 196, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78763141, "Q": 1159, "sizes": [600, 600, 600], "gammaC": 448, "z": 359, "triad": [112, 160, 87], "cpu": 16.810680744000024, "zplain": 359, "triad_plain": [112, 160, 87], "cpu_plain": 0.26702573299996857, "pairs_total": 360000, "pairs_generated": 26319, "pairs_pruned": 222, "pairs_margin": 0, "pairs_evaluated": 26097, "probes_main": 26134, "inner_breaks": 222, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78135767, "Q": 1138, "sizes": [600, 600, 600], "gammaC": 526, "z": 646, "triad": [387, 220, 39], "cpu": 18.737310026000046, "zplain": 646, "triad_plain": [387, 220, 39], "cpu_plain": 0.27126036000004206, "pairs_total": 360000, "pairs_generated": 28045, "pairs_pruned": 192, "pairs_margin": 12, "pairs_evaluated": 27841, "probes_main": 27925, "inner_breaks": 192, "outer_stop": 1, "improvements": 15}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78240496, "Q": 1167, "sizes": [600, 600, 600], "gammaC": 531, "z": 732, "triad": [49, 252, 431], "cpu": 14.685301241000047, "zplain": 732, "triad_plain": [49, 252, 431], "cpu_plain": 0.3088383230000318, "pairs_total": 360000, "pairs_generated": 22953, "pairs_pruned": 226, "pairs_margin": 5, "pairs_evaluated": 22722, "probes_main": 22766, "inner_breaks": 226, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78867870, "Q": 1202, "sizes": [600, 600, 600], "gammaC": 446, "z": 365, "triad": [97, 226, 42], "cpu": 16.423498770000037, "zplain": 365, "triad_plain": [97, 226, 42], "cpu_plain": 0.29484471299997494, "pairs_total": 360000, "pairs_generated": 25264, "pairs_pruned": 215, "pairs_margin": 16, "pairs_evaluated": 25033, "probes_main": 25098, "inner_breaks": 215, "outer_stop": 1, "improvements": 10}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 78972599, "Q": 1139, "sizes": [600, 600, 600], "gammaC": 463, "z": 296, "triad": [112, 118, 66], "cpu": 10.031785968000008, "zplain": 296, "triad_plain": [112, 118, 66], "cpu_plain": 0.19829883499994594, "pairs_total": 360000, "pairs_generated": 15935, "pairs_pruned": 169, "pairs_margin": 0, "pairs_evaluated": 15766, "probes_main": 15859, "inner_breaks": 169, "outer_stop": 1, "improvements": 14}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78345225, "Q": 1214, "sizes": [600, 600, 600], "gammaC": 518, "z": 614, "triad": [201, 144, 269], "cpu": 10.600848516999918, "zplain": 614, "triad_plain": [201, 144, 269], "cpu_plain": 0.23950787600006151, "pairs_total": 360000, "pairs_generated": 16201, "pairs_pruned": 170, "pairs_margin": 0, "pairs_evaluated": 16031, "probes_main": 16110, "inner_breaks": 170, "outer_stop": 1, "improvements": 11}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78449954, "Q": 1118, "sizes": [600, 600, 600], "gammaC": 510, "z": 543, "triad": [289, 140, 114], "cpu": 10.601749326000004, "zplain": 543, "triad_plain": [289, 140, 114], "cpu_plain": 0.23330258400005732, "pairs_total": 360000, "pairs_generated": 17038, "pairs_pruned": 179, "pairs_margin": 36, "pairs_evaluated": 16823, "probes_main": 16865, "inner_breaks": 179, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79077328, "Q": 1220, "sizes": [600, 600, 600], "gammaC": 457, "z": 407, "triad": [330, 49, 28], "cpu": 17.567201635999936, "zplain": 407, "triad_plain": [330, 49, 28], "cpu_plain": 0.27889629100002367, "pairs_total": 360000, "pairs_generated": 27933, "pairs_pruned": 231, "pairs_margin": 0, "pairs_evaluated": 27702, "probes_main": 27744, "inner_breaks": 231, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78554683, "Q": 1243, "sizes": [600, 600, 600], "gammaC": 516, "z": 622, "triad": [158, 243, 221], "cpu": 12.565298931999905, "zplain": 622, "triad_plain": [158, 243, 221], "cpu_plain": 0.2475410729999794, "pairs_total": 360000, "pairs_generated": 20005, "pairs_pruned": 174, "pairs_margin": 0, "pairs_evaluated": 19831, "probes_main": 19880, "inner_breaks": 174, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78659412, "Q": 1152, "sizes": [600, 600, 600], "gammaC": 522, "z": 647, "triad": [142, 125, 380], "cpu": 11.955588533999958, "zplain": 642, "triad_plain": [0, 12, 630], "cpu_plain": 0.3077172830001018, "pairs_total": 360000, "pairs_generated": 19028, "pairs_pruned": 196, "pairs_margin": 16, "pairs_evaluated": 18816, "probes_main": 18855, "inner_breaks": 196, "outer_stop": 1, "improvements": 5}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 1000, "p1": 0.3333333, "seed": 79182057, "Q": 1203, "sizes": [600, 600, 600], "gammaC": 441, "z": 385, "triad": [110, 272, 3], "cpu": 18.112337568000044, "zplain": 385, "triad_plain": [110, 272, 3], "cpu_plain": 0.30573637199995574, "pairs_total": 360000, "pairs_generated": 28768, "pairs_pruned": 230, "pairs_margin": 17, "pairs_evaluated": 28521, "probes_main": 28554, "inner_breaks": 230, "outer_stop": 1, "improvements": 6}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78764141, "Q": 1175, "sizes": [600, 600, 600], "gammaC": 522, "z": 598, "triad": [388, 104, 106], "cpu": 10.66596734899997, "zplain": 598, "triad_plain": [388, 104, 106], "cpu_plain": 0.24458838500004276, "pairs_total": 360000, "pairs_generated": 16929, "pairs_pruned": 170, "pairs_margin": 0, "pairs_evaluated": 16759, "probes_main": 16783, "inner_breaks": 170, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78868870, "Q": 1164, "sizes": [600, 600, 600], "gammaC": 510, "z": 828, "triad": [1, 1, 826], "cpu": 18.909847088000106, "zplain": 826, "triad_plain": [0, 0, 826], "cpu_plain": 0.3393794229999685, "pairs_total": 360000, "pairs_generated": 30360, "pairs_pruned": 242, "pairs_margin": 42, "pairs_evaluated": 30076, "probes_main": 30085, "inner_breaks": 242, "outer_stop": 1, "improvements": 1}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 78973599, "Q": 1320, "sizes": [600, 600, 600], "gammaC": 521, "z": 644, "triad": [153, 298, 193], "cpu": 11.37972171299998, "zplain": 644, "triad_plain": [153, 298, 193], "cpu_plain": 0.26602877700008776, "pairs_total": 360000, "pairs_generated": 17535, "pairs_pruned": 174, "pairs_margin": 0, "pairs_evaluated": 17361, "probes_main": 17408, "inner_breaks": 174, "outer_stop": 1, "improvements": 8}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79078328, "Q": 1269, "sizes": [600, 600, 600], "gammaC": 522, "z": 816, "triad": [20, 79, 717], "cpu": 19.352611331999924, "zplain": 816, "triad_plain": [20, 79, 717], "cpu_plain": 0.34956924100004017, "pairs_total": 360000, "pairs_generated": 30134, "pairs_pruned": 238, "pairs_margin": 0, "pairs_evaluated": 29896, "probes_main": 29928, "inner_breaks": 238, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 2000, "p1": 0.3333333, "seed": 79183057, "Q": 1204, "sizes": [600, 600, 600], "gammaC": 520, "z": 595, "triad": [4, 41, 550], "cpu": 8.702364354999986, "zplain": 591, "triad_plain": [0, 41, 550], "cpu_plain": 0.22927366999999776, "pairs_total": 360000, "pairs_generated": 13877, "pairs_pruned": 157, "pairs_margin": 6, "pairs_evaluated": 13714, "probes_main": 13738, "inner_breaks": 157, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78657462, "Q": 1193, "sizes": [600, 600, 600], "gammaC": 50, "z": 22, "triad": [2, 7, 13], "cpu": 14.476885535, "zplain": 22, "triad_plain": [2, 7, 13], "cpu_plain": 0.03975880399999987, "pairs_total": 360000, "pairs_generated": 23306, "pairs_pruned": 211, "pairs_margin": 13, "pairs_evaluated": 23082, "probes_main": 23095, "inner_breaks": 211, "outer_stop": 1, "improvements": 3}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78762191, "Q": 1237, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [7, 2, 12], "cpu": 14.243211355, "zplain": 20, "triad_plain": [14, 6, 0], "cpu_plain": 0.036142942000001455, "pairs_total": 360000, "pairs_generated": 22617, "pairs_pruned": 211, "pairs_margin": 9, "pairs_evaluated": 22397, "probes_main": 22406, "inner_breaks": 211, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78866920, "Q": 1239, "sizes": [600, 600, 600], "gammaC": 50, "z": 17, "triad": [11, 5, 1], "cpu": 12.445966058000003, "zplain": 17, "triad_plain": [11, 5, 1], "cpu_plain": 0.024638490000000957, "pairs_total": 360000, "pairs_generated": 20284, "pairs_pruned": 180, "pairs_margin": 20, "pairs_evaluated": 20084, "probes_main": 20100, "inner_breaks": 180, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 78971649, "Q": 1246, "sizes": [600, 600, 600], "gammaC": 50, "z": 22, "triad": [2, 17, 3], "cpu": 16.847308806999997, "zplain": 21, "triad_plain": [5, 16, 0], "cpu_plain": 0.04387017599999865, "pairs_total": 360000, "pairs_generated": 26461, "pairs_pruned": 224, "pairs_margin": 9, "pairs_evaluated": 26228, "probes_main": 26242, "inner_breaks": 224, "outer_stop": 1, "improvements": 4}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79076378, "Q": 1077, "sizes": [600, 600, 600], "gammaC": 50, "z": 21, "triad": [2, 1, 18], "cpu": 13.595299896, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.03619272800000317, "pairs_total": 360000, "pairs_generated": 21879, "pairs_pruned": 212, "pairs_margin": 27, "pairs_evaluated": 21640, "probes_main": 21650, "inner_breaks": 212, "outer_stop": 1, "improvements": 2}
{"exp": "E2", "m": 40, "n": 45, "lo": 1, "hi": 50, "p1": 0.3333333, "seed": 79181107, "Q": 1208, "sizes": [600, 600, 600], "gammaC": 50, "z": 19, "triad": [1, 13, 5], "cpu": 12.676843669999997, "zplain": 19, "triad_plain": [1, 13, 5], "cpu_plain": 0.030359273000001963, "pairs_total": 360000, "pairs_generated": 20776, "pairs_pruned": 208, "pairs_margin": 37, "pairs_evaluated": 20531, "probes_main": 20544, "inner_breaks": 208, "outer_stop": 1, "improvements": 3}


==> anc/three_phase_ni_supplement/original_studies/results/E3.jsonl <==
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73041747, "Q": 951, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [7, 3, 3], "cpu": 0.04380220400000001, "zplain": 8, "triad_plain": [8, 0, 0], "cpu_plain": 0.017979599000000013, "pairs_total": 2025, "pairs_generated": 18, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 14, "probes_main": 20, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73146476, "Q": 811, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [10, 1, 3], "cpu": 0.04303112600000003, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.016492110000000004, "pairs_total": 2025, "pairs_generated": 74, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 63, "probes_main": 68, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73251205, "Q": 921, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [9, 2, 1], "cpu": 0.043013184999999954, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.015416658000000028, "pairs_total": 2025, "pairs_generated": 70, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 59, "probes_main": 64, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73355934, "Q": 962, "sizes": [810, 45, 45], "gammaC": 40, "z": 11, "triad": [9, 1, 1], "cpu": 0.04092228799999997, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.015051611999999936, "pairs_total": 2025, "pairs_generated": 64, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 54, "probes_main": 59, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73460663, "Q": 933, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.045075431, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.018544191000000043, "pairs_total": 2025, "pairs_generated": 50, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 42, "probes_main": 48, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73565392, "Q": 816, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [9, 2, 1], "cpu": 0.025869663000000043, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.01671058400000003, "pairs_total": 2025, "pairs_generated": 22, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 23, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73670121, "Q": 813, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.03128956100000002, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.016948865000000035, "pairs_total": 2025, "pairs_generated": 38, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 32, "probes_main": 37, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73774850, "Q": 885, "sizes": [810, 45, 45], "gammaC": 40, "z": 11, "triad": [9, 1, 1], "cpu": 0.04935732999999998, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.01489626799999999, "pairs_total": 2025, "pairs_generated": 75, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 66, "probes_main": 71, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73879579, "Q": 901, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.05926314599999993, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.019356847000000066, "pairs_total": 2025, "pairs_generated": 71, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 60, "probes_main": 66, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73984308, "Q": 919, "sizes": [810, 45, 45], "gammaC": 40, "z": 10, "triad": [8, 1, 1], "cpu": 0.04538129099999999, "zplain": 8, "triad_plain": [8, 0, 0], "cpu_plain": 0.013669613999999997, "pairs_total": 2025, "pairs_generated": 66, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 54, "probes_main": 59, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74089037, "Q": 883, "sizes": [810, 45, 45], "gammaC": 40, "z": 15, "triad": [12, 2, 1], "cpu": 0.09154439400000003, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.023842211000000058, "pairs_total": 2025, "pairs_generated": 155, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 143, "probes_main": 149, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74193766, "Q": 831, "sizes": [810, 45, 45], "gammaC": 40, "z": 10, "triad": [8, 1, 1], "cpu": 0.053545045000000124, "zplain": 9, "triad_plain": [8, 0, 1], "cpu_plain": 0.013353672000000039, "pairs_total": 2025, "pairs_generated": 52, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 43, "probes_main": 48, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74298495, "Q": 937, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [9, 2, 2], "cpu": 0.057396113000000026, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.018281855999999985, "pairs_total": 2025, "pairs_generated": 98, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 90, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74403224, "Q": 799, "sizes": [810, 45, 45], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.061445370999999804, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.02269278599999991, "pairs_total": 2025, "pairs_generated": 102, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 86, "probes_main": 91, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74507953, "Q": 893, "sizes": [810, 45, 45], "gammaC": 40, "z": 25, "triad": [20, 2, 3], "cpu": 0.18324633599999984, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.04463375700000016, "pairs_total": 2025, "pairs_generated": 357, "pairs_pruned": 24, "pairs_margin": 1, "pairs_evaluated": 332, "probes_main": 337, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74612682, "Q": 752, "sizes": [810, 45, 45], "gammaC": 40, "z": 17, "triad": [12, 2, 3], "cpu": 0.11064375500000012, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.023559327999999935, "pairs_total": 2025, "pairs_generated": 131, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 117, "probes_main": 123, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74717411, "Q": 901, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [11, 2, 1], "cpu": 0.06111017399999996, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.02071266599999988, "pairs_total": 2025, "pairs_generated": 84, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 75, "probes_main": 81, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74822140, "Q": 908, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.036275727999999896, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.016526956999999953, "pairs_total": 2025, "pairs_generated": 27, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74926869, "Q": 956, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [7, 2, 4], "cpu": 0.04178412600000003, "zplain": 7, "triad_plain": [7, 0, 0], "cpu_plain": 0.014730649999999956, "pairs_total": 2025, "pairs_generated": 53, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 52, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75031598, "Q": 956, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.0863822540000001, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.018117453000000117, "pairs_total": 2025, "pairs_generated": 138, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 126, "probes_main": 132, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75136327, "Q": 952, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [7, 1, 4], "cpu": 0.06014169300000005, "zplain": 11, "triad_plain": [7, 0, 4], "cpu_plain": 0.01385818900000002, "pairs_total": 2025, "pairs_generated": 79, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 68, "probes_main": 77, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75241056, "Q": 943, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.05011462, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.031874671999999826, "pairs_total": 2025, "pairs_generated": 51, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 50, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75345785, "Q": 985, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [9, 2, 1], "cpu": 0.09893022799999995, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.018106960999999977, "pairs_total": 2025, "pairs_generated": 119, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 105, "probes_main": 110, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75450514, "Q": 1051, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.10184527100000018, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.019031179000000176, "pairs_total": 2025, "pairs_generated": 182, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 167, "probes_main": 173, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75555243, "Q": 906, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [5, 3, 4], "cpu": 0.04334418399999995, "zplain": 8, "triad_plain": [8, 0, 0], "cpu_plain": 0.015880716999999933, "pairs_total": 2025, "pairs_generated": 40, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 40, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75659972, "Q": 888, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [10, 1, 2], "cpu": 0.0374337549999999, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.016779978999999834, "pairs_total": 2025, "pairs_generated": 53, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 49, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75764701, "Q": 891, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [8, 1, 4], "cpu": 0.04493645099999988, "zplain": 12, "triad_plain": [8, 0, 4], "cpu_plain": 0.014947829000000024, "pairs_total": 2025, "pairs_generated": 60, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 54, "probes_main": 59, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75869430, "Q": 851, "sizes": [810, 45, 45], "gammaC": 40, "z": 15, "triad": [12, 2, 1], "cpu": 0.05618200900000003, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.024137094000000303, "pairs_total": 2025, "pairs_generated": 82, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 70, "probes_main": 76, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75974159, "Q": 828, "sizes": [810, 45, 45], "gammaC": 40, "z": 10, "triad": [8, 1, 1], "cpu": 0.04247129100000002, "zplain": 9, "triad_plain": [8, 1, 0], "cpu_plain": 0.013040825000000034, "pairs_total": 2025, "pairs_generated": 48, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 39, "probes_main": 44, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76078888, "Q": 852, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [11, 2, 1], "cpu": 0.07963641499999996, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.021052652000000283, "pairs_total": 2025, "pairs_generated": 121, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 109, "probes_main": 115, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76183617, "Q": 922, "sizes": [810, 45, 45], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 0.08361335400000014, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.02635492699999986, "pairs_total": 2025, "pairs_generated": 131, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 118, "probes_main": 123, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76288346, "Q": 1018, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [10, 1, 2], "cpu": 0.029691471000000025, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.017872651999999878, "pairs_total": 2025, "pairs_generated": 30, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 27, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76393075, "Q": 870, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.05717973100000018, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.018199518999999942, "pairs_total": 2025, "pairs_generated": 85, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 69, "probes_main": 74, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76497804, "Q": 921, "sizes": [810, 45, 45], "gammaC": 40, "z": 15, "triad": [9, 3, 3], "cpu": 0.036579590999999745, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.017841413000000195, "pairs_total": 2025, "pairs_generated": 44, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 43, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76602533, "Q": 919, "sizes": [810, 45, 45], "gammaC": 40, "z": 11, "triad": [9, 1, 1], "cpu": 0.052759653000000295, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.015691582000000093, "pairs_total": 2025, "pairs_generated": 88, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 78, "probes_main": 83, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76707262, "Q": 859, "sizes": [810, 45, 45], "gammaC": 40, "z": 17, "triad": [9, 2, 6], "cpu": 0.05414352000000022, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.01747275799999981, "pairs_total": 2025, "pairs_generated": 97, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 90, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76811991, "Q": 921, "sizes": [810, 45, 45], "gammaC": 40, "z": 11, "triad": [9, 1, 1], "cpu": 0.0535449800000003, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.015948308000000022, "pairs_total": 2025, "pairs_generated": 89, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 80, "probes_main": 85, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76916720, "Q": 819, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.0396889370000002, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.018249838000000018, "pairs_total": 2025, "pairs_generated": 52, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 40, "probes_main": 46, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77021449, "Q": 914, "sizes": [810, 45, 45], "gammaC": 40, "z": 20, "triad": [14, 5, 1], "cpu": 0.07910489100000007, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.02822445699999987, "pairs_total": 2025, "pairs_generated": 152, "pairs_pruned": 19, "pairs_margin": 1, "pairs_evaluated": 132, "probes_main": 137, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77126178, "Q": 971, "sizes": [810, 45, 45], "gammaC": 40, "z": 17, "triad": [14, 2, 1], "cpu": 0.09554853099999994, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.026410335000000007, "pairs_total": 2025, "pairs_generated": 171, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 153, "probes_main": 158, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77230907, "Q": 854, "sizes": [810, 45, 45], "gammaC": 40, "z": 17, "triad": [14, 1, 2], "cpu": 0.05795306499999997, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.023294544000000084, "pairs_total": 2025, "pairs_generated": 93, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 79, "probes_main": 84, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77335636, "Q": 926, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.06168908099999992, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.018127317999999892, "pairs_total": 2025, "pairs_generated": 86, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 75, "probes_main": 81, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77440365, "Q": 1026, "sizes": [810, 45, 45], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.08978868099999993, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.03214708799999988, "pairs_total": 2025, "pairs_generated": 136, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 123, "probes_main": 129, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77545094, "Q": 1034, "sizes": [810, 45, 45], "gammaC": 40, "z": 13, "triad": [10, 1, 2], "cpu": 0.044180946, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.017926894999999998, "pairs_total": 2025, "pairs_generated": 54, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 51, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77649823, "Q": 894, "sizes": [810, 45, 45], "gammaC": 40, "z": 17, "triad": [12, 2, 3], "cpu": 0.09099922399999993, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.023178876000000237, "pairs_total": 2025, "pairs_generated": 153, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 135, "probes_main": 141, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77754552, "Q": 867, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [11, 2, 1], "cpu": 0.06649796299999977, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.01785344199999983, "pairs_total": 2025, "pairs_generated": 109, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 94, "probes_main": 100, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77859281, "Q": 957, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [11, 1, 2], "cpu": 0.07791717399999953, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.01788592900000019, "pairs_total": 2025, "pairs_generated": 145, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 130, "probes_main": 136, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77964010, "Q": 889, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [9, 2, 1], "cpu": 0.033053022999999904, "zplain": 10, "triad_plain": [9, 0, 1], "cpu_plain": 0.013847741999999386, "pairs_total": 2025, "pairs_generated": 42, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 35, "probes_main": 40, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 78068739, "Q": 943, "sizes": [810, 45, 45], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.033143618999999624, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.015147976000000618, "pairs_total": 2025, "pairs_generated": 54, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 42, "probes_main": 47, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.9, "seed": 78173468, "Q": 911, "sizes": [810, 45, 45], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.05993056099999983, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.020039993000000145, "pairs_total": 2025, "pairs_generated": 94, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 91, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73036547, "Q": 855, "sizes": [450, 225, 225], "gammaC": 40, "z": 14, "triad": [9, 3, 2], "cpu": 1.267421885, "zplain": 14, "triad_plain": [9, 3, 2], "cpu_plain": 0.017352714000000047, "pairs_total": 50625, "pairs_generated": 2551, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2487, "probes_main": 2496, "inner_breaks": 64, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73141276, "Q": 916, "sizes": [450, 225, 225], "gammaC": 40, "z": 16, "triad": [13, 1, 2], "cpu": 1.5855268619999998, "zplain": 15, "triad_plain": [13, 2, 0], "cpu_plain": 0.024398473999999837, "pairs_total": 50625, "pairs_generated": 3435, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3364, "probes_main": 3372, "inner_breaks": 71, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73246005, "Q": 1024, "sizes": [450, 225, 225], "gammaC": 40, "z": 23, "triad": [20, 1, 2], "cpu": 3.4372322599999996, "zplain": 22, "triad_plain": [20, 0, 2], "cpu_plain": 0.033785022, "pairs_total": 50625, "pairs_generated": 7152, "pairs_pruned": 118, "pairs_margin": 15, "pairs_evaluated": 7019, "probes_main": 7029, "inner_breaks": 118, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73350734, "Q": 859, "sizes": [450, 225, 225], "gammaC": 40, "z": 21, "triad": [19, 1, 1], "cpu": 2.2373807830000008, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.03041070899999987, "pairs_total": 50625, "pairs_generated": 4878, "pairs_pruned": 98, "pairs_margin": 3, "pairs_evaluated": 4777, "probes_main": 4782, "inner_breaks": 98, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73455463, "Q": 808, "sizes": [450, 225, 225], "gammaC": 40, "z": 21, "triad": [10, 5, 6], "cpu": 3.7987088399999998, "zplain": 21, "triad_plain": [10, 5, 6], "cpu_plain": 0.028452096000000537, "pairs_total": 50625, "pairs_generated": 7674, "pairs_pruned": 105, "pairs_margin": 50, "pairs_evaluated": 7519, "probes_main": 7543, "inner_breaks": 105, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73560192, "Q": 899, "sizes": [450, 225, 225], "gammaC": 40, "z": 21, "triad": [9, 1, 11], "cpu": 2.642627921999999, "zplain": 20, "triad_plain": [9, 0, 11], "cpu_plain": 0.029661818999999312, "pairs_total": 50625, "pairs_generated": 5763, "pairs_pruned": 105, "pairs_margin": 0, "pairs_evaluated": 5658, "probes_main": 5666, "inner_breaks": 105, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73664921, "Q": 919, "sizes": [450, 225, 225], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 1.497255663999999, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.03380441100000198, "pairs_total": 50625, "pairs_generated": 3204, "pairs_pruned": 74, "pairs_margin": 9, "pairs_evaluated": 3121, "probes_main": 3126, "inner_breaks": 74, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73769650, "Q": 896, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 1.8565110249999996, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.026577815999999643, "pairs_total": 50625, "pairs_generated": 3986, "pairs_pruned": 70, "pairs_margin": 17, "pairs_evaluated": 3899, "probes_main": 3905, "inner_breaks": 70, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73874379, "Q": 834, "sizes": [450, 225, 225], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 1.4995048990000015, "zplain": 15, "triad_plain": [14, 1, 0], "cpu_plain": 0.023481980999999763, "pairs_total": 50625, "pairs_generated": 3239, "pairs_pruned": 66, "pairs_margin": 2, "pairs_evaluated": 3171, "probes_main": 3176, "inner_breaks": 66, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73979108, "Q": 903, "sizes": [450, 225, 225], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 1.0542193609999977, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.024067832000000067, "pairs_total": 50625, "pairs_generated": 2296, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 2235, "probes_main": 2240, "inner_breaks": 61, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74083837, "Q": 877, "sizes": [450, 225, 225], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 1.8418936099999996, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.024693444999996927, "pairs_total": 50625, "pairs_generated": 4011, "pairs_pruned": 94, "pairs_margin": 16, "pairs_evaluated": 3901, "probes_main": 3910, "inner_breaks": 94, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74188566, "Q": 864, "sizes": [450, 225, 225], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 1.284706656000001, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.019875595000002022, "pairs_total": 50625, "pairs_generated": 2570, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2507, "probes_main": 2512, "inner_breaks": 63, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74293295, "Q": 814, "sizes": [450, 225, 225], "gammaC": 40, "z": 21, "triad": [19, 1, 1], "cpu": 2.957518650000001, "zplain": 20, "triad_plain": [19, 1, 0], "cpu_plain": 0.032041773999999634, "pairs_total": 50625, "pairs_generated": 5908, "pairs_pruned": 112, "pairs_margin": 1, "pairs_evaluated": 5795, "probes_main": 5800, "inner_breaks": 112, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74398024, "Q": 1039, "sizes": [450, 225, 225], "gammaC": 40, "z": 19, "triad": [10, 8, 1], "cpu": 2.5520274109999974, "zplain": 19, "triad_plain": [10, 8, 1], "cpu_plain": 0.026686940000001158, "pairs_total": 50625, "pairs_generated": 5099, "pairs_pruned": 96, "pairs_margin": 0, "pairs_evaluated": 5003, "probes_main": 5023, "inner_breaks": 96, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74502753, "Q": 871, "sizes": [450, 225, 225], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.9849272929999984, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.02602225100000055, "pairs_total": 50625, "pairs_generated": 2113, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 2048, "probes_main": 2053, "inner_breaks": 65, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74607482, "Q": 904, "sizes": [450, 225, 225], "gammaC": 40, "z": 16, "triad": [12, 3, 1], "cpu": 1.5537018620000005, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.021952937000001782, "pairs_total": 50625, "pairs_generated": 3220, "pairs_pruned": 80, "pairs_margin": 9, "pairs_evaluated": 3131, "probes_main": 3139, "inner_breaks": 80, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74712211, "Q": 952, "sizes": [450, 225, 225], "gammaC": 40, "z": 17, "triad": [14, 1, 2], "cpu": 1.7829461139999978, "zplain": 17, "triad_plain": [14, 1, 2], "cpu_plain": 0.021686866000003135, "pairs_total": 50625, "pairs_generated": 3965, "pairs_pruned": 87, "pairs_margin": 0, "pairs_evaluated": 3878, "probes_main": 3887, "inner_breaks": 87, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74816940, "Q": 1001, "sizes": [450, 225, 225], "gammaC": 40, "z": 20, "triad": [18, 1, 1], "cpu": 1.643044763000006, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.028939903000001266, "pairs_total": 50625, "pairs_generated": 3733, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 3644, "probes_main": 3649, "inner_breaks": 89, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74921669, "Q": 881, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [7, 6, 5], "cpu": 2.2838844059999985, "zplain": 18, "triad_plain": [7, 6, 5], "cpu_plain": 0.023550180000000864, "pairs_total": 50625, "pairs_generated": 4709, "pairs_pruned": 81, "pairs_margin": 4, "pairs_evaluated": 4624, "probes_main": 4646, "inner_breaks": 81, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75026398, "Q": 864, "sizes": [450, 225, 225], "gammaC": 40, "z": 19, "triad": [16, 1, 2], "cpu": 2.3522930509999966, "zplain": 18, "triad_plain": [16, 0, 2], "cpu_plain": 0.025125145000004068, "pairs_total": 50625, "pairs_generated": 4974, "pairs_pruned": 88, "pairs_margin": 10, "pairs_evaluated": 4876, "probes_main": 4885, "inner_breaks": 88, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75131127, "Q": 926, "sizes": [450, 225, 225], "gammaC": 40, "z": 17, "triad": [14, 2, 1], "cpu": 2.3048003499999936, "zplain": 16, "triad_plain": [12, 4, 0], "cpu_plain": 0.023785973999999044, "pairs_total": 50625, "pairs_generated": 4780, "pairs_pruned": 80, "pairs_margin": 1, "pairs_evaluated": 4699, "probes_main": 4708, "inner_breaks": 80, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75235856, "Q": 930, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 1.6221331849999956, "zplain": 17, "triad_plain": [16, 0, 1], "cpu_plain": 0.0253770099999997, "pairs_total": 50625, "pairs_generated": 3405, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 3331, "probes_main": 3337, "inner_breaks": 74, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75340585, "Q": 885, "sizes": [450, 225, 225], "gammaC": 40, "z": 19, "triad": [13, 5, 1], "cpu": 2.4216954859999973, "zplain": 18, "triad_plain": [13, 5, 0], "cpu_plain": 0.02672924900000595, "pairs_total": 50625, "pairs_generated": 5237, "pairs_pruned": 93, "pairs_margin": 8, "pairs_evaluated": 5136, "probes_main": 5147, "inner_breaks": 93, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75445314, "Q": 890, "sizes": [450, 225, 225], "gammaC": 40, "z": 22, "triad": [5, 13, 4], "cpu": 2.8103211849999994, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.029965785999998218, "pairs_total": 50625, "pairs_generated": 6225, "pairs_pruned": 110, "pairs_margin": 0, "pairs_evaluated": 6115, "probes_main": 6123, "inner_breaks": 110, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75550043, "Q": 906, "sizes": [450, 225, 225], "gammaC": 40, "z": 20, "triad": [6, 1, 13], "cpu": 2.6413546550000007, "zplain": 20, "triad_plain": [6, 1, 13], "cpu_plain": 0.026255822999999623, "pairs_total": 50625, "pairs_generated": 5601, "pairs_pruned": 102, "pairs_margin": 0, "pairs_evaluated": 5499, "probes_main": 5510, "inner_breaks": 102, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75654772, "Q": 983, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 1.5050811320000008, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.02562513099999819, "pairs_total": 50625, "pairs_generated": 3408, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3331, "probes_main": 3337, "inner_breaks": 77, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75759501, "Q": 941, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [14, 1, 3], "cpu": 1.7800633939999955, "zplain": 17, "triad_plain": [11, 0, 6], "cpu_plain": 0.024310956000000772, "pairs_total": 50625, "pairs_generated": 3666, "pairs_pruned": 97, "pairs_margin": 0, "pairs_evaluated": 3569, "probes_main": 3578, "inner_breaks": 97, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75864230, "Q": 953, "sizes": [450, 225, 225], "gammaC": 40, "z": 19, "triad": [5, 6, 8], "cpu": 2.2191446080000006, "zplain": 19, "triad_plain": [5, 6, 8], "cpu_plain": 0.0243840599999956, "pairs_total": 50625, "pairs_generated": 4550, "pairs_pruned": 82, "pairs_margin": 1, "pairs_evaluated": 4467, "probes_main": 4477, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75968959, "Q": 848, "sizes": [450, 225, 225], "gammaC": 40, "z": 15, "triad": [12, 1, 2], "cpu": 0.8588091089999992, "zplain": 14, "triad_plain": [12, 0, 2], "cpu_plain": 0.019926243000000454, "pairs_total": 50625, "pairs_generated": 1915, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 1851, "probes_main": 1862, "inner_breaks": 64, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76073688, "Q": 977, "sizes": [450, 225, 225], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.8945156169999962, "zplain": 12, "triad_plain": [11, 0, 1], "cpu_plain": 0.016930917999999906, "pairs_total": 50625, "pairs_generated": 2056, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 1998, "probes_main": 2004, "inner_breaks": 58, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76178417, "Q": 950, "sizes": [450, 225, 225], "gammaC": 40, "z": 15, "triad": [7, 1, 7], "cpu": 1.2452304459999937, "zplain": 15, "triad_plain": [7, 1, 7], "cpu_plain": 0.01840194999999767, "pairs_total": 50625, "pairs_generated": 2689, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2626, "probes_main": 2634, "inner_breaks": 63, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76283146, "Q": 885, "sizes": [450, 225, 225], "gammaC": 40, "z": 20, "triad": [3, 2, 15], "cpu": 2.3506500990000063, "zplain": 20, "triad_plain": [3, 2, 15], "cpu_plain": 0.027228772000000845, "pairs_total": 50625, "pairs_generated": 4818, "pairs_pruned": 91, "pairs_margin": 9, "pairs_evaluated": 4718, "probes_main": 4726, "inner_breaks": 91, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76387875, "Q": 891, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [14, 2, 2], "cpu": 1.7580742909999998, "zplain": 18, "triad_plain": [14, 2, 2], "cpu_plain": 0.023951307000004363, "pairs_total": 50625, "pairs_generated": 3651, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 3563, "probes_main": 3578, "inner_breaks": 88, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76492604, "Q": 950, "sizes": [450, 225, 225], "gammaC": 40, "z": 11, "triad": [6, 1, 4], "cpu": 0.6961741759999995, "zplain": 11, "triad_plain": [6, 1, 4], "cpu_plain": 0.013992858000008823, "pairs_total": 50625, "pairs_generated": 1309, "pairs_pruned": 38, "pairs_margin": 2, "pairs_evaluated": 1269, "probes_main": 1280, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76597333, "Q": 851, "sizes": [450, 225, 225], "gammaC": 40, "z": 22, "triad": [20, 1, 1], "cpu": 2.3273135899999886, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.03351613899999961, "pairs_total": 50625, "pairs_generated": 4800, "pairs_pruned": 97, "pairs_margin": 4, "pairs_evaluated": 4699, "probes_main": 4704, "inner_breaks": 97, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76702062, "Q": 819, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [15, 1, 2], "cpu": 1.6112351969999992, "zplain": 18, "triad_plain": [15, 1, 2], "cpu_plain": 0.023820038999986082, "pairs_total": 50625, "pairs_generated": 3371, "pairs_pruned": 87, "pairs_margin": 0, "pairs_evaluated": 3284, "probes_main": 3294, "inner_breaks": 87, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76806791, "Q": 891, "sizes": [450, 225, 225], "gammaC": 40, "z": 13, "triad": [9, 1, 3], "cpu": 1.0619322669999889, "zplain": 13, "triad_plain": [9, 1, 3], "cpu_plain": 0.01648232599998778, "pairs_total": 50625, "pairs_generated": 2304, "pairs_pruned": 60, "pairs_margin": 2, "pairs_evaluated": 2242, "probes_main": 2255, "inner_breaks": 60, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76911520, "Q": 961, "sizes": [450, 225, 225], "gammaC": 40, "z": 17, "triad": [12, 4, 1], "cpu": 2.178515660000002, "zplain": 16, "triad_plain": [11, 5, 0], "cpu_plain": 0.024078751999994097, "pairs_total": 50625, "pairs_generated": 4610, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 4521, "probes_main": 4534, "inner_breaks": 89, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77016249, "Q": 790, "sizes": [450, 225, 225], "gammaC": 40, "z": 21, "triad": [14, 5, 2], "cpu": 3.6578482150000013, "zplain": 21, "triad_plain": [14, 5, 2], "cpu_plain": 0.028662973999999508, "pairs_total": 50625, "pairs_generated": 7091, "pairs_pruned": 99, "pairs_margin": 18, "pairs_evaluated": 6974, "probes_main": 6988, "inner_breaks": 99, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77120978, "Q": 805, "sizes": [450, 225, 225], "gammaC": 40, "z": 20, "triad": [17, 2, 1], "cpu": 3.1282249279999945, "zplain": 20, "triad_plain": [17, 2, 1], "cpu_plain": 0.028870540999989203, "pairs_total": 50625, "pairs_generated": 6242, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 6148, "probes_main": 6157, "inner_breaks": 94, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77225707, "Q": 865, "sizes": [450, 225, 225], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 1.0860861989999933, "zplain": 13, "triad_plain": [12, 0, 1], "cpu_plain": 0.01906530799999473, "pairs_total": 50625, "pairs_generated": 2200, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 2128, "probes_main": 2134, "inner_breaks": 72, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77330436, "Q": 952, "sizes": [450, 225, 225], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 1.8774335159999964, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.036057180000000244, "pairs_total": 50625, "pairs_generated": 4043, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 3951, "probes_main": 3957, "inner_breaks": 92, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77435165, "Q": 823, "sizes": [450, 225, 225], "gammaC": 40, "z": 23, "triad": [3, 17, 3], "cpu": 4.176051223999991, "zplain": 23, "triad_plain": [3, 17, 3], "cpu_plain": 0.03473829099999648, "pairs_total": 50625, "pairs_generated": 7830, "pairs_pruned": 114, "pairs_margin": 0, "pairs_evaluated": 7716, "probes_main": 7729, "inner_breaks": 114, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77539894, "Q": 883, "sizes": [450, 225, 225], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 1.600722368999996, "zplain": 15, "triad_plain": [14, 1, 0], "cpu_plain": 0.02281723699999816, "pairs_total": 50625, "pairs_generated": 3078, "pairs_pruned": 66, "pairs_margin": 9, "pairs_evaluated": 3003, "probes_main": 3008, "inner_breaks": 66, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77644623, "Q": 818, "sizes": [450, 225, 225], "gammaC": 40, "z": 19, "triad": [15, 1, 3], "cpu": 2.302509606000001, "zplain": 18, "triad_plain": [15, 0, 3], "cpu_plain": 0.02698945199999514, "pairs_total": 50625, "pairs_generated": 4989, "pairs_pruned": 93, "pairs_margin": 12, "pairs_evaluated": 4884, "probes_main": 4895, "inner_breaks": 93, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77749352, "Q": 882, "sizes": [450, 225, 225], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 2.0873431880000055, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.027897988000006535, "pairs_total": 50625, "pairs_generated": 4377, "pairs_pruned": 89, "pairs_margin": 6, "pairs_evaluated": 4282, "probes_main": 4287, "inner_breaks": 89, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77854081, "Q": 982, "sizes": [450, 225, 225], "gammaC": 40, "z": 20, "triad": [17, 2, 1], "cpu": 2.5267499720000046, "zplain": 19, "triad_plain": [17, 2, 0], "cpu_plain": 0.027088706000000684, "pairs_total": 50625, "pairs_generated": 5072, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 4974, "probes_main": 4987, "inner_breaks": 98, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77958810, "Q": 976, "sizes": [450, 225, 225], "gammaC": 40, "z": 19, "triad": [13, 2, 4], "cpu": 2.7514311149999884, "zplain": 19, "triad_plain": [13, 2, 4], "cpu_plain": 0.024947652999998127, "pairs_total": 50625, "pairs_generated": 5459, "pairs_pruned": 92, "pairs_margin": 5, "pairs_evaluated": 5362, "probes_main": 5374, "inner_breaks": 92, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 78063539, "Q": 885, "sizes": [450, 225, 225], "gammaC": 40, "z": 12, "triad": [9, 2, 1], "cpu": 0.5839922480000013, "zplain": 12, "triad_plain": [9, 2, 1], "cpu_plain": 0.020600971999996887, "pairs_total": 50625, "pairs_generated": 1343, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1296, "probes_main": 1304, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.5, "seed": 78168268, "Q": 860, "sizes": [450, 225, 225], "gammaC": 40, "z": 23, "triad": [15, 7, 1], "cpu": 3.755229677999992, "zplain": 22, "triad_plain": [15, 7, 0], "cpu_plain": 0.037082652000009375, "pairs_total": 50625, "pairs_generated": 7521, "pairs_pruned": 122, "pairs_margin": 21, "pairs_evaluated": 7378, "probes_main": 7394, "inner_breaks": 122, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73033297, "Q": 976, "sizes": [225, 338, 337], "gammaC": 40, "z": 16, "triad": [4, 10, 2], "cpu": 2.985154643, "zplain": 16, "triad_plain": [4, 10, 2], "cpu_plain": 0.021949368000000025, "pairs_total": 75825, "pairs_generated": 6212, "pairs_pruned": 88, "pairs_margin": 4, "pairs_evaluated": 6120, "probes_main": 6138, "inner_breaks": 88, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73138026, "Q": 911, "sizes": [225, 338, 337], "gammaC": 40, "z": 22, "triad": [1, 20, 1], "cpu": 3.609175721, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.038097800999999265, "pairs_total": 75825, "pairs_generated": 7365, "pairs_pruned": 96, "pairs_margin": 24, "pairs_evaluated": 7245, "probes_main": 7250, "inner_breaks": 96, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73242755, "Q": 932, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 2.6456991480000003, "zplain": 18, "triad_plain": [1, 1, 16], "cpu_plain": 0.023597633000001395, "pairs_total": 75825, "pairs_generated": 5808, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 5729, "probes_main": 5740, "inner_breaks": 79, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73347484, "Q": 941, "sizes": [225, 338, 337], "gammaC": 40, "z": 16, "triad": [2, 6, 8], "cpu": 1.863097654999999, "zplain": 16, "triad_plain": [2, 6, 8], "cpu_plain": 0.01923848199999867, "pairs_total": 75825, "pairs_generated": 4318, "pairs_pruned": 65, "pairs_margin": 21, "pairs_evaluated": 4232, "probes_main": 4243, "inner_breaks": 65, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73039797, "Q": 957, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [12, 2, 1], "cpu": 0.36682721799999995, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.02526198200000007, "pairs_total": 12656, "pairs_generated": 741, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 712, "probes_main": 718, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73144526, "Q": 884, "sizes": [675, 112, 113], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.2612157959999999, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.02542216999999991, "pairs_total": 12656, "pairs_generated": 563, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 530, "probes_main": 535, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73249255, "Q": 784, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.1843762750000002, "zplain": 11, "triad_plain": [10, 0, 1], "cpu_plain": 0.01435487000000002, "pairs_total": 12656, "pairs_generated": 429, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 404, "probes_main": 409, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73353984, "Q": 810, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.21681565899999988, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.019558575999999883, "pairs_total": 12656, "pairs_generated": 499, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 468, "probes_main": 474, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73458713, "Q": 839, "sizes": [675, 112, 113], "gammaC": 40, "z": 19, "triad": [17, 1, 1], "cpu": 0.3681132520000001, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.025519295999999914, "pairs_total": 12656, "pairs_generated": 845, "pairs_pruned": 38, "pairs_margin": 2, "pairs_evaluated": 805, "probes_main": 811, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73563442, "Q": 942, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.1444309909999999, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.017739978999999906, "pairs_total": 12656, "pairs_generated": 335, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 307, "probes_main": 313, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73668171, "Q": 1021, "sizes": [675, 112, 113], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 0.34206987, "zplain": 15, "triad_plain": [14, 0, 1], "cpu_plain": 0.019715446000000192, "pairs_total": 12656, "pairs_generated": 807, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 772, "probes_main": 777, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73772900, "Q": 890, "sizes": [675, 112, 113], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.42835597000000014, "zplain": 16, "triad_plain": [15, 0, 1], "cpu_plain": 0.022980001999999722, "pairs_total": 12656, "pairs_generated": 959, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 914, "probes_main": 919, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73877629, "Q": 1003, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [11, 1, 3], "cpu": 0.3067847370000001, "zplain": 14, "triad_plain": [11, 0, 3], "cpu_plain": 0.017964448999999938, "pairs_total": 12656, "pairs_generated": 674, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 645, "probes_main": 655, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73982358, "Q": 829, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.18744756800000006, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.019130541, "pairs_total": 12656, "pairs_generated": 425, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 390, "probes_main": 396, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74087087, "Q": 823, "sizes": [675, 112, 113], "gammaC": 40, "z": 11, "triad": [8, 1, 2], "cpu": 0.11756241499999964, "zplain": 10, "triad_plain": [8, 0, 2], "cpu_plain": 0.013091674999999636, "pairs_total": 12656, "pairs_generated": 253, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 235, "probes_main": 243, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73452213, "Q": 869, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [1, 13, 4], "cpu": 3.529139445, "zplain": 17, "triad_plain": [6, 11, 0], "cpu_plain": 0.025864974000000984, "pairs_total": 75825, "pairs_generated": 7381, "pairs_pruned": 93, "pairs_margin": 57, "pairs_evaluated": 7231, "probes_main": 7245, "inner_breaks": 93, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74191816, "Q": 892, "sizes": [675, 112, 113], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.5867987079999999, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.029589676999999703, "pairs_total": 12656, "pairs_generated": 1175, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1133, "probes_main": 1139, "inner_breaks": 42, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74296545, "Q": 900, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [7, 2, 3], "cpu": 0.1849622740000001, "zplain": 9, "triad_plain": [7, 2, 0], "cpu_plain": 0.026845228999999193, "pairs_total": 12656, "pairs_generated": 359, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 333, "probes_main": 344, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74401274, "Q": 678, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [9, 2, 1], "cpu": 0.153143107, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.017025942999999266, "pairs_total": 12656, "pairs_generated": 300, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 277, "probes_main": 282, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74506003, "Q": 891, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.2731015760000002, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.020828238, "pairs_total": 12656, "pairs_generated": 616, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 591, "probes_main": 596, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74610732, "Q": 925, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.1286809480000004, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.018471041000000632, "pairs_total": 12656, "pairs_generated": 273, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 251, "probes_main": 257, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74715461, "Q": 892, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.3660020079999997, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.021523175999999644, "pairs_total": 12656, "pairs_generated": 778, "pairs_pruned": 36, "pairs_margin": 3, "pairs_evaluated": 739, "probes_main": 744, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74820190, "Q": 960, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.36210126399999965, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.019579731999999517, "pairs_total": 12656, "pairs_generated": 755, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 719, "probes_main": 725, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74924919, "Q": 937, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [12, 2, 1], "cpu": 0.26366719200000066, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.021665682000000075, "pairs_total": 12656, "pairs_generated": 535, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 509, "probes_main": 515, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75029648, "Q": 925, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.275914577, "zplain": 12, "triad_plain": [11, 0, 1], "cpu_plain": 0.020604470999999513, "pairs_total": 12656, "pairs_generated": 554, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 528, "probes_main": 534, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75134377, "Q": 894, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.21549660399999926, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.017486030000000596, "pairs_total": 12656, "pairs_generated": 526, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 498, "probes_main": 503, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75239106, "Q": 920, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [7, 6, 1], "cpu": 0.4072492959999998, "zplain": 13, "triad_plain": [7, 6, 0], "cpu_plain": 0.01879605700000031, "pairs_total": 12656, "pairs_generated": 882, "pairs_pruned": 38, "pairs_margin": 1, "pairs_evaluated": 843, "probes_main": 851, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75343835, "Q": 928, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.0946385120000004, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.01590840899999968, "pairs_total": 12656, "pairs_generated": 213, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 198, "probes_main": 203, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75448564, "Q": 872, "sizes": [675, 112, 113], "gammaC": 40, "z": 11, "triad": [9, 1, 1], "cpu": 0.10821996600000006, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.014054885999999378, "pairs_total": 12656, "pairs_generated": 263, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 236, "probes_main": 241, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75553293, "Q": 907, "sizes": [675, 112, 113], "gammaC": 40, "z": 10, "triad": [7, 1, 2], "cpu": 0.11420318600000012, "zplain": 9, "triad_plain": [7, 0, 2], "cpu_plain": 0.011771893000000588, "pairs_total": 12656, "pairs_generated": 249, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 230, "probes_main": 237, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75658022, "Q": 1014, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.16641199100000037, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.017366754000000206, "pairs_total": 12656, "pairs_generated": 368, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 340, "probes_main": 346, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75762751, "Q": 832, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.1348529420000002, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.015954340999999594, "pairs_total": 12656, "pairs_generated": 313, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 294, "probes_main": 299, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75867480, "Q": 776, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [12, 2, 1], "cpu": 0.3388256099999998, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.02143549300000025, "pairs_total": 12656, "pairs_generated": 745, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 706, "probes_main": 714, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75972209, "Q": 958, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.2567604820000007, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.018696287999999228, "pairs_total": 12656, "pairs_generated": 489, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 462, "probes_main": 468, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76076938, "Q": 937, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.3279604619999983, "zplain": 14, "triad_plain": [13, 0, 1], "cpu_plain": 0.017939124000001527, "pairs_total": 12656, "pairs_generated": 743, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 708, "probes_main": 713, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76181667, "Q": 898, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [10, 2, 1], "cpu": 0.16360551500000042, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.0217147690000008, "pairs_total": 12656, "pairs_generated": 369, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 350, "probes_main": 355, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76286396, "Q": 914, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.3212108520000001, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.02022483700000066, "pairs_total": 12656, "pairs_generated": 659, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 630, "probes_main": 636, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76391125, "Q": 927, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.23692790499999994, "zplain": 13, "triad_plain": [12, 0, 1], "cpu_plain": 0.019232456000001008, "pairs_total": 12656, "pairs_generated": 505, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 475, "probes_main": 481, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73556942, "Q": 922, "sizes": [225, 338, 337], "gammaC": 40, "z": 25, "triad": [1, 10, 14], "cpu": 5.712601819, "zplain": 24, "triad_plain": [0, 7, 17], "cpu_plain": 0.036239709000000175, "pairs_total": 75825, "pairs_generated": 11652, "pairs_pruned": 111, "pairs_margin": 12, "pairs_evaluated": 11529, "probes_main": 11538, "inner_breaks": 111, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76495854, "Q": 857, "sizes": [675, 112, 113], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.4272265009999998, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.021640276999999486, "pairs_total": 12656, "pairs_generated": 807, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 768, "probes_main": 773, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76600583, "Q": 908, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.1677796279999999, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.016791589999998635, "pairs_total": 12656, "pairs_generated": 380, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 354, "probes_main": 360, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76705312, "Q": 906, "sizes": [675, 112, 113], "gammaC": 40, "z": 11, "triad": [9, 1, 1], "cpu": 0.15452064499999985, "zplain": 10, "triad_plain": [9, 1, 0], "cpu_plain": 0.014637869999999609, "pairs_total": 12656, "pairs_generated": 353, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 330, "probes_main": 335, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76810041, "Q": 849, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [9, 3, 1], "cpu": 0.3227138570000001, "zplain": 13, "triad_plain": [9, 3, 1], "cpu_plain": 0.01527666399999994, "pairs_total": 12656, "pairs_generated": 530, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 499, "probes_main": 510, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76914770, "Q": 770, "sizes": [675, 112, 113], "gammaC": 40, "z": 18, "triad": [13, 4, 1], "cpu": 0.2792433410000008, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.02651945799999922, "pairs_total": 12656, "pairs_generated": 637, "pairs_pruned": 45, "pairs_margin": 2, "pairs_evaluated": 590, "probes_main": 595, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77019499, "Q": 925, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.3046544709999992, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.01805362300000013, "pairs_total": 12656, "pairs_generated": 669, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 637, "probes_main": 643, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77124228, "Q": 890, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [9, 1, 2], "cpu": 0.21742026099999912, "zplain": 11, "triad_plain": [9, 0, 2], "cpu_plain": 0.014080713000000245, "pairs_total": 12656, "pairs_generated": 342, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 317, "probes_main": 326, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77228957, "Q": 970, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.3057745109999992, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.01810716499999998, "pairs_total": 12656, "pairs_generated": 714, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 677, "probes_main": 683, "inner_breaks": 37, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77333686, "Q": 909, "sizes": [675, 112, 113], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.23137901099999958, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.016650866000000875, "pairs_total": 12656, "pairs_generated": 555, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 523, "probes_main": 529, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77438415, "Q": 914, "sizes": [675, 112, 113], "gammaC": 40, "z": 14, "triad": [7, 6, 1], "cpu": 0.16344436599999845, "zplain": 13, "triad_plain": [7, 6, 0], "cpu_plain": 0.016907554000001213, "pairs_total": 12656, "pairs_generated": 367, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 340, "probes_main": 348, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77543144, "Q": 884, "sizes": [675, 112, 113], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.3753626619999988, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.024297951999999512, "pairs_total": 12656, "pairs_generated": 882, "pairs_pruned": 46, "pairs_margin": 4, "pairs_evaluated": 832, "probes_main": 837, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73661671, "Q": 806, "sizes": [225, 338, 337], "gammaC": 40, "z": 20, "triad": [1, 2, 17], "cpu": 3.1265074099999985, "zplain": 19, "triad_plain": [0, 2, 17], "cpu_plain": 0.02642542299999917, "pairs_total": 75825, "pairs_generated": 6580, "pairs_pruned": 100, "pairs_margin": 19, "pairs_evaluated": 6461, "probes_main": 6474, "inner_breaks": 100, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77647873, "Q": 903, "sizes": [675, 112, 113], "gammaC": 40, "z": 20, "triad": [16, 2, 2], "cpu": 0.530732432999999, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.032181535000001205, "pairs_total": 12656, "pairs_generated": 1189, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1141, "probes_main": 1147, "inner_breaks": 48, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77752602, "Q": 943, "sizes": [675, 112, 113], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 0.45712632499999906, "zplain": 15, "triad_plain": [14, 0, 1], "cpu_plain": 0.02230321199999885, "pairs_total": 12656, "pairs_generated": 1009, "pairs_pruned": 38, "pairs_margin": 2, "pairs_evaluated": 969, "probes_main": 974, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77857331, "Q": 921, "sizes": [675, 112, 113], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.5090286300000013, "zplain": 16, "triad_plain": [12, 0, 4], "cpu_plain": 0.025023128000000838, "pairs_total": 12656, "pairs_generated": 1104, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1064, "probes_main": 1069, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77962060, "Q": 908, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.186566354, "zplain": 11, "triad_plain": [10, 0, 1], "cpu_plain": 0.015064623999998972, "pairs_total": 12656, "pairs_generated": 424, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 400, "probes_main": 405, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 78066789, "Q": 1047, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [10, 1, 1], "cpu": 0.23486352900000007, "zplain": 11, "triad_plain": [8, 3, 0], "cpu_plain": 0.01741230999999921, "pairs_total": 12656, "pairs_generated": 532, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 503, "probes_main": 508, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.75, "seed": 78171518, "Q": 971, "sizes": [675, 112, 113], "gammaC": 40, "z": 12, "triad": [9, 1, 2], "cpu": 0.22938817200000017, "zplain": 11, "triad_plain": [9, 0, 2], "cpu_plain": 0.013585060000000482, "pairs_total": 12656, "pairs_generated": 456, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 425, "probes_main": 438, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73766400, "Q": 994, "sizes": [225, 338, 337], "gammaC": 40, "z": 19, "triad": [5, 12, 2], "cpu": 3.652968512000001, "zplain": 19, "triad_plain": [5, 12, 2], "cpu_plain": 0.02344433900000098, "pairs_total": 75825, "pairs_generated": 7778, "pairs_pruned": 90, "pairs_margin": 31, "pairs_evaluated": 7657, "probes_main": 7674, "inner_breaks": 90, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73034376, "Q": 901, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [8, 10, 2], "cpu": 3.7876360469999995, "zplain": 19, "triad_plain": [9, 0, 10], "cpu_plain": 0.027162793999999657, "pairs_total": 90000, "pairs_generated": 8293, "pairs_pruned": 129, "pairs_margin": 0, "pairs_evaluated": 8164, "probes_main": 8178, "inner_breaks": 129, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73871129, "Q": 926, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [6, 8, 4], "cpu": 3.125436863000001, "zplain": 18, "triad_plain": [6, 8, 4], "cpu_plain": 0.021574763000000274, "pairs_total": 75825, "pairs_generated": 6759, "pairs_pruned": 89, "pairs_margin": 17, "pairs_evaluated": 6653, "probes_main": 6672, "inner_breaks": 89, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73975858, "Q": 980, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [1, 16, 1], "cpu": 2.515329573999999, "zplain": 18, "triad_plain": [1, 16, 1], "cpu_plain": 0.022798655999999085, "pairs_total": 75825, "pairs_generated": 5644, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 5564, "probes_main": 5570, "inner_breaks": 80, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73139105, "Q": 924, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [1, 5, 13], "cpu": 3.2427066069999997, "zplain": 18, "triad_plain": [0, 5, 13], "cpu_plain": 0.0235766169999998, "pairs_total": 90000, "pairs_generated": 7245, "pairs_pruned": 120, "pairs_margin": 6, "pairs_evaluated": 7119, "probes_main": 7128, "inner_breaks": 120, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74080587, "Q": 856, "sizes": [225, 338, 337], "gammaC": 40, "z": 21, "triad": [5, 14, 2], "cpu": 4.3227734979999966, "zplain": 20, "triad_plain": [8, 12, 0], "cpu_plain": 0.02870334100000349, "pairs_total": 75825, "pairs_generated": 9647, "pairs_pruned": 106, "pairs_margin": 15, "pairs_evaluated": 9526, "probes_main": 9534, "inner_breaks": 106, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73243834, "Q": 893, "sizes": [300, 300, 300], "gammaC": 40, "z": 27, "triad": [1, 9, 17], "cpu": 6.4425094089999995, "zplain": 26, "triad_plain": [0, 9, 17], "cpu_plain": 0.0380633140000004, "pairs_total": 90000, "pairs_generated": 13493, "pairs_pruned": 168, "pairs_margin": 23, "pairs_evaluated": 13302, "probes_main": 13322, "inner_breaks": 168, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74185316, "Q": 783, "sizes": [225, 338, 337], "gammaC": 40, "z": 19, "triad": [2, 10, 7], "cpu": 2.587589917999999, "zplain": 19, "triad_plain": [2, 10, 7], "cpu_plain": 0.022685416000001624, "pairs_total": 75825, "pairs_generated": 5954, "pairs_pruned": 87, "pairs_margin": 23, "pairs_evaluated": 5844, "probes_main": 5857, "inner_breaks": 87, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74290045, "Q": 837, "sizes": [225, 338, 337], "gammaC": 40, "z": 17, "triad": [1, 5, 11], "cpu": 2.185870569000002, "zplain": 16, "triad_plain": [0, 5, 11], "cpu_plain": 0.021029568000002996, "pairs_total": 75825, "pairs_generated": 4515, "pairs_pruned": 74, "pairs_margin": 5, "pairs_evaluated": 4436, "probes_main": 4447, "inner_breaks": 74, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74394774, "Q": 859, "sizes": [225, 338, 337], "gammaC": 40, "z": 16, "triad": [2, 10, 4], "cpu": 2.5906077100000005, "zplain": 16, "triad_plain": [2, 10, 4], "cpu_plain": 0.022468154999998546, "pairs_total": 75825, "pairs_generated": 5424, "pairs_pruned": 80, "pairs_margin": 10, "pairs_evaluated": 5334, "probes_main": 5351, "inner_breaks": 80, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73348563, "Q": 899, "sizes": [300, 300, 300], "gammaC": 40, "z": 24, "triad": [3, 20, 1], "cpu": 5.457108286999999, "zplain": 23, "triad_plain": [0, 23, 0], "cpu_plain": 0.03268986300000165, "pairs_total": 90000, "pairs_generated": 11168, "pairs_pruned": 161, "pairs_margin": 2, "pairs_evaluated": 11005, "probes_main": 11010, "inner_breaks": 161, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74499503, "Q": 831, "sizes": [225, 338, 337], "gammaC": 40, "z": 15, "triad": [2, 9, 4], "cpu": 1.8223921680000004, "zplain": 15, "triad_plain": [2, 9, 4], "cpu_plain": 0.018739353999997377, "pairs_total": 75825, "pairs_generated": 4111, "pairs_pruned": 66, "pairs_margin": 6, "pairs_evaluated": 4039, "probes_main": 4054, "inner_breaks": 66, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73453292, "Q": 862, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [8, 2, 11], "cpu": 4.751851413000001, "zplain": 21, "triad_plain": [8, 2, 11], "cpu_plain": 0.02756322099999764, "pairs_total": 90000, "pairs_generated": 9590, "pairs_pruned": 133, "pairs_margin": 0, "pairs_evaluated": 9457, "probes_main": 9474, "inner_breaks": 133, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74604232, "Q": 857, "sizes": [225, 338, 337], "gammaC": 40, "z": 23, "triad": [2, 18, 3], "cpu": 4.279442291000002, "zplain": 23, "triad_plain": [2, 18, 3], "cpu_plain": 0.032709998999997936, "pairs_total": 75825, "pairs_generated": 9002, "pairs_pruned": 114, "pairs_margin": 8, "pairs_evaluated": 8880, "probes_main": 8902, "inner_breaks": 114, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73558021, "Q": 878, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [15, 1, 2], "cpu": 3.5382428499999996, "zplain": 18, "triad_plain": [15, 1, 2], "cpu_plain": 0.022691228999999424, "pairs_total": 90000, "pairs_generated": 7593, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 7487, "probes_main": 7501, "inner_breaks": 106, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74708961, "Q": 950, "sizes": [225, 338, 337], "gammaC": 40, "z": 20, "triad": [6, 7, 7], "cpu": 4.605559481, "zplain": 20, "triad_plain": [6, 7, 7], "cpu_plain": 0.027463491999995426, "pairs_total": 75825, "pairs_generated": 9305, "pairs_pruned": 98, "pairs_margin": 2, "pairs_evaluated": 9205, "probes_main": 9231, "inner_breaks": 98, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73662750, "Q": 866, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [4, 13, 3], "cpu": 4.855085657999997, "zplain": 20, "triad_plain": [4, 13, 3], "cpu_plain": 0.026849736000002622, "pairs_total": 90000, "pairs_generated": 9521, "pairs_pruned": 136, "pairs_margin": 0, "pairs_evaluated": 9385, "probes_main": 9404, "inner_breaks": 136, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74813690, "Q": 975, "sizes": [225, 338, 337], "gammaC": 40, "z": 16, "triad": [4, 5, 7], "cpu": 2.8451465150000033, "zplain": 16, "triad_plain": [4, 5, 7], "cpu_plain": 0.020969529000005593, "pairs_total": 75825, "pairs_generated": 5820, "pairs_pruned": 83, "pairs_margin": 13, "pairs_evaluated": 5724, "probes_main": 5733, "inner_breaks": 83, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74918419, "Q": 862, "sizes": [225, 338, 337], "gammaC": 40, "z": 19, "triad": [7, 9, 3], "cpu": 3.9430044289999984, "zplain": 19, "triad_plain": [7, 9, 3], "cpu_plain": 0.024100629999999512, "pairs_total": 75825, "pairs_generated": 7641, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 7547, "probes_main": 7563, "inner_breaks": 94, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75023148, "Q": 885, "sizes": [225, 338, 337], "gammaC": 40, "z": 16, "triad": [1, 14, 1], "cpu": 2.301475209000003, "zplain": 15, "triad_plain": [0, 14, 1], "cpu_plain": 0.021445810000003007, "pairs_total": 75825, "pairs_generated": 5081, "pairs_pruned": 78, "pairs_margin": 13, "pairs_evaluated": 4990, "probes_main": 4995, "inner_breaks": 78, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73767479, "Q": 911, "sizes": [300, 300, 300], "gammaC": 40, "z": 26, "triad": [1, 14, 11], "cpu": 7.597269798000006, "zplain": 26, "triad_plain": [1, 14, 11], "cpu_plain": 0.05063871299999789, "pairs_total": 90000, "pairs_generated": 15399, "pairs_pruned": 177, "pairs_margin": 57, "pairs_evaluated": 15165, "probes_main": 15183, "inner_breaks": 177, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75127877, "Q": 865, "sizes": [225, 338, 337], "gammaC": 40, "z": 23, "triad": [2, 13, 8], "cpu": 4.643549624000002, "zplain": 21, "triad_plain": [0, 2, 19], "cpu_plain": 0.03285381800000664, "pairs_total": 75825, "pairs_generated": 9562, "pairs_pruned": 111, "pairs_margin": 0, "pairs_evaluated": 9451, "probes_main": 9464, "inner_breaks": 111, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73872208, "Q": 904, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [1, 15, 5], "cpu": 3.740408022000004, "zplain": 21, "triad_plain": [1, 15, 5], "cpu_plain": 0.02661552500000397, "pairs_total": 90000, "pairs_generated": 8014, "pairs_pruned": 130, "pairs_margin": 10, "pairs_evaluated": 7874, "probes_main": 7885, "inner_breaks": 130, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75232606, "Q": 812, "sizes": [225, 338, 337], "gammaC": 40, "z": 19, "triad": [1, 15, 3], "cpu": 3.6277816030000025, "zplain": 18, "triad_plain": [0, 15, 3], "cpu_plain": 0.025638627999995833, "pairs_total": 75825, "pairs_generated": 7283, "pairs_pruned": 89, "pairs_margin": 10, "pairs_evaluated": 7184, "probes_main": 7192, "inner_breaks": 89, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73976937, "Q": 868, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [11, 6, 1], "cpu": 4.941401460999998, "zplain": 18, "triad_plain": [11, 6, 1], "cpu_plain": 0.022326778999996577, "pairs_total": 90000, "pairs_generated": 9886, "pairs_pruned": 113, "pairs_margin": 0, "pairs_evaluated": 9773, "probes_main": 9789, "inner_breaks": 113, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75337335, "Q": 933, "sizes": [225, 338, 337], "gammaC": 40, "z": 19, "triad": [3, 12, 4], "cpu": 3.1095606549999957, "zplain": 19, "triad_plain": [3, 12, 4], "cpu_plain": 0.024772306000002686, "pairs_total": 75825, "pairs_generated": 6424, "pairs_pruned": 96, "pairs_margin": 8, "pairs_evaluated": 6320, "probes_main": 6335, "inner_breaks": 96, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75442064, "Q": 853, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [5, 11, 2], "cpu": 2.727983793000007, "zplain": 17, "triad_plain": [6, 11, 0], "cpu_plain": 0.024003634000010265, "pairs_total": 75825, "pairs_generated": 5619, "pairs_pruned": 84, "pairs_margin": 19, "pairs_evaluated": 5516, "probes_main": 5532, "inner_breaks": 84, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74081666, "Q": 942, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [15, 3, 4], "cpu": 5.912261522999998, "zplain": 22, "triad_plain": [15, 3, 4], "cpu_plain": 0.03574743000000069, "pairs_total": 90000, "pairs_generated": 11740, "pairs_pruned": 127, "pairs_margin": 4, "pairs_evaluated": 11609, "probes_main": 11627, "inner_breaks": 127, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75546793, "Q": 892, "sizes": [225, 338, 337], "gammaC": 40, "z": 22, "triad": [1, 1, 20], "cpu": 4.695590569000004, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.030540135000009627, "pairs_total": 75825, "pairs_generated": 9155, "pairs_pruned": 111, "pairs_margin": 0, "pairs_evaluated": 9044, "probes_main": 9061, "inner_breaks": 111, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74186395, "Q": 842, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [1, 7, 9], "cpu": 3.3507757490000003, "zplain": 16, "triad_plain": [0, 7, 9], "cpu_plain": 0.023066265000004194, "pairs_total": 90000, "pairs_generated": 6909, "pairs_pruned": 112, "pairs_margin": 7, "pairs_evaluated": 6790, "probes_main": 6802, "inner_breaks": 112, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75651522, "Q": 886, "sizes": [225, 338, 337], "gammaC": 40, "z": 23, "triad": [1, 21, 1], "cpu": 3.8921133000000054, "zplain": 21, "triad_plain": [0, 21, 0], "cpu_plain": 0.034234625999999935, "pairs_total": 75825, "pairs_generated": 8043, "pairs_pruned": 96, "pairs_margin": 0, "pairs_evaluated": 7947, "probes_main": 7953, "inner_breaks": 96, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74291124, "Q": 865, "sizes": [300, 300, 300], "gammaC": 40, "z": 24, "triad": [1, 18, 5], "cpu": 5.764140033000004, "zplain": 23, "triad_plain": [16, 0, 7], "cpu_plain": 0.04188799099999585, "pairs_total": 90000, "pairs_generated": 11701, "pairs_pruned": 158, "pairs_margin": 0, "pairs_evaluated": 11543, "probes_main": 11557, "inner_breaks": 158, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75756251, "Q": 835, "sizes": [225, 338, 337], "gammaC": 40, "z": 24, "triad": [1, 22, 1], "cpu": 6.084602669999995, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.034486460000010766, "pairs_total": 75825, "pairs_generated": 12347, "pairs_pruned": 127, "pairs_margin": 52, "pairs_evaluated": 12168, "probes_main": 12174, "inner_breaks": 127, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74395853, "Q": 992, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [12, 7, 1], "cpu": 4.668110141, "zplain": 20, "triad_plain": [12, 7, 1], "cpu_plain": 0.025696245000006, "pairs_total": 90000, "pairs_generated": 9499, "pairs_pruned": 123, "pairs_margin": 33, "pairs_evaluated": 9343, "probes_main": 9357, "inner_breaks": 123, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75860980, "Q": 881, "sizes": [225, 338, 337], "gammaC": 40, "z": 22, "triad": [3, 5, 14], "cpu": 4.809649172999997, "zplain": 22, "triad_plain": [3, 5, 14], "cpu_plain": 0.036225767000004794, "pairs_total": 75825, "pairs_generated": 9616, "pairs_pruned": 109, "pairs_margin": 0, "pairs_evaluated": 9507, "probes_main": 9519, "inner_breaks": 109, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74500582, "Q": 942, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [2, 19, 1], "cpu": 5.599997802000004, "zplain": 21, "triad_plain": [2, 19, 0], "cpu_plain": 0.03536939900000391, "pairs_total": 90000, "pairs_generated": 11154, "pairs_pruned": 135, "pairs_margin": 22, "pairs_evaluated": 10997, "probes_main": 11014, "inner_breaks": 135, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75965709, "Q": 876, "sizes": [225, 338, 337], "gammaC": 40, "z": 19, "triad": [5, 9, 5], "cpu": 4.106161784999998, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.02507938799999465, "pairs_total": 75825, "pairs_generated": 8321, "pairs_pruned": 102, "pairs_margin": 0, "pairs_evaluated": 8219, "probes_main": 8227, "inner_breaks": 102, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74605311, "Q": 850, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [5, 4, 7], "cpu": 2.9718225050000058, "zplain": 16, "triad_plain": [5, 4, 7], "cpu_plain": 0.019868706000011116, "pairs_total": 90000, "pairs_generated": 6112, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 6013, "probes_main": 6026, "inner_breaks": 99, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76070438, "Q": 859, "sizes": [225, 338, 337], "gammaC": 40, "z": 20, "triad": [1, 5, 14], "cpu": 3.532728320000004, "zplain": 20, "triad_plain": [1, 5, 14], "cpu_plain": 0.02510482399999603, "pairs_total": 75825, "pairs_generated": 7445, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 7346, "probes_main": 7354, "inner_breaks": 99, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76175167, "Q": 914, "sizes": [225, 338, 337], "gammaC": 40, "z": 19, "triad": [1, 13, 5], "cpu": 2.9430035900000036, "zplain": 18, "triad_plain": [0, 13, 5], "cpu_plain": 0.02476373400000398, "pairs_total": 75825, "pairs_generated": 6310, "pairs_pruned": 95, "pairs_margin": 9, "pairs_evaluated": 6206, "probes_main": 6222, "inner_breaks": 95, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74710040, "Q": 931, "sizes": [300, 300, 300], "gammaC": 40, "z": 25, "triad": [1, 23, 1], "cpu": 7.698631710000001, "zplain": 24, "triad_plain": [0, 23, 1], "cpu_plain": 0.034184624000005215, "pairs_total": 90000, "pairs_generated": 15270, "pairs_pruned": 161, "pairs_margin": 0, "pairs_evaluated": 15109, "probes_main": 15124, "inner_breaks": 161, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76279896, "Q": 819, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [2, 13, 3], "cpu": 2.0081114519999943, "zplain": 18, "triad_plain": [2, 13, 3], "cpu_plain": 0.0217329980000045, "pairs_total": 75825, "pairs_generated": 4556, "pairs_pruned": 74, "pairs_margin": 17, "pairs_evaluated": 4465, "probes_main": 4480, "inner_breaks": 74, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76384625, "Q": 956, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [1, 6, 11], "cpu": 2.593349316000001, "zplain": 17, "triad_plain": [0, 6, 11], "cpu_plain": 0.026654202000003124, "pairs_total": 75825, "pairs_generated": 5458, "pairs_pruned": 86, "pairs_margin": 8, "pairs_evaluated": 5364, "probes_main": 5382, "inner_breaks": 86, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74814769, "Q": 807, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [10, 2, 8], "cpu": 4.815110595000007, "zplain": 20, "triad_plain": [10, 2, 8], "cpu_plain": 0.024851049000005787, "pairs_total": 90000, "pairs_generated": 9774, "pairs_pruned": 129, "pairs_margin": 0, "pairs_evaluated": 9645, "probes_main": 9667, "inner_breaks": 129, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76489354, "Q": 870, "sizes": [225, 338, 337], "gammaC": 40, "z": 17, "triad": [1, 10, 6], "cpu": 2.809644831, "zplain": 17, "triad_plain": [1, 10, 6], "cpu_plain": 0.022171134000004145, "pairs_total": 75825, "pairs_generated": 6050, "pairs_pruned": 93, "pairs_margin": 10, "pairs_evaluated": 5947, "probes_main": 5960, "inner_breaks": 93, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76594083, "Q": 875, "sizes": [225, 338, 337], "gammaC": 40, "z": 17, "triad": [1, 3, 13], "cpu": 2.236183338999993, "zplain": 17, "triad_plain": [1, 3, 13], "cpu_plain": 0.021027476000000433, "pairs_total": 75825, "pairs_generated": 4950, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 4872, "probes_main": 4881, "inner_breaks": 78, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74919498, "Q": 865, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [6, 12, 3], "cpu": 4.94077943100001, "zplain": 21, "triad_plain": [6, 12, 3], "cpu_plain": 0.028183908999992013, "pairs_total": 90000, "pairs_generated": 10194, "pairs_pruned": 140, "pairs_margin": 25, "pairs_evaluated": 10029, "probes_main": 10048, "inner_breaks": 140, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76698812, "Q": 920, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [1, 2, 15], "cpu": 2.5667697920000023, "zplain": 17, "triad_plain": [0, 1, 16], "cpu_plain": 0.0246933920000032, "pairs_total": 75825, "pairs_generated": 5181, "pairs_pruned": 77, "pairs_margin": 4, "pairs_evaluated": 5100, "probes_main": 5113, "inner_breaks": 77, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75024227, "Q": 875, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [1, 5, 12], "cpu": 2.9249528510000005, "zplain": 18, "triad_plain": [1, 5, 12], "cpu_plain": 0.02250472200000786, "pairs_total": 90000, "pairs_generated": 6002, "pairs_pruned": 116, "pairs_margin": 6, "pairs_evaluated": 5880, "probes_main": 5894, "inner_breaks": 116, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75128956, "Q": 851, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [3, 9, 6], "cpu": 3.016944734000006, "zplain": 18, "triad_plain": [3, 9, 6], "cpu_plain": 0.022662421000006816, "pairs_total": 90000, "pairs_generated": 6636, "pairs_pruned": 118, "pairs_margin": 10, "pairs_evaluated": 6508, "probes_main": 6533, "inner_breaks": 118, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76803541, "Q": 925, "sizes": [225, 338, 337], "gammaC": 40, "z": 24, "triad": [4, 19, 1], "cpu": 5.005989419000002, "zplain": 23, "triad_plain": [4, 19, 0], "cpu_plain": 0.03540740900000117, "pairs_total": 75825, "pairs_generated": 10394, "pairs_pruned": 116, "pairs_margin": 12, "pairs_evaluated": 10266, "probes_main": 10279, "inner_breaks": 116, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76908270, "Q": 920, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [4, 7, 7], "cpu": 2.789377545000008, "zplain": 18, "triad_plain": [4, 7, 7], "cpu_plain": 0.022603893999985303, "pairs_total": 75825, "pairs_generated": 6078, "pairs_pruned": 95, "pairs_margin": 24, "pairs_evaluated": 5959, "probes_main": 5970, "inner_breaks": 95, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75233685, "Q": 985, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [2, 4, 14], "cpu": 3.965485216999994, "zplain": 20, "triad_plain": [2, 4, 14], "cpu_plain": 0.029872336000011046, "pairs_total": 90000, "pairs_generated": 8498, "pairs_pruned": 115, "pairs_margin": 0, "pairs_evaluated": 8383, "probes_main": 8395, "inner_breaks": 115, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77012999, "Q": 1000, "sizes": [225, 338, 337], "gammaC": 40, "z": 23, "triad": [4, 6, 13], "cpu": 5.078367224000004, "zplain": 22, "triad_plain": [9, 0, 13], "cpu_plain": 0.031792697000014414, "pairs_total": 75825, "pairs_generated": 10531, "pairs_pruned": 120, "pairs_margin": 0, "pairs_evaluated": 10411, "probes_main": 10426, "inner_breaks": 120, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75338414, "Q": 877, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [1, 15, 6], "cpu": 5.18948086799999, "zplain": 21, "triad_plain": [0, 15, 6], "cpu_plain": 0.032019963999999845, "pairs_total": 90000, "pairs_generated": 10328, "pairs_pruned": 135, "pairs_margin": 25, "pairs_evaluated": 10168, "probes_main": 10181, "inner_breaks": 135, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77117728, "Q": 959, "sizes": [225, 338, 337], "gammaC": 40, "z": 20, "triad": [1, 5, 14], "cpu": 3.6298743279999997, "zplain": 20, "triad_plain": [1, 5, 14], "cpu_plain": 0.02586889699998096, "pairs_total": 75825, "pairs_generated": 7637, "pairs_pruned": 100, "pairs_margin": 22, "pairs_evaluated": 7515, "probes_main": 7529, "inner_breaks": 100, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77222457, "Q": 953, "sizes": [225, 338, 337], "gammaC": 40, "z": 17, "triad": [1, 9, 7], "cpu": 2.3553986800000075, "zplain": 16, "triad_plain": [0, 8, 8], "cpu_plain": 0.02265176000000224, "pairs_total": 75825, "pairs_generated": 4942, "pairs_pruned": 79, "pairs_margin": 3, "pairs_evaluated": 4860, "probes_main": 4870, "inner_breaks": 79, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77327186, "Q": 924, "sizes": [225, 338, 337], "gammaC": 40, "z": 17, "triad": [1, 14, 2], "cpu": 2.692384617000016, "zplain": 17, "triad_plain": [1, 14, 2], "cpu_plain": 0.03358261500000026, "pairs_total": 75825, "pairs_generated": 5891, "pairs_pruned": 79, "pairs_margin": 20, "pairs_evaluated": 5792, "probes_main": 5801, "inner_breaks": 79, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77431915, "Q": 946, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [6, 4, 8], "cpu": 3.1178354159999913, "zplain": 18, "triad_plain": [6, 4, 8], "cpu_plain": 0.021715719000013678, "pairs_total": 75825, "pairs_generated": 6616, "pairs_pruned": 100, "pairs_margin": 4, "pairs_evaluated": 6512, "probes_main": 6529, "inner_breaks": 100, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75443143, "Q": 851, "sizes": [300, 300, 300], "gammaC": 40, "z": 33, "triad": [1, 31, 1], "cpu": 12.352357132999998, "zplain": 31, "triad_plain": [0, 31, 0], "cpu_plain": 0.04965229200000465, "pairs_total": 90000, "pairs_generated": 24191, "pairs_pruned": 220, "pairs_margin": 0, "pairs_evaluated": 23971, "probes_main": 23983, "inner_breaks": 220, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77536644, "Q": 909, "sizes": [225, 338, 337], "gammaC": 40, "z": 22, "triad": [3, 17, 2], "cpu": 4.422864021999999, "zplain": 22, "triad_plain": [3, 17, 2], "cpu_plain": 0.030188901000002488, "pairs_total": 75825, "pairs_generated": 8426, "pairs_pruned": 100, "pairs_margin": 43, "pairs_evaluated": 8283, "probes_main": 8302, "inner_breaks": 100, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75547872, "Q": 868, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 2.9589958910000007, "zplain": 18, "triad_plain": [16, 1, 1], "cpu_plain": 0.021833916000005615, "pairs_total": 90000, "pairs_generated": 6180, "pairs_pruned": 98, "pairs_margin": 8, "pairs_evaluated": 6074, "probes_main": 6090, "inner_breaks": 98, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77641373, "Q": 808, "sizes": [225, 338, 337], "gammaC": 40, "z": 17, "triad": [1, 11, 5], "cpu": 2.3567721430000006, "zplain": 17, "triad_plain": [1, 11, 5], "cpu_plain": 0.021702656999991632, "pairs_total": 75825, "pairs_generated": 5063, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4972, "probes_main": 4984, "inner_breaks": 91, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75652601, "Q": 973, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [2, 12, 6], "cpu": 4.471147190999986, "zplain": 20, "triad_plain": [2, 12, 6], "cpu_plain": 0.027125060000003032, "pairs_total": 90000, "pairs_generated": 9319, "pairs_pruned": 118, "pairs_margin": 0, "pairs_evaluated": 9201, "probes_main": 9214, "inner_breaks": 118, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77746102, "Q": 982, "sizes": [225, 338, 337], "gammaC": 40, "z": 20, "triad": [5, 7, 8], "cpu": 3.5467385999999976, "zplain": 20, "triad_plain": [5, 7, 8], "cpu_plain": 0.027428725999982362, "pairs_total": 75825, "pairs_generated": 7484, "pairs_pruned": 103, "pairs_margin": 0, "pairs_evaluated": 7381, "probes_main": 7393, "inner_breaks": 103, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77850831, "Q": 1056, "sizes": [225, 338, 337], "gammaC": 40, "z": 18, "triad": [1, 13, 4], "cpu": 2.4259639679999907, "zplain": 17, "triad_plain": [0, 13, 4], "cpu_plain": 0.022539334000015288, "pairs_total": 75825, "pairs_generated": 5097, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 5026, "probes_main": 5041, "inner_breaks": 71, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77955560, "Q": 883, "sizes": [225, 338, 337], "gammaC": 40, "z": 20, "triad": [1, 3, 16], "cpu": 3.2184060399999908, "zplain": 19, "triad_plain": [0, 3, 16], "cpu_plain": 0.03061201199997754, "pairs_total": 75825, "pairs_generated": 6796, "pairs_pruned": 89, "pairs_margin": 13, "pairs_evaluated": 6694, "probes_main": 6703, "inner_breaks": 89, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 78060289, "Q": 849, "sizes": [225, 338, 337], "gammaC": 40, "z": 17, "triad": [4, 9, 4], "cpu": 2.111854902999994, "zplain": 17, "triad_plain": [4, 9, 4], "cpu_plain": 0.021278262000009818, "pairs_total": 75825, "pairs_generated": 4565, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 4488, "probes_main": 4509, "inner_breaks": 77, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.25, "seed": 78165018, "Q": 816, "sizes": [225, 338, 337], "gammaC": 40, "z": 20, "triad": [1, 12, 7], "cpu": 3.6091637359999993, "zplain": 20, "triad_plain": [1, 12, 7], "cpu_plain": 0.026540911000012102, "pairs_total": 75825, "pairs_generated": 7877, "pairs_pruned": 100, "pairs_margin": 0, "pairs_evaluated": 7777, "probes_main": 7786, "inner_breaks": 100, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75757330, "Q": 1044, "sizes": [300, 300, 300], "gammaC": 40, "z": 32, "triad": [1, 30, 1], "cpu": 13.065893606000003, "zplain": 32, "triad_plain": [1, 30, 1], "cpu_plain": 0.04514136000000235, "pairs_total": 90000, "pairs_generated": 25572, "pairs_pruned": 212, "pairs_margin": 73, "pairs_evaluated": 25287, "probes_main": 25299, "inner_breaks": 212, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73030697, "Q": 890, "sizes": [45, 428, 427], "gammaC": 40, "z": 18, "triad": [3, 4, 11], "cpu": 0.5250328360000001, "zplain": 15, "triad_plain": [0, 4, 11], "cpu_plain": 0.037490951999999966, "pairs_total": 19215, "pairs_generated": 1058, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 1039, "probes_main": 1050, "inner_breaks": 19, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73135426, "Q": 957, "sizes": [45, 428, 427], "gammaC": 40, "z": 18, "triad": [2, 14, 2], "cpu": 0.6035711490000001, "zplain": 16, "triad_plain": [0, 14, 2], "cpu_plain": 0.021913614000000026, "pairs_total": 19215, "pairs_generated": 1362, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 1346, "probes_main": 1355, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73240155, "Q": 897, "sizes": [45, 428, 427], "gammaC": 40, "z": 19, "triad": [1, 8, 10], "cpu": 0.7420987310000002, "zplain": 18, "triad_plain": [0, 8, 10], "cpu_plain": 0.018265071999999716, "pairs_total": 19215, "pairs_generated": 1562, "pairs_pruned": 14, "pairs_margin": 5, "pairs_evaluated": 1543, "probes_main": 1557, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73344884, "Q": 841, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [2, 5, 8], "cpu": 0.2291717040000001, "zplain": 13, "triad_plain": [0, 5, 8], "cpu_plain": 0.015510997999999887, "pairs_total": 19215, "pairs_generated": 509, "pairs_pruned": 10, "pairs_margin": 3, "pairs_evaluated": 496, "probes_main": 506, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73449613, "Q": 919, "sizes": [45, 428, 427], "gammaC": 40, "z": 13, "triad": [1, 2, 10], "cpu": 0.3934638109999997, "zplain": 12, "triad_plain": [0, 2, 10], "cpu_plain": 0.017463369000000117, "pairs_total": 19215, "pairs_generated": 836, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 825, "probes_main": 841, "inner_breaks": 11, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73554342, "Q": 942, "sizes": [45, 428, 427], "gammaC": 40, "z": 20, "triad": [2, 8, 10], "cpu": 0.6073133749999999, "zplain": 18, "triad_plain": [0, 3, 15], "cpu_plain": 0.02362225500000026, "pairs_total": 19215, "pairs_generated": 1157, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 1143, "probes_main": 1153, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73659071, "Q": 806, "sizes": [45, 428, 427], "gammaC": 40, "z": 21, "triad": [1, 13, 7], "cpu": 0.7788144399999997, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.027484969000000525, "pairs_total": 19215, "pairs_generated": 1606, "pairs_pruned": 21, "pairs_margin": 4, "pairs_evaluated": 1581, "probes_main": 1594, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73763800, "Q": 900, "sizes": [45, 428, 427], "gammaC": 40, "z": 17, "triad": [2, 4, 11], "cpu": 0.7632360780000003, "zplain": 17, "triad_plain": [2, 4, 11], "cpu_plain": 0.01956409200000042, "pairs_total": 19215, "pairs_generated": 1552, "pairs_pruned": 15, "pairs_margin": 23, "pairs_evaluated": 1514, "probes_main": 1529, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73868529, "Q": 845, "sizes": [45, 428, 427], "gammaC": 40, "z": 14, "triad": [1, 8, 5], "cpu": 0.4798966670000002, "zplain": 14, "triad_plain": [1, 8, 5], "cpu_plain": 0.014713911999999496, "pairs_total": 19215, "pairs_generated": 1056, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 1040, "probes_main": 1053, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75862059, "Q": 872, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [6, 11, 3], "cpu": 5.532799178999994, "zplain": 20, "triad_plain": [6, 11, 3], "cpu_plain": 0.025806589000012536, "pairs_total": 90000, "pairs_generated": 11163, "pairs_pruned": 131, "pairs_margin": 20, "pairs_evaluated": 11012, "probes_main": 11034, "inner_breaks": 131, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73973258, "Q": 913, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [1, 1, 13], "cpu": 0.5849774740000004, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.01889073099999994, "pairs_total": 19215, "pairs_generated": 1283, "pairs_pruned": 14, "pairs_margin": 2, "pairs_evaluated": 1267, "probes_main": 1281, "inner_breaks": 14, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74077987, "Q": 868, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 3, 12], "cpu": 0.8305460620000007, "zplain": 16, "triad_plain": [1, 3, 12], "cpu_plain": 0.015425075999999649, "pairs_total": 19215, "pairs_generated": 1731, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 1711, "probes_main": 1725, "inner_breaks": 20, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74182716, "Q": 760, "sizes": [45, 428, 427], "gammaC": 40, "z": 19, "triad": [2, 5, 12], "cpu": 1.0310342439999989, "zplain": 19, "triad_plain": [2, 5, 12], "cpu_plain": 0.019345258999999615, "pairs_total": 19215, "pairs_generated": 2252, "pairs_pruned": 23, "pairs_margin": 6, "pairs_evaluated": 2223, "probes_main": 2236, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74287445, "Q": 816, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [1, 1, 13], "cpu": 0.4802762929999993, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.01802530800000035, "pairs_total": 19215, "pairs_generated": 1023, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 1009, "probes_main": 1022, "inner_breaks": 14, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74392174, "Q": 828, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [3, 3, 10], "cpu": 0.4117544870000014, "zplain": 13, "triad_plain": [0, 3, 10], "cpu_plain": 0.01839456500000125, "pairs_total": 19215, "pairs_generated": 931, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 918, "probes_main": 924, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74496903, "Q": 963, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [1, 7, 7], "cpu": 0.4593225099999998, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.01953973299999845, "pairs_total": 19215, "pairs_generated": 962, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 950, "probes_main": 967, "inner_breaks": 12, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74601632, "Q": 906, "sizes": [45, 428, 427], "gammaC": 40, "z": 12, "triad": [1, 2, 9], "cpu": 0.25758291399999855, "zplain": 12, "triad_plain": [1, 2, 9], "cpu_plain": 0.010758384000000731, "pairs_total": 19215, "pairs_generated": 573, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 564, "probes_main": 572, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75966788, "Q": 965, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [1, 20, 1], "cpu": 4.501118512000005, "zplain": 21, "triad_plain": [0, 20, 1], "cpu_plain": 0.03312036299999477, "pairs_total": 90000, "pairs_generated": 9413, "pairs_pruned": 135, "pairs_margin": 24, "pairs_evaluated": 9254, "probes_main": 9261, "inner_breaks": 135, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74706361, "Q": 865, "sizes": [45, 428, 427], "gammaC": 40, "z": 20, "triad": [1, 18, 1], "cpu": 1.5301126190000005, "zplain": 20, "triad_plain": [1, 18, 1], "cpu_plain": 0.02082650700000066, "pairs_total": 19215, "pairs_generated": 2809, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 2789, "probes_main": 2794, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74811090, "Q": 867, "sizes": [45, 428, 427], "gammaC": 40, "z": 20, "triad": [3, 16, 1], "cpu": 0.6381152950000004, "zplain": 17, "triad_plain": [0, 6, 11], "cpu_plain": 0.024930020000001107, "pairs_total": 19215, "pairs_generated": 1383, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 1362, "probes_main": 1368, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74915819, "Q": 927, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [1, 8, 6], "cpu": 0.45411187999999925, "zplain": 14, "triad_plain": [0, 8, 6], "cpu_plain": 0.015615400999999807, "pairs_total": 19215, "pairs_generated": 1003, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 989, "probes_main": 1001, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76071517, "Q": 819, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [6, 4, 6], "cpu": 2.6740627190000055, "zplain": 16, "triad_plain": [6, 4, 6], "cpu_plain": 0.0208812230000035, "pairs_total": 90000, "pairs_generated": 5712, "pairs_pruned": 99, "pairs_margin": 8, "pairs_evaluated": 5605, "probes_main": 5617, "inner_breaks": 99, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75020548, "Q": 906, "sizes": [45, 428, 427], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 0.7569646409999997, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.021757881999999285, "pairs_total": 19215, "pairs_generated": 1478, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 1461, "probes_main": 1474, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75125277, "Q": 866, "sizes": [45, 428, 427], "gammaC": 40, "z": 12, "triad": [1, 10, 1], "cpu": 0.27634498199999946, "zplain": 12, "triad_plain": [1, 10, 1], "cpu_plain": 0.012986747999999437, "pairs_total": 19215, "pairs_generated": 675, "pairs_pruned": 12, "pairs_margin": 4, "pairs_evaluated": 659, "probes_main": 664, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75230006, "Q": 868, "sizes": [45, 428, 427], "gammaC": 40, "z": 18, "triad": [1, 16, 1], "cpu": 0.8701961609999991, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.022615284000000457, "pairs_total": 19215, "pairs_generated": 1908, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 1887, "probes_main": 1893, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75334735, "Q": 1002, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 10, 5], "cpu": 0.7476678680000006, "zplain": 15, "triad_plain": [0, 7, 8], "cpu_plain": 0.027550185000000837, "pairs_total": 19215, "pairs_generated": 1413, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 1396, "probes_main": 1410, "inner_breaks": 17, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75439464, "Q": 935, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 13, 2], "cpu": 0.29715571200000035, "zplain": 15, "triad_plain": [0, 11, 4], "cpu_plain": 0.015661798000000005, "pairs_total": 19215, "pairs_generated": 628, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 619, "probes_main": 628, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75544193, "Q": 964, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 12, 3], "cpu": 0.6783992549999986, "zplain": 15, "triad_plain": [0, 12, 3], "cpu_plain": 0.01848124600000034, "pairs_total": 19215, "pairs_generated": 1404, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 1390, "probes_main": 1399, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75648922, "Q": 863, "sizes": [45, 428, 427], "gammaC": 40, "z": 19, "triad": [2, 10, 7], "cpu": 0.7748275219999989, "zplain": 17, "triad_plain": [0, 10, 7], "cpu_plain": 0.02289842300000089, "pairs_total": 19215, "pairs_generated": 1599, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 1581, "probes_main": 1593, "inner_breaks": 18, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75753651, "Q": 977, "sizes": [45, 428, 427], "gammaC": 40, "z": 22, "triad": [2, 17, 3], "cpu": 0.9706940769999974, "zplain": 20, "triad_plain": [0, 14, 6], "cpu_plain": 0.02553366799999779, "pairs_total": 19215, "pairs_generated": 2014, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 1995, "probes_main": 2006, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75858380, "Q": 942, "sizes": [45, 428, 427], "gammaC": 40, "z": 19, "triad": [1, 8, 10], "cpu": 0.5704046439999999, "zplain": 18, "triad_plain": [0, 8, 10], "cpu_plain": 0.020651007999997972, "pairs_total": 19215, "pairs_generated": 1264, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 1247, "probes_main": 1261, "inner_breaks": 17, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75963109, "Q": 905, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [1, 1, 13], "cpu": 0.5182565459999999, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.01910030200000179, "pairs_total": 19215, "pairs_generated": 1182, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 1165, "probes_main": 1175, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76176246, "Q": 851, "sizes": [300, 300, 300], "gammaC": 40, "z": 25, "triad": [1, 13, 11], "cpu": 6.289913089999999, "zplain": 24, "triad_plain": [0, 13, 11], "cpu_plain": 0.034565689999993765, "pairs_total": 90000, "pairs_generated": 13028, "pairs_pruned": 161, "pairs_margin": 0, "pairs_evaluated": 12867, "probes_main": 12876, "inner_breaks": 161, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76067838, "Q": 861, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 1, 14], "cpu": 0.3390583170000028, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.019929783999998563, "pairs_total": 19215, "pairs_generated": 791, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 778, "probes_main": 787, "inner_breaks": 13, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76172567, "Q": 922, "sizes": [45, 428, 427], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 0.5293717009999988, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.021224655999997566, "pairs_total": 19215, "pairs_generated": 1092, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 1080, "probes_main": 1087, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76277296, "Q": 1021, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 8, 7], "cpu": 0.5095695399999975, "zplain": 15, "triad_plain": [0, 8, 7], "cpu_plain": 0.026705794000001504, "pairs_total": 19215, "pairs_generated": 711, "pairs_pruned": 11, "pairs_margin": 2, "pairs_evaluated": 698, "probes_main": 714, "inner_breaks": 11, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76382025, "Q": 929, "sizes": [45, 428, 427], "gammaC": 40, "z": 19, "triad": [1, 17, 1], "cpu": 0.8736661130000023, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.021559115000002294, "pairs_total": 19215, "pairs_generated": 1867, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 1847, "probes_main": 1853, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76486754, "Q": 972, "sizes": [45, 428, 427], "gammaC": 40, "z": 14, "triad": [1, 10, 3], "cpu": 0.4705640700000018, "zplain": 14, "triad_plain": [1, 10, 3], "cpu_plain": 0.014107023000001107, "pairs_total": 19215, "pairs_generated": 1054, "pairs_pruned": 16, "pairs_margin": 1, "pairs_evaluated": 1037, "probes_main": 1046, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76280975, "Q": 884, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [1, 12, 4], "cpu": 2.8029219360000184, "zplain": 17, "triad_plain": [1, 12, 4], "cpu_plain": 0.02147712999999385, "pairs_total": 90000, "pairs_generated": 5486, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 5392, "probes_main": 5408, "inner_breaks": 94, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76591483, "Q": 930, "sizes": [45, 428, 427], "gammaC": 40, "z": 18, "triad": [1, 9, 8], "cpu": 0.8507760470000001, "zplain": 17, "triad_plain": [0, 9, 8], "cpu_plain": 0.021427623999997536, "pairs_total": 19215, "pairs_generated": 1866, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 1844, "probes_main": 1854, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76696212, "Q": 967, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [1, 8, 6], "cpu": 0.4400835040000004, "zplain": 14, "triad_plain": [0, 8, 6], "cpu_plain": 0.01668574300000003, "pairs_total": 19215, "pairs_generated": 931, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 921, "probes_main": 934, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76800941, "Q": 948, "sizes": [45, 428, 427], "gammaC": 40, "z": 21, "triad": [1, 16, 4], "cpu": 0.6057815879999993, "zplain": 20, "triad_plain": [0, 16, 4], "cpu_plain": 0.02421233200000117, "pairs_total": 19215, "pairs_generated": 1301, "pairs_pruned": 19, "pairs_margin": 10, "pairs_evaluated": 1272, "probes_main": 1282, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76905670, "Q": 906, "sizes": [45, 428, 427], "gammaC": 40, "z": 14, "triad": [1, 2, 11], "cpu": 0.42900005199999924, "zplain": 13, "triad_plain": [0, 2, 11], "cpu_plain": 0.015679369999997306, "pairs_total": 19215, "pairs_generated": 902, "pairs_pruned": 15, "pairs_margin": 2, "pairs_evaluated": 885, "probes_main": 906, "inner_breaks": 15, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77010399, "Q": 803, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 3, 12], "cpu": 0.5437185289999995, "zplain": 15, "triad_plain": [0, 3, 12], "cpu_plain": 0.017723832000001494, "pairs_total": 19215, "pairs_generated": 1126, "pairs_pruned": 14, "pairs_margin": 2, "pairs_evaluated": 1110, "probes_main": 1126, "inner_breaks": 14, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77115128, "Q": 799, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [3, 10, 3], "cpu": 0.4063659500000014, "zplain": 13, "triad_plain": [0, 5, 8], "cpu_plain": 0.01955519699999897, "pairs_total": 19215, "pairs_generated": 829, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 819, "probes_main": 832, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77219857, "Q": 968, "sizes": [45, 428, 427], "gammaC": 40, "z": 15, "triad": [1, 3, 11], "cpu": 0.44656425299999825, "zplain": 14, "triad_plain": [0, 3, 11], "cpu_plain": 0.017896915000001457, "pairs_total": 19215, "pairs_generated": 972, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 956, "probes_main": 963, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77324586, "Q": 887, "sizes": [45, 428, 427], "gammaC": 40, "z": 19, "triad": [1, 13, 5], "cpu": 0.7071757850000004, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.023057732999998137, "pairs_total": 19215, "pairs_generated": 1583, "pairs_pruned": 20, "pairs_margin": 12, "pairs_evaluated": 1551, "probes_main": 1562, "inner_breaks": 20, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76385704, "Q": 859, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [3, 17, 2], "cpu": 4.832193974000006, "zplain": 22, "triad_plain": [3, 17, 2], "cpu_plain": 0.027954104000002644, "pairs_total": 90000, "pairs_generated": 10339, "pairs_pruned": 145, "pairs_margin": 0, "pairs_evaluated": 10194, "probes_main": 10206, "inner_breaks": 145, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77429315, "Q": 909, "sizes": [45, 428, 427], "gammaC": 40, "z": 18, "triad": [2, 11, 5], "cpu": 0.6445889509999994, "zplain": 16, "triad_plain": [0, 11, 5], "cpu_plain": 0.02037128100000274, "pairs_total": 19215, "pairs_generated": 1439, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 1420, "probes_main": 1437, "inner_breaks": 19, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77534044, "Q": 950, "sizes": [45, 428, 427], "gammaC": 40, "z": 17, "triad": [1, 4, 12], "cpu": 0.36506205399999914, "zplain": 16, "triad_plain": [0, 4, 12], "cpu_plain": 0.01683663099999677, "pairs_total": 19215, "pairs_generated": 799, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 789, "probes_main": 805, "inner_breaks": 10, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77638773, "Q": 933, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [1, 10, 5], "cpu": 0.5742952340000009, "zplain": 16, "triad_plain": [1, 10, 5], "cpu_plain": 0.015237461000001673, "pairs_total": 19215, "pairs_generated": 1305, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 1290, "probes_main": 1299, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77743502, "Q": 839, "sizes": [45, 428, 427], "gammaC": 40, "z": 20, "triad": [1, 18, 1], "cpu": 0.8869961760000002, "zplain": 19, "triad_plain": [0, 3, 16], "cpu_plain": 0.0234898500000007, "pairs_total": 19215, "pairs_generated": 1935, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 1916, "probes_main": 1921, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77848231, "Q": 920, "sizes": [45, 428, 427], "gammaC": 40, "z": 16, "triad": [3, 7, 6], "cpu": 0.4920863450000006, "zplain": 13, "triad_plain": [0, 7, 6], "cpu_plain": 0.021503700000000237, "pairs_total": 19215, "pairs_generated": 1012, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 998, "probes_main": 1011, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77952960, "Q": 831, "sizes": [45, 428, 427], "gammaC": 40, "z": 17, "triad": [1, 7, 9], "cpu": 0.43745491000000314, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.01973355399999832, "pairs_total": 19215, "pairs_generated": 835, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 823, "probes_main": 841, "inner_breaks": 12, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76490433, "Q": 759, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [1, 4, 14], "cpu": 3.8104383120000023, "zplain": 18, "triad_plain": [0, 4, 14], "cpu_plain": 0.02572873900001582, "pairs_total": 90000, "pairs_generated": 8133, "pairs_pruned": 133, "pairs_margin": 10, "pairs_evaluated": 7990, "probes_main": 8004, "inner_breaks": 133, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 78057689, "Q": 843, "sizes": [45, 428, 427], "gammaC": 40, "z": 14, "triad": [1, 8, 5], "cpu": 0.5879213519999986, "zplain": 13, "triad_plain": [0, 8, 5], "cpu_plain": 0.016200378000000626, "pairs_total": 19215, "pairs_generated": 1157, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 1139, "probes_main": 1151, "inner_breaks": 18, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.05, "seed": 78162418, "Q": 878, "sizes": [45, 428, 427], "gammaC": 40, "z": 22, "triad": [4, 9, 9], "cpu": 1.0809997649999978, "zplain": 19, "triad_plain": [0, 3, 16], "cpu_plain": 0.024149787999999006, "pairs_total": 19215, "pairs_generated": 2385, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 2363, "probes_main": 2375, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76595162, "Q": 914, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [4, 15, 2], "cpu": 5.556021893999997, "zplain": 21, "triad_plain": [4, 15, 2], "cpu_plain": 0.026718426000002182, "pairs_total": 90000, "pairs_generated": 11453, "pairs_pruned": 142, "pairs_margin": 19, "pairs_evaluated": 11292, "probes_main": 11315, "inner_breaks": 142, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76699891, "Q": 745, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [20, 1, 1], "cpu": 7.297490737000004, "zplain": 21, "triad_plain": [20, 1, 0], "cpu_plain": 0.029514293999994834, "pairs_total": 90000, "pairs_generated": 14652, "pairs_pruned": 128, "pairs_margin": 0, "pairs_evaluated": 14524, "probes_main": 14536, "inner_breaks": 128, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76804620, "Q": 864, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [3, 1, 16], "cpu": 4.582192206999991, "zplain": 20, "triad_plain": [3, 1, 16], "cpu_plain": 0.028496893999999884, "pairs_total": 90000, "pairs_generated": 9592, "pairs_pruned": 129, "pairs_margin": 15, "pairs_evaluated": 9448, "probes_main": 9463, "inner_breaks": 129, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76909349, "Q": 956, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [5, 5, 9], "cpu": 3.3484964129999923, "zplain": 19, "triad_plain": [5, 5, 9], "cpu_plain": 0.025170857000006208, "pairs_total": 90000, "pairs_generated": 7090, "pairs_pruned": 113, "pairs_margin": 2, "pairs_evaluated": 6975, "probes_main": 6990, "inner_breaks": 113, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77014078, "Q": 782, "sizes": [300, 300, 300], "gammaC": 40, "z": 15, "triad": [1, 8, 6], "cpu": 2.0079860949999784, "zplain": 15, "triad_plain": [1, 8, 6], "cpu_plain": 0.020791817000002766, "pairs_total": 90000, "pairs_generated": 4238, "pairs_pruned": 95, "pairs_margin": 0, "pairs_evaluated": 4143, "probes_main": 4156, "inner_breaks": 95, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77118807, "Q": 967, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [11, 1, 5], "cpu": 4.245568824000003, "zplain": 16, "triad_plain": [11, 0, 5], "cpu_plain": 0.02239635000000817, "pairs_total": 90000, "pairs_generated": 8747, "pairs_pruned": 116, "pairs_margin": 11, "pairs_evaluated": 8620, "probes_main": 8638, "inner_breaks": 116, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77223536, "Q": 892, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [3, 11, 8], "cpu": 5.323139287000004, "zplain": 22, "triad_plain": [3, 11, 8], "cpu_plain": 0.027550728999983676, "pairs_total": 90000, "pairs_generated": 11379, "pairs_pruned": 127, "pairs_margin": 25, "pairs_evaluated": 11227, "probes_main": 11254, "inner_breaks": 127, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77328265, "Q": 968, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [5, 1, 15], "cpu": 4.957250020000004, "zplain": 20, "triad_plain": [5, 0, 15], "cpu_plain": 0.029501339999995935, "pairs_total": 90000, "pairs_generated": 9745, "pairs_pruned": 127, "pairs_margin": 6, "pairs_evaluated": 9612, "probes_main": 9625, "inner_breaks": 127, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77432994, "Q": 934, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [11, 9, 1], "cpu": 5.514666167999991, "zplain": 21, "triad_plain": [11, 9, 1], "cpu_plain": 0.030718922999994902, "pairs_total": 90000, "pairs_generated": 10917, "pairs_pruned": 124, "pairs_margin": 0, "pairs_evaluated": 10793, "probes_main": 10800, "inner_breaks": 124, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77537723, "Q": 881, "sizes": [300, 300, 300], "gammaC": 40, "z": 23, "triad": [1, 20, 2], "cpu": 5.514170979999989, "zplain": 22, "triad_plain": [0, 20, 2], "cpu_plain": 0.03301869200001306, "pairs_total": 90000, "pairs_generated": 11049, "pairs_pruned": 156, "pairs_margin": 0, "pairs_evaluated": 10893, "probes_main": 10904, "inner_breaks": 156, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77642452, "Q": 977, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [2, 9, 10], "cpu": 5.450910171999993, "zplain": 21, "triad_plain": [2, 9, 10], "cpu_plain": 0.02767767899999285, "pairs_total": 90000, "pairs_generated": 10617, "pairs_pruned": 137, "pairs_margin": 0, "pairs_evaluated": 10480, "probes_main": 10507, "inner_breaks": 137, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77747181, "Q": 938, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [10, 1, 8], "cpu": 5.443572333999981, "zplain": 19, "triad_plain": [10, 1, 8], "cpu_plain": 0.02342421199998057, "pairs_total": 90000, "pairs_generated": 11022, "pairs_pruned": 115, "pairs_margin": 4, "pairs_evaluated": 10903, "probes_main": 10926, "inner_breaks": 115, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77851910, "Q": 844, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [3, 1, 13], "cpu": 2.8555297419999874, "zplain": 17, "triad_plain": [3, 1, 13], "cpu_plain": 0.02164286599997922, "pairs_total": 90000, "pairs_generated": 6410, "pairs_pruned": 109, "pairs_margin": 27, "pairs_evaluated": 6274, "probes_main": 6290, "inner_breaks": 109, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77956639, "Q": 1006, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [3, 9, 7], "cpu": 4.548730919000008, "zplain": 19, "triad_plain": [3, 9, 7], "cpu_plain": 0.0245846189999952, "pairs_total": 90000, "pairs_generated": 9588, "pairs_pruned": 131, "pairs_margin": 19, "pairs_evaluated": 9438, "probes_main": 9452, "inner_breaks": 131, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78061368, "Q": 795, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [9, 8, 1], "cpu": 3.6647968389999903, "zplain": 17, "triad_plain": [9, 8, 0], "cpu_plain": 0.02677139200000056, "pairs_total": 90000, "pairs_generated": 7656, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 7552, "probes_main": 7566, "inner_breaks": 104, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 78166097, "Q": 951, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [1, 12, 3], "cpu": 2.9162317729999927, "zplain": 16, "triad_plain": [1, 12, 3], "cpu_plain": 0.021314617999991015, "pairs_total": 90000, "pairs_generated": 6481, "pairs_pruned": 97, "pairs_margin": 0, "pairs_evaluated": 6384, "probes_main": 6403, "inner_breaks": 97, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73031347, "Q": 857, "sizes": [90, 405, 405], "gammaC": 40, "z": 22, "triad": [1, 1, 20], "cpu": 1.556725192, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.030218888000000055, "pairs_total": 36450, "pairs_generated": 3362, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 3324, "probes_main": 3329, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73136076, "Q": 880, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 7, 9], "cpu": 1.1440321450000002, "zplain": 16, "triad_plain": [0, 7, 9], "cpu_plain": 0.026185056000000095, "pairs_total": 36450, "pairs_generated": 2531, "pairs_pruned": 33, "pairs_margin": 13, "pairs_evaluated": 2485, "probes_main": 2497, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73240805, "Q": 1023, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 10, 6], "cpu": 0.7351490469999997, "zplain": 16, "triad_plain": [0, 10, 6], "cpu_plain": 0.021297283, "pairs_total": 36450, "pairs_generated": 1523, "pairs_pruned": 24, "pairs_margin": 1, "pairs_evaluated": 1498, "probes_main": 1507, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73345534, "Q": 918, "sizes": [90, 405, 405], "gammaC": 40, "z": 13, "triad": [1, 7, 5], "cpu": 0.8571641550000004, "zplain": 13, "triad_plain": [1, 7, 5], "cpu_plain": 0.030889479999999914, "pairs_total": 36450, "pairs_generated": 1815, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 1787, "probes_main": 1800, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73450263, "Q": 917, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 6, 9], "cpu": 0.7695018559999998, "zplain": 15, "triad_plain": [0, 6, 9], "cpu_plain": 0.021094933000000538, "pairs_total": 36450, "pairs_generated": 1548, "pairs_pruned": 24, "pairs_margin": 2, "pairs_evaluated": 1522, "probes_main": 1534, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73554992, "Q": 853, "sizes": [90, 405, 405], "gammaC": 40, "z": 15, "triad": [1, 1, 13], "cpu": 0.942442228, "zplain": 15, "triad_plain": [1, 1, 13], "cpu_plain": 0.018461518999999704, "pairs_total": 36450, "pairs_generated": 2087, "pairs_pruned": 27, "pairs_margin": 19, "pairs_evaluated": 2041, "probes_main": 2046, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73659721, "Q": 904, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 12, 5], "cpu": 1.3287494469999999, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.0233597940000001, "pairs_total": 36450, "pairs_generated": 2915, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 2876, "probes_main": 2884, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73764450, "Q": 845, "sizes": [90, 405, 405], "gammaC": 40, "z": 20, "triad": [1, 7, 12], "cpu": 2.0000413759999995, "zplain": 19, "triad_plain": [0, 7, 12], "cpu_plain": 0.045269534999999195, "pairs_total": 36450, "pairs_generated": 4176, "pairs_pruned": 48, "pairs_margin": 24, "pairs_evaluated": 4104, "probes_main": 4119, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73869179, "Q": 945, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [2, 1, 13], "cpu": 1.2502211630000009, "zplain": 16, "triad_plain": [2, 1, 13], "cpu_plain": 0.019294999999999618, "pairs_total": 36450, "pairs_generated": 2579, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 2549, "probes_main": 2557, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73973908, "Q": 832, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 12, 5], "cpu": 0.8196829679999986, "zplain": 17, "triad_plain": [0, 12, 5], "cpu_plain": 0.021967460000000827, "pairs_total": 36450, "pairs_generated": 1778, "pairs_pruned": 23, "pairs_margin": 6, "pairs_evaluated": 1749, "probes_main": 1762, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74078637, "Q": 954, "sizes": [90, 405, 405], "gammaC": 40, "z": 15, "triad": [2, 6, 7], "cpu": 0.7025660489999996, "zplain": 13, "triad_plain": [0, 6, 7], "cpu_plain": 0.01972464400000007, "pairs_total": 36450, "pairs_generated": 1506, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 1480, "probes_main": 1493, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74183366, "Q": 918, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 9, 7], "cpu": 1.257033237, "zplain": 17, "triad_plain": [1, 9, 7], "cpu_plain": 0.02184740799999929, "pairs_total": 36450, "pairs_generated": 2716, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 2686, "probes_main": 2695, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74288095, "Q": 922, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 8, 9], "cpu": 1.1108788530000009, "zplain": 17, "triad_plain": [0, 8, 9], "cpu_plain": 0.020819035999998903, "pairs_total": 36450, "pairs_generated": 2206, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 2180, "probes_main": 2189, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74392824, "Q": 858, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 14, 3], "cpu": 1.3022129490000012, "zplain": 17, "triad_plain": [0, 14, 3], "cpu_plain": 0.023300193000000746, "pairs_total": 36450, "pairs_generated": 2696, "pairs_pruned": 35, "pairs_margin": 6, "pairs_evaluated": 2655, "probes_main": 2666, "inner_breaks": 35, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74497553, "Q": 918, "sizes": [90, 405, 405], "gammaC": 40, "z": 20, "triad": [1, 5, 14], "cpu": 1.437122843000001, "zplain": 19, "triad_plain": [0, 5, 14], "cpu_plain": 0.025595119999998417, "pairs_total": 36450, "pairs_generated": 3133, "pairs_pruned": 36, "pairs_margin": 9, "pairs_evaluated": 3088, "probes_main": 3101, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74602282, "Q": 950, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 14, 1], "cpu": 1.3555146039999997, "zplain": 15, "triad_plain": [0, 14, 1], "cpu_plain": 0.029593932999997463, "pairs_total": 36450, "pairs_generated": 2649, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 2619, "probes_main": 2629, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74707011, "Q": 821, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 12, 3], "cpu": 0.8327296329999996, "zplain": 15, "triad_plain": [0, 12, 3], "cpu_plain": 0.020536499000002095, "pairs_total": 36450, "pairs_generated": 1800, "pairs_pruned": 26, "pairs_margin": 3, "pairs_evaluated": 1771, "probes_main": 1795, "inner_breaks": 26, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74811740, "Q": 895, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 2, 15], "cpu": 1.3548812990000023, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.027285171999999136, "pairs_total": 36450, "pairs_generated": 2841, "pairs_pruned": 36, "pairs_margin": 11, "pairs_evaluated": 2794, "probes_main": 2803, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74916469, "Q": 948, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 3, 13], "cpu": 1.2683177039999975, "zplain": 16, "triad_plain": [0, 3, 13], "cpu_plain": 0.025410288999999864, "pairs_total": 36450, "pairs_generated": 2612, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 2571, "probes_main": 2580, "inner_breaks": 41, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75021198, "Q": 918, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 13, 4], "cpu": 1.7973891630000018, "zplain": 17, "triad_plain": [0, 13, 4], "cpu_plain": 0.024009194000001344, "pairs_total": 36450, "pairs_generated": 3398, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 3362, "probes_main": 3378, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75125927, "Q": 893, "sizes": [90, 405, 405], "gammaC": 40, "z": 19, "triad": [1, 1, 17], "cpu": 1.4426870170000008, "zplain": 18, "triad_plain": [1, 0, 17], "cpu_plain": 0.027085490999997575, "pairs_total": 36450, "pairs_generated": 3084, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 3044, "probes_main": 3050, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75230656, "Q": 865, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 1, 14], "cpu": 0.8763200280000021, "zplain": 15, "triad_plain": [0, 1, 14], "cpu_plain": 0.020407610999999548, "pairs_total": 36450, "pairs_generated": 1899, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 1875, "probes_main": 1883, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75335385, "Q": 1045, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 1.1269182709999974, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.023117836000000835, "pairs_total": 36450, "pairs_generated": 2354, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 2325, "probes_main": 2331, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75440114, "Q": 878, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [3, 2, 12], "cpu": 1.6035280990000018, "zplain": 17, "triad_plain": [3, 2, 12], "cpu_plain": 0.021969553000001696, "pairs_total": 36450, "pairs_generated": 3377, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 3341, "probes_main": 3356, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75544843, "Q": 838, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [2, 3, 12], "cpu": 1.3320461720000019, "zplain": 17, "triad_plain": [2, 3, 12], "cpu_plain": 0.02732502499999967, "pairs_total": 36450, "pairs_generated": 2706, "pairs_pruned": 38, "pairs_margin": 3, "pairs_evaluated": 2665, "probes_main": 2677, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75649572, "Q": 901, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 1, 14], "cpu": 0.9107106919999985, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.030520010000003595, "pairs_total": 36450, "pairs_generated": 1887, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 1860, "probes_main": 1865, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75754301, "Q": 1024, "sizes": [90, 405, 405], "gammaC": 40, "z": 20, "triad": [1, 1, 18], "cpu": 2.052794306999999, "zplain": 19, "triad_plain": [0, 1, 18], "cpu_plain": 0.02781061800000373, "pairs_total": 36450, "pairs_generated": 4039, "pairs_pruned": 44, "pairs_margin": 1, "pairs_evaluated": 3994, "probes_main": 3999, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75859030, "Q": 866, "sizes": [90, 405, 405], "gammaC": 40, "z": 15, "triad": [1, 1, 13], "cpu": 0.7939724210000065, "zplain": 14, "triad_plain": [0, 1, 13], "cpu_plain": 0.020482174000001407, "pairs_total": 36450, "pairs_generated": 1687, "pairs_pruned": 31, "pairs_margin": 7, "pairs_evaluated": 1649, "probes_main": 1654, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75963759, "Q": 934, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 1.3065560450000007, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.02674529000000092, "pairs_total": 36450, "pairs_generated": 2792, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 2759, "probes_main": 2765, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76068488, "Q": 926, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 10, 6], "cpu": 0.9568285150000051, "zplain": 16, "triad_plain": [0, 10, 6], "cpu_plain": 0.02322357800000674, "pairs_total": 36450, "pairs_generated": 2065, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 2033, "probes_main": 2041, "inner_breaks": 32, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76173217, "Q": 908, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 1.462163255, "zplain": 17, "triad_plain": [0, 1, 16], "cpu_plain": 0.025698011999999437, "pairs_total": 36450, "pairs_generated": 3028, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 2990, "probes_main": 2996, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76277946, "Q": 817, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 3, 12], "cpu": 1.1642871099999965, "zplain": 15, "triad_plain": [0, 3, 12], "cpu_plain": 0.02182765199999892, "pairs_total": 36450, "pairs_generated": 2170, "pairs_pruned": 28, "pairs_margin": 2, "pairs_evaluated": 2140, "probes_main": 2155, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76382675, "Q": 912, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 8, 8], "cpu": 0.9354810929999999, "zplain": 16, "triad_plain": [0, 8, 8], "cpu_plain": 0.021097883999999567, "pairs_total": 36450, "pairs_generated": 1821, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 1790, "probes_main": 1801, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76487404, "Q": 865, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 1.640959848999998, "zplain": 16, "triad_plain": [0, 1, 15], "cpu_plain": 0.022634706000005167, "pairs_total": 36450, "pairs_generated": 3499, "pairs_pruned": 40, "pairs_margin": 3, "pairs_evaluated": 3456, "probes_main": 3461, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76592133, "Q": 997, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 14, 3], "cpu": 1.6056942339999978, "zplain": 17, "triad_plain": [0, 14, 3], "cpu_plain": 0.02332757799999996, "pairs_total": 36450, "pairs_generated": 3080, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 3048, "probes_main": 3067, "inner_breaks": 32, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76696862, "Q": 862, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 11, 4], "cpu": 0.5599338450000033, "zplain": 15, "triad_plain": [0, 11, 4], "cpu_plain": 0.02130083999999499, "pairs_total": 36450, "pairs_generated": 1208, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 1186, "probes_main": 1199, "inner_breaks": 22, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76801591, "Q": 900, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 7, 8], "cpu": 1.1870139059999971, "zplain": 15, "triad_plain": [0, 7, 8], "cpu_plain": 0.02176148099999864, "pairs_total": 36450, "pairs_generated": 2506, "pairs_pruned": 31, "pairs_margin": 11, "pairs_evaluated": 2464, "probes_main": 2473, "inner_breaks": 31, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76906320, "Q": 836, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 2, 15], "cpu": 0.9362118509999959, "zplain": 17, "triad_plain": [0, 2, 15], "cpu_plain": 0.03364516599999945, "pairs_total": 36450, "pairs_generated": 1929, "pairs_pruned": 25, "pairs_margin": 1, "pairs_evaluated": 1903, "probes_main": 1912, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77011049, "Q": 855, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [4, 3, 11], "cpu": 1.0124974099999946, "zplain": 17, "triad_plain": [0, 16, 1], "cpu_plain": 0.027336345000001927, "pairs_total": 36450, "pairs_generated": 2101, "pairs_pruned": 34, "pairs_margin": 2, "pairs_evaluated": 2065, "probes_main": 2077, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77115778, "Q": 965, "sizes": [90, 405, 405], "gammaC": 40, "z": 20, "triad": [1, 2, 17], "cpu": 1.187324842999999, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.02555667900000458, "pairs_total": 36450, "pairs_generated": 2264, "pairs_pruned": 35, "pairs_margin": 5, "pairs_evaluated": 2224, "probes_main": 2233, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77220507, "Q": 870, "sizes": [90, 405, 405], "gammaC": 40, "z": 19, "triad": [1, 11, 7], "cpu": 1.832237144000004, "zplain": 18, "triad_plain": [0, 11, 7], "cpu_plain": 0.027244904999996322, "pairs_total": 36450, "pairs_generated": 3601, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 3562, "probes_main": 3578, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77325236, "Q": 787, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 8, 9], "cpu": 1.4353855359999983, "zplain": 17, "triad_plain": [0, 8, 9], "cpu_plain": 0.027219838000000607, "pairs_total": 36450, "pairs_generated": 3033, "pairs_pruned": 38, "pairs_margin": 12, "pairs_evaluated": 2983, "probes_main": 2996, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77429965, "Q": 901, "sizes": [90, 405, 405], "gammaC": 40, "z": 15, "triad": [1, 2, 12], "cpu": 1.1739625049999987, "zplain": 14, "triad_plain": [0, 2, 12], "cpu_plain": 0.020759978000000956, "pairs_total": 36450, "pairs_generated": 2556, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 2521, "probes_main": 2530, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77534694, "Q": 932, "sizes": [90, 405, 405], "gammaC": 40, "z": 19, "triad": [1, 14, 4], "cpu": 1.312700219, "zplain": 18, "triad_plain": [0, 14, 4], "cpu_plain": 0.025036719000006258, "pairs_total": 36450, "pairs_generated": 2789, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 2757, "probes_main": 2768, "inner_breaks": 32, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77639423, "Q": 882, "sizes": [90, 405, 405], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 1.0827324219999994, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.026053265000001602, "pairs_total": 36450, "pairs_generated": 2276, "pairs_pruned": 31, "pairs_margin": 1, "pairs_evaluated": 2244, "probes_main": 2250, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77744152, "Q": 907, "sizes": [90, 405, 405], "gammaC": 40, "z": 16, "triad": [1, 2, 13], "cpu": 0.9773230999999996, "zplain": 15, "triad_plain": [0, 2, 13], "cpu_plain": 0.020569209000001365, "pairs_total": 36450, "pairs_generated": 2060, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 2033, "probes_main": 2043, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77848881, "Q": 903, "sizes": [90, 405, 405], "gammaC": 40, "z": 19, "triad": [1, 8, 10], "cpu": 2.043152984999999, "zplain": 18, "triad_plain": [0, 8, 10], "cpu_plain": 0.026424431000002357, "pairs_total": 36450, "pairs_generated": 4083, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 4037, "probes_main": 4045, "inner_breaks": 46, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77953610, "Q": 892, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 4, 12], "cpu": 1.3289438189999956, "zplain": 16, "triad_plain": [0, 4, 12], "cpu_plain": 0.02199076400000166, "pairs_total": 36450, "pairs_generated": 2851, "pairs_pruned": 33, "pairs_margin": 4, "pairs_evaluated": 2814, "probes_main": 2824, "inner_breaks": 33, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 78058339, "Q": 859, "sizes": [90, 405, 405], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 1.1240974930000007, "zplain": 16, "triad_plain": [0, 1, 15], "cpu_plain": 0.022861763000001645, "pairs_total": 36450, "pairs_generated": 2522, "pairs_pruned": 34, "pairs_margin": 10, "pairs_evaluated": 2478, "probes_main": 2483, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 30, "n": 30, "lo": 1, "hi": 40, "p1": 0.1, "seed": 78163068, "Q": 862, "sizes": [90, 405, 405], "gammaC": 40, "z": 19, "triad": [1, 2, 16], "cpu": 1.5433917939999944, "zplain": 18, "triad_plain": [0, 2, 16], "cpu_plain": 0.02698079900000039, "pairs_total": 36450, "pairs_generated": 3111, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 3075, "probes_main": 3084, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72031747, "Q": 543, "sizes": [360, 20, 20], "gammaC": 40, "z": 17, "triad": [14, 2, 1], "cpu": 0.03350186500000002, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.023692520999999966, "pairs_total": 400, "pairs_generated": 35, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 34, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72136476, "Q": 624, "sizes": [360, 20, 20], "gammaC": 40, "z": 26, "triad": [18, 4, 4], "cpu": 0.039628690999999994, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.021882077, "pairs_total": 400, "pairs_generated": 76, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 67, "probes_main": 72, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72241205, "Q": 605, "sizes": [360, 20, 20], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.01687136899999997, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.012970476000000009, "pairs_total": 400, "pairs_generated": 16, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 18, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72345934, "Q": 721, "sizes": [360, 20, 20], "gammaC": 40, "z": 23, "triad": [20, 2, 1], "cpu": 0.03586358300000003, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.025709623999999986, "pairs_total": 400, "pairs_generated": 75, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 62, "probes_main": 67, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72450663, "Q": 607, "sizes": [360, 20, 20], "gammaC": 40, "z": 16, "triad": [13, 1, 2], "cpu": 0.016242221999999917, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.013603056000000002, "pairs_total": 400, "pairs_generated": 20, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 21, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72555392, "Q": 705, "sizes": [360, 20, 20], "gammaC": 40, "z": 20, "triad": [13, 4, 3], "cpu": 0.02299179600000001, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.017486456000000095, "pairs_total": 400, "pairs_generated": 44, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 37, "probes_main": 42, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72660121, "Q": 498, "sizes": [360, 20, 20], "gammaC": 40, "z": 21, "triad": [14, 4, 3], "cpu": 0.026584662999999953, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.019195025000000032, "pairs_total": 400, "pairs_generated": 35, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 38, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72764850, "Q": 585, "sizes": [360, 20, 20], "gammaC": 40, "z": 17, "triad": [14, 1, 2], "cpu": 0.024436597000000004, "zplain": 16, "triad_plain": [14, 0, 2], "cpu_plain": 0.016964128000000023, "pairs_total": 400, "pairs_generated": 47, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 43, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72869579, "Q": 587, "sizes": [360, 20, 20], "gammaC": 40, "z": 20, "triad": [16, 1, 3], "cpu": 0.04462950900000007, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.020400568000000008, "pairs_total": 400, "pairs_generated": 81, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 72, "probes_main": 78, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72974308, "Q": 729, "sizes": [360, 20, 20], "gammaC": 40, "z": 20, "triad": [12, 5, 3], "cpu": 0.018469793000000068, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.012315666000000003, "pairs_total": 400, "pairs_generated": 18, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 19, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73079037, "Q": 636, "sizes": [360, 20, 20], "gammaC": 40, "z": 15, "triad": [12, 1, 2], "cpu": 0.015499966000000032, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.011835716999999968, "pairs_total": 400, "pairs_generated": 16, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 18, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73183766, "Q": 544, "sizes": [360, 20, 20], "gammaC": 40, "z": 15, "triad": [11, 2, 2], "cpu": 0.017704490000000073, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.012097963999999961, "pairs_total": 400, "pairs_generated": 20, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 18, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73288495, "Q": 490, "sizes": [360, 20, 20], "gammaC": 40, "z": 20, "triad": [16, 3, 1], "cpu": 0.027326866999999977, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.019588973999999926, "pairs_total": 400, "pairs_generated": 47, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 39, "probes_main": 45, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73393224, "Q": 529, "sizes": [360, 20, 20], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.029775695999999963, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.02603695099999992, "pairs_total": 400, "pairs_generated": 58, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 49, "probes_main": 54, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73497953, "Q": 571, "sizes": [360, 20, 20], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.030843864000000054, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.016423519999999914, "pairs_total": 400, "pairs_generated": 40, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 38, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73602682, "Q": 662, "sizes": [360, 20, 20], "gammaC": 40, "z": 17, "triad": [13, 3, 1], "cpu": 0.01959659700000005, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.015858221000000006, "pairs_total": 400, "pairs_generated": 32, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 30, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73707411, "Q": 688, "sizes": [360, 20, 20], "gammaC": 40, "z": 20, "triad": [12, 6, 2], "cpu": 0.02486340499999984, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.018647044999999807, "pairs_total": 400, "pairs_generated": 41, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 35, "probes_main": 41, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73812140, "Q": 642, "sizes": [360, 20, 20], "gammaC": 40, "z": 22, "triad": [18, 3, 1], "cpu": 0.02200875899999999, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.020855043999999934, "pairs_total": 400, "pairs_generated": 43, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 41, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73916869, "Q": 544, "sizes": [360, 20, 20], "gammaC": 40, "z": 12, "triad": [9, 2, 1], "cpu": 0.015844052000000053, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.009585610000000022, "pairs_total": 400, "pairs_generated": 23, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74021598, "Q": 553, "sizes": [360, 20, 20], "gammaC": 40, "z": 18, "triad": [12, 4, 2], "cpu": 0.018480682999999942, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.012844786000000052, "pairs_total": 400, "pairs_generated": 26, "pairs_pruned": 6, "pairs_margin": 1, "pairs_evaluated": 19, "probes_main": 25, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74126327, "Q": 613, "sizes": [360, 20, 20], "gammaC": 40, "z": 19, "triad": [16, 2, 1], "cpu": 0.018533381000000126, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.01707497800000013, "pairs_total": 400, "pairs_generated": 24, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 23, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74231056, "Q": 606, "sizes": [360, 20, 20], "gammaC": 40, "z": 16, "triad": [12, 1, 3], "cpu": 0.02130495499999996, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.012599318000000137, "pairs_total": 400, "pairs_generated": 32, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 32, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74335785, "Q": 617, "sizes": [360, 20, 20], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.016626365000000032, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.01434395700000013, "pairs_total": 400, "pairs_generated": 25, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74440514, "Q": 649, "sizes": [360, 20, 20], "gammaC": 40, "z": 14, "triad": [8, 4, 2], "cpu": 0.01228585399999993, "zplain": 8, "triad_plain": [8, 0, 0], "cpu_plain": 0.010365388999999947, "pairs_total": 400, "pairs_generated": 13, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 14, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74545243, "Q": 599, "sizes": [360, 20, 20], "gammaC": 40, "z": 16, "triad": [12, 1, 3], "cpu": 0.030183124999999977, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.013857347999999936, "pairs_total": 400, "pairs_generated": 55, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 52, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74649972, "Q": 523, "sizes": [360, 20, 20], "gammaC": 40, "z": 18, "triad": [14, 3, 1], "cpu": 0.023749700999999845, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.01648814700000001, "pairs_total": 400, "pairs_generated": 45, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 37, "probes_main": 42, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74754701, "Q": 627, "sizes": [360, 20, 20], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.025763087999999934, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.018326443999999942, "pairs_total": 400, "pairs_generated": 47, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 42, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74859430, "Q": 569, "sizes": [360, 20, 20], "gammaC": 40, "z": 18, "triad": [15, 1, 2], "cpu": 0.029340166999999973, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.01660089500000006, "pairs_total": 400, "pairs_generated": 65, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 56, "probes_main": 61, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74964159, "Q": 640, "sizes": [360, 20, 20], "gammaC": 40, "z": 22, "triad": [19, 1, 2], "cpu": 0.024104126999999975, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.02251821399999998, "pairs_total": 400, "pairs_generated": 52, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 49, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75068888, "Q": 579, "sizes": [360, 20, 20], "gammaC": 40, "z": 25, "triad": [20, 3, 2], "cpu": 0.07057746399999987, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.02403606699999994, "pairs_total": 400, "pairs_generated": 121, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 108, "probes_main": 113, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75173617, "Q": 629, "sizes": [360, 20, 20], "gammaC": 40, "z": 23, "triad": [17, 2, 4], "cpu": 0.02358514700000014, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01825188199999994, "pairs_total": 400, "pairs_generated": 41, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 35, "probes_main": 41, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75278346, "Q": 685, "sizes": [360, 20, 20], "gammaC": 40, "z": 11, "triad": [9, 1, 1], "cpu": 0.014739462999999953, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.009899668000000084, "pairs_total": 400, "pairs_generated": 18, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 14, "probes_main": 19, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75383075, "Q": 659, "sizes": [360, 20, 20], "gammaC": 40, "z": 21, "triad": [16, 1, 4], "cpu": 0.036587853000000115, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.01803197199999995, "pairs_total": 400, "pairs_generated": 74, "pairs_pruned": 9, "pairs_margin": 1, "pairs_evaluated": 64, "probes_main": 70, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75487804, "Q": 538, "sizes": [360, 20, 20], "gammaC": 40, "z": 22, "triad": [17, 4, 1], "cpu": 0.033074488999999874, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.02120766900000004, "pairs_total": 400, "pairs_generated": 75, "pairs_pruned": 12, "pairs_margin": 1, "pairs_evaluated": 62, "probes_main": 68, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75592533, "Q": 531, "sizes": [360, 20, 20], "gammaC": 40, "z": 14, "triad": [11, 1, 2], "cpu": 0.023174022000000072, "zplain": 13, "triad_plain": [11, 0, 2], "cpu_plain": 0.01181814800000014, "pairs_total": 400, "pairs_generated": 34, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 30, "probes_main": 36, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75697262, "Q": 554, "sizes": [360, 20, 20], "gammaC": 40, "z": 15, "triad": [11, 1, 3], "cpu": 0.021046051999999982, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.012708441000000015, "pairs_total": 400, "pairs_generated": 30, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 29, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75801991, "Q": 595, "sizes": [360, 20, 20], "gammaC": 40, "z": 16, "triad": [13, 2, 1], "cpu": 0.014724719999999802, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.01379976500000013, "pairs_total": 400, "pairs_generated": 20, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 18, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75906720, "Q": 591, "sizes": [360, 20, 20], "gammaC": 40, "z": 14, "triad": [9, 1, 4], "cpu": 0.01624390500000006, "zplain": 13, "triad_plain": [9, 0, 4], "cpu_plain": 0.011659330000000079, "pairs_total": 400, "pairs_generated": 15, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 19, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76011449, "Q": 644, "sizes": [360, 20, 20], "gammaC": 40, "z": 14, "triad": [12, 1, 1], "cpu": 0.019714664000000104, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.012983805000000181, "pairs_total": 400, "pairs_generated": 33, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 31, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76116178, "Q": 627, "sizes": [360, 20, 20], "gammaC": 40, "z": 14, "triad": [10, 3, 1], "cpu": 0.015479548000000065, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.012449189999999888, "pairs_total": 400, "pairs_generated": 28, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76220907, "Q": 597, "sizes": [360, 20, 20], "gammaC": 40, "z": 23, "triad": [13, 8, 2], "cpu": 0.01908951800000036, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.014883008999999614, "pairs_total": 400, "pairs_generated": 36, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 28, "probes_main": 33, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76325636, "Q": 556, "sizes": [360, 20, 20], "gammaC": 40, "z": 15, "triad": [10, 4, 1], "cpu": 0.011084624999999626, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.01234654699999993, "pairs_total": 400, "pairs_generated": 12, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76430365, "Q": 646, "sizes": [360, 20, 20], "gammaC": 40, "z": 20, "triad": [17, 1, 2], "cpu": 0.018510236000000013, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.017460321000000167, "pairs_total": 400, "pairs_generated": 28, "pairs_pruned": 6, "pairs_margin": 1, "pairs_evaluated": 21, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76535094, "Q": 641, "sizes": [360, 20, 20], "gammaC": 40, "z": 19, "triad": [16, 1, 2], "cpu": 0.03451174299999993, "zplain": 18, "triad_plain": [16, 0, 2], "cpu_plain": 0.01566442999999973, "pairs_total": 400, "pairs_generated": 70, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 60, "probes_main": 69, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76639823, "Q": 630, "sizes": [360, 20, 20], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.026257488000000162, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.011255966000000228, "pairs_total": 400, "pairs_generated": 46, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 44, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76744552, "Q": 541, "sizes": [360, 20, 20], "gammaC": 40, "z": 18, "triad": [14, 1, 3], "cpu": 0.030826792999999686, "zplain": 15, "triad_plain": [14, 1, 0], "cpu_plain": 0.016219972000000027, "pairs_total": 400, "pairs_generated": 65, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 57, "probes_main": 62, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76849281, "Q": 552, "sizes": [360, 20, 20], "gammaC": 40, "z": 20, "triad": [9, 8, 3], "cpu": 0.013778960000000229, "zplain": 9, "triad_plain": [9, 0, 0], "cpu_plain": 0.014007552999999895, "pairs_total": 400, "pairs_generated": 19, "pairs_pruned": 7, "pairs_margin": 1, "pairs_evaluated": 11, "probes_main": 16, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76954010, "Q": 601, "sizes": [360, 20, 20], "gammaC": 40, "z": 18, "triad": [11, 2, 5], "cpu": 0.023455016999999856, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.013297257999999701, "pairs_total": 400, "pairs_generated": 41, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 39, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77058739, "Q": 578, "sizes": [360, 20, 20], "gammaC": 40, "z": 21, "triad": [15, 3, 3], "cpu": 0.030438571999999997, "zplain": 18, "triad_plain": [15, 0, 3], "cpu_plain": 0.017584418000000213, "pairs_total": 400, "pairs_generated": 67, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 59, "probes_main": 64, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.9, "seed": 77163468, "Q": 612, "sizes": [360, 20, 20], "gammaC": 40, "z": 28, "triad": [24, 1, 3], "cpu": 0.039256307000000046, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.024272531999999902, "pairs_total": 400, "pairs_generated": 83, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 71, "probes_main": 76, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72026547, "Q": 724, "sizes": [200, 100, 100], "gammaC": 40, "z": 18, "triad": [9, 3, 6], "cpu": 0.31314343800000005, "zplain": 18, "triad_plain": [9, 3, 6], "cpu_plain": 0.01842400700000002, "pairs_total": 10000, "pairs_generated": 734, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 700, "probes_main": 712, "inner_breaks": 34, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72131276, "Q": 655, "sizes": [200, 100, 100], "gammaC": 40, "z": 25, "triad": [22, 2, 1], "cpu": 0.7734921889999999, "zplain": 24, "triad_plain": [22, 2, 0], "cpu_plain": 0.026643952999999998, "pairs_total": 10000, "pairs_generated": 2051, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 1994, "probes_main": 2008, "inner_breaks": 57, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72236005, "Q": 562, "sizes": [200, 100, 100], "gammaC": 40, "z": 24, "triad": [20, 3, 1], "cpu": 0.717439624, "zplain": 23, "triad_plain": [20, 3, 0], "cpu_plain": 0.0269793100000002, "pairs_total": 10000, "pairs_generated": 1893, "pairs_pruned": 54, "pairs_margin": 14, "pairs_evaluated": 1825, "probes_main": 1839, "inner_breaks": 54, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72340734, "Q": 619, "sizes": [200, 100, 100], "gammaC": 40, "z": 28, "triad": [25, 1, 2], "cpu": 0.7877913759999999, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.029537213999999867, "pairs_total": 10000, "pairs_generated": 2043, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 1985, "probes_main": 1990, "inner_breaks": 58, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72445463, "Q": 617, "sizes": [200, 100, 100], "gammaC": 40, "z": 21, "triad": [19, 1, 1], "cpu": 0.4032225130000002, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.022479364999999696, "pairs_total": 10000, "pairs_generated": 1139, "pairs_pruned": 50, "pairs_margin": 1, "pairs_evaluated": 1088, "probes_main": 1093, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72550192, "Q": 536, "sizes": [200, 100, 100], "gammaC": 40, "z": 26, "triad": [14, 8, 4], "cpu": 0.7040426860000002, "zplain": 26, "triad_plain": [14, 8, 4], "cpu_plain": 0.025873960000000196, "pairs_total": 10000, "pairs_generated": 1853, "pairs_pruned": 56, "pairs_margin": 26, "pairs_evaluated": 1771, "probes_main": 1784, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72654921, "Q": 629, "sizes": [200, 100, 100], "gammaC": 40, "z": 19, "triad": [14, 3, 2], "cpu": 0.3359859590000003, "zplain": 19, "triad_plain": [14, 3, 2], "cpu_plain": 0.01753894800000033, "pairs_total": 10000, "pairs_generated": 926, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 888, "probes_main": 897, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72759650, "Q": 572, "sizes": [200, 100, 100], "gammaC": 40, "z": 28, "triad": [21, 6, 1], "cpu": 0.6987734549999995, "zplain": 28, "triad_plain": [21, 6, 1], "cpu_plain": 0.027247296999999726, "pairs_total": 10000, "pairs_generated": 1947, "pairs_pruned": 56, "pairs_margin": 3, "pairs_evaluated": 1888, "probes_main": 1910, "inner_breaks": 56, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72864379, "Q": 671, "sizes": [200, 100, 100], "gammaC": 40, "z": 24, "triad": [22, 1, 1], "cpu": 0.35009331300000035, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.02549457200000038, "pairs_total": 10000, "pairs_generated": 1010, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 960, "probes_main": 966, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72969108, "Q": 599, "sizes": [200, 100, 100], "gammaC": 40, "z": 23, "triad": [14, 8, 1], "cpu": 0.5440466700000002, "zplain": 22, "triad_plain": [14, 8, 0], "cpu_plain": 0.02450044500000015, "pairs_total": 10000, "pairs_generated": 1540, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1492, "probes_main": 1505, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73073837, "Q": 603, "sizes": [200, 100, 100], "gammaC": 40, "z": 23, "triad": [18, 3, 2], "cpu": 0.37523938399999945, "zplain": 23, "triad_plain": [18, 3, 2], "cpu_plain": 0.02025393100000006, "pairs_total": 10000, "pairs_generated": 1088, "pairs_pruned": 46, "pairs_margin": 1, "pairs_evaluated": 1041, "probes_main": 1051, "inner_breaks": 46, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73178566, "Q": 637, "sizes": [200, 100, 100], "gammaC": 40, "z": 22, "triad": [16, 5, 1], "cpu": 0.6660350020000001, "zplain": 22, "triad_plain": [16, 5, 1], "cpu_plain": 0.022558088000000254, "pairs_total": 10000, "pairs_generated": 1803, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1753, "probes_main": 1770, "inner_breaks": 50, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73283295, "Q": 633, "sizes": [200, 100, 100], "gammaC": 40, "z": 21, "triad": [18, 2, 1], "cpu": 0.47113073899999947, "zplain": 21, "triad_plain": [18, 2, 1], "cpu_plain": 0.022074633000000787, "pairs_total": 10000, "pairs_generated": 1349, "pairs_pruned": 48, "pairs_margin": 4, "pairs_evaluated": 1297, "probes_main": 1307, "inner_breaks": 48, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73388024, "Q": 712, "sizes": [200, 100, 100], "gammaC": 40, "z": 20, "triad": [12, 7, 1], "cpu": 0.35281417699999995, "zplain": 19, "triad_plain": [10, 9, 0], "cpu_plain": 0.02095372299999987, "pairs_total": 10000, "pairs_generated": 969, "pairs_pruned": 42, "pairs_margin": 6, "pairs_evaluated": 921, "probes_main": 937, "inner_breaks": 42, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73492753, "Q": 687, "sizes": [200, 100, 100], "gammaC": 40, "z": 19, "triad": [17, 1, 1], "cpu": 0.3123553870000002, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.01905699900000002, "pairs_total": 10000, "pairs_generated": 695, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 656, "probes_main": 662, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73597482, "Q": 577, "sizes": [200, 100, 100], "gammaC": 40, "z": 23, "triad": [7, 14, 2], "cpu": 0.921292982999999, "zplain": 23, "triad_plain": [7, 14, 2], "cpu_plain": 0.022876248999999405, "pairs_total": 10000, "pairs_generated": 2251, "pairs_pruned": 57, "pairs_margin": 11, "pairs_evaluated": 2183, "probes_main": 2195, "inner_breaks": 57, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73702211, "Q": 541, "sizes": [200, 100, 100], "gammaC": 40, "z": 21, "triad": [12, 6, 3], "cpu": 0.45721142500000056, "zplain": 21, "triad_plain": [12, 6, 3], "cpu_plain": 0.02049874299999921, "pairs_total": 10000, "pairs_generated": 1252, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1208, "probes_main": 1230, "inner_breaks": 44, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73806940, "Q": 525, "sizes": [200, 100, 100], "gammaC": 40, "z": 24, "triad": [16, 1, 7], "cpu": 0.46656197799999966, "zplain": 23, "triad_plain": [16, 0, 7], "cpu_plain": 0.04153912199999965, "pairs_total": 10000, "pairs_generated": 1137, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 1088, "probes_main": 1098, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73911669, "Q": 516, "sizes": [200, 100, 100], "gammaC": 40, "z": 21, "triad": [10, 9, 2], "cpu": 0.5753985440000005, "zplain": 21, "triad_plain": [10, 9, 2], "cpu_plain": 0.023502367000000746, "pairs_total": 10000, "pairs_generated": 1592, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1545, "probes_main": 1554, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74016398, "Q": 546, "sizes": [200, 100, 100], "gammaC": 40, "z": 22, "triad": [20, 1, 1], "cpu": 0.37909765999999934, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.023734378000000333, "pairs_total": 10000, "pairs_generated": 1020, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 976, "probes_main": 981, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74121127, "Q": 530, "sizes": [200, 100, 100], "gammaC": 40, "z": 25, "triad": [17, 1, 7], "cpu": 0.5911160570000007, "zplain": 24, "triad_plain": [16, 0, 8], "cpu_plain": 0.026063618000000233, "pairs_total": 10000, "pairs_generated": 1590, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 1536, "probes_main": 1545, "inner_breaks": 54, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74225856, "Q": 646, "sizes": [200, 100, 100], "gammaC": 40, "z": 18, "triad": [15, 2, 1], "cpu": 0.1762490019999987, "zplain": 18, "triad_plain": [15, 2, 1], "cpu_plain": 0.0176627689999993, "pairs_total": 10000, "pairs_generated": 528, "pairs_pruned": 39, "pairs_margin": 1, "pairs_evaluated": 488, "probes_main": 493, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74330585, "Q": 626, "sizes": [200, 100, 100], "gammaC": 40, "z": 23, "triad": [13, 1, 9], "cpu": 0.4966319719999994, "zplain": 22, "triad_plain": [13, 0, 9], "cpu_plain": 0.025270778000001215, "pairs_total": 10000, "pairs_generated": 1341, "pairs_pruned": 48, "pairs_margin": 6, "pairs_evaluated": 1287, "probes_main": 1301, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74435314, "Q": 595, "sizes": [200, 100, 100], "gammaC": 40, "z": 26, "triad": [24, 1, 1], "cpu": 0.6464295010000001, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.028056990999999698, "pairs_total": 10000, "pairs_generated": 1700, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 1639, "probes_main": 1644, "inner_breaks": 61, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74540043, "Q": 485, "sizes": [200, 100, 100], "gammaC": 40, "z": 23, "triad": [5, 1, 17], "cpu": 0.48245554400000046, "zplain": 23, "triad_plain": [5, 1, 17], "cpu_plain": 0.022189681000000405, "pairs_total": 10000, "pairs_generated": 1270, "pairs_pruned": 44, "pairs_margin": 5, "pairs_evaluated": 1221, "probes_main": 1231, "inner_breaks": 44, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74644772, "Q": 614, "sizes": [200, 100, 100], "gammaC": 40, "z": 27, "triad": [13, 1, 13], "cpu": 0.4552224339999995, "zplain": 26, "triad_plain": [13, 0, 13], "cpu_plain": 0.028202440999999467, "pairs_total": 10000, "pairs_generated": 1290, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 1230, "probes_main": 1243, "inner_breaks": 60, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74749501, "Q": 546, "sizes": [200, 100, 100], "gammaC": 39, "z": 27, "triad": [15, 1, 11], "cpu": 0.7084725219999992, "zplain": 26, "triad_plain": [15, 0, 11], "cpu_plain": 0.026939623000000523, "pairs_total": 10000, "pairs_generated": 1957, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 1893, "probes_main": 1903, "inner_breaks": 64, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74854230, "Q": 669, "sizes": [200, 100, 100], "gammaC": 40, "z": 29, "triad": [19, 9, 1], "cpu": 0.9089141879999989, "zplain": 28, "triad_plain": [19, 9, 0], "cpu_plain": 0.029997311999999, "pairs_total": 10000, "pairs_generated": 2280, "pairs_pruned": 62, "pairs_margin": 11, "pairs_evaluated": 2207, "probes_main": 2221, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74958959, "Q": 652, "sizes": [200, 100, 100], "gammaC": 40, "z": 24, "triad": [22, 1, 1], "cpu": 0.4291727310000013, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.025526142000000362, "pairs_total": 10000, "pairs_generated": 1203, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 1152, "probes_main": 1158, "inner_breaks": 51, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75063688, "Q": 535, "sizes": [200, 100, 100], "gammaC": 40, "z": 22, "triad": [20, 1, 1], "cpu": 0.3660318579999995, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.025138043999998416, "pairs_total": 10000, "pairs_generated": 1059, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1017, "probes_main": 1022, "inner_breaks": 42, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75168417, "Q": 610, "sizes": [200, 100, 100], "gammaC": 40, "z": 27, "triad": [17, 2, 8], "cpu": 0.8239426819999984, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.037066730999999464, "pairs_total": 10000, "pairs_generated": 2081, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2023, "probes_main": 2033, "inner_breaks": 58, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75273146, "Q": 621, "sizes": [200, 100, 100], "gammaC": 40, "z": 21, "triad": [16, 1, 4], "cpu": 0.45202762099999916, "zplain": 20, "triad_plain": [16, 0, 4], "cpu_plain": 0.023929894999998425, "pairs_total": 10000, "pairs_generated": 1299, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1254, "probes_main": 1268, "inner_breaks": 45, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75377875, "Q": 511, "sizes": [200, 100, 100], "gammaC": 40, "z": 22, "triad": [18, 2, 2], "cpu": 0.39526822000000195, "zplain": 22, "triad_plain": [18, 2, 2], "cpu_plain": 0.020838198999999946, "pairs_total": 10000, "pairs_generated": 1135, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1088, "probes_main": 1105, "inner_breaks": 47, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75482604, "Q": 615, "sizes": [200, 100, 100], "gammaC": 40, "z": 25, "triad": [23, 1, 1], "cpu": 0.5325925819999995, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.02606331699999842, "pairs_total": 10000, "pairs_generated": 1468, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1415, "probes_main": 1420, "inner_breaks": 53, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75587333, "Q": 555, "sizes": [200, 100, 100], "gammaC": 40, "z": 24, "triad": [22, 1, 1], "cpu": 0.4577989890000005, "zplain": 23, "triad_plain": [22, 1, 0], "cpu_plain": 0.022746758000000256, "pairs_total": 10000, "pairs_generated": 1321, "pairs_pruned": 44, "pairs_margin": 13, "pairs_evaluated": 1264, "probes_main": 1270, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75692062, "Q": 648, "sizes": [200, 100, 100], "gammaC": 40, "z": 23, "triad": [19, 3, 1], "cpu": 0.6016230640000018, "zplain": 22, "triad_plain": [19, 3, 0], "cpu_plain": 0.02444568700000005, "pairs_total": 10000, "pairs_generated": 1608, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 1548, "probes_main": 1558, "inner_breaks": 60, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75796791, "Q": 679, "sizes": [200, 100, 100], "gammaC": 40, "z": 21, "triad": [18, 2, 1], "cpu": 0.4034348169999973, "zplain": 20, "triad_plain": [18, 2, 0], "cpu_plain": 0.02253512600000107, "pairs_total": 10000, "pairs_generated": 1156, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1108, "probes_main": 1113, "inner_breaks": 48, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75901520, "Q": 541, "sizes": [200, 100, 100], "gammaC": 40, "z": 22, "triad": [17, 4, 1], "cpu": 0.3986268200000005, "zplain": 21, "triad_plain": [17, 4, 0], "cpu_plain": 0.023758585999999582, "pairs_total": 10000, "pairs_generated": 1074, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1024, "probes_main": 1034, "inner_breaks": 50, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76006249, "Q": 575, "sizes": [200, 100, 100], "gammaC": 40, "z": 25, "triad": [22, 2, 1], "cpu": 0.5367403919999987, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.02932993299999964, "pairs_total": 10000, "pairs_generated": 1500, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 1448, "probes_main": 1454, "inner_breaks": 52, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76110978, "Q": 675, "sizes": [200, 100, 100], "gammaC": 40, "z": 23, "triad": [8, 1, 14], "cpu": 0.5857852769999994, "zplain": 22, "triad_plain": [8, 0, 14], "cpu_plain": 0.023263608000000602, "pairs_total": 10000, "pairs_generated": 1426, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1376, "probes_main": 1394, "inner_breaks": 50, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76215707, "Q": 623, "sizes": [200, 100, 100], "gammaC": 39, "z": 18, "triad": [16, 1, 1], "cpu": 0.38033257800000086, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.020333220000001262, "pairs_total": 10000, "pairs_generated": 1057, "pairs_pruned": 35, "pairs_margin": 6, "pairs_evaluated": 1016, "probes_main": 1021, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76320436, "Q": 618, "sizes": [200, 100, 100], "gammaC": 40, "z": 17, "triad": [9, 1, 7], "cpu": 0.20983895899999894, "zplain": 17, "triad_plain": [9, 1, 7], "cpu_plain": 0.018926961999998326, "pairs_total": 10000, "pairs_generated": 576, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 546, "probes_main": 555, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76425165, "Q": 550, "sizes": [200, 100, 100], "gammaC": 40, "z": 17, "triad": [11, 1, 5], "cpu": 0.3177527849999997, "zplain": 16, "triad_plain": [11, 0, 5], "cpu_plain": 0.01784076400000245, "pairs_total": 10000, "pairs_generated": 941, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 899, "probes_main": 913, "inner_breaks": 42, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76529894, "Q": 584, "sizes": [200, 100, 100], "gammaC": 39, "z": 24, "triad": [15, 1, 8], "cpu": 0.5693982109999993, "zplain": 23, "triad_plain": [15, 0, 8], "cpu_plain": 0.02601504599999771, "pairs_total": 10000, "pairs_generated": 1548, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1498, "probes_main": 1507, "inner_breaks": 50, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76634623, "Q": 722, "sizes": [200, 100, 100], "gammaC": 40, "z": 22, "triad": [14, 1, 7], "cpu": 0.4529514129999974, "zplain": 21, "triad_plain": [14, 0, 7], "cpu_plain": 0.022397576999999558, "pairs_total": 10000, "pairs_generated": 1182, "pairs_pruned": 49, "pairs_margin": 1, "pairs_evaluated": 1132, "probes_main": 1152, "inner_breaks": 49, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76739352, "Q": 516, "sizes": [200, 100, 100], "gammaC": 39, "z": 26, "triad": [11, 14, 1], "cpu": 0.8038217299999992, "zplain": 25, "triad_plain": [10, 15, 0], "cpu_plain": 0.0317965099999995, "pairs_total": 10000, "pairs_generated": 2106, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 2046, "probes_main": 2055, "inner_breaks": 60, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76844081, "Q": 579, "sizes": [200, 100, 100], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.27460322099999956, "zplain": 17, "triad_plain": [16, 0, 1], "cpu_plain": 0.020274797999999095, "pairs_total": 10000, "pairs_generated": 766, "pairs_pruned": 37, "pairs_margin": 12, "pairs_evaluated": 717, "probes_main": 723, "inner_breaks": 37, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76948810, "Q": 517, "sizes": [200, 100, 100], "gammaC": 39, "z": 25, "triad": [23, 1, 1], "cpu": 0.5510805989999987, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.03367547499999901, "pairs_total": 10000, "pairs_generated": 1473, "pairs_pruned": 46, "pairs_margin": 10, "pairs_evaluated": 1417, "probes_main": 1423, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77053539, "Q": 576, "sizes": [200, 100, 100], "gammaC": 40, "z": 24, "triad": [19, 4, 1], "cpu": 0.5343063659999991, "zplain": 23, "triad_plain": [19, 4, 0], "cpu_plain": 0.026680812999998693, "pairs_total": 10000, "pairs_generated": 1415, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1371, "probes_main": 1380, "inner_breaks": 44, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.5, "seed": 77158268, "Q": 501, "sizes": [200, 100, 100], "gammaC": 38, "z": 27, "triad": [25, 1, 1], "cpu": 0.7951032470000001, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.028645363999999063, "pairs_total": 10000, "pairs_generated": 2080, "pairs_pruned": 64, "pairs_margin": 6, "pairs_evaluated": 2010, "probes_main": 2015, "inner_breaks": 64, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72023297, "Q": 648, "sizes": [100, 150, 150], "gammaC": 39, "z": 24, "triad": [1, 12, 11], "cpu": 0.8918907879999999, "zplain": 23, "triad_plain": [0, 12, 11], "cpu_plain": 0.023901164999999835, "pairs_total": 15000, "pairs_generated": 2040, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1987, "probes_main": 2003, "inner_breaks": 53, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72128026, "Q": 635, "sizes": [100, 150, 150], "gammaC": 40, "z": 30, "triad": [6, 4, 20], "cpu": 1.166882339, "zplain": 30, "triad_plain": [6, 4, 20], "cpu_plain": 0.03179097200000003, "pairs_total": 15000, "pairs_generated": 3178, "pairs_pruned": 70, "pairs_margin": 16, "pairs_evaluated": 3092, "probes_main": 3106, "inner_breaks": 70, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72232755, "Q": 542, "sizes": [100, 150, 150], "gammaC": 39, "z": 18, "triad": [1, 4, 13], "cpu": 0.335443717, "zplain": 18, "triad_plain": [1, 4, 13], "cpu_plain": 0.016734211000000165, "pairs_total": 15000, "pairs_generated": 941, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 907, "probes_main": 924, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72337484, "Q": 612, "sizes": [100, 150, 150], "gammaC": 39, "z": 32, "triad": [6, 1, 25], "cpu": 1.4544863620000004, "zplain": 31, "triad_plain": [6, 0, 25], "cpu_plain": 0.03197066699999951, "pairs_total": 15000, "pairs_generated": 3749, "pairs_pruned": 64, "pairs_margin": 17, "pairs_evaluated": 3668, "probes_main": 3683, "inner_breaks": 64, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72442213, "Q": 665, "sizes": [100, 150, 150], "gammaC": 39, "z": 31, "triad": [3, 1, 27], "cpu": 1.4452855529999997, "zplain": 30, "triad_plain": [3, 0, 27], "cpu_plain": 0.03451431299999985, "pairs_total": 15000, "pairs_generated": 3785, "pairs_pruned": 67, "pairs_margin": 18, "pairs_evaluated": 3700, "probes_main": 3718, "inner_breaks": 67, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72546942, "Q": 662, "sizes": [100, 150, 150], "gammaC": 40, "z": 30, "triad": [2, 27, 1], "cpu": 1.0610845340000008, "zplain": 30, "triad_plain": [2, 27, 1], "cpu_plain": 0.02843806499999957, "pairs_total": 15000, "pairs_generated": 2964, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2900, "probes_main": 2909, "inner_breaks": 64, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72651671, "Q": 610, "sizes": [100, 150, 150], "gammaC": 40, "z": 26, "triad": [1, 20, 5], "cpu": 1.2280698600000006, "zplain": 25, "triad_plain": [0, 20, 5], "cpu_plain": 0.02481937400000156, "pairs_total": 15000, "pairs_generated": 3111, "pairs_pruned": 59, "pairs_margin": 19, "pairs_evaluated": 3033, "probes_main": 3040, "inner_breaks": 59, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72756400, "Q": 625, "sizes": [100, 150, 150], "gammaC": 40, "z": 18, "triad": [7, 8, 3], "cpu": 0.6606008279999998, "zplain": 17, "triad_plain": [7, 10, 0], "cpu_plain": 0.02009732700000022, "pairs_total": 15000, "pairs_generated": 1926, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1880, "probes_main": 1898, "inner_breaks": 46, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72861129, "Q": 546, "sizes": [100, 150, 150], "gammaC": 40, "z": 34, "triad": [10, 1, 23], "cpu": 2.0579422869999995, "zplain": 33, "triad_plain": [10, 0, 23], "cpu_plain": 0.03578588399999916, "pairs_total": 15000, "pairs_generated": 5144, "pairs_pruned": 85, "pairs_margin": 8, "pairs_evaluated": 5051, "probes_main": 5082, "inner_breaks": 85, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72965858, "Q": 654, "sizes": [100, 150, 150], "gammaC": 40, "z": 27, "triad": [23, 2, 2], "cpu": 1.0698563369999992, "zplain": 26, "triad_plain": [24, 0, 2], "cpu_plain": 0.027377711000001526, "pairs_total": 15000, "pairs_generated": 3040, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 2975, "probes_main": 2985, "inner_breaks": 65, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73070587, "Q": 623, "sizes": [100, 150, 150], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 0.34205717799999924, "zplain": 17, "triad_plain": [1, 1, 15], "cpu_plain": 0.016116751999998513, "pairs_total": 15000, "pairs_generated": 1061, "pairs_pruned": 32, "pairs_margin": 12, "pairs_evaluated": 1017, "probes_main": 1022, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73175316, "Q": 530, "sizes": [100, 150, 150], "gammaC": 40, "z": 30, "triad": [9, 7, 14], "cpu": 1.250177884000001, "zplain": 28, "triad_plain": [0, 28, 0], "cpu_plain": 0.02897696999999866, "pairs_total": 15000, "pairs_generated": 3533, "pairs_pruned": 62, "pairs_margin": 8, "pairs_evaluated": 3463, "probes_main": 3479, "inner_breaks": 62, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73280045, "Q": 555, "sizes": [100, 150, 150], "gammaC": 40, "z": 23, "triad": [1, 6, 16], "cpu": 0.492381571000001, "zplain": 22, "triad_plain": [0, 6, 16], "cpu_plain": 0.022746477000000098, "pairs_total": 15000, "pairs_generated": 1423, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1381, "probes_main": 1390, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73384774, "Q": 634, "sizes": [100, 150, 150], "gammaC": 39, "z": 25, "triad": [1, 23, 1], "cpu": 0.8391934160000005, "zplain": 24, "triad_plain": [0, 23, 1], "cpu_plain": 0.02636895100000025, "pairs_total": 15000, "pairs_generated": 2344, "pairs_pruned": 54, "pairs_margin": 3, "pairs_evaluated": 2287, "probes_main": 2300, "inner_breaks": 54, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73489503, "Q": 567, "sizes": [100, 150, 150], "gammaC": 39, "z": 26, "triad": [1, 1, 24], "cpu": 0.8384824169999998, "zplain": 25, "triad_plain": [0, 1, 24], "cpu_plain": 0.02661980699999944, "pairs_total": 15000, "pairs_generated": 2380, "pairs_pruned": 54, "pairs_margin": 2, "pairs_evaluated": 2324, "probes_main": 2329, "inner_breaks": 54, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73594232, "Q": 558, "sizes": [100, 150, 150], "gammaC": 39, "z": 28, "triad": [1, 11, 16], "cpu": 0.8775444210000014, "zplain": 27, "triad_plain": [0, 11, 16], "cpu_plain": 0.03032544100000223, "pairs_total": 15000, "pairs_generated": 2405, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2347, "probes_main": 2357, "inner_breaks": 58, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73698961, "Q": 656, "sizes": [100, 150, 150], "gammaC": 40, "z": 25, "triad": [7, 9, 9], "cpu": 1.0461775049999993, "zplain": 25, "triad_plain": [7, 9, 9], "cpu_plain": 0.02463010999999682, "pairs_total": 15000, "pairs_generated": 2746, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 2694, "probes_main": 2708, "inner_breaks": 52, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73803690, "Q": 523, "sizes": [100, 150, 150], "gammaC": 40, "z": 29, "triad": [1, 17, 11], "cpu": 0.9784420360000006, "zplain": 28, "triad_plain": [0, 17, 11], "cpu_plain": 0.028410673999999858, "pairs_total": 15000, "pairs_generated": 2741, "pairs_pruned": 66, "pairs_margin": 30, "pairs_evaluated": 2645, "probes_main": 2660, "inner_breaks": 66, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73908419, "Q": 516, "sizes": [100, 150, 150], "gammaC": 40, "z": 23, "triad": [3, 18, 2], "cpu": 0.5601353859999989, "zplain": 22, "triad_plain": [3, 19, 0], "cpu_plain": 0.02336319300000156, "pairs_total": 15000, "pairs_generated": 1589, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1547, "probes_main": 1567, "inner_breaks": 42, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74013148, "Q": 661, "sizes": [100, 150, 150], "gammaC": 39, "z": 22, "triad": [7, 3, 12], "cpu": 0.9084477679999985, "zplain": 22, "triad_plain": [7, 3, 12], "cpu_plain": 0.022126013999997696, "pairs_total": 15000, "pairs_generated": 2489, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 2434, "probes_main": 2447, "inner_breaks": 55, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74117877, "Q": 646, "sizes": [100, 150, 150], "gammaC": 39, "z": 29, "triad": [1, 18, 10], "cpu": 0.9734894629999999, "zplain": 28, "triad_plain": [0, 18, 10], "cpu_plain": 0.030544440999999978, "pairs_total": 15000, "pairs_generated": 2717, "pairs_pruned": 62, "pairs_margin": 7, "pairs_evaluated": 2648, "probes_main": 2661, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74222606, "Q": 566, "sizes": [100, 150, 150], "gammaC": 40, "z": 28, "triad": [1, 4, 23], "cpu": 1.0091686050000028, "zplain": 27, "triad_plain": [0, 4, 23], "cpu_plain": 0.03012110200000251, "pairs_total": 15000, "pairs_generated": 2921, "pairs_pruned": 61, "pairs_margin": 9, "pairs_evaluated": 2851, "probes_main": 2861, "inner_breaks": 61, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74327335, "Q": 599, "sizes": [100, 150, 150], "gammaC": 39, "z": 22, "triad": [2, 12, 8], "cpu": 0.6189352069999998, "zplain": 22, "triad_plain": [2, 12, 8], "cpu_plain": 0.02183540900000125, "pairs_total": 15000, "pairs_generated": 1791, "pairs_pruned": 47, "pairs_margin": 3, "pairs_evaluated": 1741, "probes_main": 1757, "inner_breaks": 47, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74432064, "Q": 543, "sizes": [100, 150, 150], "gammaC": 40, "z": 26, "triad": [1, 24, 1], "cpu": 0.7934557769999984, "zplain": 24, "triad_plain": [0, 24, 0], "cpu_plain": 0.02717129100000193, "pairs_total": 15000, "pairs_generated": 2328, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 2277, "probes_main": 2293, "inner_breaks": 51, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74536793, "Q": 606, "sizes": [100, 150, 150], "gammaC": 39, "z": 27, "triad": [1, 25, 1], "cpu": 1.1113081929999993, "zplain": 25, "triad_plain": [0, 25, 0], "cpu_plain": 0.029568397000002022, "pairs_total": 15000, "pairs_generated": 2975, "pairs_pruned": 70, "pairs_margin": 10, "pairs_evaluated": 2895, "probes_main": 2904, "inner_breaks": 70, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74641522, "Q": 644, "sizes": [100, 150, 150], "gammaC": 39, "z": 25, "triad": [13, 7, 5], "cpu": 1.2551529129999999, "zplain": 25, "triad_plain": [13, 7, 5], "cpu_plain": 0.0259367019999992, "pairs_total": 15000, "pairs_generated": 3314, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 3250, "probes_main": 3264, "inner_breaks": 64, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74746251, "Q": 510, "sizes": [100, 150, 150], "gammaC": 40, "z": 28, "triad": [18, 4, 6], "cpu": 1.0657560919999973, "zplain": 28, "triad_plain": [18, 4, 6], "cpu_plain": 0.03639267899999865, "pairs_total": 15000, "pairs_generated": 2948, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 2885, "probes_main": 2898, "inner_breaks": 63, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74850980, "Q": 545, "sizes": [100, 150, 150], "gammaC": 40, "z": 22, "triad": [1, 20, 1], "cpu": 0.6617365240000019, "zplain": 21, "triad_plain": [1, 20, 0], "cpu_plain": 0.02415762900000118, "pairs_total": 15000, "pairs_generated": 1709, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1666, "probes_main": 1679, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74955709, "Q": 574, "sizes": [100, 150, 150], "gammaC": 40, "z": 24, "triad": [2, 6, 16], "cpu": 1.0969470339999994, "zplain": 24, "triad_plain": [2, 6, 16], "cpu_plain": 0.025631998000001488, "pairs_total": 15000, "pairs_generated": 2893, "pairs_pruned": 62, "pairs_margin": 4, "pairs_evaluated": 2827, "probes_main": 2845, "inner_breaks": 62, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75060438, "Q": 591, "sizes": [100, 150, 150], "gammaC": 40, "z": 27, "triad": [2, 16, 9], "cpu": 1.0665474639999992, "zplain": 25, "triad_plain": [0, 16, 9], "cpu_plain": 0.030976567999999816, "pairs_total": 15000, "pairs_generated": 2747, "pairs_pruned": 63, "pairs_margin": 9, "pairs_evaluated": 2675, "probes_main": 2687, "inner_breaks": 63, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75165167, "Q": 618, "sizes": [100, 150, 150], "gammaC": 39, "z": 22, "triad": [1, 5, 16], "cpu": 0.6240792869999972, "zplain": 21, "triad_plain": [0, 5, 16], "cpu_plain": 0.022423998000000722, "pairs_total": 15000, "pairs_generated": 1740, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 1689, "probes_main": 1704, "inner_breaks": 51, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75269896, "Q": 594, "sizes": [100, 150, 150], "gammaC": 38, "z": 28, "triad": [1, 5, 22], "cpu": 0.9880568580000002, "zplain": 27, "triad_plain": [0, 5, 22], "cpu_plain": 0.029182637999994654, "pairs_total": 15000, "pairs_generated": 2876, "pairs_pruned": 59, "pairs_margin": 0, "pairs_evaluated": 2817, "probes_main": 2823, "inner_breaks": 59, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75374625, "Q": 590, "sizes": [100, 150, 150], "gammaC": 39, "z": 20, "triad": [4, 15, 1], "cpu": 0.5164347289999967, "zplain": 20, "triad_plain": [4, 15, 1], "cpu_plain": 0.017258861000001957, "pairs_total": 15000, "pairs_generated": 1448, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 1413, "probes_main": 1427, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75479354, "Q": 589, "sizes": [100, 150, 150], "gammaC": 39, "z": 26, "triad": [5, 1, 20], "cpu": 1.2553766600000031, "zplain": 25, "triad_plain": [11, 14, 0], "cpu_plain": 0.025840467999998395, "pairs_total": 15000, "pairs_generated": 3273, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 3217, "probes_main": 3231, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75584083, "Q": 646, "sizes": [100, 150, 150], "gammaC": 39, "z": 36, "triad": [3, 22, 11], "cpu": 1.8229893210000014, "zplain": 33, "triad_plain": [0, 22, 11], "cpu_plain": 0.04053928499999415, "pairs_total": 15000, "pairs_generated": 4519, "pairs_pruned": 79, "pairs_margin": 7, "pairs_evaluated": 4433, "probes_main": 4442, "inner_breaks": 79, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75688812, "Q": 583, "sizes": [100, 150, 150], "gammaC": 38, "z": 33, "triad": [2, 1, 30], "cpu": 1.2568315079999977, "zplain": 31, "triad_plain": [0, 1, 30], "cpu_plain": 0.032626902000004065, "pairs_total": 15000, "pairs_generated": 3289, "pairs_pruned": 64, "pairs_margin": 18, "pairs_evaluated": 3207, "probes_main": 3212, "inner_breaks": 64, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75793541, "Q": 598, "sizes": [100, 150, 150], "gammaC": 40, "z": 27, "triad": [9, 17, 1], "cpu": 1.2442450830000027, "zplain": 26, "triad_plain": [0, 26, 0], "cpu_plain": 0.02750294799999864, "pairs_total": 15000, "pairs_generated": 3345, "pairs_pruned": 64, "pairs_margin": 11, "pairs_evaluated": 3270, "probes_main": 3279, "inner_breaks": 64, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75898270, "Q": 630, "sizes": [100, 150, 150], "gammaC": 39, "z": 23, "triad": [1, 14, 8], "cpu": 1.1073625909999976, "zplain": 22, "triad_plain": [0, 14, 8], "cpu_plain": 0.024737307000002318, "pairs_total": 15000, "pairs_generated": 2983, "pairs_pruned": 55, "pairs_margin": 12, "pairs_evaluated": 2916, "probes_main": 2925, "inner_breaks": 55, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76002999, "Q": 606, "sizes": [100, 150, 150], "gammaC": 39, "z": 20, "triad": [1, 1, 18], "cpu": 0.808750216, "zplain": 19, "triad_plain": [0, 1, 18], "cpu_plain": 0.03300727999999964, "pairs_total": 15000, "pairs_generated": 1939, "pairs_pruned": 46, "pairs_margin": 2, "pairs_evaluated": 1891, "probes_main": 1896, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76107728, "Q": 575, "sizes": [100, 150, 150], "gammaC": 39, "z": 27, "triad": [2, 15, 10], "cpu": 1.1368342250000012, "zplain": 25, "triad_plain": [0, 15, 10], "cpu_plain": 0.029533046999993928, "pairs_total": 15000, "pairs_generated": 3090, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 3030, "probes_main": 3043, "inner_breaks": 60, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76212457, "Q": 605, "sizes": [100, 150, 150], "gammaC": 39, "z": 30, "triad": [1, 27, 2], "cpu": 1.4150745590000042, "zplain": 30, "triad_plain": [1, 27, 2], "cpu_plain": 0.031871289999998, "pairs_total": 15000, "pairs_generated": 3455, "pairs_pruned": 69, "pairs_margin": 4, "pairs_evaluated": 3382, "probes_main": 3391, "inner_breaks": 69, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76317186, "Q": 610, "sizes": [100, 150, 150], "gammaC": 37, "z": 21, "triad": [2, 2, 17], "cpu": 0.7708300839999964, "zplain": 21, "triad_plain": [2, 2, 17], "cpu_plain": 0.02214134000000456, "pairs_total": 15000, "pairs_generated": 2183, "pairs_pruned": 54, "pairs_margin": 2, "pairs_evaluated": 2127, "probes_main": 2143, "inner_breaks": 54, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76421915, "Q": 607, "sizes": [100, 150, 150], "gammaC": 38, "z": 19, "triad": [2, 7, 10], "cpu": 0.45061144499999983, "zplain": 19, "triad_plain": [2, 7, 10], "cpu_plain": 0.018716388000001416, "pairs_total": 15000, "pairs_generated": 1303, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1259, "probes_main": 1271, "inner_breaks": 44, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76526644, "Q": 609, "sizes": [100, 150, 150], "gammaC": 39, "z": 29, "triad": [10, 3, 16], "cpu": 1.4713202780000003, "zplain": 29, "triad_plain": [10, 3, 16], "cpu_plain": 0.028406295999999998, "pairs_total": 15000, "pairs_generated": 3721, "pairs_pruned": 59, "pairs_margin": 44, "pairs_evaluated": 3618, "probes_main": 3638, "inner_breaks": 59, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76631373, "Q": 625, "sizes": [100, 150, 150], "gammaC": 40, "z": 31, "triad": [1, 11, 19], "cpu": 1.3371845879999995, "zplain": 30, "triad_plain": [0, 11, 19], "cpu_plain": 0.03361264000000119, "pairs_total": 15000, "pairs_generated": 3497, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 3435, "probes_main": 3446, "inner_breaks": 62, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76736102, "Q": 630, "sizes": [100, 150, 150], "gammaC": 40, "z": 25, "triad": [1, 1, 23], "cpu": 1.0360365039999948, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.02715062899999765, "pairs_total": 15000, "pairs_generated": 2643, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2590, "probes_main": 2595, "inner_breaks": 53, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76840831, "Q": 600, "sizes": [100, 150, 150], "gammaC": 40, "z": 22, "triad": [1, 7, 14], "cpu": 0.7158824190000033, "zplain": 21, "triad_plain": [0, 7, 14], "cpu_plain": 0.021862194999997087, "pairs_total": 15000, "pairs_generated": 1841, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1795, "probes_main": 1804, "inner_breaks": 46, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76945560, "Q": 614, "sizes": [100, 150, 150], "gammaC": 40, "z": 25, "triad": [7, 7, 11], "cpu": 1.0463975569999988, "zplain": 25, "triad_plain": [7, 7, 11], "cpu_plain": 0.026460624000002042, "pairs_total": 15000, "pairs_generated": 2611, "pairs_pruned": 55, "pairs_margin": 4, "pairs_evaluated": 2552, "probes_main": 2570, "inner_breaks": 55, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77050289, "Q": 571, "sizes": [100, 150, 150], "gammaC": 40, "z": 28, "triad": [22, 1, 5], "cpu": 1.084853283000001, "zplain": 27, "triad_plain": [22, 0, 5], "cpu_plain": 0.029040424999998038, "pairs_total": 15000, "pairs_generated": 2925, "pairs_pruned": 64, "pairs_margin": 8, "pairs_evaluated": 2853, "probes_main": 2866, "inner_breaks": 64, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.25, "seed": 77155018, "Q": 592, "sizes": [100, 150, 150], "gammaC": 40, "z": 22, "triad": [1, 20, 1], "cpu": 0.7367329350000063, "zplain": 21, "triad_plain": [0, 20, 1], "cpu_plain": 0.023559453000004282, "pairs_total": 15000, "pairs_generated": 2083, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2030, "probes_main": 2036, "inner_breaks": 53, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72020697, "Q": 524, "sizes": [20, 190, 190], "gammaC": 40, "z": 25, "triad": [2, 10, 13], "cpu": 0.20153724000000006, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.01978795600000005, "pairs_total": 3800, "pairs_generated": 458, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 448, "probes_main": 456, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72125426, "Q": 730, "sizes": [20, 190, 190], "gammaC": 38, "z": 21, "triad": [2, 18, 1], "cpu": 0.15067198199999998, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.016999156000000015, "pairs_total": 3800, "pairs_generated": 355, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 345, "probes_main": 357, "inner_breaks": 10, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72230155, "Q": 623, "sizes": [20, 190, 190], "gammaC": 40, "z": 33, "triad": [8, 15, 10], "cpu": 0.283820447, "zplain": 25, "triad_plain": [0, 15, 10], "cpu_plain": 0.025645751000000105, "pairs_total": 3800, "pairs_generated": 719, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 705, "probes_main": 715, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72334884, "Q": 637, "sizes": [20, 190, 190], "gammaC": 40, "z": 21, "triad": [2, 13, 6], "cpu": 0.18511671400000007, "zplain": 19, "triad_plain": [0, 13, 6], "cpu_plain": 0.016396089999999974, "pairs_total": 3800, "pairs_generated": 476, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 465, "probes_main": 483, "inner_breaks": 11, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72439613, "Q": 656, "sizes": [20, 190, 190], "gammaC": 40, "z": 22, "triad": [1, 4, 17], "cpu": 0.1721619590000001, "zplain": 21, "triad_plain": [0, 4, 17], "cpu_plain": 0.015452433000000099, "pairs_total": 3800, "pairs_generated": 465, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 455, "probes_main": 469, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72544342, "Q": 532, "sizes": [20, 190, 190], "gammaC": 40, "z": 21, "triad": [1, 18, 2], "cpu": 0.15568080899999992, "zplain": 20, "triad_plain": [0, 18, 2], "cpu_plain": 0.012931793999999996, "pairs_total": 3800, "pairs_generated": 383, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 376, "probes_main": 393, "inner_breaks": 7, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72649071, "Q": 618, "sizes": [20, 190, 190], "gammaC": 40, "z": 14, "triad": [1, 7, 6], "cpu": 0.07887875500000008, "zplain": 14, "triad_plain": [1, 7, 6], "cpu_plain": 0.008643426999999981, "pairs_total": 3800, "pairs_generated": 162, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 157, "probes_main": 174, "inner_breaks": 5, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72753800, "Q": 539, "sizes": [20, 190, 190], "gammaC": 40, "z": 25, "triad": [6, 8, 11], "cpu": 0.13110426799999986, "zplain": 19, "triad_plain": [0, 8, 11], "cpu_plain": 0.020670312000000024, "pairs_total": 3800, "pairs_generated": 310, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 304, "probes_main": 317, "inner_breaks": 6, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72858529, "Q": 652, "sizes": [20, 190, 190], "gammaC": 40, "z": 21, "triad": [2, 18, 1], "cpu": 0.16332653699999988, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.014829117999999752, "pairs_total": 3800, "pairs_generated": 444, "pairs_pruned": 9, "pairs_margin": 3, "pairs_evaluated": 432, "probes_main": 444, "inner_breaks": 9, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72963258, "Q": 610, "sizes": [20, 190, 190], "gammaC": 39, "z": 26, "triad": [3, 15, 8], "cpu": 0.20858053899999973, "zplain": 23, "triad_plain": [0, 15, 8], "cpu_plain": 0.019928422, "pairs_total": 3800, "pairs_generated": 530, "pairs_pruned": 12, "pairs_margin": 1, "pairs_evaluated": 517, "probes_main": 539, "inner_breaks": 12, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73067987, "Q": 478, "sizes": [20, 190, 190], "gammaC": 40, "z": 36, "triad": [4, 17, 15], "cpu": 0.568846578, "zplain": 32, "triad_plain": [0, 17, 15], "cpu_plain": 0.044657640000000054, "pairs_total": 3800, "pairs_generated": 1352, "pairs_pruned": 18, "pairs_margin": 20, "pairs_evaluated": 1314, "probes_main": 1323, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73172716, "Q": 680, "sizes": [20, 190, 190], "gammaC": 40, "z": 22, "triad": [3, 9, 10], "cpu": 0.16851276599999965, "zplain": 19, "triad_plain": [0, 9, 10], "cpu_plain": 0.01851022499999999, "pairs_total": 3800, "pairs_generated": 417, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 407, "probes_main": 419, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73277445, "Q": 653, "sizes": [20, 190, 190], "gammaC": 39, "z": 23, "triad": [3, 4, 16], "cpu": 0.146935048, "zplain": 20, "triad_plain": [0, 4, 16], "cpu_plain": 0.01648269400000002, "pairs_total": 3800, "pairs_generated": 368, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 359, "probes_main": 370, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73382174, "Q": 605, "sizes": [20, 190, 190], "gammaC": 40, "z": 23, "triad": [1, 19, 3], "cpu": 0.21383047300000024, "zplain": 23, "triad_plain": [1, 19, 3], "cpu_plain": 0.015672402999999946, "pairs_total": 3800, "pairs_generated": 551, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 541, "probes_main": 557, "inner_breaks": 10, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73486903, "Q": 602, "sizes": [20, 190, 190], "gammaC": 39, "z": 19, "triad": [2, 16, 1], "cpu": 0.08897372599999986, "zplain": 17, "triad_plain": [0, 16, 1], "cpu_plain": 0.011173439999999868, "pairs_total": 3800, "pairs_generated": 220, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 214, "probes_main": 222, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73591632, "Q": 557, "sizes": [20, 190, 190], "gammaC": 39, "z": 19, "triad": [1, 13, 5], "cpu": 0.11942833200000003, "zplain": 18, "triad_plain": [0, 13, 5], "cpu_plain": 0.014546954000000056, "pairs_total": 3800, "pairs_generated": 273, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 264, "probes_main": 286, "inner_breaks": 9, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73696361, "Q": 706, "sizes": [20, 190, 190], "gammaC": 40, "z": 29, "triad": [6, 5, 18], "cpu": 0.269899584, "zplain": 23, "triad_plain": [0, 5, 18], "cpu_plain": 0.022809265999999884, "pairs_total": 3800, "pairs_generated": 732, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 721, "probes_main": 732, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73801090, "Q": 556, "sizes": [20, 190, 190], "gammaC": 40, "z": 22, "triad": [1, 3, 18], "cpu": 0.19837843499999996, "zplain": 21, "triad_plain": [0, 3, 18], "cpu_plain": 0.018835858000000094, "pairs_total": 3800, "pairs_generated": 535, "pairs_pruned": 13, "pairs_margin": 2, "pairs_evaluated": 520, "probes_main": 533, "inner_breaks": 13, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73905819, "Q": 599, "sizes": [20, 190, 190], "gammaC": 40, "z": 28, "triad": [7, 1, 20], "cpu": 0.24560750999999925, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.0156242820000001, "pairs_total": 3800, "pairs_generated": 671, "pairs_pruned": 12, "pairs_margin": 4, "pairs_evaluated": 655, "probes_main": 660, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74010548, "Q": 505, "sizes": [20, 190, 190], "gammaC": 39, "z": 28, "triad": [5, 21, 2], "cpu": 0.29386610300000005, "zplain": 23, "triad_plain": [0, 20, 3], "cpu_plain": 0.021425787000000085, "pairs_total": 3800, "pairs_generated": 727, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 712, "probes_main": 726, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74115277, "Q": 608, "sizes": [20, 190, 190], "gammaC": 40, "z": 23, "triad": [2, 1, 20], "cpu": 0.1786162960000004, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.02531327999999977, "pairs_total": 3800, "pairs_generated": 516, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 503, "probes_main": 508, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74220006, "Q": 713, "sizes": [20, 190, 190], "gammaC": 39, "z": 19, "triad": [1, 16, 2], "cpu": 0.23226222599999957, "zplain": 18, "triad_plain": [0, 16, 2], "cpu_plain": 0.013572936000000091, "pairs_total": 3800, "pairs_generated": 531, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 522, "probes_main": 541, "inner_breaks": 9, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74324735, "Q": 597, "sizes": [20, 190, 190], "gammaC": 40, "z": 25, "triad": [8, 4, 13], "cpu": 0.28152973500000034, "zplain": 24, "triad_plain": [0, 22, 2], "cpu_plain": 0.016388464999999464, "pairs_total": 3800, "pairs_generated": 744, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 733, "probes_main": 752, "inner_breaks": 11, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74429464, "Q": 623, "sizes": [20, 190, 190], "gammaC": 40, "z": 19, "triad": [1, 7, 11], "cpu": 0.15785758599999955, "zplain": 18, "triad_plain": [0, 7, 11], "cpu_plain": 0.013712076000000017, "pairs_total": 3800, "pairs_generated": 440, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 428, "probes_main": 441, "inner_breaks": 12, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74534193, "Q": 575, "sizes": [20, 190, 190], "gammaC": 40, "z": 22, "triad": [3, 5, 14], "cpu": 0.22321917400000046, "zplain": 19, "triad_plain": [0, 5, 14], "cpu_plain": 0.017202424000000605, "pairs_total": 3800, "pairs_generated": 564, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 553, "probes_main": 566, "inner_breaks": 11, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74638922, "Q": 579, "sizes": [20, 190, 190], "gammaC": 39, "z": 26, "triad": [5, 7, 14], "cpu": 0.17484097899999984, "zplain": 21, "triad_plain": [0, 7, 14], "cpu_plain": 0.017908259999999565, "pairs_total": 3800, "pairs_generated": 449, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 440, "probes_main": 450, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74743651, "Q": 706, "sizes": [20, 190, 190], "gammaC": 40, "z": 25, "triad": [2, 8, 15], "cpu": 0.1730003670000002, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.017784078000000036, "pairs_total": 3800, "pairs_generated": 453, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 445, "probes_main": 453, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74848380, "Q": 633, "sizes": [20, 190, 190], "gammaC": 39, "z": 23, "triad": [4, 14, 5], "cpu": 0.25173442, "zplain": 19, "triad_plain": [0, 14, 5], "cpu_plain": 0.020553031000000388, "pairs_total": 3800, "pairs_generated": 484, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 472, "probes_main": 486, "inner_breaks": 12, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74953109, "Q": 542, "sizes": [20, 190, 190], "gammaC": 40, "z": 28, "triad": [3, 1, 24], "cpu": 0.39463232800000014, "zplain": 24, "triad_plain": [0, 0, 24], "cpu_plain": 0.023139645999999736, "pairs_total": 3800, "pairs_generated": 934, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 917, "probes_main": 922, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75057838, "Q": 603, "sizes": [20, 190, 190], "gammaC": 40, "z": 21, "triad": [1, 3, 17], "cpu": 0.18487705200000004, "zplain": 20, "triad_plain": [0, 13, 7], "cpu_plain": 0.017101056000000447, "pairs_total": 3800, "pairs_generated": 473, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 462, "probes_main": 475, "inner_breaks": 11, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75162567, "Q": 631, "sizes": [20, 190, 190], "gammaC": 39, "z": 24, "triad": [7, 13, 4], "cpu": 0.1528350069999993, "zplain": 22, "triad_plain": [0, 9, 13], "cpu_plain": 0.01945295999999974, "pairs_total": 3800, "pairs_generated": 352, "pairs_pruned": 8, "pairs_margin": 2, "pairs_evaluated": 342, "probes_main": 355, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75267296, "Q": 472, "sizes": [20, 190, 190], "gammaC": 39, "z": 38, "triad": [4, 33, 1], "cpu": 0.7716472919999999, "zplain": 33, "triad_plain": [0, 33, 0], "cpu_plain": 0.054984660000000574, "pairs_total": 3800, "pairs_generated": 1546, "pairs_pruned": 16, "pairs_margin": 9, "pairs_evaluated": 1521, "probes_main": 1532, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75372025, "Q": 612, "sizes": [20, 190, 190], "gammaC": 40, "z": 23, "triad": [4, 13, 6], "cpu": 0.27231254900000046, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.018268293000000213, "pairs_total": 3800, "pairs_generated": 661, "pairs_pruned": 12, "pairs_margin": 3, "pairs_evaluated": 646, "probes_main": 655, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75476754, "Q": 537, "sizes": [20, 190, 190], "gammaC": 40, "z": 23, "triad": [1, 1, 21], "cpu": 0.20232680400000014, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.0180158610000003, "pairs_total": 3800, "pairs_generated": 495, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 487, "probes_main": 493, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75581483, "Q": 602, "sizes": [20, 190, 190], "gammaC": 40, "z": 24, "triad": [4, 5, 15], "cpu": 0.15357917100000051, "zplain": 20, "triad_plain": [0, 5, 15], "cpu_plain": 0.01803669700000121, "pairs_total": 3800, "pairs_generated": 407, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 398, "probes_main": 407, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75686212, "Q": 672, "sizes": [20, 190, 190], "gammaC": 39, "z": 22, "triad": [1, 7, 14], "cpu": 0.17165420799999964, "zplain": 21, "triad_plain": [0, 7, 14], "cpu_plain": 0.015691230999999917, "pairs_total": 3800, "pairs_generated": 443, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 434, "probes_main": 450, "inner_breaks": 9, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75790941, "Q": 601, "sizes": [20, 190, 190], "gammaC": 40, "z": 20, "triad": [1, 13, 6], "cpu": 0.07204128999999959, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.011303184000000854, "pairs_total": 3800, "pairs_generated": 158, "pairs_pruned": 3, "pairs_margin": 2, "pairs_evaluated": 153, "probes_main": 171, "inner_breaks": 3, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75895670, "Q": 595, "sizes": [20, 190, 190], "gammaC": 40, "z": 20, "triad": [1, 4, 15], "cpu": 0.08278305400000008, "zplain": 19, "triad_plain": [0, 4, 15], "cpu_plain": 0.012998252999999238, "pairs_total": 3800, "pairs_generated": 195, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 191, "probes_main": 205, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76000399, "Q": 621, "sizes": [20, 190, 190], "gammaC": 39, "z": 25, "triad": [1, 1, 23], "cpu": 0.24648975199999867, "zplain": 24, "triad_plain": [1, 0, 23], "cpu_plain": 0.027535003999998864, "pairs_total": 3800, "pairs_generated": 645, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 633, "probes_main": 639, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76105128, "Q": 701, "sizes": [20, 190, 190], "gammaC": 39, "z": 25, "triad": [4, 20, 1], "cpu": 0.23137254199999902, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.019062780999998807, "pairs_total": 3800, "pairs_generated": 552, "pairs_pruned": 10, "pairs_margin": 1, "pairs_evaluated": 541, "probes_main": 555, "inner_breaks": 10, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76209857, "Q": 543, "sizes": [20, 190, 190], "gammaC": 40, "z": 24, "triad": [7, 10, 7], "cpu": 0.1163004160000014, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.01629365199999988, "pairs_total": 3800, "pairs_generated": 288, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 280, "probes_main": 295, "inner_breaks": 8, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76314586, "Q": 595, "sizes": [20, 190, 190], "gammaC": 39, "z": 27, "triad": [1, 7, 19], "cpu": 0.36722898500000056, "zplain": 26, "triad_plain": [0, 7, 19], "cpu_plain": 0.020068592999999524, "pairs_total": 3800, "pairs_generated": 893, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 877, "probes_main": 892, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76419315, "Q": 638, "sizes": [20, 190, 190], "gammaC": 39, "z": 17, "triad": [2, 4, 11], "cpu": 0.15445823500000166, "zplain": 15, "triad_plain": [0, 4, 11], "cpu_plain": 0.014059029000000223, "pairs_total": 3800, "pairs_generated": 413, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 402, "probes_main": 417, "inner_breaks": 11, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76524044, "Q": 649, "sizes": [20, 190, 190], "gammaC": 39, "z": 32, "triad": [2, 1, 29], "cpu": 0.43532623699999995, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.028955834000001346, "pairs_total": 3800, "pairs_generated": 963, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 950, "probes_main": 955, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76628773, "Q": 577, "sizes": [20, 190, 190], "gammaC": 40, "z": 28, "triad": [2, 1, 25], "cpu": 0.3288711890000009, "zplain": 25, "triad_plain": [0, 0, 25], "cpu_plain": 0.026643414000000476, "pairs_total": 3800, "pairs_generated": 864, "pairs_pruned": 17, "pairs_margin": 6, "pairs_evaluated": 841, "probes_main": 846, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76733502, "Q": 633, "sizes": [20, 190, 190], "gammaC": 40, "z": 17, "triad": [1, 3, 13], "cpu": 0.15894113400000087, "zplain": 17, "triad_plain": [1, 3, 13], "cpu_plain": 0.013048096000000342, "pairs_total": 3800, "pairs_generated": 413, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 403, "probes_main": 417, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76838231, "Q": 485, "sizes": [20, 190, 190], "gammaC": 40, "z": 33, "triad": [11, 6, 16], "cpu": 0.2540948950000015, "zplain": 22, "triad_plain": [0, 16, 6], "cpu_plain": 0.028878791000000348, "pairs_total": 3800, "pairs_generated": 680, "pairs_pruned": 11, "pairs_margin": 5, "pairs_evaluated": 664, "probes_main": 678, "inner_breaks": 11, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76942960, "Q": 642, "sizes": [20, 190, 190], "gammaC": 40, "z": 20, "triad": [2, 8, 10], "cpu": 0.09793769999999924, "zplain": 18, "triad_plain": [0, 8, 10], "cpu_plain": 0.011458028999999925, "pairs_total": 3800, "pairs_generated": 235, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 232, "probes_main": 240, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77047689, "Q": 618, "sizes": [20, 190, 190], "gammaC": 40, "z": 31, "triad": [10, 10, 11], "cpu": 0.28776289799999866, "zplain": 21, "triad_plain": [0, 10, 11], "cpu_plain": 0.020351194999999933, "pairs_total": 3800, "pairs_generated": 750, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 736, "probes_main": 746, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.05, "seed": 77152418, "Q": 541, "sizes": [20, 190, 190], "gammaC": 40, "z": 26, "triad": [2, 21, 3], "cpu": 0.16247039199999946, "zplain": 24, "triad_plain": [0, 21, 3], "cpu_plain": 0.025638517999999166, "pairs_total": 3800, "pairs_generated": 384, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 376, "probes_main": 388, "inner_breaks": 8, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71521547, "Q": 457, "sizes": [112, 56, 57], "gammaC": 37, "z": 32, "triad": [29, 2, 1], "cpu": 0.317724284, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.027906247999999967, "pairs_total": 3192, "pairs_generated": 807, "pairs_pruned": 39, "pairs_margin": 3, "pairs_evaluated": 765, "probes_main": 770, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71626276, "Q": 417, "sizes": [112, 56, 57], "gammaC": 36, "z": 27, "triad": [16, 1, 10], "cpu": 0.30487740799999996, "zplain": 26, "triad_plain": [16, 0, 10], "cpu_plain": 0.030500679999999947, "pairs_total": 3192, "pairs_generated": 763, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 724, "probes_main": 738, "inner_breaks": 39, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71731005, "Q": 445, "sizes": [112, 56, 57], "gammaC": 39, "z": 33, "triad": [31, 1, 1], "cpu": 0.2482092170000001, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.02955899999999989, "pairs_total": 3192, "pairs_generated": 812, "pairs_pruned": 47, "pairs_margin": 6, "pairs_evaluated": 759, "probes_main": 764, "inner_breaks": 47, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71835734, "Q": 410, "sizes": [112, 56, 57], "gammaC": 34, "z": 30, "triad": [12, 3, 15], "cpu": 0.16282261900000017, "zplain": 27, "triad_plain": [12, 0, 15], "cpu_plain": 0.0230335359999998, "pairs_total": 3192, "pairs_generated": 505, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 476, "probes_main": 484, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71940463, "Q": 438, "sizes": [112, 56, 57], "gammaC": 35, "z": 24, "triad": [20, 3, 1], "cpu": 0.18934924800000008, "zplain": 23, "triad_plain": [20, 3, 0], "cpu_plain": 0.01964695500000002, "pairs_total": 3192, "pairs_generated": 596, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 565, "probes_main": 578, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72045192, "Q": 425, "sizes": [112, 56, 57], "gammaC": 39, "z": 26, "triad": [23, 2, 1], "cpu": 0.24702434899999992, "zplain": 25, "triad_plain": [23, 2, 0], "cpu_plain": 0.02282561499999991, "pairs_total": 3192, "pairs_generated": 774, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 738, "probes_main": 743, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72149921, "Q": 460, "sizes": [112, 56, 57], "gammaC": 38, "z": 35, "triad": [32, 1, 2], "cpu": 0.4149184170000002, "zplain": 32, "triad_plain": [32, 0, 0], "cpu_plain": 0.03857732299999972, "pairs_total": 3192, "pairs_generated": 1236, "pairs_pruned": 41, "pairs_margin": 10, "pairs_evaluated": 1185, "probes_main": 1191, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72254650, "Q": 374, "sizes": [112, 56, 57], "gammaC": 37, "z": 35, "triad": [6, 1, 28], "cpu": 0.34451263500000007, "zplain": 34, "triad_plain": [6, 0, 28], "cpu_plain": 0.032615118000000276, "pairs_total": 3192, "pairs_generated": 994, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 954, "probes_main": 968, "inner_breaks": 40, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72359379, "Q": 471, "sizes": [112, 56, 57], "gammaC": 38, "z": 31, "triad": [20, 1, 10], "cpu": 0.2945447240000001, "zplain": 30, "triad_plain": [20, 0, 10], "cpu_plain": 0.025347038000000044, "pairs_total": 3192, "pairs_generated": 741, "pairs_pruned": 37, "pairs_margin": 4, "pairs_evaluated": 700, "probes_main": 711, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72464108, "Q": 458, "sizes": [112, 56, 57], "gammaC": 38, "z": 20, "triad": [17, 2, 1], "cpu": 0.11335850300000017, "zplain": 19, "triad_plain": [17, 0, 2], "cpu_plain": 0.018450368999999966, "pairs_total": 3192, "pairs_generated": 373, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 349, "probes_main": 354, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72568837, "Q": 464, "sizes": [112, 56, 57], "gammaC": 37, "z": 27, "triad": [17, 7, 3], "cpu": 0.21353311500000016, "zplain": 27, "triad_plain": [17, 7, 3], "cpu_plain": 0.02132196300000011, "pairs_total": 3192, "pairs_generated": 674, "pairs_pruned": 32, "pairs_margin": 1, "pairs_evaluated": 641, "probes_main": 655, "inner_breaks": 32, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72673566, "Q": 480, "sizes": [112, 56, 57], "gammaC": 35, "z": 19, "triad": [17, 1, 1], "cpu": 0.1093703399999999, "zplain": 19, "triad_plain": [17, 1, 1], "cpu_plain": 0.021104341999999665, "pairs_total": 3192, "pairs_generated": 339, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 314, "probes_main": 319, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72778295, "Q": 442, "sizes": [112, 56, 57], "gammaC": 37, "z": 29, "triad": [27, 1, 1], "cpu": 0.21125753700000027, "zplain": 28, "triad_plain": [27, 0, 1], "cpu_plain": 0.023552938999999995, "pairs_total": 3192, "pairs_generated": 569, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 534, "probes_main": 539, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72883024, "Q": 416, "sizes": [112, 56, 57], "gammaC": 39, "z": 23, "triad": [20, 2, 1], "cpu": 0.08214495699999969, "zplain": 23, "triad_plain": [20, 2, 1], "cpu_plain": 0.018936991999999986, "pairs_total": 3192, "pairs_generated": 282, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 261, "probes_main": 266, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72987753, "Q": 481, "sizes": [112, 56, 57], "gammaC": 37, "z": 21, "triad": [16, 3, 2], "cpu": 0.1863178350000001, "zplain": 21, "triad_plain": [16, 3, 2], "cpu_plain": 0.01780646000000008, "pairs_total": 3192, "pairs_generated": 469, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 438, "probes_main": 452, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73092482, "Q": 374, "sizes": [112, 56, 57], "gammaC": 37, "z": 30, "triad": [28, 1, 1], "cpu": 0.2082306840000001, "zplain": 28, "triad_plain": [28, 0, 0], "cpu_plain": 0.026010922000000214, "pairs_total": 3192, "pairs_generated": 672, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 631, "probes_main": 636, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73197211, "Q": 446, "sizes": [112, 56, 57], "gammaC": 36, "z": 18, "triad": [16, 1, 1], "cpu": 0.08263459299999987, "zplain": 18, "triad_plain": [16, 1, 1], "cpu_plain": 0.014775762000000192, "pairs_total": 3192, "pairs_generated": 273, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 252, "probes_main": 257, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73301940, "Q": 415, "sizes": [112, 56, 57], "gammaC": 38, "z": 28, "triad": [16, 1, 11], "cpu": 0.2614604730000005, "zplain": 27, "triad_plain": [16, 0, 11], "cpu_plain": 0.024747870999999755, "pairs_total": 3192, "pairs_generated": 815, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 776, "probes_main": 794, "inner_breaks": 39, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73406669, "Q": 416, "sizes": [112, 56, 57], "gammaC": 39, "z": 34, "triad": [31, 1, 2], "cpu": 0.30308951900000025, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.031148785999999262, "pairs_total": 3192, "pairs_generated": 934, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 895, "probes_main": 900, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73511398, "Q": 433, "sizes": [112, 56, 57], "gammaC": 37, "z": 24, "triad": [8, 1, 15], "cpu": 0.1496363650000001, "zplain": 23, "triad_plain": [8, 0, 15], "cpu_plain": 0.020705271000000636, "pairs_total": 3192, "pairs_generated": 474, "pairs_pruned": 26, "pairs_margin": 11, "pairs_evaluated": 437, "probes_main": 446, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73616127, "Q": 491, "sizes": [112, 56, 57], "gammaC": 40, "z": 35, "triad": [24, 9, 2], "cpu": 0.5054843139999994, "zplain": 33, "triad_plain": [24, 9, 0], "cpu_plain": 0.031031126999999437, "pairs_total": 3192, "pairs_generated": 1215, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1173, "probes_main": 1189, "inner_breaks": 42, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73720856, "Q": 456, "sizes": [112, 56, 57], "gammaC": 37, "z": 23, "triad": [20, 2, 1], "cpu": 0.09643463100000016, "zplain": 22, "triad_plain": [20, 2, 0], "cpu_plain": 0.01818474700000028, "pairs_total": 3192, "pairs_generated": 318, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 289, "probes_main": 295, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73825585, "Q": 417, "sizes": [112, 56, 57], "gammaC": 40, "z": 35, "triad": [27, 1, 7], "cpu": 0.30484264200000055, "zplain": 34, "triad_plain": [27, 0, 7], "cpu_plain": 0.030675458000000155, "pairs_total": 3192, "pairs_generated": 992, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 945, "probes_main": 951, "inner_breaks": 47, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73930314, "Q": 427, "sizes": [112, 56, 57], "gammaC": 37, "z": 28, "triad": [26, 1, 1], "cpu": 0.18065256199999968, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.023279040999999445, "pairs_total": 3192, "pairs_generated": 595, "pairs_pruned": 37, "pairs_margin": 5, "pairs_evaluated": 553, "probes_main": 558, "inner_breaks": 37, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74035043, "Q": 538, "sizes": [112, 56, 57], "gammaC": 38, "z": 29, "triad": [14, 1, 14], "cpu": 0.18494982499999946, "zplain": 28, "triad_plain": [14, 0, 14], "cpu_plain": 0.02368198300000035, "pairs_total": 3192, "pairs_generated": 577, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 551, "probes_main": 564, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74139772, "Q": 452, "sizes": [112, 56, 57], "gammaC": 39, "z": 24, "triad": [22, 1, 1], "cpu": 0.1532225770000002, "zplain": 24, "triad_plain": [22, 1, 1], "cpu_plain": 0.02024556399999966, "pairs_total": 3192, "pairs_generated": 509, "pairs_pruned": 31, "pairs_margin": 6, "pairs_evaluated": 472, "probes_main": 478, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74244501, "Q": 431, "sizes": [112, 56, 57], "gammaC": 40, "z": 30, "triad": [28, 1, 1], "cpu": 0.2649666789999996, "zplain": 28, "triad_plain": [28, 0, 0], "cpu_plain": 0.024925429999999693, "pairs_total": 3192, "pairs_generated": 849, "pairs_pruned": 33, "pairs_margin": 2, "pairs_evaluated": 814, "probes_main": 819, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74349230, "Q": 514, "sizes": [112, 56, 57], "gammaC": 38, "z": 25, "triad": [17, 7, 1], "cpu": 0.2213515940000006, "zplain": 24, "triad_plain": [17, 7, 0], "cpu_plain": 0.020696040999999887, "pairs_total": 3192, "pairs_generated": 683, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 656, "probes_main": 675, "inner_breaks": 27, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74453959, "Q": 496, "sizes": [112, 56, 57], "gammaC": 39, "z": 33, "triad": [4, 17, 12], "cpu": 0.32575276499999983, "zplain": 33, "triad_plain": [4, 17, 12], "cpu_plain": 0.02803826800000042, "pairs_total": 3192, "pairs_generated": 1009, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 967, "probes_main": 983, "inner_breaks": 42, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74558688, "Q": 450, "sizes": [112, 56, 57], "gammaC": 38, "z": 23, "triad": [21, 1, 1], "cpu": 0.20052216499999975, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.02111100499999985, "pairs_total": 3192, "pairs_generated": 665, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 637, "probes_main": 643, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74663417, "Q": 492, "sizes": [112, 56, 57], "gammaC": 39, "z": 23, "triad": [14, 6, 3], "cpu": 0.2619654650000003, "zplain": 23, "triad_plain": [14, 6, 3], "cpu_plain": 0.018276092000000688, "pairs_total": 3192, "pairs_generated": 795, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 764, "probes_main": 782, "inner_breaks": 31, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74768146, "Q": 442, "sizes": [112, 56, 57], "gammaC": 37, "z": 30, "triad": [27, 2, 1], "cpu": 0.2614401999999991, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.025363662000000176, "pairs_total": 3192, "pairs_generated": 862, "pairs_pruned": 39, "pairs_margin": 1, "pairs_evaluated": 822, "probes_main": 832, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74872875, "Q": 370, "sizes": [112, 56, 57], "gammaC": 39, "z": 40, "triad": [34, 1, 5], "cpu": 0.45131425599999986, "zplain": 39, "triad_plain": [34, 0, 5], "cpu_plain": 0.03500928099999889, "pairs_total": 3192, "pairs_generated": 1415, "pairs_pruned": 49, "pairs_margin": 4, "pairs_evaluated": 1362, "probes_main": 1372, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74977604, "Q": 400, "sizes": [112, 56, 57], "gammaC": 38, "z": 34, "triad": [6, 1, 27], "cpu": 0.2723645129999994, "zplain": 34, "triad_plain": [6, 1, 27], "cpu_plain": 0.02906093200000015, "pairs_total": 3192, "pairs_generated": 867, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 825, "probes_main": 832, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75082333, "Q": 358, "sizes": [112, 56, 57], "gammaC": 40, "z": 18, "triad": [11, 3, 4], "cpu": 0.09003752899999995, "zplain": 18, "triad_plain": [11, 3, 4], "cpu_plain": 0.015751055000000846, "pairs_total": 3192, "pairs_generated": 279, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 259, "probes_main": 273, "inner_breaks": 20, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75187062, "Q": 467, "sizes": [112, 56, 57], "gammaC": 39, "z": 22, "triad": [18, 3, 1], "cpu": 0.15549069899999957, "zplain": 21, "triad_plain": [18, 3, 0], "cpu_plain": 0.018477078999998398, "pairs_total": 3192, "pairs_generated": 476, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 445, "probes_main": 460, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75291791, "Q": 466, "sizes": [112, 56, 57], "gammaC": 37, "z": 41, "triad": [36, 4, 1], "cpu": 0.4448842899999992, "zplain": 36, "triad_plain": [36, 0, 0], "cpu_plain": 0.03503607200000047, "pairs_total": 3192, "pairs_generated": 1301, "pairs_pruned": 55, "pairs_margin": 2, "pairs_evaluated": 1244, "probes_main": 1249, "inner_breaks": 55, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75396520, "Q": 446, "sizes": [112, 56, 57], "gammaC": 39, "z": 31, "triad": [23, 4, 4], "cpu": 0.2152717519999996, "zplain": 30, "triad_plain": [30, 0, 0], "cpu_plain": 0.025732127999999577, "pairs_total": 3192, "pairs_generated": 694, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 654, "probes_main": 663, "inner_breaks": 40, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75501249, "Q": 414, "sizes": [112, 56, 57], "gammaC": 39, "z": 30, "triad": [1, 22, 7], "cpu": 0.29734145499999975, "zplain": 30, "triad_plain": [1, 22, 7], "cpu_plain": 0.026046891000000016, "pairs_total": 3192, "pairs_generated": 873, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 835, "probes_main": 847, "inner_breaks": 38, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75605978, "Q": 467, "sizes": [112, 56, 57], "gammaC": 38, "z": 30, "triad": [24, 5, 1], "cpu": 0.20705967899999855, "zplain": 29, "triad_plain": [24, 5, 0], "cpu_plain": 0.025702584999999445, "pairs_total": 3192, "pairs_generated": 621, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 585, "probes_main": 595, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75710707, "Q": 449, "sizes": [112, 56, 57], "gammaC": 38, "z": 26, "triad": [14, 5, 7], "cpu": 0.2593433460000014, "zplain": 26, "triad_plain": [14, 5, 7], "cpu_plain": 0.023109808000000953, "pairs_total": 3192, "pairs_generated": 756, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 715, "probes_main": 739, "inner_breaks": 41, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75815436, "Q": 484, "sizes": [112, 56, 57], "gammaC": 39, "z": 33, "triad": [29, 3, 1], "cpu": 0.28748778199999947, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.027970052000000578, "pairs_total": 3192, "pairs_generated": 913, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 875, "probes_main": 880, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75920165, "Q": 372, "sizes": [112, 56, 57], "gammaC": 38, "z": 36, "triad": [15, 9, 12], "cpu": 0.4619235340000003, "zplain": 36, "triad_plain": [15, 9, 12], "cpu_plain": 0.03010756300000139, "pairs_total": 3192, "pairs_generated": 1368, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1322, "probes_main": 1334, "inner_breaks": 46, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76024894, "Q": 517, "sizes": [112, 56, 57], "gammaC": 37, "z": 23, "triad": [13, 1, 9], "cpu": 0.11991513700000134, "zplain": 23, "triad_plain": [13, 1, 9], "cpu_plain": 0.018242375999999894, "pairs_total": 3192, "pairs_generated": 377, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 344, "probes_main": 359, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76129623, "Q": 562, "sizes": [112, 56, 57], "gammaC": 37, "z": 24, "triad": [18, 5, 1], "cpu": 0.22877531999999867, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.02083081499999828, "pairs_total": 3192, "pairs_generated": 727, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 692, "probes_main": 701, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76234352, "Q": 426, "sizes": [112, 56, 57], "gammaC": 38, "z": 24, "triad": [21, 1, 2], "cpu": 0.11314156299999922, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.021331217999998486, "pairs_total": 3192, "pairs_generated": 373, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 342, "probes_main": 348, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76339081, "Q": 513, "sizes": [112, 56, 57], "gammaC": 36, "z": 26, "triad": [23, 1, 2], "cpu": 0.12196003399999888, "zplain": 25, "triad_plain": [23, 0, 2], "cpu_plain": 0.02063634499999978, "pairs_total": 3192, "pairs_generated": 369, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 343, "probes_main": 354, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76443810, "Q": 474, "sizes": [112, 56, 57], "gammaC": 38, "z": 35, "triad": [20, 2, 13], "cpu": 0.32261162299999846, "zplain": 33, "triad_plain": [20, 0, 13], "cpu_plain": 0.03026418299999989, "pairs_total": 3192, "pairs_generated": 1012, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 964, "probes_main": 974, "inner_breaks": 48, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76548539, "Q": 413, "sizes": [112, 56, 57], "gammaC": 38, "z": 30, "triad": [23, 6, 1], "cpu": 0.25472143599999875, "zplain": 29, "triad_plain": [23, 6, 0], "cpu_plain": 0.025882362000000825, "pairs_total": 3192, "pairs_generated": 752, "pairs_pruned": 36, "pairs_margin": 2, "pairs_evaluated": 714, "probes_main": 729, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76653268, "Q": 477, "sizes": [112, 56, 57], "gammaC": 37, "z": 32, "triad": [16, 12, 4], "cpu": 0.2592786819999997, "zplain": 30, "triad_plain": [30, 0, 0], "cpu_plain": 0.027858011999999377, "pairs_total": 3192, "pairs_generated": 817, "pairs_pruned": 40, "pairs_margin": 2, "pairs_evaluated": 775, "probes_main": 783, "inner_breaks": 40, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71518297, "Q": 483, "sizes": [56, 84, 85], "gammaC": 35, "z": 24, "triad": [1, 14, 9], "cpu": 0.27520322100000005, "zplain": 23, "triad_plain": [0, 14, 9], "cpu_plain": 0.020489174999999915, "pairs_total": 4704, "pairs_generated": 731, "pairs_pruned": 33, "pairs_margin": 3, "pairs_evaluated": 695, "probes_main": 709, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71623026, "Q": 461, "sizes": [56, 84, 85], "gammaC": 34, "z": 29, "triad": [2, 17, 10], "cpu": 0.45773475499999994, "zplain": 29, "triad_plain": [2, 17, 10], "cpu_plain": 0.024325713999999943, "pairs_total": 4704, "pairs_generated": 1368, "pairs_pruned": 39, "pairs_margin": 6, "pairs_evaluated": 1323, "probes_main": 1344, "inner_breaks": 39, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71727755, "Q": 494, "sizes": [56, 84, 85], "gammaC": 37, "z": 36, "triad": [2, 1, 33], "cpu": 0.5551704390000001, "zplain": 33, "triad_plain": [0, 0, 33], "cpu_plain": 0.03784060200000017, "pairs_total": 4704, "pairs_generated": 1485, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1441, "probes_main": 1447, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71832484, "Q": 427, "sizes": [56, 84, 85], "gammaC": 38, "z": 27, "triad": [6, 20, 1], "cpu": 0.3156871189999999, "zplain": 26, "triad_plain": [6, 20, 0], "cpu_plain": 0.022307570000000165, "pairs_total": 4704, "pairs_generated": 873, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 840, "probes_main": 858, "inner_breaks": 33, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71937213, "Q": 393, "sizes": [56, 84, 85], "gammaC": 32, "z": 29, "triad": [2, 13, 14], "cpu": 0.32648700799999997, "zplain": 27, "triad_plain": [0, 13, 14], "cpu_plain": 0.02387200300000014, "pairs_total": 4704, "pairs_generated": 927, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 890, "probes_main": 899, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72041942, "Q": 424, "sizes": [56, 84, 85], "gammaC": 35, "z": 35, "triad": [3, 5, 27], "cpu": 0.6666132629999999, "zplain": 35, "triad_plain": [3, 5, 27], "cpu_plain": 0.03050362799999995, "pairs_total": 4704, "pairs_generated": 1847, "pairs_pruned": 49, "pairs_margin": 11, "pairs_evaluated": 1787, "probes_main": 1806, "inner_breaks": 49, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72146671, "Q": 394, "sizes": [56, 84, 85], "gammaC": 37, "z": 34, "triad": [2, 25, 7], "cpu": 0.37880175900000035, "zplain": 33, "triad_plain": [2, 31, 0], "cpu_plain": 0.028267767, "pairs_total": 4704, "pairs_generated": 1165, "pairs_pruned": 43, "pairs_margin": 9, "pairs_evaluated": 1113, "probes_main": 1127, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72251400, "Q": 410, "sizes": [56, 84, 85], "gammaC": 34, "z": 32, "triad": [1, 1, 30], "cpu": 0.2751725249999999, "zplain": 31, "triad_plain": [1, 0, 30], "cpu_plain": 0.024873904999999752, "pairs_total": 4704, "pairs_generated": 860, "pairs_pruned": 36, "pairs_margin": 5, "pairs_evaluated": 819, "probes_main": 824, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72356129, "Q": 472, "sizes": [56, 84, 85], "gammaC": 35, "z": 24, "triad": [1, 20, 3], "cpu": 0.2612799699999999, "zplain": 23, "triad_plain": [0, 20, 3], "cpu_plain": 0.018527558999999805, "pairs_total": 4704, "pairs_generated": 787, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 762, "probes_main": 774, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72460858, "Q": 435, "sizes": [56, 84, 85], "gammaC": 32, "z": 27, "triad": [8, 1, 18], "cpu": 0.1919867910000006, "zplain": 27, "triad_plain": [8, 1, 18], "cpu_plain": 0.016942089999999688, "pairs_total": 4704, "pairs_generated": 606, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 579, "probes_main": 592, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72565587, "Q": 355, "sizes": [56, 84, 85], "gammaC": 35, "z": 23, "triad": [3, 1, 19], "cpu": 0.23924665000000012, "zplain": 22, "triad_plain": [3, 0, 19], "cpu_plain": 0.01985162500000026, "pairs_total": 4704, "pairs_generated": 747, "pairs_pruned": 31, "pairs_margin": 4, "pairs_evaluated": 712, "probes_main": 726, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72670316, "Q": 459, "sizes": [56, 84, 85], "gammaC": 38, "z": 30, "triad": [5, 4, 21], "cpu": 0.4370754410000002, "zplain": 30, "triad_plain": [5, 4, 21], "cpu_plain": 0.023511818999999434, "pairs_total": 4704, "pairs_generated": 1333, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1290, "probes_main": 1316, "inner_breaks": 43, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72775045, "Q": 484, "sizes": [56, 84, 85], "gammaC": 33, "z": 24, "triad": [1, 21, 2], "cpu": 0.2748428910000005, "zplain": 23, "triad_plain": [0, 21, 2], "cpu_plain": 0.027794364000000016, "pairs_total": 4704, "pairs_generated": 809, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 782, "probes_main": 792, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72879774, "Q": 514, "sizes": [56, 84, 85], "gammaC": 36, "z": 34, "triad": [4, 10, 20], "cpu": 0.38779732899999964, "zplain": 34, "triad_plain": [4, 10, 20], "cpu_plain": 0.024469217000000043, "pairs_total": 4704, "pairs_generated": 1153, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 1116, "probes_main": 1130, "inner_breaks": 37, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72984503, "Q": 419, "sizes": [56, 84, 85], "gammaC": 35, "z": 28, "triad": [1, 6, 21], "cpu": 0.3663504780000002, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.022048900000000593, "pairs_total": 4704, "pairs_generated": 970, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 936, "probes_main": 945, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73089232, "Q": 498, "sizes": [56, 84, 85], "gammaC": 37, "z": 24, "triad": [8, 6, 10], "cpu": 0.3583441579999995, "zplain": 24, "triad_plain": [8, 6, 10], "cpu_plain": 0.017224317000000156, "pairs_total": 4704, "pairs_generated": 845, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 819, "probes_main": 839, "inner_breaks": 26, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73193961, "Q": 475, "sizes": [56, 84, 85], "gammaC": 37, "z": 39, "triad": [2, 19, 18], "cpu": 0.6556638579999996, "zplain": 37, "triad_plain": [0, 19, 18], "cpu_plain": 0.03187036100000018, "pairs_total": 4704, "pairs_generated": 1936, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 1884, "probes_main": 1898, "inner_breaks": 52, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73298690, "Q": 400, "sizes": [56, 84, 85], "gammaC": 33, "z": 33, "triad": [11, 4, 18], "cpu": 0.5419315970000005, "zplain": 33, "triad_plain": [11, 4, 18], "cpu_plain": 0.027152412000000403, "pairs_total": 4704, "pairs_generated": 1656, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1612, "probes_main": 1624, "inner_breaks": 44, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73403419, "Q": 424, "sizes": [56, 84, 85], "gammaC": 34, "z": 35, "triad": [3, 1, 31], "cpu": 0.661817773000001, "zplain": 34, "triad_plain": [3, 0, 31], "cpu_plain": 0.033886371999999554, "pairs_total": 4704, "pairs_generated": 1961, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1916, "probes_main": 1929, "inner_breaks": 45, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73508148, "Q": 432, "sizes": [56, 84, 85], "gammaC": 37, "z": 32, "triad": [12, 5, 15], "cpu": 0.5660931639999998, "zplain": 32, "triad_plain": [12, 5, 15], "cpu_plain": 0.02454501200000081, "pairs_total": 4704, "pairs_generated": 1424, "pairs_pruned": 44, "pairs_margin": 14, "pairs_evaluated": 1366, "probes_main": 1381, "inner_breaks": 44, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73612877, "Q": 540, "sizes": [56, 84, 85], "gammaC": 35, "z": 25, "triad": [8, 15, 2], "cpu": 0.3595676050000005, "zplain": 23, "triad_plain": [8, 15, 0], "cpu_plain": 0.024228077999998376, "pairs_total": 4704, "pairs_generated": 1028, "pairs_pruned": 33, "pairs_margin": 10, "pairs_evaluated": 985, "probes_main": 994, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73717606, "Q": 431, "sizes": [56, 84, 85], "gammaC": 35, "z": 25, "triad": [7, 17, 1], "cpu": 0.448798214, "zplain": 24, "triad_plain": [7, 17, 0], "cpu_plain": 0.022073953999999674, "pairs_total": 4704, "pairs_generated": 1250, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1211, "probes_main": 1224, "inner_breaks": 39, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73822335, "Q": 467, "sizes": [56, 84, 85], "gammaC": 36, "z": 31, "triad": [7, 10, 14], "cpu": 0.4589981820000002, "zplain": 31, "triad_plain": [7, 10, 14], "cpu_plain": 0.023014698000000777, "pairs_total": 4704, "pairs_generated": 1318, "pairs_pruned": 37, "pairs_margin": 10, "pairs_evaluated": 1271, "probes_main": 1289, "inner_breaks": 37, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73927064, "Q": 428, "sizes": [56, 84, 85], "gammaC": 36, "z": 28, "triad": [15, 12, 1], "cpu": 0.404525048, "zplain": 28, "triad_plain": [15, 12, 1], "cpu_plain": 0.02692844999999977, "pairs_total": 4704, "pairs_generated": 1076, "pairs_pruned": 34, "pairs_margin": 9, "pairs_evaluated": 1033, "probes_main": 1062, "inner_breaks": 34, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74031793, "Q": 466, "sizes": [56, 84, 85], "gammaC": 35, "z": 31, "triad": [1, 17, 13], "cpu": 0.3935616539999991, "zplain": 31, "triad_plain": [1, 17, 13], "cpu_plain": 0.02719899800000114, "pairs_total": 4704, "pairs_generated": 1007, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 969, "probes_main": 987, "inner_breaks": 38, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74136522, "Q": 503, "sizes": [56, 84, 85], "gammaC": 34, "z": 28, "triad": [19, 8, 1], "cpu": 0.5883936670000001, "zplain": 28, "triad_plain": [19, 8, 1], "cpu_plain": 0.022548911999999532, "pairs_total": 4704, "pairs_generated": 1477, "pairs_pruned": 44, "pairs_margin": 4, "pairs_evaluated": 1429, "probes_main": 1452, "inner_breaks": 44, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74241251, "Q": 486, "sizes": [56, 84, 85], "gammaC": 38, "z": 24, "triad": [1, 1, 22], "cpu": 0.15008118899999978, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.018526517999999825, "pairs_total": 4704, "pairs_generated": 470, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 446, "probes_main": 451, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74345980, "Q": 461, "sizes": [56, 84, 85], "gammaC": 34, "z": 32, "triad": [14, 14, 4], "cpu": 0.5838402169999988, "zplain": 32, "triad_plain": [14, 14, 4], "cpu_plain": 0.024344347999999627, "pairs_total": 4704, "pairs_generated": 1650, "pairs_pruned": 42, "pairs_margin": 13, "pairs_evaluated": 1595, "probes_main": 1607, "inner_breaks": 42, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74450709, "Q": 454, "sizes": [56, 84, 85], "gammaC": 32, "z": 28, "triad": [11, 6, 11], "cpu": 0.42336264800000123, "zplain": 28, "triad_plain": [11, 6, 11], "cpu_plain": 0.023387868999998673, "pairs_total": 4704, "pairs_generated": 1240, "pairs_pruned": 38, "pairs_margin": 5, "pairs_evaluated": 1197, "probes_main": 1227, "inner_breaks": 38, "outer_stop": 1, "improvements": 9}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74555438, "Q": 461, "sizes": [56, 84, 85], "gammaC": 35, "z": 34, "triad": [1, 15, 18], "cpu": 0.38344424900000007, "zplain": 33, "triad_plain": [0, 10, 23], "cpu_plain": 0.029338174999999467, "pairs_total": 4704, "pairs_generated": 1171, "pairs_pruned": 39, "pairs_margin": 3, "pairs_evaluated": 1129, "probes_main": 1139, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74660167, "Q": 465, "sizes": [56, 84, 85], "gammaC": 36, "z": 30, "triad": [3, 1, 26], "cpu": 0.3458834409999998, "zplain": 28, "triad_plain": [0, 0, 28], "cpu_plain": 0.022208533000000585, "pairs_total": 4704, "pairs_generated": 1044, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 1008, "probes_main": 1013, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74764896, "Q": 521, "sizes": [56, 84, 85], "gammaC": 35, "z": 24, "triad": [1, 5, 18], "cpu": 0.26101146599999936, "zplain": 24, "triad_plain": [1, 5, 18], "cpu_plain": 0.019915487000000454, "pairs_total": 4704, "pairs_generated": 779, "pairs_pruned": 28, "pairs_margin": 5, "pairs_evaluated": 746, "probes_main": 759, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74869625, "Q": 477, "sizes": [56, 84, 85], "gammaC": 39, "z": 33, "triad": [7, 14, 12], "cpu": 0.4296253639999996, "zplain": 33, "triad_plain": [7, 14, 12], "cpu_plain": 0.02656968699999851, "pairs_total": 4704, "pairs_generated": 1194, "pairs_pruned": 38, "pairs_margin": 5, "pairs_evaluated": 1151, "probes_main": 1166, "inner_breaks": 38, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74974354, "Q": 412, "sizes": [56, 84, 85], "gammaC": 35, "z": 27, "triad": [6, 14, 7], "cpu": 0.38153057999999973, "zplain": 27, "triad_plain": [6, 14, 7], "cpu_plain": 0.019820999000000228, "pairs_total": 4704, "pairs_generated": 1132, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 1099, "probes_main": 1113, "inner_breaks": 33, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75079083, "Q": 473, "sizes": [56, 84, 85], "gammaC": 35, "z": 25, "triad": [1, 1, 23], "cpu": 0.31785142599999894, "zplain": 24, "triad_plain": [1, 0, 23], "cpu_plain": 0.0218053299999994, "pairs_total": 4704, "pairs_generated": 958, "pairs_pruned": 36, "pairs_margin": 1, "pairs_evaluated": 921, "probes_main": 927, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75183812, "Q": 439, "sizes": [56, 84, 85], "gammaC": 38, "z": 25, "triad": [2, 20, 3], "cpu": 0.20649650600000058, "zplain": 24, "triad_plain": [0, 20, 4], "cpu_plain": 0.02043853200000001, "pairs_total": 4704, "pairs_generated": 628, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 599, "probes_main": 612, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75288541, "Q": 477, "sizes": [56, 84, 85], "gammaC": 35, "z": 21, "triad": [6, 1, 14], "cpu": 0.2015916020000006, "zplain": 20, "triad_plain": [6, 0, 14], "cpu_plain": 0.018633249000000518, "pairs_total": 4704, "pairs_generated": 591, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 567, "probes_main": 580, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75393270, "Q": 437, "sizes": [56, 84, 85], "gammaC": 33, "z": 32, "triad": [2, 2, 28], "cpu": 0.4875554760000007, "zplain": 32, "triad_plain": [2, 2, 28], "cpu_plain": 0.03304093499999894, "pairs_total": 4704, "pairs_generated": 1349, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1309, "probes_main": 1319, "inner_breaks": 40, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75497999, "Q": 410, "sizes": [56, 84, 85], "gammaC": 36, "z": 38, "triad": [1, 33, 4], "cpu": 0.6042662270000001, "zplain": 37, "triad_plain": [0, 33, 4], "cpu_plain": 0.02637890300000123, "pairs_total": 4704, "pairs_generated": 1827, "pairs_pruned": 47, "pairs_margin": 5, "pairs_evaluated": 1775, "probes_main": 1793, "inner_breaks": 47, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75602728, "Q": 447, "sizes": [56, 84, 85], "gammaC": 32, "z": 24, "triad": [1, 16, 7], "cpu": 0.15500812400000186, "zplain": 23, "triad_plain": [0, 16, 7], "cpu_plain": 0.018545626999998177, "pairs_total": 4704, "pairs_generated": 518, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 490, "probes_main": 499, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75707457, "Q": 439, "sizes": [56, 84, 85], "gammaC": 36, "z": 31, "triad": [1, 29, 1], "cpu": 0.3996603390000004, "zplain": 30, "triad_plain": [0, 29, 1], "cpu_plain": 0.026225338999999792, "pairs_total": 4704, "pairs_generated": 1139, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1100, "probes_main": 1118, "inner_breaks": 39, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75812186, "Q": 498, "sizes": [56, 84, 85], "gammaC": 37, "z": 35, "triad": [2, 32, 1], "cpu": 0.3545771739999992, "zplain": 34, "triad_plain": [2, 32, 0], "cpu_plain": 0.02691003500000022, "pairs_total": 4704, "pairs_generated": 1074, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1032, "probes_main": 1046, "inner_breaks": 42, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75916915, "Q": 495, "sizes": [56, 84, 85], "gammaC": 36, "z": 28, "triad": [1, 22, 5], "cpu": 0.3696856600000018, "zplain": 27, "triad_plain": [0, 22, 5], "cpu_plain": 0.02185939800000014, "pairs_total": 4704, "pairs_generated": 1160, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 1124, "probes_main": 1132, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76021644, "Q": 310, "sizes": [56, 84, 85], "gammaC": 32, "z": 32, "triad": [2, 18, 12], "cpu": 0.4230599029999986, "zplain": 30, "triad_plain": [0, 18, 12], "cpu_plain": 0.031253871000000544, "pairs_total": 4704, "pairs_generated": 1228, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1187, "probes_main": 1199, "inner_breaks": 41, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76126373, "Q": 445, "sizes": [56, 84, 85], "gammaC": 36, "z": 29, "triad": [13, 1, 15], "cpu": 0.39846572400000113, "zplain": 29, "triad_plain": [13, 1, 15], "cpu_plain": 0.021885594000000452, "pairs_total": 4704, "pairs_generated": 1093, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1055, "probes_main": 1083, "inner_breaks": 38, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76231102, "Q": 418, "sizes": [56, 84, 85], "gammaC": 32, "z": 35, "triad": [1, 8, 26], "cpu": 0.5943071489999987, "zplain": 35, "triad_plain": [1, 8, 26], "cpu_plain": 0.029757430000000085, "pairs_total": 4704, "pairs_generated": 1824, "pairs_pruned": 45, "pairs_margin": 6, "pairs_evaluated": 1773, "probes_main": 1783, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76335831, "Q": 451, "sizes": [56, 84, 85], "gammaC": 36, "z": 31, "triad": [1, 22, 8], "cpu": 0.3630035249999999, "zplain": 31, "triad_plain": [1, 22, 8], "cpu_plain": 0.02240636399999829, "pairs_total": 4704, "pairs_generated": 1114, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 1079, "probes_main": 1093, "inner_breaks": 35, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76440560, "Q": 505, "sizes": [56, 84, 85], "gammaC": 35, "z": 25, "triad": [1, 15, 9], "cpu": 0.18790102700000233, "zplain": 24, "triad_plain": [0, 15, 9], "cpu_plain": 0.021558702000000096, "pairs_total": 4704, "pairs_generated": 587, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 563, "probes_main": 571, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76545289, "Q": 386, "sizes": [56, 84, 85], "gammaC": 36, "z": 38, "triad": [1, 11, 26], "cpu": 0.6344983289999995, "zplain": 37, "triad_plain": [0, 11, 26], "cpu_plain": 0.03073318100000222, "pairs_total": 4704, "pairs_generated": 1859, "pairs_pruned": 49, "pairs_margin": 32, "pairs_evaluated": 1778, "probes_main": 1783, "inner_breaks": 49, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76650018, "Q": 411, "sizes": [56, 84, 85], "gammaC": 33, "z": 27, "triad": [2, 24, 1], "cpu": 0.20506934699999846, "zplain": 26, "triad_plain": [2, 24, 0], "cpu_plain": 0.024174466000001615, "pairs_total": 4704, "pairs_generated": 562, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 532, "probes_main": 550, "inner_breaks": 30, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71515697, "Q": 454, "sizes": [11, 107, 107], "gammaC": 38, "z": 24, "triad": [3, 19, 2], "cpu": 0.11965018500000002, "zplain": 21, "triad_plain": [0, 19, 2], "cpu_plain": 0.014802093000000016, "pairs_total": 1177, "pairs_generated": 248, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 241, "probes_main": 253, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71620426, "Q": 489, "sizes": [11, 107, 107], "gammaC": 38, "z": 27, "triad": [3, 1, 23], "cpu": 0.04939859599999996, "zplain": 24, "triad_plain": [0, 1, 23], "cpu_plain": 0.014833844999999957, "pairs_total": 1177, "pairs_generated": 142, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 137, "probes_main": 142, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71725155, "Q": 396, "sizes": [11, 107, 107], "gammaC": 38, "z": 22, "triad": [1, 4, 17], "cpu": 0.04274518599999999, "zplain": 21, "triad_plain": [0, 4, 17], "cpu_plain": 0.011537738999999991, "pairs_total": 1177, "pairs_generated": 108, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 105, "probes_main": 116, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71829884, "Q": 394, "sizes": [11, 107, 107], "gammaC": 37, "z": 27, "triad": [3, 1, 23], "cpu": 0.06900440699999999, "zplain": 24, "triad_plain": [0, 1, 23], "cpu_plain": 0.014394070000000037, "pairs_total": 1177, "pairs_generated": 196, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 190, "probes_main": 195, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71934613, "Q": 444, "sizes": [11, 107, 107], "gammaC": 40, "z": 33, "triad": [1, 31, 1], "cpu": 0.144391182, "zplain": 31, "triad_plain": [0, 31, 0], "cpu_plain": 0.027525340000000065, "pairs_total": 1177, "pairs_generated": 373, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 365, "probes_main": 378, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72039342, "Q": 487, "sizes": [11, 107, 107], "gammaC": 36, "z": 29, "triad": [3, 24, 2], "cpu": 0.072166344, "zplain": 26, "triad_plain": [0, 24, 2], "cpu_plain": 0.01661499700000002, "pairs_total": 1177, "pairs_generated": 204, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 196, "probes_main": 205, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72144071, "Q": 433, "sizes": [11, 107, 107], "gammaC": 38, "z": 37, "triad": [5, 1, 31], "cpu": 0.1662586989999999, "zplain": 31, "triad_plain": [0, 0, 31], "cpu_plain": 0.023205193000000124, "pairs_total": 1177, "pairs_generated": 519, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 508, "probes_main": 513, "inner_breaks": 11, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72248800, "Q": 385, "sizes": [11, 107, 107], "gammaC": 39, "z": 36, "triad": [9, 14, 13], "cpu": 0.13828116599999984, "zplain": 27, "triad_plain": [0, 14, 13], "cpu_plain": 0.018461881000000124, "pairs_total": 1177, "pairs_generated": 358, "pairs_pruned": 9, "pairs_margin": 1, "pairs_evaluated": 348, "probes_main": 368, "inner_breaks": 9, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72353529, "Q": 428, "sizes": [11, 107, 107], "gammaC": 38, "z": 29, "triad": [1, 1, 27], "cpu": 0.10860351400000012, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.018766296999999987, "pairs_total": 1177, "pairs_generated": 323, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 314, "probes_main": 320, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72458258, "Q": 427, "sizes": [11, 107, 107], "gammaC": 35, "z": 23, "triad": [4, 12, 7], "cpu": 0.04990575999999991, "zplain": 19, "triad_plain": [0, 12, 7], "cpu_plain": 0.01142269099999993, "pairs_total": 1177, "pairs_generated": 121, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 116, "probes_main": 132, "inner_breaks": 5, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72562987, "Q": 316, "sizes": [11, 107, 107], "gammaC": 38, "z": 25, "triad": [2, 6, 17], "cpu": 0.07358951300000016, "zplain": 23, "triad_plain": [0, 6, 17], "cpu_plain": 0.013767373000000083, "pairs_total": 1177, "pairs_generated": 196, "pairs_pruned": 6, "pairs_margin": 1, "pairs_evaluated": 189, "probes_main": 200, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72667716, "Q": 441, "sizes": [11, 107, 107], "gammaC": 39, "z": 31, "triad": [2, 6, 23], "cpu": 0.0913561770000002, "zplain": 29, "triad_plain": [0, 6, 23], "cpu_plain": 0.017458792, "pairs_total": 1177, "pairs_generated": 263, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 256, "probes_main": 266, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72772445, "Q": 426, "sizes": [11, 107, 107], "gammaC": 38, "z": 26, "triad": [8, 17, 1], "cpu": 0.08494294200000008, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.013806003000000011, "pairs_total": 1177, "pairs_generated": 214, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 207, "probes_main": 221, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72877174, "Q": 431, "sizes": [11, 107, 107], "gammaC": 39, "z": 35, "triad": [8, 26, 1], "cpu": 0.12182441599999994, "zplain": 26, "triad_plain": [0, 26, 0], "cpu_plain": 0.01896441800000015, "pairs_total": 1177, "pairs_generated": 327, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 317, "probes_main": 331, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72981903, "Q": 436, "sizes": [11, 107, 107], "gammaC": 39, "z": 35, "triad": [4, 12, 19], "cpu": 0.11343959100000012, "zplain": 30, "triad_plain": [0, 30, 0], "cpu_plain": 0.020845871000000127, "pairs_total": 1177, "pairs_generated": 320, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 312, "probes_main": 317, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73086632, "Q": 460, "sizes": [11, 107, 107], "gammaC": 37, "z": 23, "triad": [1, 21, 1], "cpu": 0.068202286, "zplain": 21, "triad_plain": [0, 21, 0], "cpu_plain": 0.01071461600000001, "pairs_total": 1177, "pairs_generated": 172, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 167, "probes_main": 183, "inner_breaks": 5, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73191361, "Q": 416, "sizes": [11, 107, 107], "gammaC": 39, "z": 37, "triad": [9, 16, 12], "cpu": 0.176190246, "zplain": 28, "triad_plain": [0, 16, 12], "cpu_plain": 0.026854147999999967, "pairs_total": 1177, "pairs_generated": 454, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 445, "probes_main": 463, "inner_breaks": 9, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73296090, "Q": 544, "sizes": [11, 107, 107], "gammaC": 37, "z": 29, "triad": [7, 16, 6], "cpu": 0.10859766100000012, "zplain": 22, "triad_plain": [0, 16, 6], "cpu_plain": 0.015501055999999735, "pairs_total": 1177, "pairs_generated": 294, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 286, "probes_main": 300, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73400819, "Q": 432, "sizes": [11, 107, 107], "gammaC": 37, "z": 32, "triad": [7, 1, 24], "cpu": 0.12077340899999989, "zplain": 25, "triad_plain": [0, 1, 24], "cpu_plain": 0.020491139999999852, "pairs_total": 1177, "pairs_generated": 342, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 333, "probes_main": 338, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73505548, "Q": 378, "sizes": [11, 107, 107], "gammaC": 36, "z": 24, "triad": [4, 11, 9], "cpu": 0.09607149800000014, "zplain": 24, "triad_plain": [4, 11, 9], "cpu_plain": 0.013513907999999741, "pairs_total": 1177, "pairs_generated": 252, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 243, "probes_main": 252, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73610277, "Q": 475, "sizes": [11, 107, 107], "gammaC": 38, "z": 35, "triad": [12, 4, 19], "cpu": 0.09850612400000003, "zplain": 23, "triad_plain": [0, 4, 19], "cpu_plain": 0.018103221000000058, "pairs_total": 1177, "pairs_generated": 233, "pairs_pruned": 8, "pairs_margin": 3, "pairs_evaluated": 222, "probes_main": 231, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73715006, "Q": 465, "sizes": [11, 107, 107], "gammaC": 37, "z": 31, "triad": [8, 22, 1], "cpu": 0.08909699900000012, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.02415214600000004, "pairs_total": 1177, "pairs_generated": 242, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 234, "probes_main": 241, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73819735, "Q": 473, "sizes": [11, 107, 107], "gammaC": 38, "z": 27, "triad": [2, 2, 23], "cpu": 0.10535056400000009, "zplain": 25, "triad_plain": [0, 2, 23], "cpu_plain": 0.016051796000000174, "pairs_total": 1177, "pairs_generated": 293, "pairs_pruned": 8, "pairs_margin": 3, "pairs_evaluated": 282, "probes_main": 293, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73924464, "Q": 471, "sizes": [11, 107, 107], "gammaC": 37, "z": 29, "triad": [12, 9, 8], "cpu": 0.06734333999999986, "zplain": 17, "triad_plain": [0, 9, 8], "cpu_plain": 0.01807211399999975, "pairs_total": 1177, "pairs_generated": 143, "pairs_pruned": 4, "pairs_margin": 1, "pairs_evaluated": 138, "probes_main": 159, "inner_breaks": 4, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74029193, "Q": 456, "sizes": [11, 107, 107], "gammaC": 38, "z": 26, "triad": [1, 10, 15], "cpu": 0.07174182699999987, "zplain": 25, "triad_plain": [0, 10, 15], "cpu_plain": 0.013560028999999751, "pairs_total": 1177, "pairs_generated": 191, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 186, "probes_main": 196, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74133922, "Q": 457, "sizes": [11, 107, 107], "gammaC": 38, "z": 23, "triad": [1, 1, 21], "cpu": 0.07356821599999996, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.012630778999999759, "pairs_total": 1177, "pairs_generated": 217, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 210, "probes_main": 216, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74238651, "Q": 521, "sizes": [11, 107, 107], "gammaC": 39, "z": 25, "triad": [2, 15, 8], "cpu": 0.05894480499999988, "zplain": 23, "triad_plain": [0, 15, 8], "cpu_plain": 0.013780544999999922, "pairs_total": 1177, "pairs_generated": 136, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 132, "probes_main": 145, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74343380, "Q": 417, "sizes": [11, 107, 107], "gammaC": 37, "z": 23, "triad": [3, 14, 6], "cpu": 0.049716056999999925, "zplain": 20, "triad_plain": [0, 14, 6], "cpu_plain": 0.01194915899999982, "pairs_total": 1177, "pairs_generated": 124, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 120, "probes_main": 132, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74448109, "Q": 483, "sizes": [11, 107, 107], "gammaC": 39, "z": 26, "triad": [6, 11, 9], "cpu": 0.06437276499999989, "zplain": 20, "triad_plain": [0, 11, 9], "cpu_plain": 0.013240090000000038, "pairs_total": 1177, "pairs_generated": 186, "pairs_pruned": 6, "pairs_margin": 2, "pairs_evaluated": 178, "probes_main": 187, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74552838, "Q": 498, "sizes": [11, 107, 107], "gammaC": 36, "z": 20, "triad": [1, 1, 18], "cpu": 0.06373834, "zplain": 19, "triad_plain": [0, 1, 18], "cpu_plain": 0.01293539499999996, "pairs_total": 1177, "pairs_generated": 187, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 181, "probes_main": 186, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74657567, "Q": 513, "sizes": [11, 107, 107], "gammaC": 38, "z": 30, "triad": [8, 21, 1], "cpu": 0.07086632899999978, "zplain": 22, "triad_plain": [0, 21, 1], "cpu_plain": 0.017865301000000056, "pairs_total": 1177, "pairs_generated": 183, "pairs_pruned": 6, "pairs_margin": 1, "pairs_evaluated": 176, "probes_main": 187, "inner_breaks": 6, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74762296, "Q": 494, "sizes": [11, 107, 107], "gammaC": 36, "z": 22, "triad": [1, 1, 20], "cpu": 0.13194808599999996, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.013511059999999908, "pairs_total": 1177, "pairs_generated": 306, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 299, "probes_main": 305, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74867025, "Q": 419, "sizes": [11, 107, 107], "gammaC": 38, "z": 30, "triad": [4, 17, 9], "cpu": 0.0967839279999998, "zplain": 27, "triad_plain": [0, 21, 6], "cpu_plain": 0.01750535299999978, "pairs_total": 1177, "pairs_generated": 259, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 253, "probes_main": 262, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74971754, "Q": 435, "sizes": [11, 107, 107], "gammaC": 39, "z": 28, "triad": [1, 3, 24], "cpu": 0.07138525100000015, "zplain": 27, "triad_plain": [0, 3, 24], "cpu_plain": 0.013432236000000763, "pairs_total": 1177, "pairs_generated": 189, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 184, "probes_main": 193, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75076483, "Q": 473, "sizes": [11, 107, 107], "gammaC": 35, "z": 38, "triad": [12, 25, 1], "cpu": 0.08992845299999974, "zplain": 26, "triad_plain": [0, 25, 1], "cpu_plain": 0.02152639799999978, "pairs_total": 1177, "pairs_generated": 265, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 258, "probes_main": 265, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75181212, "Q": 430, "sizes": [11, 107, 107], "gammaC": 38, "z": 37, "triad": [10, 15, 12], "cpu": 0.10568886099999997, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.017318147000000117, "pairs_total": 1177, "pairs_generated": 313, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 303, "probes_main": 312, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75285941, "Q": 438, "sizes": [11, 107, 107], "gammaC": 38, "z": 26, "triad": [2, 11, 13], "cpu": 0.10070875200000007, "zplain": 24, "triad_plain": [0, 11, 13], "cpu_plain": 0.01461821799999985, "pairs_total": 1177, "pairs_generated": 302, "pairs_pruned": 8, "pairs_margin": 5, "pairs_evaluated": 289, "probes_main": 302, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75390670, "Q": 423, "sizes": [11, 107, 107], "gammaC": 38, "z": 27, "triad": [2, 11, 14], "cpu": 0.07556035700000052, "zplain": 25, "triad_plain": [0, 11, 14], "cpu_plain": 0.015278962000000007, "pairs_total": 1177, "pairs_generated": 221, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 212, "probes_main": 221, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75495399, "Q": 487, "sizes": [11, 107, 107], "gammaC": 39, "z": 34, "triad": [4, 2, 28], "cpu": 0.11102466400000033, "zplain": 25, "triad_plain": [0, 2, 23], "cpu_plain": 0.020838717000000173, "pairs_total": 1177, "pairs_generated": 325, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 317, "probes_main": 328, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75600128, "Q": 476, "sizes": [11, 107, 107], "gammaC": 37, "z": 32, "triad": [4, 3, 25], "cpu": 0.11752404300000041, "zplain": 25, "triad_plain": [0, 0, 25], "cpu_plain": 0.02836353900000077, "pairs_total": 1177, "pairs_generated": 339, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 331, "probes_main": 336, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75704857, "Q": 596, "sizes": [11, 107, 107], "gammaC": 38, "z": 28, "triad": [1, 26, 1], "cpu": 0.15085383599999957, "zplain": 28, "triad_plain": [1, 26, 1], "cpu_plain": 0.014341143999999417, "pairs_total": 1177, "pairs_generated": 375, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 366, "probes_main": 373, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75809586, "Q": 397, "sizes": [11, 107, 107], "gammaC": 37, "z": 29, "triad": [1, 12, 16], "cpu": 0.08677899599999961, "zplain": 28, "triad_plain": [0, 12, 16], "cpu_plain": 0.015524894000000344, "pairs_total": 1177, "pairs_generated": 205, "pairs_pruned": 7, "pairs_margin": 4, "pairs_evaluated": 194, "probes_main": 208, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75914315, "Q": 563, "sizes": [11, 107, 107], "gammaC": 37, "z": 24, "triad": [1, 19, 4], "cpu": 0.06071263399999971, "zplain": 23, "triad_plain": [0, 19, 4], "cpu_plain": 0.012067292999999424, "pairs_total": 1177, "pairs_generated": 130, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 125, "probes_main": 137, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76019044, "Q": 395, "sizes": [11, 107, 107], "gammaC": 38, "z": 31, "triad": [4, 25, 2], "cpu": 0.12067321700000022, "zplain": 27, "triad_plain": [0, 25, 2], "cpu_plain": 0.017230801000000184, "pairs_total": 1177, "pairs_generated": 317, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 310, "probes_main": 323, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76123773, "Q": 507, "sizes": [11, 107, 107], "gammaC": 37, "z": 38, "triad": [3, 27, 8], "cpu": 0.12467643299999942, "zplain": 35, "triad_plain": [0, 27, 8], "cpu_plain": 0.021494663999999553, "pairs_total": 1177, "pairs_generated": 348, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 338, "probes_main": 352, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76228502, "Q": 495, "sizes": [11, 107, 107], "gammaC": 34, "z": 38, "triad": [3, 30, 5], "cpu": 0.09713279400000019, "zplain": 35, "triad_plain": [0, 30, 5], "cpu_plain": 0.018710582999999836, "pairs_total": 1177, "pairs_generated": 277, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 268, "probes_main": 282, "inner_breaks": 9, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76333231, "Q": 387, "sizes": [11, 107, 107], "gammaC": 36, "z": 19, "triad": [1, 3, 15], "cpu": 0.05816349899999995, "zplain": 18, "triad_plain": [0, 3, 15], "cpu_plain": 0.011003967999999809, "pairs_total": 1177, "pairs_generated": 168, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 162, "probes_main": 171, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76437960, "Q": 461, "sizes": [11, 107, 107], "gammaC": 37, "z": 32, "triad": [2, 28, 2], "cpu": 0.09070863100000004, "zplain": 30, "triad_plain": [0, 28, 2], "cpu_plain": 0.016188306000000097, "pairs_total": 1177, "pairs_generated": 244, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 237, "probes_main": 252, "inner_breaks": 7, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76542689, "Q": 459, "sizes": [11, 107, 107], "gammaC": 40, "z": 37, "triad": [9, 15, 13], "cpu": 0.12067952800000015, "zplain": 28, "triad_plain": [0, 15, 13], "cpu_plain": 0.02144597699999995, "pairs_total": 1177, "pairs_generated": 260, "pairs_pruned": 8, "pairs_margin": 5, "pairs_evaluated": 247, "probes_main": 265, "inner_breaks": 8, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76647418, "Q": 413, "sizes": [11, 107, 107], "gammaC": 39, "z": 27, "triad": [3, 1, 23], "cpu": 0.03631585299999962, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.013914415000000346, "pairs_total": 1177, "pairs_generated": 99, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 95, "probes_main": 100, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71021747, "Q": 316, "sizes": [90, 5, 5], "gammaC": 37, "z": 16, "triad": [12, 2, 2], "cpu": 0.02058936, "zplain": 14, "triad_plain": [12, 2, 0], "cpu_plain": 0.014559186999999973, "pairs_total": 25, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 13, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71126476, "Q": 240, "sizes": [90, 5, 5], "gammaC": 34, "z": 61, "triad": [21, 16, 24], "cpu": 0.01957295400000003, "zplain": 35, "triad_plain": [35, 0, 0], "cpu_plain": 0.027369697999999998, "pairs_total": 25, "pairs_generated": 20, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 24, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71231205, "Q": 330, "sizes": [90, 5, 5], "gammaC": 36, "z": 61, "triad": [19, 23, 19], "cpu": 0.009227935999999992, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.017952047999999998, "pairs_total": 25, "pairs_generated": 21, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 23, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71335934, "Q": 300, "sizes": [90, 5, 5], "gammaC": 33, "z": 39, "triad": [22, 5, 12], "cpu": 0.010921411999999964, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.014491178999999965, "pairs_total": 25, "pairs_generated": 23, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71440663, "Q": 289, "sizes": [90, 5, 5], "gammaC": 38, "z": 28, "triad": [15, 5, 8], "cpu": 0.006900874000000001, "zplain": 20, "triad_plain": [15, 5, 0], "cpu_plain": 0.015354676999999983, "pairs_total": 25, "pairs_generated": 14, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71545392, "Q": 335, "sizes": [90, 5, 5], "gammaC": 34, "z": 35, "triad": [16, 14, 5], "cpu": 0.004442091000000037, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.015503731999999992, "pairs_total": 25, "pairs_generated": 6, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 8, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71650121, "Q": 220, "sizes": [90, 5, 5], "gammaC": 33, "z": 41, "triad": [31, 6, 4], "cpu": 0.008230653000000032, "zplain": 32, "triad_plain": [32, 0, 0], "cpu_plain": 0.021350892000000066, "pairs_total": 25, "pairs_generated": 17, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 18, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71754850, "Q": 298, "sizes": [90, 5, 5], "gammaC": 34, "z": 23, "triad": [10, 3, 10], "cpu": 0.006367498999999999, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.009631080999999986, "pairs_total": 25, "pairs_generated": 12, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71859579, "Q": 287, "sizes": [90, 5, 5], "gammaC": 38, "z": 42, "triad": [23, 2, 17], "cpu": 0.010800201999999981, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.015714140000000043, "pairs_total": 25, "pairs_generated": 14, "pairs_pruned": 2, "pairs_margin": 1, "pairs_evaluated": 11, "probes_main": 21, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71964308, "Q": 283, "sizes": [90, 5, 5], "gammaC": 37, "z": 35, "triad": [23, 9, 3], "cpu": 0.010039279000000012, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.01685613500000005, "pairs_total": 25, "pairs_generated": 20, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 15, "probes_main": 21, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72069037, "Q": 297, "sizes": [90, 5, 5], "gammaC": 36, "z": 34, "triad": [19, 7, 8], "cpu": 0.006414197999999982, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.013571513000000035, "pairs_total": 25, "pairs_generated": 10, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 14, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72173766, "Q": 311, "sizes": [90, 5, 5], "gammaC": 39, "z": 41, "triad": [19, 21, 1], "cpu": 0.006724887999999929, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.016421088000000084, "pairs_total": 25, "pairs_generated": 15, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72278495, "Q": 271, "sizes": [90, 5, 5], "gammaC": 35, "z": 36, "triad": [23, 2, 11], "cpu": 0.01040276200000001, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.016952226000000015, "pairs_total": 25, "pairs_generated": 17, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 19, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72383224, "Q": 320, "sizes": [90, 5, 5], "gammaC": 36, "z": 45, "triad": [25, 9, 11], "cpu": 0.00698262500000002, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.021520904000000063, "pairs_total": 25, "pairs_generated": 12, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 14, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72487953, "Q": 356, "sizes": [90, 5, 5], "gammaC": 38, "z": 58, "triad": [18, 18, 22], "cpu": 0.02193990899999998, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.018228016000000014, "pairs_total": 25, "pairs_generated": 23, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 28, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72592682, "Q": 285, "sizes": [90, 5, 5], "gammaC": 37, "z": 25, "triad": [18, 1, 6], "cpu": 0.006125410000000109, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.012169101000000015, "pairs_total": 25, "pairs_generated": 12, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 14, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72697411, "Q": 319, "sizes": [90, 5, 5], "gammaC": 36, "z": 26, "triad": [19, 1, 6], "cpu": 0.004823618999999946, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.010433955999999966, "pairs_total": 25, "pairs_generated": 4, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 8, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72802140, "Q": 303, "sizes": [90, 5, 5], "gammaC": 37, "z": 43, "triad": [15, 8, 20], "cpu": 0.006932426999999963, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.011562426000000015, "pairs_total": 25, "pairs_generated": 14, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 17, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72906869, "Q": 282, "sizes": [90, 5, 5], "gammaC": 39, "z": 33, "triad": [16, 15, 2], "cpu": 0.0062485279999999754, "zplain": 18, "triad_plain": [16, 0, 2], "cpu_plain": 0.013513989999999976, "pairs_total": 25, "pairs_generated": 11, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 12, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73011598, "Q": 370, "sizes": [90, 5, 5], "gammaC": 36, "z": 39, "triad": [20, 5, 14], "cpu": 0.0060187070000000675, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.013027970999999972, "pairs_total": 25, "pairs_generated": 12, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 14, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73116327, "Q": 330, "sizes": [90, 5, 5], "gammaC": 37, "z": 59, "triad": [22, 23, 14], "cpu": 0.011018627999999975, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.020441020000000032, "pairs_total": 25, "pairs_generated": 21, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 23, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73221056, "Q": 254, "sizes": [90, 5, 5], "gammaC": 36, "z": 39, "triad": [22, 4, 13], "cpu": 0.009701037000000023, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.015355202000000068, "pairs_total": 25, "pairs_generated": 19, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 22, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73325785, "Q": 358, "sizes": [90, 5, 5], "gammaC": 37, "z": 52, "triad": [25, 21, 6], "cpu": 0.01005928300000003, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.018864447999999978, "pairs_total": 25, "pairs_generated": 22, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73430514, "Q": 377, "sizes": [90, 5, 5], "gammaC": 33, "z": 35, "triad": [23, 3, 9], "cpu": 0.00662736999999991, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.015088760000000034, "pairs_total": 25, "pairs_generated": 11, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73535243, "Q": 332, "sizes": [90, 5, 5], "gammaC": 34, "z": 33, "triad": [23, 9, 1], "cpu": 0.006359023999999991, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.014785711000000035, "pairs_total": 25, "pairs_generated": 7, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 10, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73639972, "Q": 305, "sizes": [90, 5, 5], "gammaC": 35, "z": 51, "triad": [16, 32, 3], "cpu": 0.006029113999999947, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.011216373000000002, "pairs_total": 25, "pairs_generated": 10, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 10, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73744701, "Q": 299, "sizes": [90, 5, 5], "gammaC": 35, "z": 30, "triad": [21, 1, 8], "cpu": 0.009868427999999985, "zplain": 22, "triad_plain": [21, 1, 0], "cpu_plain": 0.01673332499999991, "pairs_total": 25, "pairs_generated": 15, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 18, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73849430, "Q": 282, "sizes": [90, 5, 5], "gammaC": 36, "z": 24, "triad": [18, 1, 5], "cpu": 0.0058532300000000426, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.011902620999999947, "pairs_total": 25, "pairs_generated": 10, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 12, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73954159, "Q": 249, "sizes": [90, 5, 5], "gammaC": 36, "z": 38, "triad": [13, 21, 4], "cpu": 0.00939770300000009, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.012276355999999877, "pairs_total": 25, "pairs_generated": 22, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 25, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74058888, "Q": 303, "sizes": [90, 5, 5], "gammaC": 36, "z": 38, "triad": [19, 5, 14], "cpu": 0.00436681800000005, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.012740530999999944, "pairs_total": 25, "pairs_generated": 6, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 8, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74163617, "Q": 334, "sizes": [90, 5, 5], "gammaC": 38, "z": 44, "triad": [28, 12, 4], "cpu": 0.009016128000000068, "zplain": 28, "triad_plain": [28, 0, 0], "cpu_plain": 0.019290019999999908, "pairs_total": 25, "pairs_generated": 17, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 18, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74268346, "Q": 278, "sizes": [90, 5, 5], "gammaC": 36, "z": 38, "triad": [25, 2, 11], "cpu": 0.009414269000000086, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.01739801299999999, "pairs_total": 25, "pairs_generated": 18, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 15, "probes_main": 20, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74373075, "Q": 332, "sizes": [90, 5, 5], "gammaC": 35, "z": 32, "triad": [20, 4, 8], "cpu": 0.00418842999999991, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.014410451000000046, "pairs_total": 25, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 9, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74477804, "Q": 336, "sizes": [90, 5, 5], "gammaC": 37, "z": 36, "triad": [17, 12, 7], "cpu": 0.005467447000000014, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.013153248999999922, "pairs_total": 25, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 8, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74582533, "Q": 285, "sizes": [90, 5, 5], "gammaC": 38, "z": 35, "triad": [18, 9, 8], "cpu": 0.004330779000000007, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.013993629000000007, "pairs_total": 25, "pairs_generated": 6, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 8, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74687262, "Q": 341, "sizes": [90, 5, 5], "gammaC": 37, "z": 34, "triad": [14, 11, 9], "cpu": 0.007904091000000113, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.013022676000000066, "pairs_total": 25, "pairs_generated": 10, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 15, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74791991, "Q": 298, "sizes": [90, 5, 5], "gammaC": 38, "z": 42, "triad": [27, 1, 14], "cpu": 0.007562432000000063, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.018970340000000085, "pairs_total": 25, "pairs_generated": 13, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 15, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74896720, "Q": 279, "sizes": [90, 5, 5], "gammaC": 36, "z": 43, "triad": [26, 2, 15], "cpu": 0.01035187500000001, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.01902434899999994, "pairs_total": 25, "pairs_generated": 19, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 23, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75001449, "Q": 343, "sizes": [90, 5, 5], "gammaC": 35, "z": 41, "triad": [20, 10, 11], "cpu": 0.006401733999999992, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.018387582999999985, "pairs_total": 25, "pairs_generated": 13, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75106178, "Q": 279, "sizes": [90, 5, 5], "gammaC": 38, "z": 39, "triad": [25, 7, 7], "cpu": 0.0059909199999999, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.017324619999999902, "pairs_total": 25, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 10, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75210907, "Q": 306, "sizes": [90, 5, 5], "gammaC": 36, "z": 33, "triad": [19, 11, 3], "cpu": 0.006448397999999855, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.013262094999999974, "pairs_total": 25, "pairs_generated": 16, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 11, "probes_main": 16, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75315636, "Q": 397, "sizes": [90, 5, 5], "gammaC": 35, "z": 21, "triad": [17, 1, 3], "cpu": 0.0050139220000000595, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.011142660000000193, "pairs_total": 25, "pairs_generated": 8, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 10, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75420365, "Q": 304, "sizes": [90, 5, 5], "gammaC": 37, "z": 29, "triad": [25, 2, 2], "cpu": 0.00785415300000003, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.017310150999999996, "pairs_total": 25, "pairs_generated": 10, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75525094, "Q": 312, "sizes": [90, 5, 5], "gammaC": 34, "z": 28, "triad": [22, 2, 4], "cpu": 0.006950224000000116, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.018731076999999985, "pairs_total": 25, "pairs_generated": 9, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 12, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75629823, "Q": 247, "sizes": [90, 5, 5], "gammaC": 36, "z": 32, "triad": [25, 6, 1], "cpu": 0.011448338000000113, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.018896808000000043, "pairs_total": 25, "pairs_generated": 14, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75734552, "Q": 248, "sizes": [90, 5, 5], "gammaC": 36, "z": 28, "triad": [20, 4, 4], "cpu": 0.005925254999999963, "zplain": 24, "triad_plain": [20, 0, 4], "cpu_plain": 0.014251618000000077, "pairs_total": 25, "pairs_generated": 12, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75839281, "Q": 364, "sizes": [90, 5, 5], "gammaC": 36, "z": 43, "triad": [17, 19, 7], "cpu": 0.0062561080000000935, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.013438342000000159, "pairs_total": 25, "pairs_generated": 15, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75944010, "Q": 371, "sizes": [90, 5, 5], "gammaC": 38, "z": 37, "triad": [21, 2, 14], "cpu": 0.009928970000000037, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.015409221000000084, "pairs_total": 25, "pairs_generated": 19, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 15, "probes_main": 21, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76048739, "Q": 307, "sizes": [90, 5, 5], "gammaC": 37, "z": 32, "triad": [21, 8, 3], "cpu": 0.004741074000000012, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.013520079000000074, "pairs_total": 25, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 9, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76153468, "Q": 308, "sizes": [90, 5, 5], "gammaC": 37, "z": 33, "triad": [21, 2, 10], "cpu": 0.005837195000000017, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.013627816999999931, "pairs_total": 25, "pairs_generated": 11, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 14, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71019797, "Q": 344, "sizes": [75, 12, 13], "gammaC": 36, "z": 23, "triad": [9, 1, 13], "cpu": 0.041646852999999984, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.02376062000000001, "pairs_total": 156, "pairs_generated": 30, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 39, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71124526, "Q": 303, "sizes": [75, 12, 13], "gammaC": 34, "z": 29, "triad": [22, 3, 4], "cpu": 0.011183049999999972, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.014439797000000032, "pairs_total": 156, "pairs_generated": 27, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71229255, "Q": 270, "sizes": [75, 12, 13], "gammaC": 34, "z": 26, "triad": [21, 1, 4], "cpu": 0.013673199000000025, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.015309698000000038, "pairs_total": 156, "pairs_generated": 38, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 31, "probes_main": 40, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71333984, "Q": 319, "sizes": [75, 12, 13], "gammaC": 32, "z": 31, "triad": [26, 4, 1], "cpu": 0.017241147999999984, "zplain": 27, "triad_plain": [26, 0, 1], "cpu_plain": 0.015816783, "pairs_total": 156, "pairs_generated": 54, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 51, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71438713, "Q": 297, "sizes": [75, 12, 13], "gammaC": 33, "z": 28, "triad": [24, 2, 2], "cpu": 0.010836419999999958, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.015243979999999935, "pairs_total": 156, "pairs_generated": 30, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 29, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71543442, "Q": 252, "sizes": [75, 12, 13], "gammaC": 37, "z": 28, "triad": [19, 6, 3], "cpu": 0.018801237999999998, "zplain": 23, "triad_plain": [20, 0, 3], "cpu_plain": 0.01538680800000003, "pairs_total": 156, "pairs_generated": 48, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 43, "probes_main": 52, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71648171, "Q": 226, "sizes": [75, 12, 13], "gammaC": 32, "z": 29, "triad": [27, 1, 1], "cpu": 0.014790627, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.01603297300000006, "pairs_total": 156, "pairs_generated": 45, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 43, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71752900, "Q": 328, "sizes": [75, 12, 13], "gammaC": 33, "z": 31, "triad": [19, 7, 5], "cpu": 0.014974083000000027, "zplain": 26, "triad_plain": [21, 0, 5], "cpu_plain": 0.016745468999999957, "pairs_total": 156, "pairs_generated": 42, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 31, "probes_main": 41, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71857629, "Q": 301, "sizes": [75, 12, 13], "gammaC": 34, "z": 40, "triad": [37, 2, 1], "cpu": 0.017001314000000045, "zplain": 37, "triad_plain": [37, 0, 0], "cpu_plain": 0.023016437, "pairs_total": 156, "pairs_generated": 61, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 51, "probes_main": 56, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71962358, "Q": 278, "sizes": [75, 12, 13], "gammaC": 34, "z": 38, "triad": [20, 8, 10], "cpu": 0.012543293999999983, "zplain": 30, "triad_plain": [20, 0, 10], "cpu_plain": 0.019325569999999903, "pairs_total": 156, "pairs_generated": 32, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 32, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72067087, "Q": 237, "sizes": [75, 12, 13], "gammaC": 34, "z": 25, "triad": [20, 4, 1], "cpu": 0.010062915000000006, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.012896503000000004, "pairs_total": 156, "pairs_generated": 31, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 30, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72171816, "Q": 277, "sizes": [75, 12, 13], "gammaC": 34, "z": 26, "triad": [23, 2, 1], "cpu": 0.01002784000000001, "zplain": 25, "triad_plain": [23, 2, 0], "cpu_plain": 0.013754978000000029, "pairs_total": 156, "pairs_generated": 24, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 23, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72276545, "Q": 296, "sizes": [75, 12, 13], "gammaC": 35, "z": 25, "triad": [23, 1, 1], "cpu": 0.010293672000000087, "zplain": 24, "triad_plain": [23, 1, 0], "cpu_plain": 0.014334938000000075, "pairs_total": 156, "pairs_generated": 27, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72381274, "Q": 309, "sizes": [75, 12, 13], "gammaC": 34, "z": 21, "triad": [9, 3, 9], "cpu": 0.01117386500000006, "zplain": 21, "triad_plain": [9, 3, 9], "cpu_plain": 0.011940743000000031, "pairs_total": 156, "pairs_generated": 17, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 23, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72486003, "Q": 272, "sizes": [75, 12, 13], "gammaC": 37, "z": 34, "triad": [27, 4, 3], "cpu": 0.016791679999999976, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.01960572100000002, "pairs_total": 156, "pairs_generated": 52, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 43, "probes_main": 48, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72590732, "Q": 379, "sizes": [75, 12, 13], "gammaC": 36, "z": 18, "triad": [16, 1, 1], "cpu": 0.010238258999999972, "zplain": 17, "triad_plain": [16, 1, 0], "cpu_plain": 0.01116000100000003, "pairs_total": 156, "pairs_generated": 28, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 28, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72695461, "Q": 274, "sizes": [75, 12, 13], "gammaC": 37, "z": 37, "triad": [31, 5, 1], "cpu": 0.019189855999999894, "zplain": 36, "triad_plain": [31, 5, 0], "cpu_plain": 0.02300275400000007, "pairs_total": 156, "pairs_generated": 58, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 50, "probes_main": 56, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72800190, "Q": 386, "sizes": [75, 12, 13], "gammaC": 32, "z": 39, "triad": [21, 4, 14], "cpu": 0.021481121999999964, "zplain": 34, "triad_plain": [34, 0, 0], "cpu_plain": 0.01996283599999993, "pairs_total": 156, "pairs_generated": 58, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 50, "probes_main": 60, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72904919, "Q": 269, "sizes": [75, 12, 13], "gammaC": 35, "z": 28, "triad": [22, 5, 1], "cpu": 0.016032991000000107, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.01591711600000001, "pairs_total": 156, "pairs_generated": 50, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 40, "probes_main": 46, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73009648, "Q": 302, "sizes": [75, 12, 13], "gammaC": 38, "z": 23, "triad": [17, 5, 1], "cpu": 0.018643847000000102, "zplain": 23, "triad_plain": [17, 5, 1], "cpu_plain": 0.014345536999999853, "pairs_total": 156, "pairs_generated": 38, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 47, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73114377, "Q": 339, "sizes": [75, 12, 13], "gammaC": 37, "z": 30, "triad": [13, 13, 4], "cpu": 0.016759830999999892, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.01730404200000013, "pairs_total": 156, "pairs_generated": 46, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 37, "probes_main": 46, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73219106, "Q": 284, "sizes": [75, 12, 13], "gammaC": 33, "z": 30, "triad": [21, 5, 4], "cpu": 0.026661673999999858, "zplain": 26, "triad_plain": [22, 0, 4], "cpu_plain": 0.01728377400000003, "pairs_total": 156, "pairs_generated": 79, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 70, "probes_main": 83, "inner_breaks": 9, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73323835, "Q": 289, "sizes": [75, 12, 13], "gammaC": 33, "z": 27, "triad": [25, 1, 1], "cpu": 0.012183009999999994, "zplain": 26, "triad_plain": [25, 1, 0], "cpu_plain": 0.016808975000000004, "pairs_total": 156, "pairs_generated": 36, "pairs_pruned": 6, "pairs_margin": 1, "pairs_evaluated": 29, "probes_main": 34, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73428564, "Q": 262, "sizes": [75, 12, 13], "gammaC": 35, "z": 35, "triad": [24, 9, 2], "cpu": 0.020299499000000054, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.01914457700000005, "pairs_total": 156, "pairs_generated": 64, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 56, "probes_main": 61, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73533293, "Q": 331, "sizes": [75, 12, 13], "gammaC": 34, "z": 24, "triad": [14, 6, 4], "cpu": 0.01565466300000007, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.014373366000000054, "pairs_total": 156, "pairs_generated": 33, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 37, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73638022, "Q": 339, "sizes": [75, 12, 13], "gammaC": 33, "z": 31, "triad": [28, 2, 1], "cpu": 0.022485024999999936, "zplain": 28, "triad_plain": [28, 0, 0], "cpu_plain": 0.017846948999999945, "pairs_total": 156, "pairs_generated": 67, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 59, "probes_main": 64, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73742751, "Q": 331, "sizes": [75, 12, 13], "gammaC": 35, "z": 32, "triad": [26, 3, 3], "cpu": 0.022637296000000084, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.018021809000000166, "pairs_total": 156, "pairs_generated": 72, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 63, "probes_main": 68, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73847480, "Q": 310, "sizes": [75, 12, 13], "gammaC": 36, "z": 32, "triad": [26, 3, 3], "cpu": 0.016375821000000013, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.018218196999999936, "pairs_total": 156, "pairs_generated": 53, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 49, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73952209, "Q": 331, "sizes": [75, 12, 13], "gammaC": 33, "z": 39, "triad": [29, 1, 9], "cpu": 0.017795369999999977, "zplain": 30, "triad_plain": [29, 1, 0], "cpu_plain": 0.01948120100000006, "pairs_total": 156, "pairs_generated": 53, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 51, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74056938, "Q": 335, "sizes": [75, 12, 13], "gammaC": 30, "z": 23, "triad": [16, 1, 6], "cpu": 0.006756459999999853, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.011267333000000157, "pairs_total": 156, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 10, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74161667, "Q": 309, "sizes": [75, 12, 13], "gammaC": 35, "z": 35, "triad": [30, 4, 1], "cpu": 0.022904625999999872, "zplain": 30, "triad_plain": [30, 0, 0], "cpu_plain": 0.01982898100000008, "pairs_total": 156, "pairs_generated": 76, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 66, "probes_main": 71, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74266396, "Q": 289, "sizes": [75, 12, 13], "gammaC": 36, "z": 22, "triad": [19, 2, 1], "cpu": 0.0174261309999999, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.013664578000000205, "pairs_total": 156, "pairs_generated": 56, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 49, "probes_main": 54, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74371125, "Q": 348, "sizes": [75, 12, 13], "gammaC": 33, "z": 27, "triad": [22, 1, 4], "cpu": 0.010148081999999947, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.013705942000000082, "pairs_total": 156, "pairs_generated": 26, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 26, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74475854, "Q": 308, "sizes": [75, 12, 13], "gammaC": 29, "z": 31, "triad": [27, 2, 2], "cpu": 0.01650193099999986, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.015837128999999894, "pairs_total": 156, "pairs_generated": 54, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 51, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74580583, "Q": 358, "sizes": [75, 12, 13], "gammaC": 34, "z": 27, "triad": [24, 2, 1], "cpu": 0.010223007999999867, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.016320745999999886, "pairs_total": 156, "pairs_generated": 30, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 28, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74685312, "Q": 279, "sizes": [75, 12, 13], "gammaC": 33, "z": 20, "triad": [14, 2, 4], "cpu": 0.010344700999999956, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.009843819000000087, "pairs_total": 156, "pairs_generated": 30, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 28, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74790041, "Q": 259, "sizes": [75, 12, 13], "gammaC": 34, "z": 32, "triad": [20, 3, 9], "cpu": 0.0158360099999999, "zplain": 23, "triad_plain": [23, 0, 0], "cpu_plain": 0.0159321830000001, "pairs_total": 156, "pairs_generated": 43, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 42, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74894770, "Q": 295, "sizes": [75, 12, 13], "gammaC": 34, "z": 31, "triad": [22, 3, 6], "cpu": 0.023019735999999957, "zplain": 25, "triad_plain": [22, 3, 0], "cpu_plain": 0.017612850000000124, "pairs_total": 156, "pairs_generated": 52, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 47, "probes_main": 62, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74999499, "Q": 359, "sizes": [75, 12, 13], "gammaC": 33, "z": 38, "triad": [31, 5, 2], "cpu": 0.019070087000000013, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.020181435000000025, "pairs_total": 156, "pairs_generated": 65, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 55, "probes_main": 60, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75104228, "Q": 275, "sizes": [75, 12, 13], "gammaC": 31, "z": 41, "triad": [36, 1, 4], "cpu": 0.01955678999999999, "zplain": 37, "triad_plain": [36, 1, 0], "cpu_plain": 0.021592888000000032, "pairs_total": 156, "pairs_generated": 67, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 56, "probes_main": 61, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75208957, "Q": 321, "sizes": [75, 12, 13], "gammaC": 31, "z": 39, "triad": [31, 3, 5], "cpu": 0.02166700399999999, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.01897511400000007, "pairs_total": 156, "pairs_generated": 73, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 62, "probes_main": 67, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75313686, "Q": 295, "sizes": [75, 12, 13], "gammaC": 35, "z": 23, "triad": [16, 1, 6], "cpu": 0.006817560999999861, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.011475627000000044, "pairs_total": 156, "pairs_generated": 16, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 17, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75418415, "Q": 288, "sizes": [75, 12, 13], "gammaC": 35, "z": 26, "triad": [18, 3, 5], "cpu": 0.0065776059999997916, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.013224012000000007, "pairs_total": 156, "pairs_generated": 17, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 17, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75523144, "Q": 304, "sizes": [75, 12, 13], "gammaC": 35, "z": 28, "triad": [22, 1, 5], "cpu": 0.023112441999999955, "zplain": 28, "triad_plain": [22, 1, 5], "cpu_plain": 0.019218922000000083, "pairs_total": 156, "pairs_generated": 56, "pairs_pruned": 8, "pairs_margin": 2, "pairs_evaluated": 46, "probes_main": 55, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75627873, "Q": 311, "sizes": [75, 12, 13], "gammaC": 35, "z": 27, "triad": [24, 2, 1], "cpu": 0.013503186999999972, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.014549536000000085, "pairs_total": 156, "pairs_generated": 36, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 35, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75732602, "Q": 310, "sizes": [75, 12, 13], "gammaC": 37, "z": 33, "triad": [18, 2, 13], "cpu": 0.02730593399999992, "zplain": 31, "triad_plain": [18, 0, 13], "cpu_plain": 0.029630070000000064, "pairs_total": 156, "pairs_generated": 71, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 61, "probes_main": 70, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75837331, "Q": 310, "sizes": [75, 12, 13], "gammaC": 33, "z": 26, "triad": [24, 1, 1], "cpu": 0.011766381000000159, "zplain": 25, "triad_plain": [24, 0, 1], "cpu_plain": 0.015957765000000013, "pairs_total": 156, "pairs_generated": 21, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 14, "probes_main": 19, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75942060, "Q": 357, "sizes": [75, 12, 13], "gammaC": 33, "z": 25, "triad": [19, 1, 5], "cpu": 0.011740077999999876, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.019692017000000117, "pairs_total": 156, "pairs_generated": 26, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 25, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76046789, "Q": 300, "sizes": [75, 12, 13], "gammaC": 33, "z": 29, "triad": [22, 1, 6], "cpu": 0.02488314100000011, "zplain": 28, "triad_plain": [22, 0, 6], "cpu_plain": 0.018155784000000175, "pairs_total": 156, "pairs_generated": 65, "pairs_pruned": 8, "pairs_margin": 2, "pairs_evaluated": 55, "probes_main": 64, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76151518, "Q": 311, "sizes": [75, 12, 13], "gammaC": 33, "z": 32, "triad": [27, 3, 2], "cpu": 0.025818296000000185, "zplain": 29, "triad_plain": [27, 0, 2], "cpu_plain": 0.018383913999999724, "pairs_total": 156, "pairs_generated": 77, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 67, "probes_main": 72, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71016547, "Q": 309, "sizes": [50, 25, 25], "gammaC": 27, "z": 30, "triad": [27, 2, 1], "cpu": 0.06562172500000002, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.018021129999999996, "pairs_total": 625, "pairs_generated": 125, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 109, "probes_main": 114, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71121276, "Q": 263, "sizes": [50, 25, 25], "gammaC": 30, "z": 37, "triad": [26, 4, 7], "cpu": 0.09370466700000007, "zplain": 33, "triad_plain": [26, 7, 0], "cpu_plain": 0.023753203000000056, "pairs_total": 625, "pairs_generated": 305, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 284, "probes_main": 294, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71226005, "Q": 283, "sizes": [50, 25, 25], "gammaC": 28, "z": 43, "triad": [5, 1, 37], "cpu": 0.10501962899999995, "zplain": 42, "triad_plain": [5, 0, 37], "cpu_plain": 0.023857357999999995, "pairs_total": 625, "pairs_generated": 344, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 322, "probes_main": 337, "inner_breaks": 22, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71330734, "Q": 410, "sizes": [50, 25, 25], "gammaC": 26, "z": 33, "triad": [31, 1, 1], "cpu": 0.051797293999999994, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.018376255999999924, "pairs_total": 625, "pairs_generated": 192, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 172, "probes_main": 176, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71435463, "Q": 223, "sizes": [50, 25, 25], "gammaC": 28, "z": 20, "triad": [18, 1, 1], "cpu": 0.031373172999999976, "zplain": 20, "triad_plain": [18, 1, 1], "cpu_plain": 0.011590101999999991, "pairs_total": 625, "pairs_generated": 110, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 99, "probes_main": 104, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71540192, "Q": 216, "sizes": [50, 25, 25], "gammaC": 32, "z": 35, "triad": [31, 2, 2], "cpu": 0.09271512199999998, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.02231243599999999, "pairs_total": 625, "pairs_generated": 310, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 290, "probes_main": 295, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71644921, "Q": 373, "sizes": [50, 25, 25], "gammaC": 27, "z": 35, "triad": [32, 2, 1], "cpu": 0.04539183599999996, "zplain": 32, "triad_plain": [32, 0, 0], "cpu_plain": 0.018586815000000034, "pairs_total": 625, "pairs_generated": 160, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 146, "probes_main": 151, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71749650, "Q": 323, "sizes": [50, 25, 25], "gammaC": 29, "z": 37, "triad": [35, 1, 1], "cpu": 0.08266256699999985, "zplain": 36, "triad_plain": [35, 0, 1], "cpu_plain": 0.022333968999999954, "pairs_total": 625, "pairs_generated": 299, "pairs_pruned": 21, "pairs_margin": 5, "pairs_evaluated": 273, "probes_main": 278, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71854379, "Q": 290, "sizes": [50, 25, 25], "gammaC": 27, "z": 37, "triad": [27, 5, 5], "cpu": 0.07451676399999996, "zplain": 32, "triad_plain": [27, 0, 5], "cpu_plain": 0.01886672899999997, "pairs_total": 625, "pairs_generated": 273, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 250, "probes_main": 258, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 71959108, "Q": 278, "sizes": [50, 25, 25], "gammaC": 25, "z": 31, "triad": [27, 3, 1], "cpu": 0.05426418200000005, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.01447888900000005, "pairs_total": 625, "pairs_generated": 192, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 174, "probes_main": 179, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72063837, "Q": 215, "sizes": [50, 25, 25], "gammaC": 32, "z": 28, "triad": [15, 6, 7], "cpu": 0.05751331100000012, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.018640066999999982, "pairs_total": 625, "pairs_generated": 190, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 176, "probes_main": 190, "inner_breaks": 14, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72168566, "Q": 327, "sizes": [50, 25, 25], "gammaC": 31, "z": 30, "triad": [14, 1, 15], "cpu": 0.08798558499999998, "zplain": 29, "triad_plain": [14, 0, 15], "cpu_plain": 0.01961813400000012, "pairs_total": 625, "pairs_generated": 289, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 271, "probes_main": 286, "inner_breaks": 18, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72273295, "Q": 310, "sizes": [50, 25, 25], "gammaC": 31, "z": 31, "triad": [19, 8, 4], "cpu": 0.04658736600000002, "zplain": 28, "triad_plain": [19, 9, 0], "cpu_plain": 0.01906202300000004, "pairs_total": 625, "pairs_generated": 155, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 143, "probes_main": 152, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72378024, "Q": 268, "sizes": [50, 25, 25], "gammaC": 28, "z": 34, "triad": [31, 1, 2], "cpu": 0.06760633699999996, "zplain": 33, "triad_plain": [31, 0, 2], "cpu_plain": 0.01832005399999992, "pairs_total": 625, "pairs_generated": 230, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 213, "probes_main": 218, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72482753, "Q": 251, "sizes": [50, 25, 25], "gammaC": 29, "z": 39, "triad": [33, 4, 2], "cpu": 0.07955835899999997, "zplain": 33, "triad_plain": [33, 0, 0], "cpu_plain": 0.019796646999999945, "pairs_total": 625, "pairs_generated": 273, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 254, "probes_main": 258, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72587482, "Q": 265, "sizes": [50, 25, 25], "gammaC": 30, "z": 32, "triad": [28, 2, 2], "cpu": 0.041144367000000015, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.021952677999999892, "pairs_total": 625, "pairs_generated": 149, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 128, "probes_main": 133, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72692211, "Q": 297, "sizes": [50, 25, 25], "gammaC": 32, "z": 23, "triad": [21, 1, 1], "cpu": 0.027409996000000048, "zplain": 22, "triad_plain": [21, 1, 0], "cpu_plain": 0.015934459999999984, "pairs_total": 625, "pairs_generated": 91, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 77, "probes_main": 82, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72796940, "Q": 330, "sizes": [50, 25, 25], "gammaC": 28, "z": 24, "triad": [20, 3, 1], "cpu": 0.04524091000000019, "zplain": 23, "triad_plain": [20, 3, 0], "cpu_plain": 0.014087079999999919, "pairs_total": 625, "pairs_generated": 149, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 131, "probes_main": 139, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 72901669, "Q": 340, "sizes": [50, 25, 25], "gammaC": 26, "z": 33, "triad": [30, 1, 2], "cpu": 0.06217461699999993, "zplain": 30, "triad_plain": [30, 0, 0], "cpu_plain": 0.01721575300000011, "pairs_total": 625, "pairs_generated": 219, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 198, "probes_main": 203, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73006398, "Q": 338, "sizes": [50, 25, 25], "gammaC": 26, "z": 29, "triad": [22, 2, 5], "cpu": 0.042074025999999876, "zplain": 27, "triad_plain": [22, 0, 5], "cpu_plain": 0.01675367299999997, "pairs_total": 625, "pairs_generated": 148, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 132, "probes_main": 136, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73111127, "Q": 285, "sizes": [50, 25, 25], "gammaC": 27, "z": 32, "triad": [1, 19, 12], "cpu": 0.08674825099999994, "zplain": 32, "triad_plain": [1, 19, 12], "cpu_plain": 0.01786843700000018, "pairs_total": 625, "pairs_generated": 273, "pairs_pruned": 17, "pairs_margin": 2, "pairs_evaluated": 254, "probes_main": 271, "inner_breaks": 17, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73215856, "Q": 322, "sizes": [50, 25, 25], "gammaC": 27, "z": 29, "triad": [26, 1, 2], "cpu": 0.05439996399999991, "zplain": 26, "triad_plain": [26, 0, 0], "cpu_plain": 0.022522432000000148, "pairs_total": 625, "pairs_generated": 159, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 144, "probes_main": 149, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73320585, "Q": 242, "sizes": [50, 25, 25], "gammaC": 28, "z": 31, "triad": [24, 6, 1], "cpu": 0.0951036209999998, "zplain": 30, "triad_plain": [24, 6, 0], "cpu_plain": 0.01588850800000019, "pairs_total": 625, "pairs_generated": 251, "pairs_pruned": 19, "pairs_margin": 4, "pairs_evaluated": 228, "probes_main": 237, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73425314, "Q": 280, "sizes": [50, 25, 25], "gammaC": 29, "z": 27, "triad": [13, 4, 10], "cpu": 0.041361269999999895, "zplain": 27, "triad_plain": [13, 4, 10], "cpu_plain": 0.023993399000000082, "pairs_total": 625, "pairs_generated": 134, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 120, "probes_main": 132, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73530043, "Q": 328, "sizes": [50, 25, 25], "gammaC": 29, "z": 31, "triad": [27, 3, 1], "cpu": 0.11100158399999982, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.02802556799999989, "pairs_total": 625, "pairs_generated": 206, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 186, "probes_main": 191, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73634772, "Q": 280, "sizes": [50, 25, 25], "gammaC": 29, "z": 30, "triad": [19, 1, 10], "cpu": 0.03934777799999978, "zplain": 30, "triad_plain": [19, 1, 10], "cpu_plain": 0.01618500200000028, "pairs_total": 625, "pairs_generated": 133, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 114, "probes_main": 123, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73739501, "Q": 316, "sizes": [50, 25, 25], "gammaC": 26, "z": 29, "triad": [20, 6, 3], "cpu": 0.031460552999999614, "zplain": 25, "triad_plain": [20, 0, 5], "cpu_plain": 0.015948528000000017, "pairs_total": 625, "pairs_generated": 101, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 87, "probes_main": 98, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73844230, "Q": 297, "sizes": [50, 25, 25], "gammaC": 32, "z": 29, "triad": [25, 2, 2], "cpu": 0.05470896000000014, "zplain": 27, "triad_plain": [25, 0, 2], "cpu_plain": 0.017121779000000004, "pairs_total": 625, "pairs_generated": 187, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 171, "probes_main": 180, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 73948959, "Q": 345, "sizes": [50, 25, 25], "gammaC": 29, "z": 34, "triad": [30, 3, 1], "cpu": 0.08267281700000018, "zplain": 30, "triad_plain": [30, 0, 0], "cpu_plain": 0.02285275199999992, "pairs_total": 625, "pairs_generated": 275, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 254, "probes_main": 259, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74053688, "Q": 352, "sizes": [50, 25, 25], "gammaC": 23, "z": 28, "triad": [18, 5, 5], "cpu": 0.044706076999999844, "zplain": 28, "triad_plain": [18, 5, 5], "cpu_plain": 0.015097251000000256, "pairs_total": 625, "pairs_generated": 140, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 122, "probes_main": 134, "inner_breaks": 18, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74158417, "Q": 351, "sizes": [50, 25, 25], "gammaC": 32, "z": 39, "triad": [33, 2, 4], "cpu": 0.0585061699999998, "zplain": 36, "triad_plain": [13, 23, 0], "cpu_plain": 0.022985621000000123, "pairs_total": 625, "pairs_generated": 205, "pairs_pruned": 17, "pairs_margin": 6, "pairs_evaluated": 182, "probes_main": 187, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74263146, "Q": 311, "sizes": [50, 25, 25], "gammaC": 28, "z": 40, "triad": [35, 3, 2], "cpu": 0.08057459599999994, "zplain": 35, "triad_plain": [35, 0, 0], "cpu_plain": 0.02158517999999976, "pairs_total": 625, "pairs_generated": 275, "pairs_pruned": 21, "pairs_margin": 4, "pairs_evaluated": 250, "probes_main": 255, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74367875, "Q": 284, "sizes": [50, 25, 25], "gammaC": 26, "z": 35, "triad": [16, 18, 1], "cpu": 0.0961334439999999, "zplain": 34, "triad_plain": [16, 18, 0], "cpu_plain": 0.018469524000000348, "pairs_total": 625, "pairs_generated": 311, "pairs_pruned": 21, "pairs_margin": 2, "pairs_evaluated": 288, "probes_main": 304, "inner_breaks": 21, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74472604, "Q": 348, "sizes": [50, 25, 25], "gammaC": 30, "z": 38, "triad": [35, 1, 2], "cpu": 0.07221062699999958, "zplain": 35, "triad_plain": [35, 0, 0], "cpu_plain": 0.02186247099999994, "pairs_total": 625, "pairs_generated": 259, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 236, "probes_main": 241, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74577333, "Q": 285, "sizes": [50, 25, 25], "gammaC": 29, "z": 34, "triad": [1, 30, 3], "cpu": 0.10666651100000024, "zplain": 34, "triad_plain": [1, 30, 3], "cpu_plain": 0.019463256999999956, "pairs_total": 625, "pairs_generated": 351, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 333, "probes_main": 347, "inner_breaks": 18, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74682062, "Q": 304, "sizes": [50, 25, 25], "gammaC": 24, "z": 34, "triad": [1, 5, 28], "cpu": 0.09275196500000016, "zplain": 33, "triad_plain": [0, 5, 28], "cpu_plain": 0.018280239999999726, "pairs_total": 625, "pairs_generated": 326, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 303, "probes_main": 309, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74786791, "Q": 303, "sizes": [50, 25, 25], "gammaC": 28, "z": 41, "triad": [35, 5, 1], "cpu": 0.08518693200000005, "zplain": 35, "triad_plain": [35, 0, 0], "cpu_plain": 0.02423611999999986, "pairs_total": 625, "pairs_generated": 295, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 272, "probes_main": 277, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74891520, "Q": 366, "sizes": [50, 25, 25], "gammaC": 30, "z": 28, "triad": [25, 2, 1], "cpu": 0.05629737800000001, "zplain": 27, "triad_plain": [25, 0, 2], "cpu_plain": 0.018143618999999944, "pairs_total": 625, "pairs_generated": 197, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 182, "probes_main": 187, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 74996249, "Q": 314, "sizes": [50, 25, 25], "gammaC": 28, "z": 30, "triad": [28, 1, 1], "cpu": 0.06357470199999993, "zplain": 28, "triad_plain": [28, 0, 0], "cpu_plain": 0.015715695000000363, "pairs_total": 625, "pairs_generated": 223, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 206, "probes_main": 211, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75100978, "Q": 316, "sizes": [50, 25, 25], "gammaC": 29, "z": 29, "triad": [5, 7, 17], "cpu": 0.056461076999999804, "zplain": 28, "triad_plain": [25, 0, 3], "cpu_plain": 0.014394681000000187, "pairs_total": 625, "pairs_generated": 178, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 161, "probes_main": 177, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75205707, "Q": 297, "sizes": [50, 25, 25], "gammaC": 30, "z": 25, "triad": [18, 6, 1], "cpu": 0.054837915999999876, "zplain": 24, "triad_plain": [18, 6, 0], "cpu_plain": 0.01491870999999989, "pairs_total": 625, "pairs_generated": 175, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 156, "probes_main": 173, "inner_breaks": 19, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75310436, "Q": 236, "sizes": [50, 25, 25], "gammaC": 31, "z": 49, "triad": [10, 32, 7], "cpu": 0.13413297200000018, "zplain": 49, "triad_plain": [10, 32, 7], "cpu_plain": 0.025486762999999968, "pairs_total": 625, "pairs_generated": 424, "pairs_pruned": 18, "pairs_margin": 4, "pairs_evaluated": 402, "probes_main": 418, "inner_breaks": 18, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75415165, "Q": 298, "sizes": [50, 25, 25], "gammaC": 31, "z": 43, "triad": [31, 10, 2], "cpu": 0.08580874200000022, "zplain": 39, "triad_plain": [39, 0, 0], "cpu_plain": 0.02556190899999944, "pairs_total": 625, "pairs_generated": 302, "pairs_pruned": 25, "pairs_margin": 5, "pairs_evaluated": 272, "probes_main": 280, "inner_breaks": 25, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75519894, "Q": 339, "sizes": [50, 25, 25], "gammaC": 28, "z": 31, "triad": [29, 1, 1], "cpu": 0.04319706199999995, "zplain": 30, "triad_plain": [29, 0, 1], "cpu_plain": 0.016970689999999955, "pairs_total": 625, "pairs_generated": 149, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 136, "probes_main": 141, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75624623, "Q": 286, "sizes": [50, 25, 25], "gammaC": 29, "z": 39, "triad": [19, 18, 2], "cpu": 0.08561872000000026, "zplain": 38, "triad_plain": [38, 0, 0], "cpu_plain": 0.02151028799999999, "pairs_total": 625, "pairs_generated": 285, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 264, "probes_main": 273, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75729352, "Q": 279, "sizes": [50, 25, 25], "gammaC": 25, "z": 37, "triad": [25, 3, 9], "cpu": 0.03793166899999978, "zplain": 32, "triad_plain": [25, 7, 0], "cpu_plain": 0.02079780600000003, "pairs_total": 625, "pairs_generated": 133, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 120, "probes_main": 128, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75834081, "Q": 245, "sizes": [50, 25, 25], "gammaC": 27, "z": 30, "triad": [25, 4, 1], "cpu": 0.04819585700000051, "zplain": 29, "triad_plain": [25, 4, 0], "cpu_plain": 0.016729390000000066, "pairs_total": 625, "pairs_generated": 161, "pairs_pruned": 17, "pairs_margin": 2, "pairs_evaluated": 142, "probes_main": 152, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 75938810, "Q": 267, "sizes": [50, 25, 25], "gammaC": 31, "z": 30, "triad": [15, 2, 13], "cpu": 0.0469754619999998, "zplain": 25, "triad_plain": [14, 11, 0], "cpu_plain": 0.018564479000000134, "pairs_total": 625, "pairs_generated": 169, "pairs_pruned": 15, "pairs_margin": 1, "pairs_evaluated": 153, "probes_main": 158, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76043539, "Q": 254, "sizes": [50, 25, 25], "gammaC": 29, "z": 29, "triad": [25, 3, 1], "cpu": 0.04105632100000012, "zplain": 28, "triad_plain": [25, 3, 0], "cpu_plain": 0.015638368999999486, "pairs_total": 625, "pairs_generated": 145, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 129, "probes_main": 134, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.5, "seed": 76148268, "Q": 246, "sizes": [50, 25, 25], "gammaC": 32, "z": 45, "triad": [28, 3, 14], "cpu": 0.11926502199999955, "zplain": 45, "triad_plain": [28, 3, 14], "cpu_plain": 0.024131084999999608, "pairs_total": 625, "pairs_generated": 412, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 391, "probes_main": 400, "inner_breaks": 21, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71013297, "Q": 395, "sizes": [25, 38, 37], "gammaC": 27, "z": 43, "triad": [1, 40, 2], "cpu": 0.213368693, "zplain": 40, "triad_plain": [0, 40, 0], "cpu_plain": 0.02286811200000005, "pairs_total": 925, "pairs_generated": 565, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 541, "probes_main": 545, "inner_breaks": 24, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71118026, "Q": 274, "sizes": [25, 38, 37], "gammaC": 25, "z": 30, "triad": [1, 27, 2], "cpu": 0.10549009399999998, "zplain": 30, "triad_plain": [1, 27, 2], "cpu_plain": 0.020260662000000096, "pairs_total": 925, "pairs_generated": 337, "pairs_pruned": 17, "pairs_margin": 6, "pairs_evaluated": 314, "probes_main": 319, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71222755, "Q": 271, "sizes": [25, 38, 37], "gammaC": 19, "z": 32, "triad": [3, 23, 6], "cpu": 0.09671797299999996, "zplain": 32, "triad_plain": [3, 23, 6], "cpu_plain": 0.016339176999999983, "pairs_total": 925, "pairs_generated": 234, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 218, "probes_main": 226, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71327484, "Q": 336, "sizes": [25, 38, 37], "gammaC": 26, "z": 34, "triad": [9, 23, 2], "cpu": 0.08430227599999995, "zplain": 32, "triad_plain": [0, 0, 32], "cpu_plain": 0.017157926999999962, "pairs_total": 925, "pairs_generated": 290, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 270, "probes_main": 282, "inner_breaks": 20, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71432213, "Q": 342, "sizes": [25, 38, 37], "gammaC": 23, "z": 37, "triad": [3, 3, 31], "cpu": 0.09524768700000008, "zplain": 34, "triad_plain": [0, 3, 31], "cpu_plain": 0.018275582999999873, "pairs_total": 925, "pairs_generated": 316, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 297, "probes_main": 310, "inner_breaks": 19, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71536942, "Q": 362, "sizes": [25, 38, 37], "gammaC": 24, "z": 30, "triad": [1, 25, 4], "cpu": 0.06667247600000015, "zplain": 30, "triad_plain": [1, 25, 4], "cpu_plain": 0.015150423000000135, "pairs_total": 925, "pairs_generated": 245, "pairs_pruned": 18, "pairs_margin": 3, "pairs_evaluated": 224, "probes_main": 229, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71641671, "Q": 335, "sizes": [25, 38, 37], "gammaC": 25, "z": 39, "triad": [4, 34, 1], "cpu": 0.10358771600000005, "zplain": 37, "triad_plain": [0, 23, 14], "cpu_plain": 0.019226817000000063, "pairs_total": 925, "pairs_generated": 336, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 314, "probes_main": 318, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71746400, "Q": 310, "sizes": [25, 38, 37], "gammaC": 25, "z": 25, "triad": [6, 16, 3], "cpu": 0.029891445999999933, "zplain": 25, "triad_plain": [6, 16, 3], "cpu_plain": 0.014196144000000022, "pairs_total": 925, "pairs_generated": 107, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 96, "probes_main": 100, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71851129, "Q": 264, "sizes": [25, 38, 37], "gammaC": 25, "z": 26, "triad": [1, 24, 1], "cpu": 0.052888464999999885, "zplain": 25, "triad_plain": [1, 24, 0], "cpu_plain": 0.015067900000000023, "pairs_total": 925, "pairs_generated": 164, "pairs_pruned": 12, "pairs_margin": 3, "pairs_evaluated": 149, "probes_main": 153, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 71955858, "Q": 301, "sizes": [25, 38, 37], "gammaC": 24, "z": 45, "triad": [1, 20, 24], "cpu": 0.16805009999999987, "zplain": 44, "triad_plain": [0, 20, 24], "cpu_plain": 0.022381369999999956, "pairs_total": 925, "pairs_generated": 547, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 525, "probes_main": 534, "inner_breaks": 22, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72060587, "Q": 254, "sizes": [25, 38, 37], "gammaC": 24, "z": 20, "triad": [1, 18, 1], "cpu": 0.022687575000000182, "zplain": 19, "triad_plain": [1, 18, 0], "cpu_plain": 0.010856157999999949, "pairs_total": 925, "pairs_generated": 79, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 68, "probes_main": 73, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72165316, "Q": 290, "sizes": [25, 38, 37], "gammaC": 23, "z": 37, "triad": [4, 12, 21], "cpu": 0.08704937699999982, "zplain": 37, "triad_plain": [4, 12, 21], "cpu_plain": 0.01596946499999996, "pairs_total": 925, "pairs_generated": 295, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 273, "probes_main": 284, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72270045, "Q": 372, "sizes": [25, 38, 37], "gammaC": 25, "z": 32, "triad": [1, 30, 1], "cpu": 0.08046818499999997, "zplain": 30, "triad_plain": [0, 30, 0], "cpu_plain": 0.015017638, "pairs_total": 925, "pairs_generated": 281, "pairs_pruned": 23, "pairs_margin": 2, "pairs_evaluated": 256, "probes_main": 261, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72374774, "Q": 276, "sizes": [25, 38, 37], "gammaC": 25, "z": 35, "triad": [3, 30, 2], "cpu": 0.09813547700000003, "zplain": 33, "triad_plain": [3, 30, 0], "cpu_plain": 0.03581114699999999, "pairs_total": 925, "pairs_generated": 306, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 282, "probes_main": 290, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72479503, "Q": 343, "sizes": [25, 38, 37], "gammaC": 24, "z": 27, "triad": [1, 23, 3], "cpu": 0.08917586899999974, "zplain": 26, "triad_plain": [0, 23, 3], "cpu_plain": 0.026888759999999845, "pairs_total": 925, "pairs_generated": 174, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 158, "probes_main": 163, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72584232, "Q": 335, "sizes": [25, 38, 37], "gammaC": 21, "z": 30, "triad": [3, 1, 26], "cpu": 0.0529843940000001, "zplain": 27, "triad_plain": [0, 1, 26], "cpu_plain": 0.013401846000000273, "pairs_total": 925, "pairs_generated": 148, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 137, "probes_main": 144, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72688961, "Q": 297, "sizes": [25, 38, 37], "gammaC": 26, "z": 27, "triad": [7, 4, 16], "cpu": 0.09089812800000008, "zplain": 27, "triad_plain": [7, 4, 16], "cpu_plain": 0.013968659000000105, "pairs_total": 925, "pairs_generated": 280, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 265, "probes_main": 277, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72793690, "Q": 315, "sizes": [25, 38, 37], "gammaC": 25, "z": 34, "triad": [14, 1, 19], "cpu": 0.14575852099999986, "zplain": 33, "triad_plain": [14, 0, 19], "cpu_plain": 0.015816033000000118, "pairs_total": 925, "pairs_generated": 467, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 450, "probes_main": 464, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 72898419, "Q": 306, "sizes": [25, 38, 37], "gammaC": 23, "z": 45, "triad": [10, 4, 31], "cpu": 0.151925431, "zplain": 45, "triad_plain": [10, 4, 31], "cpu_plain": 0.017781121999999705, "pairs_total": 925, "pairs_generated": 505, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 485, "probes_main": 497, "inner_breaks": 20, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73003148, "Q": 325, "sizes": [25, 38, 37], "gammaC": 26, "z": 33, "triad": [2, 22, 9], "cpu": 0.06632101300000004, "zplain": 33, "triad_plain": [2, 22, 9], "cpu_plain": 0.015331819000000024, "pairs_total": 925, "pairs_generated": 240, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 223, "probes_main": 227, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73107877, "Q": 335, "sizes": [25, 38, 37], "gammaC": 22, "z": 46, "triad": [27, 12, 7], "cpu": 0.18441824100000037, "zplain": 46, "triad_plain": [27, 12, 7], "cpu_plain": 0.017633507999999853, "pairs_total": 925, "pairs_generated": 600, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 579, "probes_main": 586, "inner_breaks": 21, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73212606, "Q": 280, "sizes": [25, 38, 37], "gammaC": 25, "z": 45, "triad": [9, 4, 32], "cpu": 0.16541023200000016, "zplain": 43, "triad_plain": [0, 15, 28], "cpu_plain": 0.017451757999999984, "pairs_total": 925, "pairs_generated": 563, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 539, "probes_main": 551, "inner_breaks": 24, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73317335, "Q": 346, "sizes": [25, 38, 37], "gammaC": 23, "z": 29, "triad": [6, 2, 21], "cpu": 0.0742801390000003, "zplain": 29, "triad_plain": [6, 2, 21], "cpu_plain": 0.010473839999999957, "pairs_total": 925, "pairs_generated": 253, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 239, "probes_main": 251, "inner_breaks": 14, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73422064, "Q": 333, "sizes": [25, 38, 37], "gammaC": 26, "z": 33, "triad": [3, 6, 24], "cpu": 0.07026396800000034, "zplain": 33, "triad_plain": [3, 6, 24], "cpu_plain": 0.014667853000000175, "pairs_total": 925, "pairs_generated": 231, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 216, "probes_main": 230, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73526793, "Q": 316, "sizes": [25, 38, 37], "gammaC": 28, "z": 36, "triad": [13, 1, 22], "cpu": 0.1547199720000001, "zplain": 35, "triad_plain": [13, 0, 22], "cpu_plain": 0.020481556000000012, "pairs_total": 925, "pairs_generated": 533, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 518, "probes_main": 531, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73631522, "Q": 320, "sizes": [25, 38, 37], "gammaC": 25, "z": 33, "triad": [10, 15, 8], "cpu": 0.12775829000000005, "zplain": 33, "triad_plain": [10, 15, 8], "cpu_plain": 0.01869568999999993, "pairs_total": 925, "pairs_generated": 420, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 401, "probes_main": 413, "inner_breaks": 19, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73736251, "Q": 280, "sizes": [25, 38, 37], "gammaC": 25, "z": 44, "triad": [6, 37, 1], "cpu": 0.1575761680000003, "zplain": 43, "triad_plain": [6, 37, 0], "cpu_plain": 0.020419840999999828, "pairs_total": 925, "pairs_generated": 540, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 518, "probes_main": 527, "inner_breaks": 22, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73840980, "Q": 328, "sizes": [25, 38, 37], "gammaC": 26, "z": 39, "triad": [3, 17, 19], "cpu": 0.10201462699999997, "zplain": 36, "triad_plain": [0, 17, 19], "cpu_plain": 0.016746155999999957, "pairs_total": 925, "pairs_generated": 376, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 356, "probes_main": 361, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 73945709, "Q": 364, "sizes": [25, 38, 37], "gammaC": 22, "z": 37, "triad": [10, 1, 26], "cpu": 0.14078969200000024, "zplain": 36, "triad_plain": [10, 0, 26], "cpu_plain": 0.015932995000000005, "pairs_total": 925, "pairs_generated": 488, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 471, "probes_main": 487, "inner_breaks": 17, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74050438, "Q": 273, "sizes": [25, 38, 37], "gammaC": 25, "z": 44, "triad": [9, 9, 26], "cpu": 0.1258634280000006, "zplain": 40, "triad_plain": [9, 0, 31], "cpu_plain": 0.02370834300000002, "pairs_total": 925, "pairs_generated": 400, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 381, "probes_main": 404, "inner_breaks": 19, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74155167, "Q": 273, "sizes": [25, 38, 37], "gammaC": 26, "z": 34, "triad": [1, 12, 21], "cpu": 0.08571506699999976, "zplain": 33, "triad_plain": [0, 12, 21], "cpu_plain": 0.01746046400000001, "pairs_total": 925, "pairs_generated": 297, "pairs_pruned": 22, "pairs_margin": 5, "pairs_evaluated": 270, "probes_main": 279, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74259896, "Q": 303, "sizes": [25, 38, 37], "gammaC": 23, "z": 36, "triad": [4, 31, 1], "cpu": 0.10807454700000019, "zplain": 35, "triad_plain": [4, 31, 0], "cpu_plain": 0.017614619999999803, "pairs_total": 925, "pairs_generated": 280, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 263, "probes_main": 277, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74364625, "Q": 279, "sizes": [25, 38, 37], "gammaC": 23, "z": 44, "triad": [1, 40, 3], "cpu": 0.14736698099999934, "zplain": 43, "triad_plain": [0, 40, 3], "cpu_plain": 0.023656974999999747, "pairs_total": 925, "pairs_generated": 511, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 488, "probes_main": 492, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74469354, "Q": 297, "sizes": [25, 38, 37], "gammaC": 25, "z": 42, "triad": [8, 2, 32], "cpu": 0.14643343299999945, "zplain": 39, "triad_plain": [0, 0, 39], "cpu_plain": 0.03388131300000019, "pairs_total": 925, "pairs_generated": 462, "pairs_pruned": 24, "pairs_margin": 4, "pairs_evaluated": 434, "probes_main": 445, "inner_breaks": 24, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74574083, "Q": 260, "sizes": [25, 38, 37], "gammaC": 25, "z": 36, "triad": [11, 4, 21], "cpu": 0.12898070299999986, "zplain": 36, "triad_plain": [11, 4, 21], "cpu_plain": 0.021934758999999637, "pairs_total": 925, "pairs_generated": 341, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 330, "probes_main": 347, "inner_breaks": 11, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74678812, "Q": 352, "sizes": [25, 38, 37], "gammaC": 24, "z": 29, "triad": [6, 6, 17], "cpu": 0.07363320299999998, "zplain": 23, "triad_plain": [0, 6, 17], "cpu_plain": 0.012340644000000012, "pairs_total": 925, "pairs_generated": 250, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 235, "probes_main": 247, "inner_breaks": 15, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74783541, "Q": 360, "sizes": [25, 38, 37], "gammaC": 22, "z": 33, "triad": [5, 25, 3], "cpu": 0.06190395300000073, "zplain": 30, "triad_plain": [5, 25, 0], "cpu_plain": 0.01573798800000059, "pairs_total": 925, "pairs_generated": 196, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 181, "probes_main": 190, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74888270, "Q": 271, "sizes": [25, 38, 37], "gammaC": 25, "z": 32, "triad": [1, 26, 5], "cpu": 0.07823322600000004, "zplain": 31, "triad_plain": [0, 26, 5], "cpu_plain": 0.0166377820000001, "pairs_total": 925, "pairs_generated": 255, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 238, "probes_main": 246, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 74992999, "Q": 285, "sizes": [25, 38, 37], "gammaC": 27, "z": 43, "triad": [1, 21, 21], "cpu": 0.17444167300000046, "zplain": 40, "triad_plain": [0, 19, 21], "cpu_plain": 0.030289366999999956, "pairs_total": 925, "pairs_generated": 469, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 446, "probes_main": 455, "inner_breaks": 23, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75097728, "Q": 307, "sizes": [25, 38, 37], "gammaC": 28, "z": 50, "triad": [2, 16, 32], "cpu": 0.21993934199999998, "zplain": 48, "triad_plain": [0, 16, 32], "cpu_plain": 0.02331968500000059, "pairs_total": 925, "pairs_generated": 567, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 546, "probes_main": 555, "inner_breaks": 21, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75202457, "Q": 309, "sizes": [25, 38, 37], "gammaC": 26, "z": 35, "triad": [2, 10, 23], "cpu": 0.07224571300000004, "zplain": 33, "triad_plain": [0, 10, 23], "cpu_plain": 0.017543894000000115, "pairs_total": 925, "pairs_generated": 240, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 221, "probes_main": 230, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75307186, "Q": 336, "sizes": [25, 38, 37], "gammaC": 24, "z": 39, "triad": [10, 9, 20], "cpu": 0.11815720999999968, "zplain": 39, "triad_plain": [10, 9, 20], "cpu_plain": 0.019087299999999807, "pairs_total": 925, "pairs_generated": 394, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 374, "probes_main": 390, "inner_breaks": 20, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75411915, "Q": 322, "sizes": [25, 38, 37], "gammaC": 29, "z": 34, "triad": [1, 25, 8], "cpu": 0.10887117000000046, "zplain": 34, "triad_plain": [1, 25, 8], "cpu_plain": 0.017069278000000132, "pairs_total": 925, "pairs_generated": 346, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 327, "probes_main": 341, "inner_breaks": 19, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75516644, "Q": 291, "sizes": [25, 38, 37], "gammaC": 31, "z": 18, "triad": [2, 3, 13], "cpu": 0.030235035000000465, "zplain": 18, "triad_plain": [2, 3, 13], "cpu_plain": 0.00927463300000042, "pairs_total": 925, "pairs_generated": 83, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 73, "probes_main": 89, "inner_breaks": 10, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75621373, "Q": 266, "sizes": [25, 38, 37], "gammaC": 24, "z": 26, "triad": [1, 1, 24], "cpu": 0.05391706099999993, "zplain": 24, "triad_plain": [0, 0, 24], "cpu_plain": 0.01429381700000043, "pairs_total": 925, "pairs_generated": 175, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 163, "probes_main": 169, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75726102, "Q": 367, "sizes": [25, 38, 37], "gammaC": 23, "z": 35, "triad": [17, 11, 7], "cpu": 0.1330587940000001, "zplain": 35, "triad_plain": [17, 11, 7], "cpu_plain": 0.016469541999999393, "pairs_total": 925, "pairs_generated": 408, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 387, "probes_main": 401, "inner_breaks": 21, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75830831, "Q": 249, "sizes": [25, 38, 37], "gammaC": 26, "z": 40, "triad": [2, 19, 19], "cpu": 0.17370386899999968, "zplain": 38, "triad_plain": [0, 19, 19], "cpu_plain": 0.01908175799999956, "pairs_total": 925, "pairs_generated": 493, "pairs_pruned": 22, "pairs_margin": 4, "pairs_evaluated": 467, "probes_main": 474, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 75935560, "Q": 315, "sizes": [25, 38, 37], "gammaC": 27, "z": 34, "triad": [1, 12, 21], "cpu": 0.07698185400000046, "zplain": 34, "triad_plain": [1, 12, 21], "cpu_plain": 0.019286095000000003, "pairs_total": 925, "pairs_generated": 265, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 246, "probes_main": 255, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76040289, "Q": 321, "sizes": [25, 38, 37], "gammaC": 26, "z": 35, "triad": [3, 2, 30], "cpu": 0.11194656800000047, "zplain": 35, "triad_plain": [3, 2, 30], "cpu_plain": 0.01922798199999942, "pairs_total": 925, "pairs_generated": 374, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 351, "probes_main": 361, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.25, "seed": 76145018, "Q": 295, "sizes": [25, 38, 37], "gammaC": 24, "z": 48, "triad": [1, 16, 31], "cpu": 0.1619764899999998, "zplain": 47, "triad_plain": [0, 16, 31], "cpu_plain": 0.021748234000000366, "pairs_total": 925, "pairs_generated": 555, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 532, "probes_main": 541, "inner_breaks": 23, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71010697, "Q": 257, "sizes": [5, 48, 47], "gammaC": 32, "z": 34, "triad": [2, 18, 14], "cpu": 0.105516903, "zplain": 32, "triad_plain": [0, 18, 14], "cpu_plain": 0.021038718000000012, "pairs_total": 235, "pairs_generated": 115, "pairs_pruned": 5, "pairs_margin": 3, "pairs_evaluated": 107, "probes_main": 121, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71115426, "Q": 379, "sizes": [5, 48, 47], "gammaC": 29, "z": 26, "triad": [2, 6, 18], "cpu": 0.029192245000000006, "zplain": 26, "triad_plain": [2, 6, 18], "cpu_plain": 0.007961331000000016, "pairs_total": 235, "pairs_generated": 63, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 60, "probes_main": 75, "inner_breaks": 3, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71220155, "Q": 299, "sizes": [5, 48, 47], "gammaC": 28, "z": 48, "triad": [12, 5, 31], "cpu": 0.047059044999999966, "zplain": 36, "triad_plain": [0, 5, 31], "cpu_plain": 0.01475681299999998, "pairs_total": 235, "pairs_generated": 131, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 126, "probes_main": 134, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71324884, "Q": 302, "sizes": [5, 48, 47], "gammaC": 27, "z": 29, "triad": [4, 23, 2], "cpu": 0.021995035999999968, "zplain": 25, "triad_plain": [0, 23, 2], "cpu_plain": 0.009849595000000044, "pairs_total": 235, "pairs_generated": 60, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 56, "probes_main": 65, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71429613, "Q": 282, "sizes": [5, 48, 47], "gammaC": 30, "z": 26, "triad": [5, 1, 20], "cpu": 0.030166652000000016, "zplain": 23, "triad_plain": [0, 1, 22], "cpu_plain": 0.011175080999999976, "pairs_total": 235, "pairs_generated": 80, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 75, "probes_main": 87, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71534342, "Q": 282, "sizes": [5, 48, 47], "gammaC": 26, "z": 37, "triad": [1, 35, 1], "cpu": 0.02700749800000002, "zplain": 35, "triad_plain": [0, 35, 0], "cpu_plain": 0.0107675559999999, "pairs_total": 235, "pairs_generated": 98, "pairs_pruned": 4, "pairs_margin": 8, "pairs_evaluated": 86, "probes_main": 90, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71639071, "Q": 308, "sizes": [5, 48, 47], "gammaC": 26, "z": 32, "triad": [3, 6, 23], "cpu": 0.019768953000000034, "zplain": 29, "triad_plain": [0, 6, 23], "cpu_plain": 0.009575397999999957, "pairs_total": 235, "pairs_generated": 63, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 59, "probes_main": 64, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71743800, "Q": 292, "sizes": [5, 48, 47], "gammaC": 30, "z": 31, "triad": [2, 22, 7], "cpu": 0.036857962999999994, "zplain": 29, "triad_plain": [0, 5, 24], "cpu_plain": 0.011842902000000044, "pairs_total": 235, "pairs_generated": 107, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 102, "probes_main": 115, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71848529, "Q": 361, "sizes": [5, 48, 47], "gammaC": 26, "z": 34, "triad": [6, 1, 27], "cpu": 0.03647249699999999, "zplain": 28, "triad_plain": [0, 1, 27], "cpu_plain": 0.010529431999999894, "pairs_total": 235, "pairs_generated": 111, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 106, "probes_main": 114, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 71953258, "Q": 433, "sizes": [5, 48, 47], "gammaC": 29, "z": 36, "triad": [5, 10, 21], "cpu": 0.016562680999999913, "zplain": 31, "triad_plain": [0, 10, 21], "cpu_plain": 0.01304570599999999, "pairs_total": 235, "pairs_generated": 33, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 31, "probes_main": 43, "inner_breaks": 2, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72057987, "Q": 207, "sizes": [5, 48, 47], "gammaC": 29, "z": 40, "triad": [16, 22, 2], "cpu": 0.031575664999999975, "zplain": 25, "triad_plain": [0, 9, 16], "cpu_plain": 0.015163400000000049, "pairs_total": 235, "pairs_generated": 77, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 72, "probes_main": 81, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72162716, "Q": 314, "sizes": [5, 48, 47], "gammaC": 27, "z": 38, "triad": [13, 13, 12], "cpu": 0.03624026999999996, "zplain": 25, "triad_plain": [0, 13, 12], "cpu_plain": 0.01223575500000007, "pairs_total": 235, "pairs_generated": 89, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 93, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72267445, "Q": 352, "sizes": [5, 48, 47], "gammaC": 29, "z": 29, "triad": [5, 19, 5], "cpu": 0.025410331000000008, "zplain": 24, "triad_plain": [0, 19, 5], "cpu_plain": 0.007994372999999944, "pairs_total": 235, "pairs_generated": 72, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 69, "probes_main": 82, "inner_breaks": 3, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72372174, "Q": 290, "sizes": [5, 48, 47], "gammaC": 30, "z": 34, "triad": [4, 1, 29], "cpu": 0.03440681199999995, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.011369898999999961, "pairs_total": 235, "pairs_generated": 86, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 81, "probes_main": 89, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72476903, "Q": 351, "sizes": [5, 48, 47], "gammaC": 27, "z": 37, "triad": [6, 2, 29], "cpu": 0.028921714999999848, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.011129761999999932, "pairs_total": 235, "pairs_generated": 87, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 84, "probes_main": 91, "inner_breaks": 3, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72581632, "Q": 329, "sizes": [5, 48, 47], "gammaC": 27, "z": 37, "triad": [3, 33, 1], "cpu": 0.028203773999999848, "zplain": 31, "triad_plain": [0, 26, 5], "cpu_plain": 0.012719200999999902, "pairs_total": 235, "pairs_generated": 85, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 80, "probes_main": 85, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72686361, "Q": 344, "sizes": [5, 48, 47], "gammaC": 27, "z": 36, "triad": [13, 11, 12], "cpu": 0.03658932899999989, "zplain": 23, "triad_plain": [0, 11, 12], "cpu_plain": 0.013399610000000006, "pairs_total": 235, "pairs_generated": 102, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 97, "probes_main": 110, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72791090, "Q": 361, "sizes": [5, 48, 47], "gammaC": 27, "z": 33, "triad": [4, 5, 24], "cpu": 0.03556990500000001, "zplain": 29, "triad_plain": [0, 5, 24], "cpu_plain": 0.01027530100000007, "pairs_total": 235, "pairs_generated": 94, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 90, "probes_main": 103, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 72895819, "Q": 300, "sizes": [5, 48, 47], "gammaC": 28, "z": 25, "triad": [1, 21, 3], "cpu": 0.019900448000000015, "zplain": 24, "triad_plain": [0, 21, 3], "cpu_plain": 0.008431646000000015, "pairs_total": 235, "pairs_generated": 52, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 49, "probes_main": 58, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73000548, "Q": 310, "sizes": [5, 48, 47], "gammaC": 30, "z": 25, "triad": [2, 1, 22], "cpu": 0.02019883099999986, "zplain": 24, "triad_plain": [2, 0, 22], "cpu_plain": 0.010131380999999884, "pairs_total": 235, "pairs_generated": 49, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 45, "probes_main": 57, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73105277, "Q": 267, "sizes": [5, 48, 47], "gammaC": 27, "z": 36, "triad": [2, 9, 25], "cpu": 0.04941620400000013, "zplain": 34, "triad_plain": [0, 9, 25], "cpu_plain": 0.012345123000000013, "pairs_total": 235, "pairs_generated": 144, "pairs_pruned": 5, "pairs_margin": 8, "pairs_evaluated": 131, "probes_main": 144, "inner_breaks": 5, "outer_stop": 0, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73210006, "Q": 339, "sizes": [5, 48, 47], "gammaC": 29, "z": 46, "triad": [12, 15, 19], "cpu": 0.0352123339999999, "zplain": 34, "triad_plain": [0, 15, 19], "cpu_plain": 0.017708272999999997, "pairs_total": 235, "pairs_generated": 110, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 105, "probes_main": 113, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73314735, "Q": 222, "sizes": [5, 48, 47], "gammaC": 27, "z": 34, "triad": [4, 8, 22], "cpu": 0.028799427000000044, "zplain": 29, "triad_plain": [0, 29, 0], "cpu_plain": 0.011494450000000045, "pairs_total": 235, "pairs_generated": 92, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 88, "probes_main": 94, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73419464, "Q": 341, "sizes": [5, 48, 47], "gammaC": 28, "z": 43, "triad": [14, 1, 28], "cpu": 0.04362904200000006, "zplain": 28, "triad_plain": [0, 0, 28], "cpu_plain": 0.011932186999999983, "pairs_total": 235, "pairs_generated": 135, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 130, "probes_main": 138, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73524193, "Q": 375, "sizes": [5, 48, 47], "gammaC": 30, "z": 29, "triad": [3, 1, 25], "cpu": 0.028050742000000017, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.010186776999999925, "pairs_total": 235, "pairs_generated": 80, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 77, "probes_main": 85, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73628922, "Q": 327, "sizes": [5, 48, 47], "gammaC": 25, "z": 41, "triad": [14, 13, 14], "cpu": 0.031088460000000095, "zplain": 27, "triad_plain": [0, 13, 14], "cpu_plain": 0.010335314000000206, "pairs_total": 235, "pairs_generated": 89, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 84, "probes_main": 99, "inner_breaks": 5, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73733651, "Q": 306, "sizes": [5, 48, 47], "gammaC": 26, "z": 45, "triad": [24, 20, 1], "cpu": 0.03988137600000008, "zplain": 29, "triad_plain": [0, 17, 12], "cpu_plain": 0.012000852999999978, "pairs_total": 235, "pairs_generated": 114, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 109, "probes_main": 126, "inner_breaks": 5, "outer_stop": 0, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73838380, "Q": 270, "sizes": [5, 48, 47], "gammaC": 28, "z": 41, "triad": [8, 21, 12], "cpu": 0.052131791000000094, "zplain": 33, "triad_plain": [0, 19, 14], "cpu_plain": 0.012493848000000085, "pairs_total": 235, "pairs_generated": 141, "pairs_pruned": 5, "pairs_margin": 2, "pairs_evaluated": 134, "probes_main": 146, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 73943109, "Q": 321, "sizes": [5, 48, 47], "gammaC": 24, "z": 36, "triad": [7, 28, 1], "cpu": 0.03983498299999999, "zplain": 31, "triad_plain": [0, 25, 6], "cpu_plain": 0.01299931700000001, "pairs_total": 235, "pairs_generated": 116, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 111, "probes_main": 116, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74047838, "Q": 314, "sizes": [5, 48, 47], "gammaC": 27, "z": 38, "triad": [6, 31, 1], "cpu": 0.016527884000000048, "zplain": 31, "triad_plain": [0, 31, 0], "cpu_plain": 0.010301514999999872, "pairs_total": 235, "pairs_generated": 54, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 51, "probes_main": 55, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74152567, "Q": 318, "sizes": [5, 48, 47], "gammaC": 28, "z": 32, "triad": [8, 6, 18], "cpu": 0.04154523200000004, "zplain": 32, "triad_plain": [8, 6, 18], "cpu_plain": 0.008656745000000132, "pairs_total": 235, "pairs_generated": 128, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 124, "probes_main": 138, "inner_breaks": 4, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74257296, "Q": 310, "sizes": [5, 48, 47], "gammaC": 29, "z": 36, "triad": [2, 4, 30], "cpu": 0.028988025000000084, "zplain": 33, "triad_plain": [0, 0, 33], "cpu_plain": 0.011991563000000038, "pairs_total": 235, "pairs_generated": 88, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 84, "probes_main": 91, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74362025, "Q": 249, "sizes": [5, 48, 47], "gammaC": 30, "z": 33, "triad": [1, 31, 1], "cpu": 0.03155590500000005, "zplain": 32, "triad_plain": [1, 31, 0], "cpu_plain": 0.012134392999999966, "pairs_total": 235, "pairs_generated": 109, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 104, "probes_main": 109, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74466754, "Q": 353, "sizes": [5, 48, 47], "gammaC": 29, "z": 25, "triad": [1, 2, 22], "cpu": 0.026823027000000055, "zplain": 24, "triad_plain": [0, 2, 22], "cpu_plain": 0.008831568000000178, "pairs_total": 235, "pairs_generated": 69, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 66, "probes_main": 81, "inner_breaks": 3, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74571483, "Q": 333, "sizes": [5, 48, 47], "gammaC": 28, "z": 43, "triad": [15, 21, 7], "cpu": 0.031866905, "zplain": 31, "triad_plain": [0, 21, 10], "cpu_plain": 0.013884131000000188, "pairs_total": 235, "pairs_generated": 91, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 87, "probes_main": 96, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74676212, "Q": 265, "sizes": [5, 48, 47], "gammaC": 28, "z": 31, "triad": [11, 19, 1], "cpu": 0.025996289999999922, "zplain": 31, "triad_plain": [11, 19, 1], "cpu_plain": 0.010938821000000098, "pairs_total": 235, "pairs_generated": 85, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 80, "probes_main": 85, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74780941, "Q": 332, "sizes": [5, 48, 47], "gammaC": 26, "z": 44, "triad": [13, 25, 6], "cpu": 0.023851176999999835, "zplain": 31, "triad_plain": [0, 1, 30], "cpu_plain": 0.014542534000000273, "pairs_total": 235, "pairs_generated": 74, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 69, "probes_main": 74, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74885670, "Q": 280, "sizes": [5, 48, 47], "gammaC": 27, "z": 31, "triad": [3, 23, 5], "cpu": 0.02883733399999988, "zplain": 28, "triad_plain": [0, 23, 5], "cpu_plain": 0.009679113000000239, "pairs_total": 235, "pairs_generated": 90, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 86, "probes_main": 95, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 74990399, "Q": 273, "sizes": [5, 48, 47], "gammaC": 28, "z": 37, "triad": [7, 21, 9], "cpu": 0.03007239499999992, "zplain": 30, "triad_plain": [0, 3, 27], "cpu_plain": 0.009551287000000297, "pairs_total": 235, "pairs_generated": 95, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 90, "probes_main": 95, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75095128, "Q": 308, "sizes": [5, 48, 47], "gammaC": 28, "z": 37, "triad": [1, 1, 35], "cpu": 0.03888444999999985, "zplain": 37, "triad_plain": [1, 1, 35], "cpu_plain": 0.009958335999999957, "pairs_total": 235, "pairs_generated": 118, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 114, "probes_main": 121, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75199857, "Q": 374, "sizes": [5, 48, 47], "gammaC": 30, "z": 36, "triad": [1, 34, 1], "cpu": 0.03161939000000036, "zplain": 34, "triad_plain": [0, 34, 0], "cpu_plain": 0.012360635999999925, "pairs_total": 235, "pairs_generated": 100, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 96, "probes_main": 101, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75304586, "Q": 350, "sizes": [5, 48, 47], "gammaC": 29, "z": 45, "triad": [20, 11, 14], "cpu": 0.031301759999999845, "zplain": 25, "triad_plain": [0, 11, 14], "cpu_plain": 0.013980099000000301, "pairs_total": 235, "pairs_generated": 81, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 76, "probes_main": 92, "inner_breaks": 5, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75409315, "Q": 283, "sizes": [5, 48, 47], "gammaC": 27, "z": 47, "triad": [9, 11, 27], "cpu": 0.04711373100000005, "zplain": 38, "triad_plain": [0, 11, 27], "cpu_plain": 0.015335957000000011, "pairs_total": 235, "pairs_generated": 149, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 144, "probes_main": 148, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75514044, "Q": 355, "sizes": [5, 48, 47], "gammaC": 29, "z": 49, "triad": [20, 28, 1], "cpu": 0.029015611000000163, "zplain": 28, "triad_plain": [0, 28, 0], "cpu_plain": 0.012203115999999792, "pairs_total": 235, "pairs_generated": 87, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 82, "probes_main": 87, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75618773, "Q": 275, "sizes": [5, 48, 47], "gammaC": 25, "z": 41, "triad": [12, 12, 17], "cpu": 0.04903901999999993, "zplain": 38, "triad_plain": [0, 21, 17], "cpu_plain": 0.013021017000000246, "pairs_total": 235, "pairs_generated": 142, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 137, "probes_main": 150, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75723502, "Q": 242, "sizes": [5, 48, 47], "gammaC": 27, "z": 41, "triad": [6, 29, 6], "cpu": 0.0463546039999998, "zplain": 41, "triad_plain": [6, 29, 6], "cpu_plain": 0.012180473999999997, "pairs_total": 235, "pairs_generated": 133, "pairs_pruned": 4, "pairs_margin": 1, "pairs_evaluated": 128, "probes_main": 141, "inner_breaks": 4, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75828231, "Q": 315, "sizes": [5, 48, 47], "gammaC": 20, "z": 46, "triad": [8, 37, 1], "cpu": 0.03455308699999993, "zplain": 37, "triad_plain": [0, 37, 0], "cpu_plain": 0.013893484000000011, "pairs_total": 235, "pairs_generated": 108, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 103, "probes_main": 108, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 75932960, "Q": 279, "sizes": [5, 48, 47], "gammaC": 28, "z": 27, "triad": [1, 12, 14], "cpu": 0.019789853999999885, "zplain": 27, "triad_plain": [1, 12, 14], "cpu_plain": 0.008826179999999795, "pairs_total": 235, "pairs_generated": 42, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 39, "probes_main": 55, "inner_breaks": 3, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76037689, "Q": 328, "sizes": [5, 48, 47], "gammaC": 28, "z": 37, "triad": [1, 3, 33], "cpu": 0.03181136500000026, "zplain": 37, "triad_plain": [1, 3, 33], "cpu_plain": 0.012511263000000383, "pairs_total": 235, "pairs_generated": 79, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 76, "probes_main": 87, "inner_breaks": 3, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.05, "seed": 76142418, "Q": 269, "sizes": [5, 48, 47], "gammaC": 30, "z": 39, "triad": [10, 9, 20], "cpu": 0.033603842999999856, "zplain": 29, "triad_plain": [0, 2, 27], "cpu_plain": 0.011245393999999909, "pairs_total": 235, "pairs_generated": 90, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 97, "inner_breaks": 5, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72029797, "Q": 686, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.18259675800000003, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.017363858999999926, "pairs_total": 2500, "pairs_generated": 249, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 228, "probes_main": 233, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72134526, "Q": 528, "sizes": [300, 50, 50], "gammaC": 40, "z": 16, "triad": [11, 2, 3], "cpu": 0.04140095500000007, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.013411135000000018, "pairs_total": 2500, "pairs_generated": 99, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 88, "probes_main": 96, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72239255, "Q": 614, "sizes": [300, 50, 50], "gammaC": 40, "z": 20, "triad": [17, 2, 1], "cpu": 0.06627049799999996, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.019778693999999986, "pairs_total": 2500, "pairs_generated": 166, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 154, "probes_main": 160, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72343984, "Q": 635, "sizes": [300, 50, 50], "gammaC": 40, "z": 15, "triad": [12, 1, 2], "cpu": 0.05736462600000003, "zplain": 14, "triad_plain": [11, 0, 3], "cpu_plain": 0.014942785000000014, "pairs_total": 2500, "pairs_generated": 142, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 130, "probes_main": 139, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72448713, "Q": 604, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.05465361199999996, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.016874743000000025, "pairs_total": 2500, "pairs_generated": 146, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 130, "probes_main": 135, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72553442, "Q": 545, "sizes": [300, 50, 50], "gammaC": 40, "z": 21, "triad": [15, 3, 3], "cpu": 0.08527865500000009, "zplain": 18, "triad_plain": [15, 0, 3], "cpu_plain": 0.019451766000000092, "pairs_total": 2500, "pairs_generated": 209, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 194, "probes_main": 204, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72658171, "Q": 708, "sizes": [300, 50, 50], "gammaC": 40, "z": 19, "triad": [15, 2, 2], "cpu": 0.09690943499999993, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.018089698000000043, "pairs_total": 2500, "pairs_generated": 270, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 251, "probes_main": 260, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72762900, "Q": 724, "sizes": [300, 50, 50], "gammaC": 40, "z": 19, "triad": [16, 2, 1], "cpu": 0.04803136799999996, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.02008235699999994, "pairs_total": 2500, "pairs_generated": 124, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 108, "probes_main": 114, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72867629, "Q": 607, "sizes": [300, 50, 50], "gammaC": 40, "z": 18, "triad": [15, 2, 1], "cpu": 0.04688986600000011, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.01975411100000013, "pairs_total": 2500, "pairs_generated": 123, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 112, "probes_main": 117, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72972358, "Q": 559, "sizes": [300, 50, 50], "gammaC": 39, "z": 17, "triad": [14, 1, 2], "cpu": 0.0914348410000001, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.014978412000000052, "pairs_total": 2500, "pairs_generated": 260, "pairs_pruned": 17, "pairs_margin": 5, "pairs_evaluated": 238, "probes_main": 243, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73077087, "Q": 642, "sizes": [300, 50, 50], "gammaC": 40, "z": 18, "triad": [15, 2, 1], "cpu": 0.07022897500000003, "zplain": 16, "triad_plain": [15, 0, 1], "cpu_plain": 0.017390661000000085, "pairs_total": 2500, "pairs_generated": 205, "pairs_pruned": 18, "pairs_margin": 2, "pairs_evaluated": 185, "probes_main": 190, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73181816, "Q": 556, "sizes": [300, 50, 50], "gammaC": 40, "z": 23, "triad": [20, 1, 2], "cpu": 0.11664841300000006, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.02792191799999988, "pairs_total": 2500, "pairs_generated": 295, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 268, "probes_main": 273, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73286545, "Q": 487, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [13, 3, 1], "cpu": 0.08466134900000011, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.016544151000000173, "pairs_total": 2500, "pairs_generated": 187, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 165, "probes_main": 174, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73391274, "Q": 613, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [14, 1, 2], "cpu": 0.047269251999999984, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.015065100000000164, "pairs_total": 2500, "pairs_generated": 132, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 112, "probes_main": 117, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73496003, "Q": 667, "sizes": [300, 50, 50], "gammaC": 40, "z": 21, "triad": [17, 1, 3], "cpu": 0.13399726499999987, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.019996839000000044, "pairs_total": 2500, "pairs_generated": 378, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 353, "probes_main": 359, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73600732, "Q": 584, "sizes": [300, 50, 50], "gammaC": 40, "z": 19, "triad": [15, 3, 1], "cpu": 0.08242199899999991, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.01741941399999991, "pairs_total": 2500, "pairs_generated": 243, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 224, "probes_main": 229, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73705461, "Q": 660, "sizes": [300, 50, 50], "gammaC": 40, "z": 20, "triad": [16, 2, 2], "cpu": 0.07282287199999993, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.019479803999999934, "pairs_total": 2500, "pairs_generated": 201, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 183, "probes_main": 189, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73810190, "Q": 576, "sizes": [300, 50, 50], "gammaC": 40, "z": 19, "triad": [17, 1, 1], "cpu": 0.05170065200000007, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01974570199999981, "pairs_total": 2500, "pairs_generated": 144, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 127, "probes_main": 133, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73914919, "Q": 542, "sizes": [300, 50, 50], "gammaC": 40, "z": 15, "triad": [12, 1, 2], "cpu": 0.04443157299999978, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.014959783999999754, "pairs_total": 2500, "pairs_generated": 121, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 104, "probes_main": 110, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74019648, "Q": 613, "sizes": [300, 50, 50], "gammaC": 40, "z": 24, "triad": [12, 1, 11], "cpu": 0.15249453400000013, "zplain": 23, "triad_plain": [12, 0, 11], "cpu_plain": 0.022431538000000195, "pairs_total": 2500, "pairs_generated": 423, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 393, "probes_main": 402, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74124377, "Q": 511, "sizes": [300, 50, 50], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.0549248539999998, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.015785408000000167, "pairs_total": 2500, "pairs_generated": 149, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 131, "probes_main": 136, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74229106, "Q": 647, "sizes": [300, 50, 50], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.050867757999999874, "zplain": 12, "triad_plain": [11, 0, 1], "cpu_plain": 0.011904829999999755, "pairs_total": 2500, "pairs_generated": 127, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 114, "probes_main": 120, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74333835, "Q": 621, "sizes": [300, 50, 50], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.06442133899999991, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.017542988999999842, "pairs_total": 2500, "pairs_generated": 125, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 113, "probes_main": 119, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74438564, "Q": 579, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.07175637600000018, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.017873004999999775, "pairs_total": 2500, "pairs_generated": 212, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 190, "probes_main": 195, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74543293, "Q": 606, "sizes": [300, 50, 50], "gammaC": 40, "z": 21, "triad": [18, 2, 1], "cpu": 0.07350248699999984, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.020645368999999913, "pairs_total": 2500, "pairs_generated": 215, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 186, "probes_main": 191, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74648022, "Q": 612, "sizes": [300, 50, 50], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.0638227050000002, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.018035143000000087, "pairs_total": 2500, "pairs_generated": 173, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 153, "probes_main": 159, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74752751, "Q": 624, "sizes": [300, 50, 50], "gammaC": 40, "z": 22, "triad": [17, 4, 1], "cpu": 0.10957069100000005, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.025048359000000353, "pairs_total": 2500, "pairs_generated": 302, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 281, "probes_main": 287, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74857480, "Q": 523, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [14, 2, 1], "cpu": 0.06565459800000006, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.01791751099999983, "pairs_total": 2500, "pairs_generated": 167, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 154, "probes_main": 159, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74962209, "Q": 571, "sizes": [300, 50, 50], "gammaC": 40, "z": 21, "triad": [19, 1, 1], "cpu": 0.10683084099999984, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.024137405999999917, "pairs_total": 2500, "pairs_generated": 274, "pairs_pruned": 24, "pairs_margin": 2, "pairs_evaluated": 248, "probes_main": 253, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75066938, "Q": 704, "sizes": [300, 50, 50], "gammaC": 40, "z": 12, "triad": [9, 1, 2], "cpu": 0.0387423189999998, "zplain": 11, "triad_plain": [9, 0, 2], "cpu_plain": 0.011403491999999904, "pairs_total": 2500, "pairs_generated": 93, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 82, "probes_main": 87, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75171667, "Q": 517, "sizes": [300, 50, 50], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.057443703000000124, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.019392055000000408, "pairs_total": 2500, "pairs_generated": 140, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 125, "probes_main": 131, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75276396, "Q": 710, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [14, 2, 1], "cpu": 0.10369455799999994, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.026732018000000135, "pairs_total": 2500, "pairs_generated": 208, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 188, "probes_main": 193, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75381125, "Q": 624, "sizes": [300, 50, 50], "gammaC": 40, "z": 20, "triad": [17, 2, 1], "cpu": 0.15135664599999998, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.019803065000000064, "pairs_total": 2500, "pairs_generated": 296, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 276, "probes_main": 282, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75485854, "Q": 669, "sizes": [300, 50, 50], "gammaC": 40, "z": 18, "triad": [12, 5, 1], "cpu": 0.07394747499999976, "zplain": 17, "triad_plain": [12, 5, 0], "cpu_plain": 0.01917890699999969, "pairs_total": 2500, "pairs_generated": 181, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 165, "probes_main": 174, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75590583, "Q": 601, "sizes": [300, 50, 50], "gammaC": 40, "z": 24, "triad": [22, 1, 1], "cpu": 0.14475694400000005, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.023971886999999636, "pairs_total": 2500, "pairs_generated": 366, "pairs_pruned": 29, "pairs_margin": 3, "pairs_evaluated": 334, "probes_main": 340, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75695312, "Q": 501, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.05838732399999991, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.016031104000000074, "pairs_total": 2500, "pairs_generated": 175, "pairs_pruned": 14, "pairs_margin": 1, "pairs_evaluated": 160, "probes_main": 165, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75800041, "Q": 618, "sizes": [300, 50, 50], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.07024421499999978, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.014699617000000664, "pairs_total": 2500, "pairs_generated": 201, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 184, "probes_main": 189, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75904770, "Q": 552, "sizes": [300, 50, 50], "gammaC": 40, "z": 22, "triad": [20, 1, 1], "cpu": 0.12486828999999933, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.023028828000000168, "pairs_total": 2500, "pairs_generated": 365, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 338, "probes_main": 343, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76009499, "Q": 587, "sizes": [300, 50, 50], "gammaC": 40, "z": 21, "triad": [18, 2, 1], "cpu": 0.06382218999999978, "zplain": 18, "triad_plain": [13, 0, 5], "cpu_plain": 0.020612349999999502, "pairs_total": 2500, "pairs_generated": 169, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 147, "probes_main": 152, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76114228, "Q": 625, "sizes": [300, 50, 50], "gammaC": 40, "z": 19, "triad": [17, 1, 1], "cpu": 0.0826804809999997, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.019906250000000014, "pairs_total": 2500, "pairs_generated": 195, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 177, "probes_main": 183, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76218957, "Q": 606, "sizes": [300, 50, 50], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 0.05437366800000021, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.017474624000000105, "pairs_total": 2500, "pairs_generated": 142, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 129, "probes_main": 134, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76323686, "Q": 567, "sizes": [300, 50, 50], "gammaC": 40, "z": 15, "triad": [13, 1, 1], "cpu": 0.09410133599999959, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.01688962800000038, "pairs_total": 2500, "pairs_generated": 242, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 222, "probes_main": 227, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76428415, "Q": 444, "sizes": [300, 50, 50], "gammaC": 40, "z": 18, "triad": [12, 1, 5], "cpu": 0.06864079500000031, "zplain": 17, "triad_plain": [12, 0, 5], "cpu_plain": 0.018447736999999798, "pairs_total": 2500, "pairs_generated": 163, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 146, "probes_main": 156, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76533144, "Q": 586, "sizes": [300, 50, 50], "gammaC": 40, "z": 19, "triad": [15, 2, 2], "cpu": 0.07268356600000025, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01873349799999957, "pairs_total": 2500, "pairs_generated": 193, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 172, "probes_main": 181, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76637873, "Q": 557, "sizes": [300, 50, 50], "gammaC": 40, "z": 16, "triad": [14, 1, 1], "cpu": 0.09308248299999988, "zplain": 15, "triad_plain": [14, 0, 1], "cpu_plain": 0.016800360000000403, "pairs_total": 2500, "pairs_generated": 252, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 229, "probes_main": 234, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76742602, "Q": 651, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [13, 3, 1], "cpu": 0.07540856600000012, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.01684176700000073, "pairs_total": 2500, "pairs_generated": 205, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 187, "probes_main": 192, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76847331, "Q": 505, "sizes": [300, 50, 50], "gammaC": 40, "z": 13, "triad": [11, 1, 1], "cpu": 0.047721914000000254, "zplain": 12, "triad_plain": [11, 0, 1], "cpu_plain": 0.011717452000000073, "pairs_total": 2500, "pairs_generated": 120, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 103, "probes_main": 109, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76952060, "Q": 631, "sizes": [300, 50, 50], "gammaC": 40, "z": 22, "triad": [19, 1, 2], "cpu": 0.07964160900000028, "zplain": 20, "triad_plain": [17, 3, 0], "cpu_plain": 0.021542231999999828, "pairs_total": 2500, "pairs_generated": 215, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 195, "probes_main": 200, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77056789, "Q": 623, "sizes": [300, 50, 50], "gammaC": 40, "z": 17, "triad": [15, 1, 1], "cpu": 0.0362384880000004, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.018687084999999826, "pairs_total": 2500, "pairs_generated": 104, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 84, "probes_main": 89, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.75, "seed": 77161518, "Q": 661, "sizes": [300, 50, 50], "gammaC": 40, "z": 20, "triad": [17, 2, 1], "cpu": 0.08873139399999985, "zplain": 19, "triad_plain": [17, 2, 0], "cpu_plain": 0.02381617600000041, "pairs_total": 2500, "pairs_generated": 243, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 223, "probes_main": 232, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72024376, "Q": 623, "sizes": [133, 133, 134], "gammaC": 39, "z": 21, "triad": [5, 15, 1], "cpu": 0.887449629, "zplain": 21, "triad_plain": [5, 15, 1], "cpu_plain": 0.019662292999999886, "pairs_total": 17689, "pairs_generated": 2141, "pairs_pruned": 51, "pairs_margin": 5, "pairs_evaluated": 2085, "probes_main": 2099, "inner_breaks": 51, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72129105, "Q": 608, "sizes": [133, 133, 134], "gammaC": 39, "z": 30, "triad": [1, 26, 3], "cpu": 1.536919356, "zplain": 29, "triad_plain": [0, 26, 3], "cpu_plain": 0.03299190900000015, "pairs_total": 17689, "pairs_generated": 3888, "pairs_pruned": 82, "pairs_margin": 12, "pairs_evaluated": 3794, "probes_main": 3808, "inner_breaks": 82, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72233834, "Q": 579, "sizes": [133, 133, 134], "gammaC": 39, "z": 20, "triad": [6, 12, 2], "cpu": 0.8358107369999996, "zplain": 20, "triad_plain": [6, 12, 2], "cpu_plain": 0.018930628999999755, "pairs_total": 17689, "pairs_generated": 2180, "pairs_pruned": 58, "pairs_margin": 4, "pairs_evaluated": 2118, "probes_main": 2142, "inner_breaks": 58, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72338563, "Q": 502, "sizes": [133, 133, 134], "gammaC": 39, "z": 19, "triad": [14, 1, 4], "cpu": 1.1419653629999997, "zplain": 19, "triad_plain": [14, 1, 4], "cpu_plain": 0.018396115999999907, "pairs_total": 17689, "pairs_generated": 2939, "pairs_pruned": 56, "pairs_margin": 6, "pairs_evaluated": 2877, "probes_main": 2907, "inner_breaks": 56, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72443292, "Q": 583, "sizes": [133, 133, 134], "gammaC": 40, "z": 27, "triad": [1, 3, 23], "cpu": 1.3220199390000005, "zplain": 26, "triad_plain": [0, 3, 23], "cpu_plain": 0.02979060299999947, "pairs_total": 17689, "pairs_generated": 3581, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 3493, "probes_main": 3503, "inner_breaks": 88, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72548021, "Q": 658, "sizes": [133, 133, 134], "gammaC": 39, "z": 24, "triad": [2, 12, 10], "cpu": 1.08644914, "zplain": 24, "triad_plain": [2, 12, 10], "cpu_plain": 0.026159755000000118, "pairs_total": 17689, "pairs_generated": 2979, "pairs_pruned": 67, "pairs_margin": 4, "pairs_evaluated": 2908, "probes_main": 2941, "inner_breaks": 67, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72652750, "Q": 583, "sizes": [133, 133, 134], "gammaC": 39, "z": 27, "triad": [1, 1, 25], "cpu": 1.3101305710000002, "zplain": 26, "triad_plain": [0, 1, 25], "cpu_plain": 0.030004059999999555, "pairs_total": 17689, "pairs_generated": 3631, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3552, "probes_main": 3557, "inner_breaks": 79, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72757479, "Q": 578, "sizes": [133, 133, 134], "gammaC": 37, "z": 28, "triad": [6, 6, 16], "cpu": 1.4964951289999995, "zplain": 28, "triad_plain": [6, 6, 16], "cpu_plain": 0.03035147100000124, "pairs_total": 17689, "pairs_generated": 3898, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 3815, "probes_main": 3834, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72862208, "Q": 467, "sizes": [133, 133, 134], "gammaC": 40, "z": 22, "triad": [1, 3, 18], "cpu": 0.8246562509999986, "zplain": 21, "triad_plain": [0, 3, 18], "cpu_plain": 0.02303007400000112, "pairs_total": 17689, "pairs_generated": 2251, "pairs_pruned": 63, "pairs_margin": 10, "pairs_evaluated": 2178, "probes_main": 2198, "inner_breaks": 63, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72966937, "Q": 606, "sizes": [133, 133, 134], "gammaC": 37, "z": 20, "triad": [1, 15, 4], "cpu": 0.6437211979999997, "zplain": 19, "triad_plain": [0, 15, 4], "cpu_plain": 0.02092305699999919, "pairs_total": 17689, "pairs_generated": 1846, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 1789, "probes_main": 1805, "inner_breaks": 57, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73071666, "Q": 656, "sizes": [133, 133, 134], "gammaC": 39, "z": 33, "triad": [11, 2, 20], "cpu": 2.302091895, "zplain": 33, "triad_plain": [11, 2, 20], "cpu_plain": 0.03830232199999983, "pairs_total": 17689, "pairs_generated": 5763, "pairs_pruned": 97, "pairs_margin": 10, "pairs_evaluated": 5656, "probes_main": 5678, "inner_breaks": 97, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73176395, "Q": 568, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [1, 1, 21], "cpu": 0.8828334150000003, "zplain": 22, "triad_plain": [1, 0, 21], "cpu_plain": 0.027227365999999975, "pairs_total": 17689, "pairs_generated": 2508, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2437, "probes_main": 2443, "inner_breaks": 71, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73281124, "Q": 605, "sizes": [133, 133, 134], "gammaC": 39, "z": 24, "triad": [1, 1, 22], "cpu": 1.1570211949999987, "zplain": 24, "triad_plain": [1, 1, 22], "cpu_plain": 0.024295459000001074, "pairs_total": 17689, "pairs_generated": 2587, "pairs_pruned": 84, "pairs_margin": 12, "pairs_evaluated": 2491, "probes_main": 2497, "inner_breaks": 84, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73385853, "Q": 643, "sizes": [133, 133, 134], "gammaC": 40, "z": 24, "triad": [7, 15, 2], "cpu": 1.0725836589999993, "zplain": 24, "triad_plain": [7, 15, 2], "cpu_plain": 0.023601414999998127, "pairs_total": 17689, "pairs_generated": 3017, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 2945, "probes_main": 2963, "inner_breaks": 72, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73490582, "Q": 668, "sizes": [133, 133, 134], "gammaC": 37, "z": 28, "triad": [1, 9, 18], "cpu": 1.3535552160000002, "zplain": 27, "triad_plain": [0, 9, 18], "cpu_plain": 0.046950506000001724, "pairs_total": 17689, "pairs_generated": 3535, "pairs_pruned": 75, "pairs_margin": 3, "pairs_evaluated": 3457, "probes_main": 3473, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73595311, "Q": 641, "sizes": [133, 133, 134], "gammaC": 38, "z": 29, "triad": [2, 12, 15], "cpu": 2.0806802610000013, "zplain": 29, "triad_plain": [2, 12, 15], "cpu_plain": 0.034245738999999276, "pairs_total": 17689, "pairs_generated": 4946, "pairs_pruned": 98, "pairs_margin": 21, "pairs_evaluated": 4827, "probes_main": 4843, "inner_breaks": 98, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73700040, "Q": 519, "sizes": [133, 133, 134], "gammaC": 40, "z": 31, "triad": [29, 1, 1], "cpu": 1.6178559310000011, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.034931832000001606, "pairs_total": 17689, "pairs_generated": 4202, "pairs_pruned": 87, "pairs_margin": 8, "pairs_evaluated": 4107, "probes_main": 4117, "inner_breaks": 87, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73804769, "Q": 617, "sizes": [133, 133, 134], "gammaC": 39, "z": 29, "triad": [7, 1, 21], "cpu": 1.1827999269999978, "zplain": 28, "triad_plain": [7, 0, 21], "cpu_plain": 0.03022450699999979, "pairs_total": 17689, "pairs_generated": 3345, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 3263, "probes_main": 3272, "inner_breaks": 82, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73909498, "Q": 553, "sizes": [133, 133, 134], "gammaC": 39, "z": 28, "triad": [8, 13, 7], "cpu": 1.3328706220000015, "zplain": 28, "triad_plain": [8, 13, 7], "cpu_plain": 0.030258427000003252, "pairs_total": 17689, "pairs_generated": 3401, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 3332, "probes_main": 3353, "inner_breaks": 69, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74014227, "Q": 604, "sizes": [133, 133, 134], "gammaC": 40, "z": 28, "triad": [15, 7, 6], "cpu": 1.5234057400000012, "zplain": 28, "triad_plain": [15, 7, 6], "cpu_plain": 0.029241475999999267, "pairs_total": 17689, "pairs_generated": 3819, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 3734, "probes_main": 3757, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74118956, "Q": 675, "sizes": [133, 133, 134], "gammaC": 39, "z": 29, "triad": [1, 4, 24], "cpu": 1.6333052870000024, "zplain": 28, "triad_plain": [0, 4, 24], "cpu_plain": 0.03328285799999975, "pairs_total": 17689, "pairs_generated": 3941, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3862, "probes_main": 3871, "inner_breaks": 79, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74223685, "Q": 519, "sizes": [133, 133, 134], "gammaC": 38, "z": 29, "triad": [16, 10, 3], "cpu": 1.4025569609999984, "zplain": 29, "triad_plain": [16, 10, 3], "cpu_plain": 0.03008158700000152, "pairs_total": 17689, "pairs_generated": 3331, "pairs_pruned": 88, "pairs_margin": 0, "pairs_evaluated": 3243, "probes_main": 3255, "inner_breaks": 88, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74328414, "Q": 643, "sizes": [133, 133, 134], "gammaC": 40, "z": 28, "triad": [7, 1, 20], "cpu": 1.7840230659999996, "zplain": 27, "triad_plain": [7, 0, 20], "cpu_plain": 0.03022136599999925, "pairs_total": 17689, "pairs_generated": 4422, "pairs_pruned": 86, "pairs_margin": 6, "pairs_evaluated": 4330, "probes_main": 4353, "inner_breaks": 86, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74433143, "Q": 659, "sizes": [133, 133, 134], "gammaC": 38, "z": 27, "triad": [14, 1, 12], "cpu": 1.7481490819999976, "zplain": 26, "triad_plain": [15, 0, 11], "cpu_plain": 0.03632793499999565, "pairs_total": 17689, "pairs_generated": 4219, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 4137, "probes_main": 4165, "inner_breaks": 82, "outer_stop": 1, "improvements": 9}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74537872, "Q": 576, "sizes": [133, 133, 134], "gammaC": 39, "z": 32, "triad": [3, 12, 17], "cpu": 2.119034302000003, "zplain": 32, "triad_plain": [3, 12, 17], "cpu_plain": 0.03506893599999472, "pairs_total": 17689, "pairs_generated": 4870, "pairs_pruned": 92, "pairs_margin": 33, "pairs_evaluated": 4745, "probes_main": 4761, "inner_breaks": 92, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74642601, "Q": 511, "sizes": [133, 133, 134], "gammaC": 38, "z": 22, "triad": [9, 1, 12], "cpu": 1.0310691669999983, "zplain": 22, "triad_plain": [9, 1, 12], "cpu_plain": 0.02100532899999763, "pairs_total": 17689, "pairs_generated": 2548, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2480, "probes_main": 2506, "inner_breaks": 68, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74747330, "Q": 614, "sizes": [133, 133, 134], "gammaC": 39, "z": 21, "triad": [12, 2, 7], "cpu": 0.9255976239999981, "zplain": 21, "triad_plain": [12, 2, 7], "cpu_plain": 0.021558776999995644, "pairs_total": 17689, "pairs_generated": 2446, "pairs_pruned": 61, "pairs_margin": 6, "pairs_evaluated": 2379, "probes_main": 2390, "inner_breaks": 61, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74852059, "Q": 621, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [1, 17, 4], "cpu": 0.9706949440000017, "zplain": 22, "triad_plain": [1, 17, 4], "cpu_plain": 0.022076458999997328, "pairs_total": 17689, "pairs_generated": 2537, "pairs_pruned": 69, "pairs_margin": 6, "pairs_evaluated": 2462, "probes_main": 2482, "inner_breaks": 69, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74956788, "Q": 600, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [1, 19, 3], "cpu": 1.0697556770000034, "zplain": 22, "triad_plain": [0, 19, 3], "cpu_plain": 0.02267914900000534, "pairs_total": 17689, "pairs_generated": 2507, "pairs_pruned": 70, "pairs_margin": 6, "pairs_evaluated": 2431, "probes_main": 2442, "inner_breaks": 70, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75061517, "Q": 576, "sizes": [133, 133, 134], "gammaC": 37, "z": 27, "triad": [13, 2, 12], "cpu": 1.2935498100000018, "zplain": 27, "triad_plain": [13, 2, 12], "cpu_plain": 0.03232628199999965, "pairs_total": 17689, "pairs_generated": 3583, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 3505, "probes_main": 3518, "inner_breaks": 78, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75166246, "Q": 517, "sizes": [133, 133, 134], "gammaC": 39, "z": 19, "triad": [11, 6, 2], "cpu": 1.1789654610000042, "zplain": 19, "triad_plain": [11, 6, 2], "cpu_plain": 0.0185717789999984, "pairs_total": 17689, "pairs_generated": 2911, "pairs_pruned": 59, "pairs_margin": 8, "pairs_evaluated": 2844, "probes_main": 2865, "inner_breaks": 59, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75270975, "Q": 568, "sizes": [133, 133, 134], "gammaC": 39, "z": 36, "triad": [1, 4, 31], "cpu": 2.516994400999998, "zplain": 35, "triad_plain": [0, 4, 31], "cpu_plain": 0.05624454299999826, "pairs_total": 17689, "pairs_generated": 6509, "pairs_pruned": 109, "pairs_margin": 58, "pairs_evaluated": 6342, "probes_main": 6352, "inner_breaks": 109, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75375704, "Q": 661, "sizes": [133, 133, 134], "gammaC": 39, "z": 27, "triad": [12, 12, 3], "cpu": 1.0474644680000011, "zplain": 26, "triad_plain": [18, 0, 8], "cpu_plain": 0.028257540000005577, "pairs_total": 17689, "pairs_generated": 2738, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 2662, "probes_main": 2678, "inner_breaks": 76, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75480433, "Q": 630, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [20, 1, 1], "cpu": 1.7661068320000055, "zplain": 21, "triad_plain": [20, 1, 0], "cpu_plain": 0.054395036000002506, "pairs_total": 17689, "pairs_generated": 4103, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 4031, "probes_main": 4047, "inner_breaks": 72, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75585162, "Q": 700, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [5, 15, 3], "cpu": 0.986791151999995, "zplain": 23, "triad_plain": [5, 15, 3], "cpu_plain": 0.02183909500000425, "pairs_total": 17689, "pairs_generated": 2482, "pairs_pruned": 59, "pairs_margin": 3, "pairs_evaluated": 2420, "probes_main": 2440, "inner_breaks": 59, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75689891, "Q": 616, "sizes": [133, 133, 134], "gammaC": 38, "z": 27, "triad": [18, 6, 3], "cpu": 1.1809373580000013, "zplain": 26, "triad_plain": [24, 0, 2], "cpu_plain": 0.027254542000001436, "pairs_total": 17689, "pairs_generated": 3113, "pairs_pruned": 81, "pairs_margin": 4, "pairs_evaluated": 3028, "probes_main": 3045, "inner_breaks": 81, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75794620, "Q": 535, "sizes": [133, 133, 134], "gammaC": 40, "z": 28, "triad": [10, 17, 1], "cpu": 1.6469761589999976, "zplain": 27, "triad_plain": [10, 17, 0], "cpu_plain": 0.05191549199999912, "pairs_total": 17689, "pairs_generated": 4432, "pairs_pruned": 100, "pairs_margin": 0, "pairs_evaluated": 4332, "probes_main": 4351, "inner_breaks": 100, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75899349, "Q": 608, "sizes": [133, 133, 134], "gammaC": 37, "z": 29, "triad": [1, 1, 27], "cpu": 1.097820726000002, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.02992912799999914, "pairs_total": 17689, "pairs_generated": 2994, "pairs_pruned": 87, "pairs_margin": 2, "pairs_evaluated": 2905, "probes_main": 2910, "inner_breaks": 87, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76004078, "Q": 568, "sizes": [133, 133, 134], "gammaC": 38, "z": 28, "triad": [12, 15, 1], "cpu": 1.2534773309999991, "zplain": 27, "triad_plain": [12, 15, 0], "cpu_plain": 0.026862163000004102, "pairs_total": 17689, "pairs_generated": 3449, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3373, "probes_main": 3391, "inner_breaks": 76, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76108807, "Q": 540, "sizes": [133, 133, 134], "gammaC": 38, "z": 28, "triad": [21, 6, 1], "cpu": 1.5017354620000063, "zplain": 28, "triad_plain": [21, 6, 1], "cpu_plain": 0.02961642900000072, "pairs_total": 17689, "pairs_generated": 3833, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 3748, "probes_main": 3767, "inner_breaks": 85, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76213536, "Q": 541, "sizes": [133, 133, 134], "gammaC": 38, "z": 29, "triad": [1, 23, 5], "cpu": 1.6450472259999955, "zplain": 28, "triad_plain": [0, 23, 5], "cpu_plain": 0.029930143999997938, "pairs_total": 17689, "pairs_generated": 4154, "pairs_pruned": 86, "pairs_margin": 4, "pairs_evaluated": 4064, "probes_main": 4073, "inner_breaks": 86, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76318265, "Q": 603, "sizes": [133, 133, 134], "gammaC": 40, "z": 27, "triad": [24, 2, 1], "cpu": 1.4915476139999981, "zplain": 26, "triad_plain": [24, 2, 0], "cpu_plain": 0.04191273600000045, "pairs_total": 17689, "pairs_generated": 3641, "pairs_pruned": 77, "pairs_margin": 17, "pairs_evaluated": 3547, "probes_main": 3559, "inner_breaks": 77, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76422994, "Q": 527, "sizes": [133, 133, 134], "gammaC": 39, "z": 23, "triad": [6, 1, 16], "cpu": 1.0758627390000015, "zplain": 22, "triad_plain": [6, 0, 16], "cpu_plain": 0.023014496000001827, "pairs_total": 17689, "pairs_generated": 2743, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 2678, "probes_main": 2688, "inner_breaks": 65, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76527723, "Q": 660, "sizes": [133, 133, 134], "gammaC": 38, "z": 18, "triad": [4, 6, 8], "cpu": 0.6553702969999975, "zplain": 18, "triad_plain": [4, 6, 8], "cpu_plain": 0.026029413999999917, "pairs_total": 17689, "pairs_generated": 1743, "pairs_pruned": 48, "pairs_margin": 7, "pairs_evaluated": 1688, "probes_main": 1714, "inner_breaks": 48, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76632452, "Q": 593, "sizes": [133, 133, 134], "gammaC": 40, "z": 25, "triad": [1, 9, 15], "cpu": 1.1977379700000057, "zplain": 24, "triad_plain": [0, 9, 15], "cpu_plain": 0.02531563800000214, "pairs_total": 17689, "pairs_generated": 3162, "pairs_pruned": 72, "pairs_margin": 4, "pairs_evaluated": 3086, "probes_main": 3099, "inner_breaks": 72, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76737181, "Q": 567, "sizes": [133, 133, 134], "gammaC": 39, "z": 26, "triad": [2, 1, 23], "cpu": 1.2570531349999996, "zplain": 26, "triad_plain": [2, 1, 23], "cpu_plain": 0.02706710700000059, "pairs_total": 17689, "pairs_generated": 3525, "pairs_pruned": 81, "pairs_margin": 10, "pairs_evaluated": 3434, "probes_main": 3455, "inner_breaks": 81, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76841910, "Q": 589, "sizes": [133, 133, 134], "gammaC": 39, "z": 28, "triad": [1, 2, 25], "cpu": 1.1060876369999946, "zplain": 27, "triad_plain": [0, 2, 25], "cpu_plain": 0.03135646700000905, "pairs_total": 17689, "pairs_generated": 3151, "pairs_pruned": 83, "pairs_margin": 28, "pairs_evaluated": 3040, "probes_main": 3051, "inner_breaks": 83, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76946639, "Q": 654, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [6, 9, 7], "cpu": 0.9454566100000079, "zplain": 22, "triad_plain": [6, 9, 7], "cpu_plain": 0.019263471999991566, "pairs_total": 17689, "pairs_generated": 2716, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 2647, "probes_main": 2663, "inner_breaks": 69, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77051368, "Q": 528, "sizes": [133, 133, 134], "gammaC": 38, "z": 31, "triad": [13, 12, 6], "cpu": 1.8693252429999916, "zplain": 31, "triad_plain": [13, 12, 6], "cpu_plain": 0.030690102000008324, "pairs_total": 17689, "pairs_generated": 4788, "pairs_pruned": 91, "pairs_margin": 23, "pairs_evaluated": 4674, "probes_main": 4690, "inner_breaks": 91, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 77156097, "Q": 560, "sizes": [133, 133, 134], "gammaC": 38, "z": 21, "triad": [16, 1, 4], "cpu": 0.9614545459999988, "zplain": 20, "triad_plain": [16, 0, 4], "cpu_plain": 0.021230951000006826, "pairs_total": 17689, "pairs_generated": 2670, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2602, "probes_main": 2623, "inner_breaks": 68, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72021347, "Q": 618, "sizes": [40, 180, 180], "gammaC": 40, "z": 24, "triad": [4, 19, 1], "cpu": 0.340916493, "zplain": 20, "triad_plain": [0, 19, 1], "cpu_plain": 0.022627712999999994, "pairs_total": 7200, "pairs_generated": 747, "pairs_pruned": 17, "pairs_margin": 5, "pairs_evaluated": 725, "probes_main": 736, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72126076, "Q": 574, "sizes": [40, 180, 180], "gammaC": 40, "z": 24, "triad": [1, 17, 6], "cpu": 0.58715386, "zplain": 23, "triad_plain": [0, 17, 6], "cpu_plain": 0.02262710900000009, "pairs_total": 7200, "pairs_generated": 1496, "pairs_pruned": 24, "pairs_margin": 7, "pairs_evaluated": 1465, "probes_main": 1477, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72230805, "Q": 559, "sizes": [40, 180, 180], "gammaC": 40, "z": 21, "triad": [1, 16, 4], "cpu": 0.247271982, "zplain": 20, "triad_plain": [0, 16, 4], "cpu_plain": 0.01684810300000006, "pairs_total": 7200, "pairs_generated": 689, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 671, "probes_main": 679, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72335534, "Q": 537, "sizes": [40, 180, 180], "gammaC": 40, "z": 29, "triad": [3, 5, 21], "cpu": 0.5731597729999998, "zplain": 26, "triad_plain": [0, 5, 21], "cpu_plain": 0.027806497000000263, "pairs_total": 7200, "pairs_generated": 1584, "pairs_pruned": 28, "pairs_margin": 1, "pairs_evaluated": 1555, "probes_main": 1569, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72440263, "Q": 494, "sizes": [40, 180, 180], "gammaC": 40, "z": 17, "triad": [1, 15, 1], "cpu": 0.24290175000000014, "zplain": 16, "triad_plain": [0, 15, 1], "cpu_plain": 0.015844663000000203, "pairs_total": 7200, "pairs_generated": 662, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 646, "probes_main": 654, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72544992, "Q": 540, "sizes": [40, 180, 180], "gammaC": 40, "z": 21, "triad": [2, 8, 11], "cpu": 0.3034035719999997, "zplain": 19, "triad_plain": [0, 8, 11], "cpu_plain": 0.01760214900000001, "pairs_total": 7200, "pairs_generated": 804, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 786, "probes_main": 804, "inner_breaks": 18, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72649721, "Q": 586, "sizes": [40, 180, 180], "gammaC": 40, "z": 27, "triad": [4, 1, 22], "cpu": 0.5607441459999998, "zplain": 23, "triad_plain": [0, 1, 22], "cpu_plain": 0.02790651600000027, "pairs_total": 7200, "pairs_generated": 1555, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 1526, "probes_main": 1532, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72754450, "Q": 662, "sizes": [40, 180, 180], "gammaC": 38, "z": 20, "triad": [2, 9, 9], "cpu": 0.3781451819999999, "zplain": 18, "triad_plain": [0, 9, 9], "cpu_plain": 0.01857733099999992, "pairs_total": 7200, "pairs_generated": 969, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 948, "probes_main": 960, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72859179, "Q": 734, "sizes": [40, 180, 180], "gammaC": 40, "z": 21, "triad": [2, 6, 13], "cpu": 0.2601895230000002, "zplain": 19, "triad_plain": [0, 13, 6], "cpu_plain": 0.01885694200000021, "pairs_total": 7200, "pairs_generated": 681, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 666, "probes_main": 680, "inner_breaks": 15, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72963908, "Q": 576, "sizes": [40, 180, 180], "gammaC": 40, "z": 19, "triad": [4, 3, 12], "cpu": 0.31144042800000005, "zplain": 19, "triad_plain": [4, 3, 12], "cpu_plain": 0.017061856999999847, "pairs_total": 7200, "pairs_generated": 754, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 738, "probes_main": 751, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73068637, "Q": 581, "sizes": [40, 180, 180], "gammaC": 39, "z": 24, "triad": [1, 8, 15], "cpu": 0.511621613, "zplain": 23, "triad_plain": [0, 8, 15], "cpu_plain": 0.02214123599999951, "pairs_total": 7200, "pairs_generated": 1363, "pairs_pruned": 24, "pairs_margin": 2, "pairs_evaluated": 1337, "probes_main": 1348, "inner_breaks": 24, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73173366, "Q": 573, "sizes": [40, 180, 180], "gammaC": 40, "z": 28, "triad": [1, 16, 11], "cpu": 0.5116009899999998, "zplain": 26, "triad_plain": [0, 26, 0], "cpu_plain": 0.027728733000000005, "pairs_total": 7200, "pairs_generated": 1382, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 1354, "probes_main": 1363, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73278095, "Q": 541, "sizes": [40, 180, 180], "gammaC": 40, "z": 26, "triad": [3, 12, 11], "cpu": 0.42890745500000005, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.032849513000000385, "pairs_total": 7200, "pairs_generated": 1111, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 1088, "probes_main": 1105, "inner_breaks": 23, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73382824, "Q": 536, "sizes": [40, 180, 180], "gammaC": 39, "z": 26, "triad": [1, 5, 20], "cpu": 0.4355091240000002, "zplain": 25, "triad_plain": [0, 5, 20], "cpu_plain": 0.023240928999999966, "pairs_total": 7200, "pairs_generated": 1190, "pairs_pruned": 19, "pairs_margin": 1, "pairs_evaluated": 1170, "probes_main": 1180, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73487553, "Q": 692, "sizes": [40, 180, 180], "gammaC": 40, "z": 24, "triad": [2, 19, 3], "cpu": 0.5266405379999997, "zplain": 22, "triad_plain": [0, 19, 3], "cpu_plain": 0.02255079800000015, "pairs_total": 7200, "pairs_generated": 1458, "pairs_pruned": 28, "pairs_margin": 3, "pairs_evaluated": 1427, "probes_main": 1442, "inner_breaks": 28, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73592282, "Q": 530, "sizes": [40, 180, 180], "gammaC": 39, "z": 18, "triad": [1, 12, 5], "cpu": 0.4081897320000003, "zplain": 18, "triad_plain": [1, 12, 5], "cpu_plain": 0.018767206999999786, "pairs_total": 7200, "pairs_generated": 992, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 970, "probes_main": 983, "inner_breaks": 22, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73697011, "Q": 582, "sizes": [40, 180, 180], "gammaC": 40, "z": 23, "triad": [4, 11, 8], "cpu": 0.2565619350000006, "zplain": 19, "triad_plain": [0, 11, 8], "cpu_plain": 0.023570755999999804, "pairs_total": 7200, "pairs_generated": 711, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 695, "probes_main": 708, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73801740, "Q": 611, "sizes": [40, 180, 180], "gammaC": 40, "z": 23, "triad": [4, 18, 1], "cpu": 0.22248857099999952, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.01908056300000016, "pairs_total": 7200, "pairs_generated": 595, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 580, "probes_main": 593, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73906469, "Q": 592, "sizes": [40, 180, 180], "gammaC": 40, "z": 22, "triad": [2, 3, 17], "cpu": 0.20310857700000096, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.02039187800000164, "pairs_total": 7200, "pairs_generated": 530, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 515, "probes_main": 524, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74011198, "Q": 591, "sizes": [40, 180, 180], "gammaC": 40, "z": 23, "triad": [1, 20, 2], "cpu": 0.3320325629999985, "zplain": 21, "triad_plain": [0, 21, 0], "cpu_plain": 0.01755971899999942, "pairs_total": 7200, "pairs_generated": 855, "pairs_pruned": 17, "pairs_margin": 5, "pairs_evaluated": 833, "probes_main": 848, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74115927, "Q": 588, "sizes": [40, 180, 180], "gammaC": 40, "z": 24, "triad": [1, 22, 1], "cpu": 0.37769135700000156, "zplain": 23, "triad_plain": [0, 22, 1], "cpu_plain": 0.019302249999999077, "pairs_total": 7200, "pairs_generated": 1059, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 1041, "probes_main": 1054, "inner_breaks": 18, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74220656, "Q": 520, "sizes": [40, 180, 180], "gammaC": 40, "z": 24, "triad": [1, 14, 9], "cpu": 0.27363001600000025, "zplain": 23, "triad_plain": [0, 14, 9], "cpu_plain": 0.021674462000000005, "pairs_total": 7200, "pairs_generated": 743, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 730, "probes_main": 744, "inner_breaks": 13, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74325385, "Q": 729, "sizes": [40, 180, 180], "gammaC": 40, "z": 23, "triad": [1, 4, 18], "cpu": 0.35157290799999963, "zplain": 22, "triad_plain": [0, 4, 18], "cpu_plain": 0.019137242999999415, "pairs_total": 7200, "pairs_generated": 995, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 977, "probes_main": 982, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74430114, "Q": 587, "sizes": [40, 180, 180], "gammaC": 40, "z": 22, "triad": [1, 20, 1], "cpu": 0.29410076799999985, "zplain": 21, "triad_plain": [0, 20, 1], "cpu_plain": 0.01851639000000027, "pairs_total": 7200, "pairs_generated": 838, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 817, "probes_main": 826, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74534843, "Q": 584, "sizes": [40, 180, 180], "gammaC": 40, "z": 22, "triad": [1, 3, 18], "cpu": 0.3524939170000003, "zplain": 21, "triad_plain": [0, 16, 5], "cpu_plain": 0.017661251999999905, "pairs_total": 7200, "pairs_generated": 822, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 808, "probes_main": 818, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74639572, "Q": 580, "sizes": [40, 180, 180], "gammaC": 38, "z": 24, "triad": [1, 6, 17], "cpu": 0.5713083380000015, "zplain": 23, "triad_plain": [0, 6, 17], "cpu_plain": 0.02257282399999916, "pairs_total": 7200, "pairs_generated": 1281, "pairs_pruned": 25, "pairs_margin": 13, "pairs_evaluated": 1243, "probes_main": 1256, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74744301, "Q": 604, "sizes": [40, 180, 180], "gammaC": 39, "z": 21, "triad": [1, 10, 10], "cpu": 0.38933319500000074, "zplain": 20, "triad_plain": [0, 10, 10], "cpu_plain": 0.02038511800000009, "pairs_total": 7200, "pairs_generated": 1102, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 1077, "probes_main": 1098, "inner_breaks": 25, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74849030, "Q": 642, "sizes": [40, 180, 180], "gammaC": 40, "z": 16, "triad": [1, 7, 8], "cpu": 0.2109876469999996, "zplain": 15, "triad_plain": [0, 7, 8], "cpu_plain": 0.014120204000001024, "pairs_total": 7200, "pairs_generated": 569, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 552, "probes_main": 567, "inner_breaks": 17, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74953759, "Q": 578, "sizes": [40, 180, 180], "gammaC": 40, "z": 29, "triad": [1, 21, 7], "cpu": 0.4617267930000004, "zplain": 28, "triad_plain": [0, 21, 7], "cpu_plain": 0.026458075000000747, "pairs_total": 7200, "pairs_generated": 1231, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 1213, "probes_main": 1226, "inner_breaks": 18, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75058488, "Q": 565, "sizes": [40, 180, 180], "gammaC": 40, "z": 24, "triad": [1, 8, 15], "cpu": 0.5095889489999994, "zplain": 23, "triad_plain": [0, 8, 15], "cpu_plain": 0.022425069999998826, "pairs_total": 7200, "pairs_generated": 1226, "pairs_pruned": 22, "pairs_margin": 6, "pairs_evaluated": 1198, "probes_main": 1212, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75163217, "Q": 669, "sizes": [40, 180, 180], "gammaC": 40, "z": 22, "triad": [1, 5, 16], "cpu": 0.2545199899999986, "zplain": 21, "triad_plain": [0, 5, 16], "cpu_plain": 0.01816002300000008, "pairs_total": 7200, "pairs_generated": 692, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 677, "probes_main": 696, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75267946, "Q": 675, "sizes": [40, 180, 180], "gammaC": 40, "z": 21, "triad": [1, 16, 4], "cpu": 0.38290738999999974, "zplain": 21, "triad_plain": [1, 16, 4], "cpu_plain": 0.01717761799999984, "pairs_total": 7200, "pairs_generated": 1110, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 1087, "probes_main": 1105, "inner_breaks": 23, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75372675, "Q": 583, "sizes": [40, 180, 180], "gammaC": 40, "z": 23, "triad": [1, 15, 7], "cpu": 0.3555286629999994, "zplain": 22, "triad_plain": [0, 15, 7], "cpu_plain": 0.020462848000001088, "pairs_total": 7200, "pairs_generated": 979, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 959, "probes_main": 967, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75477404, "Q": 588, "sizes": [40, 180, 180], "gammaC": 38, "z": 22, "triad": [1, 1, 20], "cpu": 0.36863429099999934, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.018688863999999583, "pairs_total": 7200, "pairs_generated": 1040, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 1021, "probes_main": 1026, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75582133, "Q": 592, "sizes": [40, 180, 180], "gammaC": 40, "z": 25, "triad": [1, 23, 1], "cpu": 0.36185521899999884, "zplain": 24, "triad_plain": [0, 23, 1], "cpu_plain": 0.02021641299999999, "pairs_total": 7200, "pairs_generated": 1051, "pairs_pruned": 21, "pairs_margin": 21, "pairs_evaluated": 1009, "probes_main": 1016, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75686862, "Q": 650, "sizes": [40, 180, 180], "gammaC": 40, "z": 24, "triad": [1, 1, 22], "cpu": 0.28426576700000084, "zplain": 23, "triad_plain": [0, 1, 22], "cpu_plain": 0.020518234999999052, "pairs_total": 7200, "pairs_generated": 790, "pairs_pruned": 20, "pairs_margin": 4, "pairs_evaluated": 766, "probes_main": 772, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75791591, "Q": 619, "sizes": [40, 180, 180], "gammaC": 40, "z": 29, "triad": [1, 24, 4], "cpu": 0.6476683180000009, "zplain": 28, "triad_plain": [0, 24, 4], "cpu_plain": 0.026215919999998505, "pairs_total": 7200, "pairs_generated": 1692, "pairs_pruned": 26, "pairs_margin": 7, "pairs_evaluated": 1659, "probes_main": 1666, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75896320, "Q": 497, "sizes": [40, 180, 180], "gammaC": 40, "z": 21, "triad": [1, 8, 12], "cpu": 0.22760493600000054, "zplain": 20, "triad_plain": [0, 8, 12], "cpu_plain": 0.01845899099999926, "pairs_total": 7200, "pairs_generated": 652, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 634, "probes_main": 644, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76001049, "Q": 572, "sizes": [40, 180, 180], "gammaC": 39, "z": 20, "triad": [3, 15, 2], "cpu": 0.2611329599999994, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.01568857300000026, "pairs_total": 7200, "pairs_generated": 773, "pairs_pruned": 17, "pairs_margin": 3, "pairs_evaluated": 753, "probes_main": 760, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76105778, "Q": 560, "sizes": [40, 180, 180], "gammaC": 40, "z": 25, "triad": [1, 2, 22], "cpu": 0.526981296999999, "zplain": 25, "triad_plain": [1, 2, 22], "cpu_plain": 0.019564760999998043, "pairs_total": 7200, "pairs_generated": 1423, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 1401, "probes_main": 1411, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76210507, "Q": 672, "sizes": [40, 180, 180], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 0.21941737999999944, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.0154846390000003, "pairs_total": 7200, "pairs_generated": 648, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 633, "probes_main": 639, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76315236, "Q": 687, "sizes": [40, 180, 180], "gammaC": 40, "z": 28, "triad": [4, 23, 1], "cpu": 0.546967372000001, "zplain": 28, "triad_plain": [4, 23, 1], "cpu_plain": 0.026802255999999858, "pairs_total": 7200, "pairs_generated": 1462, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 1439, "probes_main": 1451, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76419965, "Q": 588, "sizes": [40, 180, 180], "gammaC": 40, "z": 26, "triad": [3, 19, 4], "cpu": 0.557899183, "zplain": 23, "triad_plain": [0, 19, 4], "cpu_plain": 0.02299006599999842, "pairs_total": 7200, "pairs_generated": 1369, "pairs_pruned": 26, "pairs_margin": 3, "pairs_evaluated": 1340, "probes_main": 1354, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76524694, "Q": 697, "sizes": [40, 180, 180], "gammaC": 39, "z": 24, "triad": [1, 4, 19], "cpu": 0.44707354000000166, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.021845228000000105, "pairs_total": 7200, "pairs_generated": 1271, "pairs_pruned": 26, "pairs_margin": 9, "pairs_evaluated": 1236, "probes_main": 1246, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76629423, "Q": 554, "sizes": [40, 180, 180], "gammaC": 40, "z": 28, "triad": [1, 1, 26], "cpu": 0.45603726699999925, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.027132066000000066, "pairs_total": 7200, "pairs_generated": 1223, "pairs_pruned": 26, "pairs_margin": 1, "pairs_evaluated": 1196, "probes_main": 1202, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76734152, "Q": 580, "sizes": [40, 180, 180], "gammaC": 39, "z": 27, "triad": [1, 19, 7], "cpu": 0.38865724899999776, "zplain": 27, "triad_plain": [1, 19, 7], "cpu_plain": 0.022885821999999223, "pairs_total": 7200, "pairs_generated": 1091, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 1069, "probes_main": 1080, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76838881, "Q": 524, "sizes": [40, 180, 180], "gammaC": 40, "z": 34, "triad": [2, 8, 24], "cpu": 0.8298759030000014, "zplain": 32, "triad_plain": [0, 0, 32], "cpu_plain": 0.042232665999996755, "pairs_total": 7200, "pairs_generated": 1976, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 1946, "probes_main": 1956, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76943610, "Q": 541, "sizes": [40, 180, 180], "gammaC": 40, "z": 19, "triad": [1, 3, 15], "cpu": 0.27342931500000134, "zplain": 18, "triad_plain": [0, 13, 5], "cpu_plain": 0.016359475000001567, "pairs_total": 7200, "pairs_generated": 573, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 560, "probes_main": 574, "inner_breaks": 13, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77048339, "Q": 598, "sizes": [40, 180, 180], "gammaC": 39, "z": 17, "triad": [1, 1, 15], "cpu": 0.0624822719999969, "zplain": 17, "triad_plain": [1, 1, 15], "cpu_plain": 0.011711643999998245, "pairs_total": 7200, "pairs_generated": 189, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 180, "probes_main": 185, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 20, "n": 20, "lo": 1, "hi": 40, "p1": 0.1, "seed": 77153068, "Q": 714, "sizes": [40, 180, 180], "gammaC": 40, "z": 25, "triad": [2, 15, 8], "cpu": 0.4779592269999995, "zplain": 23, "triad_plain": [0, 15, 8], "cpu_plain": 0.02136407600000112, "pairs_total": 7200, "pairs_generated": 1237, "pairs_pruned": 21, "pairs_margin": 15, "pairs_evaluated": 1201, "probes_main": 1210, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71526747, "Q": 438, "sizes": [202, 11, 12], "gammaC": 40, "z": 25, "triad": [17, 2, 6], "cpu": 0.03150884100000001, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.016003654000000034, "pairs_total": 132, "pairs_generated": 23, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 24, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71631476, "Q": 428, "sizes": [202, 11, 12], "gammaC": 39, "z": 15, "triad": [12, 1, 2], "cpu": 0.013296545000000048, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.011567561999999976, "pairs_total": 132, "pairs_generated": 19, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 22, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71736205, "Q": 429, "sizes": [202, 11, 12], "gammaC": 40, "z": 24, "triad": [13, 10, 1], "cpu": 0.011457376000000019, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.013140091999999992, "pairs_total": 132, "pairs_generated": 20, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 15, "probes_main": 20, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71840934, "Q": 489, "sizes": [202, 11, 12], "gammaC": 40, "z": 22, "triad": [19, 2, 1], "cpu": 0.01694737599999996, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.01685228700000002, "pairs_total": 132, "pairs_generated": 39, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 38, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 71945663, "Q": 483, "sizes": [202, 11, 12], "gammaC": 40, "z": 25, "triad": [14, 8, 3], "cpu": 0.013340645999999956, "zplain": 17, "triad_plain": [14, 0, 3], "cpu_plain": 0.014024916000000054, "pairs_total": 132, "pairs_generated": 16, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 22, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72050392, "Q": 444, "sizes": [202, 11, 12], "gammaC": 40, "z": 33, "triad": [13, 11, 9], "cpu": 0.011741481000000054, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.014958460000000007, "pairs_total": 132, "pairs_generated": 22, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 22, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72155121, "Q": 414, "sizes": [202, 11, 12], "gammaC": 40, "z": 16, "triad": [13, 1, 2], "cpu": 0.009689885999999981, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.011530880999999993, "pairs_total": 132, "pairs_generated": 14, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72259850, "Q": 442, "sizes": [202, 11, 12], "gammaC": 40, "z": 26, "triad": [15, 10, 1], "cpu": 0.016374511999999952, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.015284171000000013, "pairs_total": 132, "pairs_generated": 38, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 38, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72364579, "Q": 577, "sizes": [202, 11, 12], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.011780402000000079, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.014001861999999976, "pairs_total": 132, "pairs_generated": 13, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 11, "probes_main": 17, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72469308, "Q": 466, "sizes": [202, 11, 12], "gammaC": 39, "z": 21, "triad": [14, 6, 1], "cpu": 0.010511803999999958, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.01387181999999998, "pairs_total": 132, "pairs_generated": 16, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 17, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72574037, "Q": 376, "sizes": [202, 11, 12], "gammaC": 39, "z": 18, "triad": [16, 1, 1], "cpu": 0.012499574000000013, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.013222116999999978, "pairs_total": 132, "pairs_generated": 25, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 25, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72678766, "Q": 456, "sizes": [202, 11, 12], "gammaC": 40, "z": 25, "triad": [13, 2, 10], "cpu": 0.018063888000000028, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.018519693000000004, "pairs_total": 132, "pairs_generated": 24, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72783495, "Q": 503, "sizes": [202, 11, 12], "gammaC": 40, "z": 29, "triad": [16, 8, 5], "cpu": 0.014629478000000029, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.017966055000000036, "pairs_total": 132, "pairs_generated": 27, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72888224, "Q": 418, "sizes": [202, 11, 12], "gammaC": 39, "z": 20, "triad": [11, 1, 8], "cpu": 0.006754900000000008, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.010342642999999985, "pairs_total": 132, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 8, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 72992953, "Q": 449, "sizes": [202, 11, 12], "gammaC": 39, "z": 23, "triad": [19, 3, 1], "cpu": 0.0129996, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.015898726999999946, "pairs_total": 132, "pairs_generated": 16, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 18, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73097682, "Q": 410, "sizes": [202, 11, 12], "gammaC": 40, "z": 28, "triad": [19, 7, 2], "cpu": 0.010882343000000017, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.018372001000000027, "pairs_total": 132, "pairs_generated": 20, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 18, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73202411, "Q": 488, "sizes": [202, 11, 12], "gammaC": 39, "z": 20, "triad": [10, 4, 6], "cpu": 0.006873988999999914, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.009597148999999972, "pairs_total": 132, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 9, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73307140, "Q": 433, "sizes": [202, 11, 12], "gammaC": 40, "z": 19, "triad": [16, 1, 2], "cpu": 0.010891737999999984, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.013544007000000025, "pairs_total": 132, "pairs_generated": 10, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 13, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73411869, "Q": 518, "sizes": [202, 11, 12], "gammaC": 39, "z": 28, "triad": [16, 9, 3], "cpu": 0.014135390000000081, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.013598471999999973, "pairs_total": 132, "pairs_generated": 24, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 26, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73516598, "Q": 476, "sizes": [202, 11, 12], "gammaC": 40, "z": 19, "triad": [17, 1, 1], "cpu": 0.011037244000000057, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01501933199999994, "pairs_total": 132, "pairs_generated": 17, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 12, "probes_main": 18, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73621327, "Q": 460, "sizes": [202, 11, 12], "gammaC": 40, "z": 21, "triad": [14, 1, 6], "cpu": 0.009695907000000004, "zplain": 15, "triad_plain": [14, 1, 0], "cpu_plain": 0.020090162000000023, "pairs_total": 132, "pairs_generated": 14, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73726056, "Q": 541, "sizes": [202, 11, 12], "gammaC": 39, "z": 30, "triad": [15, 14, 1], "cpu": 0.017516364000000006, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.01886942199999997, "pairs_total": 132, "pairs_generated": 33, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 30, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73830785, "Q": 411, "sizes": [202, 11, 12], "gammaC": 40, "z": 39, "triad": [32, 5, 2], "cpu": 0.026438116000000123, "zplain": 32, "triad_plain": [32, 0, 0], "cpu_plain": 0.030565764999999967, "pairs_total": 132, "pairs_generated": 54, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 45, "probes_main": 51, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 73935514, "Q": 522, "sizes": [202, 11, 12], "gammaC": 39, "z": 30, "triad": [20, 1, 9], "cpu": 0.014187588999999834, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.019381487000000197, "pairs_total": 132, "pairs_generated": 33, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 31, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74040243, "Q": 455, "sizes": [202, 11, 12], "gammaC": 40, "z": 30, "triad": [21, 2, 7], "cpu": 0.01896845100000011, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.019589540999999988, "pairs_total": 132, "pairs_generated": 26, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74144972, "Q": 454, "sizes": [202, 11, 12], "gammaC": 40, "z": 19, "triad": [15, 1, 3], "cpu": 0.009128782999999974, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.01501450400000004, "pairs_total": 132, "pairs_generated": 11, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74249701, "Q": 508, "sizes": [202, 11, 12], "gammaC": 39, "z": 14, "triad": [10, 1, 3], "cpu": 0.0075031700000001145, "zplain": 10, "triad_plain": [10, 0, 0], "cpu_plain": 0.009429774999999863, "pairs_total": 132, "pairs_generated": 8, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 11, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74354430, "Q": 565, "sizes": [202, 11, 12], "gammaC": 40, "z": 21, "triad": [17, 3, 1], "cpu": 0.015807570000000215, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01563740899999999, "pairs_total": 132, "pairs_generated": 30, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 30, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74459159, "Q": 520, "sizes": [202, 11, 12], "gammaC": 40, "z": 31, "triad": [15, 14, 2], "cpu": 0.009189969000000131, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.014812717000000086, "pairs_total": 132, "pairs_generated": 16, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74563888, "Q": 444, "sizes": [202, 11, 12], "gammaC": 40, "z": 28, "triad": [12, 12, 4], "cpu": 0.0108151729999999, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.014181286000000126, "pairs_total": 132, "pairs_generated": 15, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 16, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74668617, "Q": 474, "sizes": [202, 11, 12], "gammaC": 40, "z": 28, "triad": [20, 2, 6], "cpu": 0.017819385000000132, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.0182534780000001, "pairs_total": 132, "pairs_generated": 45, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 41, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74773346, "Q": 553, "sizes": [202, 11, 12], "gammaC": 40, "z": 26, "triad": [20, 1, 5], "cpu": 0.00943782500000001, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.018212959999999834, "pairs_total": 132, "pairs_generated": 17, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 18, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74878075, "Q": 432, "sizes": [202, 11, 12], "gammaC": 40, "z": 20, "triad": [13, 4, 3], "cpu": 0.009840215999999957, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.01126136100000008, "pairs_total": 132, "pairs_generated": 10, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 74982804, "Q": 450, "sizes": [202, 11, 12], "gammaC": 40, "z": 35, "triad": [21, 4, 10], "cpu": 0.020732532000000026, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.021786505999999983, "pairs_total": 132, "pairs_generated": 40, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 31, "probes_main": 37, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75087533, "Q": 429, "sizes": [202, 11, 12], "gammaC": 40, "z": 20, "triad": [18, 1, 1], "cpu": 0.01306178800000013, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.015914636999999843, "pairs_total": 132, "pairs_generated": 25, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75192262, "Q": 402, "sizes": [202, 11, 12], "gammaC": 40, "z": 21, "triad": [16, 2, 3], "cpu": 0.018515675000000176, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.013768891000000005, "pairs_total": 132, "pairs_generated": 32, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 28, "probes_main": 34, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75296991, "Q": 454, "sizes": [202, 11, 12], "gammaC": 40, "z": 20, "triad": [12, 5, 3], "cpu": 0.01009098400000008, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.012923967999999952, "pairs_total": 132, "pairs_generated": 10, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 14, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75401720, "Q": 446, "sizes": [202, 11, 12], "gammaC": 40, "z": 28, "triad": [17, 7, 4], "cpu": 0.015494239000000132, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.018570167000000026, "pairs_total": 132, "pairs_generated": 32, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 33, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75506449, "Q": 468, "sizes": [202, 11, 12], "gammaC": 40, "z": 22, "triad": [13, 6, 3], "cpu": 0.010318837999999886, "zplain": 16, "triad_plain": [13, 0, 3], "cpu_plain": 0.014659911000000081, "pairs_total": 132, "pairs_generated": 15, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 11, "probes_main": 16, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75611178, "Q": 452, "sizes": [202, 11, 12], "gammaC": 40, "z": 26, "triad": [22, 2, 2], "cpu": 0.017406339999999965, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.019807913000000177, "pairs_total": 132, "pairs_generated": 30, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 29, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75715907, "Q": 467, "sizes": [202, 11, 12], "gammaC": 40, "z": 28, "triad": [17, 3, 8], "cpu": 0.013664598999999944, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01603308300000017, "pairs_total": 132, "pairs_generated": 27, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75820636, "Q": 418, "sizes": [202, 11, 12], "gammaC": 39, "z": 21, "triad": [16, 4, 1], "cpu": 0.009401867000000008, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.01364700200000013, "pairs_total": 132, "pairs_generated": 13, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 14, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 75925365, "Q": 579, "sizes": [202, 11, 12], "gammaC": 39, "z": 19, "triad": [15, 2, 2], "cpu": 0.008956357999999831, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.014526060999999979, "pairs_total": 132, "pairs_generated": 15, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76030094, "Q": 399, "sizes": [202, 11, 12], "gammaC": 39, "z": 18, "triad": [11, 5, 2], "cpu": 0.01108831500000007, "zplain": 11, "triad_plain": [11, 0, 0], "cpu_plain": 0.013113195000000077, "pairs_total": 132, "pairs_generated": 12, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 14, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76134823, "Q": 451, "sizes": [202, 11, 12], "gammaC": 39, "z": 15, "triad": [13, 1, 1], "cpu": 0.012671164999999984, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.014591393000000119, "pairs_total": 132, "pairs_generated": 16, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 11, "probes_main": 16, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76239552, "Q": 492, "sizes": [202, 11, 12], "gammaC": 40, "z": 16, "triad": [12, 2, 2], "cpu": 0.009510954000000016, "zplain": 12, "triad_plain": [12, 0, 0], "cpu_plain": 0.01213651299999996, "pairs_total": 132, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 10, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76344281, "Q": 369, "sizes": [202, 11, 12], "gammaC": 40, "z": 28, "triad": [16, 10, 2], "cpu": 0.014831108999999953, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.019858214999999957, "pairs_total": 132, "pairs_generated": 23, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 23, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76449010, "Q": 442, "sizes": [202, 11, 12], "gammaC": 40, "z": 31, "triad": [15, 10, 6], "cpu": 0.013756943000000188, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.015423557000000088, "pairs_total": 132, "pairs_generated": 23, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 21, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76553739, "Q": 488, "sizes": [202, 11, 12], "gammaC": 40, "z": 29, "triad": [22, 5, 2], "cpu": 0.02498052900000003, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.02368451699999996, "pairs_total": 132, "pairs_generated": 42, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 42, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.9, "seed": 76658468, "Q": 431, "sizes": [202, 11, 12], "gammaC": 40, "z": 33, "triad": [17, 10, 6], "cpu": 0.011539696999999904, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01648065200000004, "pairs_total": 132, "pairs_generated": 21, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 22, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71524797, "Q": 388, "sizes": [169, 28, 28], "gammaC": 40, "z": 21, "triad": [18, 2, 1], "cpu": 0.07020686599999998, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.01770186800000001, "pairs_total": 784, "pairs_generated": 133, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 119, "probes_main": 124, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71629526, "Q": 476, "sizes": [169, 28, 28], "gammaC": 39, "z": 22, "triad": [19, 2, 1], "cpu": 0.04578438499999998, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.018265268999999973, "pairs_total": 784, "pairs_generated": 135, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 119, "probes_main": 128, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71734255, "Q": 512, "sizes": [169, 28, 28], "gammaC": 38, "z": 20, "triad": [17, 1, 2], "cpu": 0.03595902299999998, "zplain": 19, "triad_plain": [17, 0, 2], "cpu_plain": 0.014977463999999996, "pairs_total": 784, "pairs_generated": 96, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 86, "probes_main": 95, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71838984, "Q": 447, "sizes": [169, 28, 28], "gammaC": 40, "z": 20, "triad": [14, 5, 1], "cpu": 0.03426341399999999, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.01647975300000004, "pairs_total": 784, "pairs_generated": 90, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 80, "probes_main": 89, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 71943713, "Q": 410, "sizes": [169, 28, 28], "gammaC": 39, "z": 19, "triad": [17, 1, 1], "cpu": 0.02178028199999993, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.014905211999999946, "pairs_total": 784, "pairs_generated": 56, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 52, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72048442, "Q": 342, "sizes": [169, 28, 28], "gammaC": 40, "z": 16, "triad": [13, 2, 1], "cpu": 0.02079880700000003, "zplain": 13, "triad_plain": [13, 0, 0], "cpu_plain": 0.013275059000000033, "pairs_total": 784, "pairs_generated": 54, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 51, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72153171, "Q": 448, "sizes": [169, 28, 28], "gammaC": 38, "z": 26, "triad": [21, 2, 3], "cpu": 0.051021637999999925, "zplain": 24, "triad_plain": [21, 0, 3], "cpu_plain": 0.022288030000000014, "pairs_total": 784, "pairs_generated": 140, "pairs_pruned": 17, "pairs_margin": 3, "pairs_evaluated": 120, "probes_main": 129, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72257900, "Q": 464, "sizes": [169, 28, 28], "gammaC": 40, "z": 25, "triad": [21, 2, 2], "cpu": 0.043828862999999996, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.02478439500000007, "pairs_total": 784, "pairs_generated": 114, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 102, "probes_main": 108, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72362629, "Q": 485, "sizes": [169, 28, 28], "gammaC": 39, "z": 22, "triad": [18, 1, 3], "cpu": 0.03991929299999997, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.015962378, "pairs_total": 784, "pairs_generated": 118, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 106, "probes_main": 112, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72467358, "Q": 483, "sizes": [169, 28, 28], "gammaC": 40, "z": 18, "triad": [15, 1, 2], "cpu": 0.01736438600000001, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.013235155000000054, "pairs_total": 784, "pairs_generated": 47, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 40, "probes_main": 45, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72572087, "Q": 492, "sizes": [169, 28, 28], "gammaC": 37, "z": 22, "triad": [20, 1, 1], "cpu": 0.03880320199999998, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.017741217000000087, "pairs_total": 784, "pairs_generated": 118, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 102, "probes_main": 107, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72676816, "Q": 465, "sizes": [169, 28, 28], "gammaC": 39, "z": 20, "triad": [16, 3, 1], "cpu": 0.0323252799999999, "zplain": 19, "triad_plain": [16, 3, 0], "cpu_plain": 0.016768976000000047, "pairs_total": 784, "pairs_generated": 83, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 74, "probes_main": 80, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72781545, "Q": 447, "sizes": [169, 28, 28], "gammaC": 38, "z": 24, "triad": [18, 2, 4], "cpu": 0.032449512999999985, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.016577127999999997, "pairs_total": 784, "pairs_generated": 73, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 62, "probes_main": 72, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72886274, "Q": 395, "sizes": [169, 28, 28], "gammaC": 39, "z": 20, "triad": [17, 1, 2], "cpu": 0.021844696999999913, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.016939590000000004, "pairs_total": 784, "pairs_generated": 56, "pairs_pruned": 7, "pairs_margin": 1, "pairs_evaluated": 48, "probes_main": 54, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 72991003, "Q": 436, "sizes": [169, 28, 28], "gammaC": 40, "z": 25, "triad": [22, 2, 1], "cpu": 0.04396861900000015, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.021851016999999917, "pairs_total": 784, "pairs_generated": 104, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 90, "probes_main": 96, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73095732, "Q": 464, "sizes": [169, 28, 28], "gammaC": 39, "z": 19, "triad": [17, 1, 1], "cpu": 0.03084753600000001, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.015737729999999894, "pairs_total": 784, "pairs_generated": 85, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 72, "probes_main": 78, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73200461, "Q": 501, "sizes": [169, 28, 28], "gammaC": 39, "z": 27, "triad": [19, 1, 7], "cpu": 0.038727605000000054, "zplain": 25, "triad_plain": [25, 0, 0], "cpu_plain": 0.021836302000000085, "pairs_total": 784, "pairs_generated": 98, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 94, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73305190, "Q": 458, "sizes": [169, 28, 28], "gammaC": 40, "z": 23, "triad": [20, 2, 1], "cpu": 0.02909408899999999, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.020455619000000036, "pairs_total": 784, "pairs_generated": 85, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 75, "probes_main": 80, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73409919, "Q": 384, "sizes": [169, 28, 28], "gammaC": 40, "z": 26, "triad": [21, 3, 2], "cpu": 0.06369767799999981, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.0193132760000001, "pairs_total": 784, "pairs_generated": 138, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 121, "probes_main": 127, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73514648, "Q": 520, "sizes": [169, 28, 28], "gammaC": 40, "z": 20, "triad": [15, 3, 2], "cpu": 0.024421610000000094, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.01569626099999999, "pairs_total": 784, "pairs_generated": 72, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 63, "probes_main": 68, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73619377, "Q": 416, "sizes": [169, 28, 28], "gammaC": 39, "z": 36, "triad": [31, 1, 4], "cpu": 0.07696057199999995, "zplain": 31, "triad_plain": [31, 0, 0], "cpu_plain": 0.03805549400000019, "pairs_total": 784, "pairs_generated": 227, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 209, "probes_main": 214, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73724106, "Q": 387, "sizes": [169, 28, 28], "gammaC": 40, "z": 28, "triad": [24, 3, 1], "cpu": 0.04632361900000004, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.02230710200000008, "pairs_total": 784, "pairs_generated": 145, "pairs_pruned": 16, "pairs_margin": 1, "pairs_evaluated": 128, "probes_main": 133, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73828835, "Q": 471, "sizes": [169, 28, 28], "gammaC": 40, "z": 18, "triad": [16, 1, 1], "cpu": 0.024974020000000152, "zplain": 17, "triad_plain": [16, 0, 1], "cpu_plain": 0.015397673000000056, "pairs_total": 784, "pairs_generated": 63, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 53, "probes_main": 59, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 73933564, "Q": 434, "sizes": [169, 28, 28], "gammaC": 38, "z": 23, "triad": [21, 1, 1], "cpu": 0.052929400000000015, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.022082973999999922, "pairs_total": 784, "pairs_generated": 134, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 118, "probes_main": 124, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74038293, "Q": 503, "sizes": [169, 28, 28], "gammaC": 40, "z": 32, "triad": [29, 1, 2], "cpu": 0.06896599200000009, "zplain": 29, "triad_plain": [29, 0, 0], "cpu_plain": 0.0287798840000002, "pairs_total": 784, "pairs_generated": 196, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 178, "probes_main": 183, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74143022, "Q": 463, "sizes": [169, 28, 28], "gammaC": 40, "z": 23, "triad": [15, 3, 5], "cpu": 0.03731861699999994, "zplain": 18, "triad_plain": [15, 3, 0], "cpu_plain": 0.018803236000000112, "pairs_total": 784, "pairs_generated": 74, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 65, "probes_main": 75, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74247751, "Q": 464, "sizes": [169, 28, 28], "gammaC": 39, "z": 23, "triad": [21, 1, 1], "cpu": 0.05946129399999989, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.01898027400000002, "pairs_total": 784, "pairs_generated": 186, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 169, "probes_main": 174, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74352480, "Q": 481, "sizes": [169, 28, 28], "gammaC": 40, "z": 18, "triad": [14, 3, 1], "cpu": 0.031121926999999827, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.015882245999999878, "pairs_total": 784, "pairs_generated": 67, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 56, "probes_main": 61, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74457209, "Q": 407, "sizes": [169, 28, 28], "gammaC": 40, "z": 20, "triad": [17, 1, 2], "cpu": 0.04085339699999979, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.01733794600000005, "pairs_total": 784, "pairs_generated": 109, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 97, "probes_main": 103, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74561938, "Q": 465, "sizes": [169, 28, 28], "gammaC": 37, "z": 22, "triad": [16, 1, 5], "cpu": 0.038737204999999886, "zplain": 21, "triad_plain": [16, 0, 5], "cpu_plain": 0.01642948000000022, "pairs_total": 784, "pairs_generated": 94, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 94, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74666667, "Q": 458, "sizes": [169, 28, 28], "gammaC": 39, "z": 24, "triad": [22, 1, 1], "cpu": 0.050144690000000214, "zplain": 22, "triad_plain": [22, 0, 0], "cpu_plain": 0.01999212500000036, "pairs_total": 784, "pairs_generated": 134, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 115, "probes_main": 121, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74771396, "Q": 437, "sizes": [169, 28, 28], "gammaC": 40, "z": 26, "triad": [17, 8, 1], "cpu": 0.07671732400000009, "zplain": 25, "triad_plain": [17, 8, 0], "cpu_plain": 0.021238610000000158, "pairs_total": 784, "pairs_generated": 211, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 195, "probes_main": 205, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74876125, "Q": 395, "sizes": [169, 28, 28], "gammaC": 40, "z": 24, "triad": [19, 1, 4], "cpu": 0.03846633200000005, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.018911028999999857, "pairs_total": 784, "pairs_generated": 94, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 82, "probes_main": 87, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 74980854, "Q": 423, "sizes": [169, 28, 28], "gammaC": 40, "z": 25, "triad": [19, 1, 5], "cpu": 0.055266812999999804, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.018029975000000142, "pairs_total": 784, "pairs_generated": 155, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 141, "probes_main": 146, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75085583, "Q": 409, "sizes": [169, 28, 28], "gammaC": 38, "z": 19, "triad": [11, 1, 7], "cpu": 0.03579840299999981, "zplain": 18, "triad_plain": [11, 0, 7], "cpu_plain": 0.014097035999999896, "pairs_total": 784, "pairs_generated": 77, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 66, "probes_main": 75, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75190312, "Q": 459, "sizes": [169, 28, 28], "gammaC": 39, "z": 29, "triad": [20, 1, 8], "cpu": 0.11057352999999992, "zplain": 28, "triad_plain": [20, 0, 8], "cpu_plain": 0.029268366000000157, "pairs_total": 784, "pairs_generated": 270, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 249, "probes_main": 259, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75295041, "Q": 440, "sizes": [169, 28, 28], "gammaC": 40, "z": 25, "triad": [19, 1, 5], "cpu": 0.04057712200000019, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.017309299999999972, "pairs_total": 784, "pairs_generated": 90, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 80, "probes_main": 90, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75399770, "Q": 336, "sizes": [169, 28, 28], "gammaC": 40, "z": 25, "triad": [20, 2, 3], "cpu": 0.029247146000000335, "zplain": 21, "triad_plain": [21, 0, 0], "cpu_plain": 0.018419561999999612, "pairs_total": 784, "pairs_generated": 85, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 78, "probes_main": 83, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75504499, "Q": 286, "sizes": [169, 28, 28], "gammaC": 39, "z": 25, "triad": [20, 1, 4], "cpu": 0.025569738999999814, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.018345349999999705, "pairs_total": 784, "pairs_generated": 74, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 64, "probes_main": 69, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75609228, "Q": 421, "sizes": [169, 28, 28], "gammaC": 40, "z": 27, "triad": [23, 3, 1], "cpu": 0.0739378610000001, "zplain": 26, "triad_plain": [23, 3, 0], "cpu_plain": 0.03205075300000004, "pairs_total": 784, "pairs_generated": 135, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 120, "probes_main": 134, "inner_breaks": 15, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75713957, "Q": 451, "sizes": [169, 28, 28], "gammaC": 40, "z": 19, "triad": [16, 2, 1], "cpu": 0.04757638400000008, "zplain": 18, "triad_plain": [16, 2, 0], "cpu_plain": 0.01550142199999982, "pairs_total": 784, "pairs_generated": 124, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 111, "probes_main": 125, "inner_breaks": 13, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75818686, "Q": 475, "sizes": [169, 28, 28], "gammaC": 38, "z": 21, "triad": [17, 3, 1], "cpu": 0.02815875400000012, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.017904017000000216, "pairs_total": 784, "pairs_generated": 83, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 70, "probes_main": 75, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 75923415, "Q": 420, "sizes": [169, 28, 28], "gammaC": 39, "z": 26, "triad": [24, 1, 1], "cpu": 0.06588031800000005, "zplain": 24, "triad_plain": [24, 0, 0], "cpu_plain": 0.026203520999999785, "pairs_total": 784, "pairs_generated": 183, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 162, "probes_main": 167, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76028144, "Q": 497, "sizes": [169, 28, 28], "gammaC": 40, "z": 24, "triad": [20, 1, 3], "cpu": 0.04712503400000001, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.01962239900000018, "pairs_total": 784, "pairs_generated": 134, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 121, "probes_main": 126, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76132873, "Q": 488, "sizes": [169, 28, 28], "gammaC": 39, "z": 26, "triad": [24, 1, 1], "cpu": 0.07085169000000002, "zplain": 25, "triad_plain": [24, 0, 1], "cpu_plain": 0.0242875520000001, "pairs_total": 784, "pairs_generated": 186, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 168, "probes_main": 173, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76237602, "Q": 408, "sizes": [169, 28, 28], "gammaC": 40, "z": 22, "triad": [20, 1, 1], "cpu": 0.03468157800000027, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.020634198999999853, "pairs_total": 784, "pairs_generated": 107, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 94, "probes_main": 99, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76342331, "Q": 391, "sizes": [169, 28, 28], "gammaC": 38, "z": 18, "triad": [15, 1, 2], "cpu": 0.022488961000000085, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.015272841000000259, "pairs_total": 784, "pairs_generated": 54, "pairs_pruned": 10, "pairs_margin": 1, "pairs_evaluated": 43, "probes_main": 48, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76447060, "Q": 449, "sizes": [169, 28, 28], "gammaC": 39, "z": 22, "triad": [19, 2, 1], "cpu": 0.07397978500000013, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.033714513999999696, "pairs_total": 784, "pairs_generated": 152, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 137, "probes_main": 142, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76551789, "Q": 348, "sizes": [169, 28, 28], "gammaC": 40, "z": 36, "triad": [29, 4, 3], "cpu": 0.076627416, "zplain": 32, "triad_plain": [29, 0, 3], "cpu_plain": 0.02959596299999978, "pairs_total": 784, "pairs_generated": 210, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 193, "probes_main": 198, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.75, "seed": 76656518, "Q": 389, "sizes": [169, 28, 28], "gammaC": 38, "z": 19, "triad": [15, 1, 3], "cpu": 0.06884222399999995, "zplain": 18, "triad_plain": [15, 0, 3], "cpu_plain": 0.019767340000000022, "pairs_total": 784, "pairs_generated": 179, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 165, "probes_main": 173, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71519376, "Q": 517, "sizes": [75, 75, 75], "gammaC": 30, "z": 26, "triad": [11, 6, 9], "cpu": 0.533513415, "zplain": 26, "triad_plain": [11, 6, 9], "cpu_plain": 0.02179336200000004, "pairs_total": 5625, "pairs_generated": 1458, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1416, "probes_main": 1444, "inner_breaks": 42, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71624105, "Q": 389, "sizes": [75, 75, 75], "gammaC": 35, "z": 30, "triad": [1, 28, 1], "cpu": 0.37462745500000005, "zplain": 30, "triad_plain": [1, 28, 1], "cpu_plain": 0.0242681039999999, "pairs_total": 5625, "pairs_generated": 1094, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1054, "probes_main": 1064, "inner_breaks": 40, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71728834, "Q": 564, "sizes": [75, 75, 75], "gammaC": 33, "z": 30, "triad": [2, 7, 21], "cpu": 0.4537366329999999, "zplain": 30, "triad_plain": [2, 7, 21], "cpu_plain": 0.02669259700000004, "pairs_total": 5625, "pairs_generated": 1360, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1307, "probes_main": 1324, "inner_breaks": 53, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71833563, "Q": 457, "sizes": [75, 75, 75], "gammaC": 35, "z": 28, "triad": [4, 14, 10], "cpu": 0.330323186, "zplain": 28, "triad_plain": [4, 14, 10], "cpu_plain": 0.022078076000000113, "pairs_total": 5625, "pairs_generated": 1028, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 987, "probes_main": 1004, "inner_breaks": 41, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71938292, "Q": 504, "sizes": [75, 75, 75], "gammaC": 33, "z": 35, "triad": [1, 13, 21], "cpu": 0.7239930710000002, "zplain": 34, "triad_plain": [0, 13, 21], "cpu_plain": 0.030807063999999773, "pairs_total": 5625, "pairs_generated": 2153, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2095, "probes_main": 2114, "inner_breaks": 58, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72043021, "Q": 455, "sizes": [75, 75, 75], "gammaC": 32, "z": 32, "triad": [25, 1, 6], "cpu": 0.721593248, "zplain": 31, "triad_plain": [25, 0, 6], "cpu_plain": 0.03965020399999997, "pairs_total": 5625, "pairs_generated": 1989, "pairs_pruned": 54, "pairs_margin": 15, "pairs_evaluated": 1920, "probes_main": 1946, "inner_breaks": 54, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72147750, "Q": 415, "sizes": [75, 75, 75], "gammaC": 36, "z": 26, "triad": [1, 1, 24], "cpu": 0.41731802600000023, "zplain": 24, "triad_plain": [0, 0, 24], "cpu_plain": 0.024678114000000306, "pairs_total": 5625, "pairs_generated": 1186, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1136, "probes_main": 1141, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72252479, "Q": 376, "sizes": [75, 75, 75], "gammaC": 31, "z": 41, "triad": [12, 15, 14], "cpu": 0.9098628719999997, "zplain": 41, "triad_plain": [12, 15, 14], "cpu_plain": 0.0332631189999999, "pairs_total": 5625, "pairs_generated": 2610, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 2553, "probes_main": 2570, "inner_breaks": 57, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72357208, "Q": 408, "sizes": [75, 75, 75], "gammaC": 34, "z": 37, "triad": [7, 2, 28], "cpu": 0.6915019870000005, "zplain": 36, "triad_plain": [0, 36, 0], "cpu_plain": 0.029006254999999648, "pairs_total": 5625, "pairs_generated": 2168, "pairs_pruned": 64, "pairs_margin": 7, "pairs_evaluated": 2097, "probes_main": 2109, "inner_breaks": 64, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72461937, "Q": 455, "sizes": [75, 75, 75], "gammaC": 35, "z": 36, "triad": [2, 23, 11], "cpu": 0.581709655, "zplain": 34, "triad_plain": [0, 23, 11], "cpu_plain": 0.029581427000000104, "pairs_total": 5625, "pairs_generated": 1673, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 1613, "probes_main": 1627, "inner_breaks": 60, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72566666, "Q": 547, "sizes": [75, 75, 75], "gammaC": 35, "z": 23, "triad": [12, 9, 2], "cpu": 0.4154826140000001, "zplain": 21, "triad_plain": [12, 9, 0], "cpu_plain": 0.019212650000000053, "pairs_total": 5625, "pairs_generated": 1257, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1218, "probes_main": 1236, "inner_breaks": 39, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72671395, "Q": 411, "sizes": [75, 75, 75], "gammaC": 32, "z": 29, "triad": [1, 2, 26], "cpu": 0.31135700899999996, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.02311603700000031, "pairs_total": 5625, "pairs_generated": 1009, "pairs_pruned": 40, "pairs_margin": 8, "pairs_evaluated": 961, "probes_main": 966, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72776124, "Q": 519, "sizes": [75, 75, 75], "gammaC": 34, "z": 37, "triad": [9, 1, 27], "cpu": 0.6446445690000004, "zplain": 36, "triad_plain": [9, 0, 27], "cpu_plain": 0.030911079000000008, "pairs_total": 5625, "pairs_generated": 1984, "pairs_pruned": 59, "pairs_margin": 25, "pairs_evaluated": 1900, "probes_main": 1918, "inner_breaks": 59, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72880853, "Q": 470, "sizes": [75, 75, 75], "gammaC": 35, "z": 24, "triad": [1, 7, 16], "cpu": 0.21804533900000056, "zplain": 23, "triad_plain": [0, 7, 16], "cpu_plain": 0.0206809769999996, "pairs_total": 5625, "pairs_generated": 676, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 643, "probes_main": 657, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72985582, "Q": 498, "sizes": [75, 75, 75], "gammaC": 33, "z": 30, "triad": [2, 2, 26], "cpu": 0.43026589000000115, "zplain": 27, "triad_plain": [0, 1, 26], "cpu_plain": 0.026945043000001334, "pairs_total": 5625, "pairs_generated": 1304, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 1250, "probes_main": 1260, "inner_breaks": 54, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73090311, "Q": 564, "sizes": [75, 75, 75], "gammaC": 36, "z": 27, "triad": [2, 9, 16], "cpu": 0.3470433169999989, "zplain": 25, "triad_plain": [0, 9, 16], "cpu_plain": 0.023587664000000785, "pairs_total": 5625, "pairs_generated": 1057, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1009, "probes_main": 1019, "inner_breaks": 48, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73195040, "Q": 498, "sizes": [75, 75, 75], "gammaC": 35, "z": 37, "triad": [1, 35, 1], "cpu": 0.6509622419999985, "zplain": 36, "triad_plain": [1, 35, 0], "cpu_plain": 0.042824926999999846, "pairs_total": 5625, "pairs_generated": 2002, "pairs_pruned": 66, "pairs_margin": 10, "pairs_evaluated": 1926, "probes_main": 1935, "inner_breaks": 66, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73299769, "Q": 420, "sizes": [75, 75, 75], "gammaC": 34, "z": 29, "triad": [9, 8, 12], "cpu": 0.5273213659999989, "zplain": 29, "triad_plain": [9, 8, 12], "cpu_plain": 0.023742752000000422, "pairs_total": 5625, "pairs_generated": 1430, "pairs_pruned": 44, "pairs_margin": 6, "pairs_evaluated": 1380, "probes_main": 1400, "inner_breaks": 44, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73404498, "Q": 536, "sizes": [75, 75, 75], "gammaC": 31, "z": 28, "triad": [21, 5, 2], "cpu": 0.5110590140000006, "zplain": 27, "triad_plain": [0, 11, 16], "cpu_plain": 0.025872086999999766, "pairs_total": 5625, "pairs_generated": 1504, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 1455, "probes_main": 1465, "inner_breaks": 49, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73509227, "Q": 403, "sizes": [75, 75, 75], "gammaC": 36, "z": 26, "triad": [12, 1, 13], "cpu": 0.45303513799999884, "zplain": 25, "triad_plain": [12, 0, 13], "cpu_plain": 0.022976028000000426, "pairs_total": 5625, "pairs_generated": 1183, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1143, "probes_main": 1160, "inner_breaks": 40, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73613956, "Q": 442, "sizes": [75, 75, 75], "gammaC": 35, "z": 27, "triad": [4, 1, 22], "cpu": 0.6152456289999986, "zplain": 26, "triad_plain": [4, 0, 22], "cpu_plain": 0.024139037999999502, "pairs_total": 5625, "pairs_generated": 1875, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1833, "probes_main": 1843, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73718685, "Q": 387, "sizes": [75, 75, 75], "gammaC": 35, "z": 25, "triad": [23, 1, 1], "cpu": 0.47931092500000005, "zplain": 25, "triad_plain": [23, 1, 1], "cpu_plain": 0.02253293300000081, "pairs_total": 5625, "pairs_generated": 1419, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1375, "probes_main": 1396, "inner_breaks": 44, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73823414, "Q": 564, "sizes": [75, 75, 75], "gammaC": 35, "z": 25, "triad": [2, 7, 16], "cpu": 0.3015153679999987, "zplain": 25, "triad_plain": [2, 7, 16], "cpu_plain": 0.0205881889999997, "pairs_total": 5625, "pairs_generated": 877, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 837, "probes_main": 855, "inner_breaks": 40, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73928143, "Q": 392, "sizes": [75, 75, 75], "gammaC": 35, "z": 26, "triad": [13, 1, 12], "cpu": 0.3755730270000015, "zplain": 26, "triad_plain": [13, 1, 12], "cpu_plain": 0.02087166699999976, "pairs_total": 5625, "pairs_generated": 1150, "pairs_pruned": 38, "pairs_margin": 20, "pairs_evaluated": 1092, "probes_main": 1107, "inner_breaks": 38, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74032872, "Q": 585, "sizes": [75, 75, 75], "gammaC": 37, "z": 31, "triad": [1, 29, 1], "cpu": 0.4129385119999984, "zplain": 31, "triad_plain": [1, 29, 1], "cpu_plain": 0.02589524000000054, "pairs_total": 5625, "pairs_generated": 1275, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1222, "probes_main": 1232, "inner_breaks": 53, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74137601, "Q": 509, "sizes": [75, 75, 75], "gammaC": 36, "z": 44, "triad": [39, 3, 2], "cpu": 1.1212390239999994, "zplain": 44, "triad_plain": [39, 3, 2], "cpu_plain": 0.047597865000000183, "pairs_total": 5625, "pairs_generated": 3054, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2990, "probes_main": 3000, "inner_breaks": 64, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74242330, "Q": 435, "sizes": [75, 75, 75], "gammaC": 33, "z": 30, "triad": [6, 18, 6], "cpu": 0.43821813100000107, "zplain": 30, "triad_plain": [6, 18, 6], "cpu_plain": 0.023309530000000578, "pairs_total": 5625, "pairs_generated": 1386, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1333, "probes_main": 1349, "inner_breaks": 53, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74347059, "Q": 563, "sizes": [75, 75, 75], "gammaC": 34, "z": 33, "triad": [2, 2, 29], "cpu": 0.5325165549999991, "zplain": 33, "triad_plain": [2, 2, 29], "cpu_plain": 0.03546343500000049, "pairs_total": 5625, "pairs_generated": 1621, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 1569, "probes_main": 1574, "inner_breaks": 52, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74451788, "Q": 441, "sizes": [75, 75, 75], "gammaC": 36, "z": 23, "triad": [4, 2, 17], "cpu": 0.3155878790000006, "zplain": 23, "triad_plain": [4, 2, 17], "cpu_plain": 0.018966626000000986, "pairs_total": 5625, "pairs_generated": 918, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 884, "probes_main": 907, "inner_breaks": 34, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74556517, "Q": 387, "sizes": [75, 75, 75], "gammaC": 32, "z": 34, "triad": [3, 1, 30], "cpu": 0.5359460509999998, "zplain": 34, "triad_plain": [3, 1, 30], "cpu_plain": 0.03147008099999837, "pairs_total": 5625, "pairs_generated": 1733, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 1678, "probes_main": 1692, "inner_breaks": 55, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74661246, "Q": 457, "sizes": [75, 75, 75], "gammaC": 34, "z": 37, "triad": [1, 17, 19], "cpu": 0.6585678920000007, "zplain": 36, "triad_plain": [0, 0, 36], "cpu_plain": 0.029567146000001543, "pairs_total": 5625, "pairs_generated": 2035, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 1975, "probes_main": 1984, "inner_breaks": 60, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74765975, "Q": 517, "sizes": [75, 75, 75], "gammaC": 33, "z": 40, "triad": [1, 2, 37], "cpu": 0.7898401580000005, "zplain": 39, "triad_plain": [0, 2, 37], "cpu_plain": 0.03617791699999984, "pairs_total": 5625, "pairs_generated": 2490, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2422, "probes_main": 2427, "inner_breaks": 68, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74870704, "Q": 447, "sizes": [75, 75, 75], "gammaC": 33, "z": 31, "triad": [23, 1, 7], "cpu": 0.523616779000001, "zplain": 30, "triad_plain": [23, 0, 7], "cpu_plain": 0.026116265999998944, "pairs_total": 5625, "pairs_generated": 1696, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 1640, "probes_main": 1651, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74975433, "Q": 515, "sizes": [75, 75, 75], "gammaC": 35, "z": 35, "triad": [1, 32, 2], "cpu": 0.519209797000002, "zplain": 35, "triad_plain": [1, 32, 2], "cpu_plain": 0.02735884099999808, "pairs_total": 5625, "pairs_generated": 1622, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 1567, "probes_main": 1580, "inner_breaks": 55, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75080162, "Q": 487, "sizes": [75, 75, 75], "gammaC": 34, "z": 44, "triad": [1, 22, 21], "cpu": 1.2101662719999986, "zplain": 43, "triad_plain": [0, 22, 21], "cpu_plain": 0.034770415000000554, "pairs_total": 5625, "pairs_generated": 3723, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3652, "probes_main": 3662, "inner_breaks": 71, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75184891, "Q": 458, "sizes": [75, 75, 75], "gammaC": 35, "z": 32, "triad": [4, 27, 1], "cpu": 0.4257807729999996, "zplain": 31, "triad_plain": [4, 27, 0], "cpu_plain": 0.026848967000002943, "pairs_total": 5625, "pairs_generated": 1361, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1313, "probes_main": 1325, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75289620, "Q": 445, "sizes": [75, 75, 75], "gammaC": 34, "z": 26, "triad": [14, 8, 4], "cpu": 0.4798012309999997, "zplain": 26, "triad_plain": [14, 8, 4], "cpu_plain": 0.01795976300000035, "pairs_total": 5625, "pairs_generated": 1475, "pairs_pruned": 43, "pairs_margin": 7, "pairs_evaluated": 1425, "probes_main": 1451, "inner_breaks": 43, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75394349, "Q": 510, "sizes": [75, 75, 75], "gammaC": 37, "z": 29, "triad": [4, 21, 4], "cpu": 0.3504385749999983, "zplain": 29, "triad_plain": [4, 21, 4], "cpu_plain": 0.029680144000000297, "pairs_total": 5625, "pairs_generated": 1111, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1066, "probes_main": 1079, "inner_breaks": 45, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75499078, "Q": 418, "sizes": [75, 75, 75], "gammaC": 35, "z": 29, "triad": [16, 1, 12], "cpu": 0.4342023130000001, "zplain": 28, "triad_plain": [27, 1, 0], "cpu_plain": 0.024418335000000013, "pairs_total": 5625, "pairs_generated": 1208, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 1159, "probes_main": 1187, "inner_breaks": 49, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75603807, "Q": 446, "sizes": [75, 75, 75], "gammaC": 36, "z": 35, "triad": [29, 5, 1], "cpu": 1.1142494819999982, "zplain": 35, "triad_plain": [29, 5, 1], "cpu_plain": 0.04581797799999876, "pairs_total": 5625, "pairs_generated": 2683, "pairs_pruned": 57, "pairs_margin": 8, "pairs_evaluated": 2618, "probes_main": 2629, "inner_breaks": 57, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75708536, "Q": 424, "sizes": [75, 75, 75], "gammaC": 35, "z": 25, "triad": [12, 6, 7], "cpu": 0.6216047150000001, "zplain": 25, "triad_plain": [12, 6, 7], "cpu_plain": 0.027811827000000733, "pairs_total": 5625, "pairs_generated": 1227, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1187, "probes_main": 1212, "inner_breaks": 40, "outer_stop": 1, "improvements": 8}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75813265, "Q": 497, "sizes": [75, 75, 75], "gammaC": 30, "z": 27, "triad": [4, 13, 10], "cpu": 0.39112775899999974, "zplain": 27, "triad_plain": [4, 13, 10], "cpu_plain": 0.023205106999999003, "pairs_total": 5625, "pairs_generated": 1118, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1072, "probes_main": 1088, "inner_breaks": 46, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75917994, "Q": 473, "sizes": [75, 75, 75], "gammaC": 31, "z": 33, "triad": [4, 1, 28], "cpu": 0.5037944789999997, "zplain": 32, "triad_plain": [4, 0, 28], "cpu_plain": 0.02599673400000313, "pairs_total": 5625, "pairs_generated": 1471, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 1420, "probes_main": 1433, "inner_breaks": 51, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76022723, "Q": 448, "sizes": [75, 75, 75], "gammaC": 35, "z": 28, "triad": [9, 18, 1], "cpu": 0.4382892399999996, "zplain": 27, "triad_plain": [9, 18, 0], "cpu_plain": 0.028630270000000735, "pairs_total": 5625, "pairs_generated": 1312, "pairs_pruned": 44, "pairs_margin": 6, "pairs_evaluated": 1262, "probes_main": 1278, "inner_breaks": 44, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76127452, "Q": 436, "sizes": [75, 75, 75], "gammaC": 31, "z": 24, "triad": [2, 1, 21], "cpu": 0.22554713499999934, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.019749540999999482, "pairs_total": 5625, "pairs_generated": 717, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 688, "probes_main": 697, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76232181, "Q": 393, "sizes": [75, 75, 75], "gammaC": 35, "z": 27, "triad": [16, 2, 9], "cpu": 0.5654352970000005, "zplain": 26, "triad_plain": [16, 10, 0], "cpu_plain": 0.02440729299999944, "pairs_total": 5625, "pairs_generated": 1613, "pairs_pruned": 45, "pairs_margin": 8, "pairs_evaluated": 1560, "probes_main": 1576, "inner_breaks": 45, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76336910, "Q": 380, "sizes": [75, 75, 75], "gammaC": 31, "z": 33, "triad": [26, 1, 6], "cpu": 0.6497247549999976, "zplain": 33, "triad_plain": [26, 1, 6], "cpu_plain": 0.02727004599999816, "pairs_total": 5625, "pairs_generated": 1973, "pairs_pruned": 55, "pairs_margin": 3, "pairs_evaluated": 1915, "probes_main": 1928, "inner_breaks": 55, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76441639, "Q": 450, "sizes": [75, 75, 75], "gammaC": 32, "z": 32, "triad": [3, 14, 15], "cpu": 0.5052242030000009, "zplain": 32, "triad_plain": [3, 14, 15], "cpu_plain": 0.023625034000001932, "pairs_total": 5625, "pairs_generated": 1597, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 1541, "probes_main": 1555, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76546368, "Q": 556, "sizes": [75, 75, 75], "gammaC": 35, "z": 22, "triad": [8, 10, 4], "cpu": 0.4247829620000019, "zplain": 22, "triad_plain": [8, 10, 4], "cpu_plain": 0.021653059000001917, "pairs_total": 5625, "pairs_generated": 1383, "pairs_pruned": 42, "pairs_margin": 8, "pairs_evaluated": 1333, "probes_main": 1349, "inner_breaks": 42, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76651097, "Q": 465, "sizes": [75, 75, 75], "gammaC": 37, "z": 30, "triad": [6, 6, 18], "cpu": 0.6184698970000007, "zplain": 30, "triad_plain": [6, 6, 18], "cpu_plain": 0.03109206799999953, "pairs_total": 5625, "pairs_generated": 1868, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 1816, "probes_main": 1833, "inner_breaks": 52, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71516347, "Q": 343, "sizes": [22, 101, 102], "gammaC": 36, "z": 24, "triad": [1, 22, 1], "cpu": 0.104873141, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.015495758000000026, "pairs_total": 2222, "pairs_generated": 228, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 216, "probes_main": 224, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71621076, "Q": 465, "sizes": [22, 101, 102], "gammaC": 37, "z": 29, "triad": [2, 1, 26], "cpu": 0.19189694500000004, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.018598416999999978, "pairs_total": 2222, "pairs_generated": 438, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 426, "probes_main": 431, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71725805, "Q": 598, "sizes": [22, 101, 102], "gammaC": 36, "z": 28, "triad": [3, 24, 1], "cpu": 0.1314453969999999, "zplain": 24, "triad_plain": [0, 24, 0], "cpu_plain": 0.01857895799999998, "pairs_total": 2222, "pairs_generated": 379, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 367, "probes_main": 373, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71830534, "Q": 483, "sizes": [22, 101, 102], "gammaC": 38, "z": 26, "triad": [5, 2, 19], "cpu": 0.12420550600000002, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.013223211999999984, "pairs_total": 2222, "pairs_generated": 387, "pairs_pruned": 14, "pairs_margin": 3, "pairs_evaluated": 370, "probes_main": 375, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71935263, "Q": 453, "sizes": [22, 101, 102], "gammaC": 35, "z": 15, "triad": [1, 7, 7], "cpu": 0.046310825000000055, "zplain": 14, "triad_plain": [0, 7, 7], "cpu_plain": 0.009886521000000092, "pairs_total": 2222, "pairs_generated": 131, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 123, "probes_main": 132, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72039992, "Q": 383, "sizes": [22, 101, 102], "gammaC": 37, "z": 22, "triad": [4, 8, 10], "cpu": 0.08680642000000005, "zplain": 18, "triad_plain": [0, 8, 10], "cpu_plain": 0.014225720999999858, "pairs_total": 2222, "pairs_generated": 275, "pairs_pruned": 12, "pairs_margin": 1, "pairs_evaluated": 262, "probes_main": 270, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72144721, "Q": 392, "sizes": [22, 101, 102], "gammaC": 34, "z": 26, "triad": [1, 15, 10], "cpu": 0.18088754500000004, "zplain": 26, "triad_plain": [1, 15, 10], "cpu_plain": 0.016195438000000006, "pairs_total": 2222, "pairs_generated": 537, "pairs_pruned": 15, "pairs_margin": 2, "pairs_evaluated": 520, "probes_main": 540, "inner_breaks": 15, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72249450, "Q": 484, "sizes": [22, 101, 102], "gammaC": 38, "z": 27, "triad": [7, 19, 1], "cpu": 0.13186684999999998, "zplain": 25, "triad_plain": [0, 20, 5], "cpu_plain": 0.015230321999999852, "pairs_total": 2222, "pairs_generated": 405, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 392, "probes_main": 406, "inner_breaks": 13, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72354179, "Q": 387, "sizes": [22, 101, 102], "gammaC": 36, "z": 29, "triad": [1, 1, 27], "cpu": 0.07053983699999988, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.014682955000000053, "pairs_total": 2222, "pairs_generated": 222, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 214, "probes_main": 219, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72458908, "Q": 483, "sizes": [22, 101, 102], "gammaC": 39, "z": 31, "triad": [1, 3, 27], "cpu": 0.17302963100000013, "zplain": 30, "triad_plain": [0, 3, 27], "cpu_plain": 0.021857226999999924, "pairs_total": 2222, "pairs_generated": 508, "pairs_pruned": 16, "pairs_margin": 4, "pairs_evaluated": 488, "probes_main": 499, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72563637, "Q": 397, "sizes": [22, 101, 102], "gammaC": 36, "z": 20, "triad": [1, 17, 2], "cpu": 0.1261253630000001, "zplain": 19, "triad_plain": [0, 17, 2], "cpu_plain": 0.01257886000000008, "pairs_total": 2222, "pairs_generated": 373, "pairs_pruned": 13, "pairs_margin": 1, "pairs_evaluated": 359, "probes_main": 375, "inner_breaks": 13, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72668366, "Q": 485, "sizes": [22, 101, 102], "gammaC": 35, "z": 23, "triad": [1, 14, 8], "cpu": 0.114709014, "zplain": 22, "triad_plain": [0, 14, 8], "cpu_plain": 0.014745060000000088, "pairs_total": 2222, "pairs_generated": 335, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 324, "probes_main": 337, "inner_breaks": 11, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72773095, "Q": 456, "sizes": [22, 101, 102], "gammaC": 34, "z": 31, "triad": [3, 7, 21], "cpu": 0.1502363459999998, "zplain": 28, "triad_plain": [0, 7, 21], "cpu_plain": 0.020910744000000037, "pairs_total": 2222, "pairs_generated": 473, "pairs_pruned": 16, "pairs_margin": 4, "pairs_evaluated": 453, "probes_main": 468, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72877824, "Q": 559, "sizes": [22, 101, 102], "gammaC": 34, "z": 23, "triad": [1, 21, 1], "cpu": 0.11522750500000001, "zplain": 22, "triad_plain": [0, 21, 1], "cpu_plain": 0.012669782999999768, "pairs_total": 2222, "pairs_generated": 327, "pairs_pruned": 11, "pairs_margin": 1, "pairs_evaluated": 315, "probes_main": 328, "inner_breaks": 11, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72982553, "Q": 390, "sizes": [22, 101, 102], "gammaC": 37, "z": 32, "triad": [3, 1, 28], "cpu": 0.18022794900000028, "zplain": 28, "triad_plain": [0, 0, 28], "cpu_plain": 0.018433123999999967, "pairs_total": 2222, "pairs_generated": 561, "pairs_pruned": 14, "pairs_margin": 2, "pairs_evaluated": 545, "probes_main": 550, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73087282, "Q": 489, "sizes": [22, 101, 102], "gammaC": 38, "z": 37, "triad": [4, 32, 1], "cpu": 0.3333726370000001, "zplain": 32, "triad_plain": [0, 32, 0], "cpu_plain": 0.027050950000000018, "pairs_total": 2222, "pairs_generated": 1024, "pairs_pruned": 20, "pairs_margin": 7, "pairs_evaluated": 997, "probes_main": 1004, "inner_breaks": 20, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73192011, "Q": 385, "sizes": [22, 101, 102], "gammaC": 38, "z": 26, "triad": [5, 15, 6], "cpu": 0.1105180490000004, "zplain": 21, "triad_plain": [0, 15, 6], "cpu_plain": 0.014289182999999817, "pairs_total": 2222, "pairs_generated": 307, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 296, "probes_main": 315, "inner_breaks": 11, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73296740, "Q": 448, "sizes": [22, 101, 102], "gammaC": 38, "z": 24, "triad": [1, 22, 1], "cpu": 0.10334045600000019, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.014180773000000091, "pairs_total": 2222, "pairs_generated": 305, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 293, "probes_main": 306, "inner_breaks": 12, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73401469, "Q": 353, "sizes": [22, 101, 102], "gammaC": 39, "z": 35, "triad": [3, 12, 20], "cpu": 0.22852001400000033, "zplain": 32, "triad_plain": [0, 12, 20], "cpu_plain": 0.023750660999999784, "pairs_total": 2222, "pairs_generated": 688, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 669, "probes_main": 679, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73506198, "Q": 396, "sizes": [22, 101, 102], "gammaC": 38, "z": 23, "triad": [3, 16, 4], "cpu": 0.14422120599999966, "zplain": 20, "triad_plain": [0, 16, 4], "cpu_plain": 0.01678320099999997, "pairs_total": 2222, "pairs_generated": 403, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 390, "probes_main": 410, "inner_breaks": 13, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73610927, "Q": 402, "sizes": [22, 101, 102], "gammaC": 38, "z": 29, "triad": [1, 1, 27], "cpu": 0.19011824300000013, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.03287568399999996, "pairs_total": 2222, "pairs_generated": 557, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 543, "probes_main": 549, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73715656, "Q": 528, "sizes": [22, 101, 102], "gammaC": 36, "z": 26, "triad": [2, 1, 23], "cpu": 0.21748675700000009, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.016286143999999947, "pairs_total": 2222, "pairs_generated": 566, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 551, "probes_main": 557, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73820385, "Q": 452, "sizes": [22, 101, 102], "gammaC": 37, "z": 28, "triad": [1, 5, 22], "cpu": 0.14433414699999947, "zplain": 27, "triad_plain": [0, 5, 22], "cpu_plain": 0.016738279999999328, "pairs_total": 2222, "pairs_generated": 472, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 458, "probes_main": 467, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73925114, "Q": 462, "sizes": [22, 101, 102], "gammaC": 38, "z": 22, "triad": [1, 3, 18], "cpu": 0.1156556240000004, "zplain": 21, "triad_plain": [0, 3, 18], "cpu_plain": 0.014526476999999538, "pairs_total": 2222, "pairs_generated": 373, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 362, "probes_main": 371, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74029843, "Q": 438, "sizes": [22, 101, 102], "gammaC": 35, "z": 31, "triad": [1, 7, 23], "cpu": 0.18956041000000035, "zplain": 30, "triad_plain": [0, 7, 23], "cpu_plain": 0.020548696999999727, "pairs_total": 2222, "pairs_generated": 568, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 554, "probes_main": 569, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74134572, "Q": 493, "sizes": [22, 101, 102], "gammaC": 38, "z": 23, "triad": [2, 2, 19], "cpu": 0.15698113100000022, "zplain": 22, "triad_plain": [0, 2, 20], "cpu_plain": 0.014374119000000185, "pairs_total": 2222, "pairs_generated": 501, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 485, "probes_main": 495, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74239301, "Q": 466, "sizes": [22, 101, 102], "gammaC": 35, "z": 33, "triad": [8, 1, 24], "cpu": 0.20449565600000064, "zplain": 28, "triad_plain": [0, 0, 28], "cpu_plain": 0.018270235000000135, "pairs_total": 2222, "pairs_generated": 462, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 448, "probes_main": 457, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74344030, "Q": 460, "sizes": [22, 101, 102], "gammaC": 34, "z": 27, "triad": [9, 10, 8], "cpu": 0.19452734199999977, "zplain": 26, "triad_plain": [0, 25, 1], "cpu_plain": 0.027447075999999626, "pairs_total": 2222, "pairs_generated": 576, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 563, "probes_main": 583, "inner_breaks": 13, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74448759, "Q": 421, "sizes": [22, 101, 102], "gammaC": 34, "z": 23, "triad": [1, 1, 21], "cpu": 0.10928303999999933, "zplain": 22, "triad_plain": [1, 0, 21], "cpu_plain": 0.014974426999999402, "pairs_total": 2222, "pairs_generated": 316, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 304, "probes_main": 309, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74553488, "Q": 478, "sizes": [22, 101, 102], "gammaC": 34, "z": 28, "triad": [3, 18, 7], "cpu": 0.1638038220000002, "zplain": 28, "triad_plain": [3, 18, 7], "cpu_plain": 0.014777927999999996, "pairs_total": 2222, "pairs_generated": 487, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 471, "probes_main": 486, "inner_breaks": 16, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74658217, "Q": 387, "sizes": [22, 101, 102], "gammaC": 37, "z": 33, "triad": [4, 27, 2], "cpu": 0.18153497499999993, "zplain": 29, "triad_plain": [0, 27, 2], "cpu_plain": 0.01837208999999973, "pairs_total": 2222, "pairs_generated": 560, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 543, "probes_main": 551, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74762946, "Q": 396, "sizes": [22, 101, 102], "gammaC": 35, "z": 24, "triad": [5, 16, 3], "cpu": 0.10715030300000006, "zplain": 19, "triad_plain": [0, 16, 3], "cpu_plain": 0.01504147299999925, "pairs_total": 2222, "pairs_generated": 309, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 297, "probes_main": 312, "inner_breaks": 12, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74867675, "Q": 421, "sizes": [22, 101, 102], "gammaC": 37, "z": 32, "triad": [5, 1, 26], "cpu": 0.16000407600000077, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.018649298999999786, "pairs_total": 2222, "pairs_generated": 507, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 492, "probes_main": 497, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74972404, "Q": 449, "sizes": [22, 101, 102], "gammaC": 37, "z": 24, "triad": [1, 22, 1], "cpu": 0.10684431799999938, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.01300774499999946, "pairs_total": 2222, "pairs_generated": 342, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 331, "probes_main": 339, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75077133, "Q": 381, "sizes": [22, 101, 102], "gammaC": 39, "z": 27, "triad": [3, 19, 5], "cpu": 0.14392652499999947, "zplain": 24, "triad_plain": [0, 19, 5], "cpu_plain": 0.019707744999999832, "pairs_total": 2222, "pairs_generated": 402, "pairs_pruned": 15, "pairs_margin": 1, "pairs_evaluated": 386, "probes_main": 400, "inner_breaks": 15, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75181862, "Q": 382, "sizes": [22, 101, 102], "gammaC": 40, "z": 24, "triad": [3, 11, 10], "cpu": 0.11041018400000002, "zplain": 21, "triad_plain": [0, 11, 10], "cpu_plain": 0.018458555999999682, "pairs_total": 2222, "pairs_generated": 315, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 301, "probes_main": 310, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75286591, "Q": 448, "sizes": [22, 101, 102], "gammaC": 38, "z": 21, "triad": [5, 14, 2], "cpu": 0.15828553800000034, "zplain": 21, "triad_plain": [5, 14, 2], "cpu_plain": 0.014662846999999424, "pairs_total": 2222, "pairs_generated": 463, "pairs_pruned": 13, "pairs_margin": 4, "pairs_evaluated": 446, "probes_main": 462, "inner_breaks": 13, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75391320, "Q": 342, "sizes": [22, 101, 102], "gammaC": 36, "z": 30, "triad": [1, 11, 18], "cpu": 0.1721460610000003, "zplain": 29, "triad_plain": [0, 11, 18], "cpu_plain": 0.01868184300000042, "pairs_total": 2222, "pairs_generated": 497, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 483, "probes_main": 493, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75496049, "Q": 478, "sizes": [22, 101, 102], "gammaC": 40, "z": 28, "triad": [2, 21, 5], "cpu": 0.1460866620000001, "zplain": 25, "triad_plain": [0, 25, 0], "cpu_plain": 0.01835758200000015, "pairs_total": 2222, "pairs_generated": 421, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 406, "probes_main": 418, "inner_breaks": 15, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75600778, "Q": 495, "sizes": [22, 101, 102], "gammaC": 38, "z": 34, "triad": [1, 10, 23], "cpu": 0.2151338169999999, "zplain": 33, "triad_plain": [0, 10, 23], "cpu_plain": 0.02226857100000057, "pairs_total": 2222, "pairs_generated": 666, "pairs_pruned": 19, "pairs_margin": 5, "pairs_evaluated": 642, "probes_main": 652, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75705507, "Q": 411, "sizes": [22, 101, 102], "gammaC": 36, "z": 26, "triad": [1, 12, 13], "cpu": 0.13411958000000013, "zplain": 25, "triad_plain": [0, 12, 13], "cpu_plain": 0.016747533000000203, "pairs_total": 2222, "pairs_generated": 412, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 396, "probes_main": 405, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75810236, "Q": 505, "sizes": [22, 101, 102], "gammaC": 35, "z": 28, "triad": [3, 7, 18], "cpu": 0.12933235299999968, "zplain": 25, "triad_plain": [0, 7, 18], "cpu_plain": 0.015908753999999803, "pairs_total": 2222, "pairs_generated": 366, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 354, "probes_main": 367, "inner_breaks": 12, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75914965, "Q": 492, "sizes": [22, 101, 102], "gammaC": 36, "z": 26, "triad": [7, 3, 16], "cpu": 0.0936963319999995, "zplain": 25, "triad_plain": [0, 25, 0], "cpu_plain": 0.014680036999999757, "pairs_total": 2222, "pairs_generated": 297, "pairs_pruned": 13, "pairs_margin": 2, "pairs_evaluated": 282, "probes_main": 291, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76019694, "Q": 504, "sizes": [22, 101, 102], "gammaC": 35, "z": 22, "triad": [1, 1, 20], "cpu": 0.08464117100000035, "zplain": 21, "triad_plain": [0, 1, 20], "cpu_plain": 0.014134936000000486, "pairs_total": 2222, "pairs_generated": 242, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 233, "probes_main": 239, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76124423, "Q": 359, "sizes": [22, 101, 102], "gammaC": 38, "z": 27, "triad": [2, 19, 6], "cpu": 0.1455487910000004, "zplain": 25, "triad_plain": [0, 19, 6], "cpu_plain": 0.01605035499999996, "pairs_total": 2222, "pairs_generated": 428, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 415, "probes_main": 430, "inner_breaks": 13, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76229152, "Q": 466, "sizes": [22, 101, 102], "gammaC": 38, "z": 34, "triad": [1, 1, 32], "cpu": 0.15284436199999973, "zplain": 32, "triad_plain": [0, 0, 32], "cpu_plain": 0.01944629599999992, "pairs_total": 2222, "pairs_generated": 495, "pairs_pruned": 17, "pairs_margin": 3, "pairs_evaluated": 475, "probes_main": 481, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76333881, "Q": 503, "sizes": [22, 101, 102], "gammaC": 36, "z": 33, "triad": [4, 4, 25], "cpu": 0.22339113799999932, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.020811740999999273, "pairs_total": 2222, "pairs_generated": 717, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 698, "probes_main": 707, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76438610, "Q": 465, "sizes": [22, 101, 102], "gammaC": 33, "z": 23, "triad": [2, 13, 8], "cpu": 0.10952066199999955, "zplain": 23, "triad_plain": [2, 13, 8], "cpu_plain": 0.012754964000000868, "pairs_total": 2222, "pairs_generated": 350, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 340, "probes_main": 347, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76543339, "Q": 406, "sizes": [22, 101, 102], "gammaC": 39, "z": 25, "triad": [1, 1, 23], "cpu": 0.12543481199999995, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.016395973999999924, "pairs_total": 2222, "pairs_generated": 400, "pairs_pruned": 12, "pairs_margin": 7, "pairs_evaluated": 381, "probes_main": 386, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 15, "n": 15, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76648068, "Q": 365, "sizes": [22, 101, 102], "gammaC": 38, "z": 29, "triad": [1, 5, 23], "cpu": 0.22413821600000006, "zplain": 29, "triad_plain": [1, 5, 23], "cpu_plain": 0.02700359600000013, "pairs_total": 2222, "pairs_generated": 635, "pairs_pruned": 15, "pairs_margin": 7, "pairs_evaluated": 613, "probes_main": 624, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71014376, "Q": 268, "sizes": [33, 33, 34], "gammaC": 24, "z": 47, "triad": [1, 6, 40], "cpu": 0.221550399, "zplain": 47, "triad_plain": [1, 6, 40], "cpu_plain": 0.018928668000000037, "pairs_total": 1089, "pairs_generated": 684, "pairs_pruned": 28, "pairs_margin": 9, "pairs_evaluated": 647, "probes_main": 651, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71119105, "Q": 325, "sizes": [33, 33, 34], "gammaC": 23, "z": 38, "triad": [7, 2, 29], "cpu": 0.098018418, "zplain": 36, "triad_plain": [7, 0, 29], "cpu_plain": 0.01963424300000005, "pairs_total": 1089, "pairs_generated": 347, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 319, "probes_main": 327, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71223834, "Q": 370, "sizes": [33, 33, 34], "gammaC": 23, "z": 39, "triad": [3, 2, 34], "cpu": 0.1606613480000001, "zplain": 37, "triad_plain": [3, 0, 34], "cpu_plain": 0.020257782000000057, "pairs_total": 1089, "pairs_generated": 479, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 454, "probes_main": 462, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71328563, "Q": 298, "sizes": [33, 33, 34], "gammaC": 23, "z": 26, "triad": [3, 5, 18], "cpu": 0.04933757900000002, "zplain": 26, "triad_plain": [3, 5, 18], "cpu_plain": 0.011539818000000035, "pairs_total": 1089, "pairs_generated": 161, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 147, "probes_main": 155, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71433292, "Q": 272, "sizes": [33, 33, 34], "gammaC": 23, "z": 30, "triad": [17, 2, 11], "cpu": 0.07746656800000007, "zplain": 30, "triad_plain": [17, 2, 11], "cpu_plain": 0.018974541999999817, "pairs_total": 1089, "pairs_generated": 266, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 245, "probes_main": 256, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71538021, "Q": 317, "sizes": [33, 33, 34], "gammaC": 21, "z": 34, "triad": [1, 12, 21], "cpu": 0.0680513920000001, "zplain": 34, "triad_plain": [1, 12, 21], "cpu_plain": 0.017162552000000053, "pairs_total": 1089, "pairs_generated": 236, "pairs_pruned": 20, "pairs_margin": 5, "pairs_evaluated": 211, "probes_main": 219, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71642750, "Q": 241, "sizes": [33, 33, 34], "gammaC": 25, "z": 42, "triad": [28, 1, 13], "cpu": 0.16728865700000006, "zplain": 41, "triad_plain": [28, 0, 13], "cpu_plain": 0.021359378999999956, "pairs_total": 1089, "pairs_generated": 482, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 453, "probes_main": 464, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71747479, "Q": 274, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [1, 18, 14], "cpu": 0.13244018400000002, "zplain": 32, "triad_plain": [0, 18, 14], "cpu_plain": 0.016166283000000004, "pairs_total": 1089, "pairs_generated": 389, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 367, "probes_main": 375, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71852208, "Q": 366, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [25, 5, 3], "cpu": 0.15055911899999996, "zplain": 33, "triad_plain": [25, 5, 3], "cpu_plain": 0.01759137799999988, "pairs_total": 1089, "pairs_generated": 483, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 460, "probes_main": 485, "inner_breaks": 23, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 71956937, "Q": 235, "sizes": [33, 33, 34], "gammaC": 23, "z": 38, "triad": [1, 36, 1], "cpu": 0.15598646399999994, "zplain": 36, "triad_plain": [0, 36, 0], "cpu_plain": 0.02112444300000016, "pairs_total": 1089, "pairs_generated": 543, "pairs_pruned": 30, "pairs_margin": 8, "pairs_evaluated": 505, "probes_main": 510, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72061666, "Q": 343, "sizes": [33, 33, 34], "gammaC": 25, "z": 37, "triad": [1, 7, 29], "cpu": 0.1137073420000001, "zplain": 37, "triad_plain": [1, 7, 29], "cpu_plain": 0.020379692999999977, "pairs_total": 1089, "pairs_generated": 389, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 360, "probes_main": 368, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72166395, "Q": 305, "sizes": [33, 33, 34], "gammaC": 23, "z": 43, "triad": [24, 18, 1], "cpu": 0.23324558000000017, "zplain": 43, "triad_plain": [24, 18, 1], "cpu_plain": 0.021642749000000183, "pairs_total": 1089, "pairs_generated": 738, "pairs_pruned": 25, "pairs_margin": 1, "pairs_evaluated": 712, "probes_main": 720, "inner_breaks": 25, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72271124, "Q": 273, "sizes": [33, 33, 34], "gammaC": 26, "z": 39, "triad": [6, 21, 12], "cpu": 0.23635656399999982, "zplain": 39, "triad_plain": [6, 21, 12], "cpu_plain": 0.02787492700000005, "pairs_total": 1089, "pairs_generated": 593, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 564, "probes_main": 575, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72375853, "Q": 311, "sizes": [33, 33, 34], "gammaC": 23, "z": 36, "triad": [2, 18, 16], "cpu": 0.1814844149999999, "zplain": 36, "triad_plain": [2, 18, 16], "cpu_plain": 0.034965537999999796, "pairs_total": 1089, "pairs_generated": 391, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 361, "probes_main": 372, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72480582, "Q": 300, "sizes": [33, 33, 34], "gammaC": 20, "z": 51, "triad": [12, 12, 27], "cpu": 0.23740301399999986, "zplain": 51, "triad_plain": [12, 12, 27], "cpu_plain": 0.022103949999999983, "pairs_total": 1089, "pairs_generated": 719, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 694, "probes_main": 710, "inner_breaks": 25, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72585311, "Q": 380, "sizes": [33, 33, 34], "gammaC": 25, "z": 36, "triad": [16, 16, 4], "cpu": 0.2325482619999999, "zplain": 34, "triad_plain": [27, 0, 7], "cpu_plain": 0.020893158999999883, "pairs_total": 1089, "pairs_generated": 473, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 446, "probes_main": 459, "inner_breaks": 27, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72690040, "Q": 281, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [2, 1, 30], "cpu": 0.11905866300000012, "zplain": 31, "triad_plain": [0, 1, 30], "cpu_plain": 0.01678543800000032, "pairs_total": 1089, "pairs_generated": 403, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 378, "probes_main": 383, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72794769, "Q": 262, "sizes": [33, 33, 34], "gammaC": 22, "z": 23, "triad": [3, 18, 2], "cpu": 0.08989759300000033, "zplain": 23, "triad_plain": [3, 18, 2], "cpu_plain": 0.01309484999999988, "pairs_total": 1089, "pairs_generated": 306, "pairs_pruned": 22, "pairs_margin": 7, "pairs_evaluated": 277, "probes_main": 287, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 72899498, "Q": 308, "sizes": [33, 33, 34], "gammaC": 23, "z": 48, "triad": [7, 40, 1], "cpu": 0.23142434899999964, "zplain": 47, "triad_plain": [7, 40, 0], "cpu_plain": 0.02110640599999991, "pairs_total": 1089, "pairs_generated": 595, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 565, "probes_main": 574, "inner_breaks": 30, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73004227, "Q": 331, "sizes": [33, 33, 34], "gammaC": 21, "z": 37, "triad": [23, 2, 12], "cpu": 0.13248226900000004, "zplain": 37, "triad_plain": [23, 2, 12], "cpu_plain": 0.016022766999999938, "pairs_total": 1089, "pairs_generated": 457, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 429, "probes_main": 439, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73108956, "Q": 304, "sizes": [33, 33, 34], "gammaC": 24, "z": 31, "triad": [1, 1, 29], "cpu": 0.06392787700000024, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.014637553000000025, "pairs_total": 1089, "pairs_generated": 230, "pairs_pruned": 19, "pairs_margin": 2, "pairs_evaluated": 209, "probes_main": 213, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73213685, "Q": 313, "sizes": [33, 33, 34], "gammaC": 23, "z": 34, "triad": [14, 7, 13], "cpu": 0.10547132699999962, "zplain": 34, "triad_plain": [14, 7, 13], "cpu_plain": 0.01703639800000012, "pairs_total": 1089, "pairs_generated": 353, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 332, "probes_main": 343, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73318414, "Q": 277, "sizes": [33, 33, 34], "gammaC": 22, "z": 47, "triad": [2, 10, 35], "cpu": 0.2150077700000006, "zplain": 47, "triad_plain": [2, 10, 35], "cpu_plain": 0.021808125999999817, "pairs_total": 1089, "pairs_generated": 715, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 688, "probes_main": 697, "inner_breaks": 27, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73423143, "Q": 345, "sizes": [33, 33, 34], "gammaC": 25, "z": 40, "triad": [32, 5, 3], "cpu": 0.25125307699999944, "zplain": 39, "triad_plain": [32, 0, 7], "cpu_plain": 0.02893203800000066, "pairs_total": 1089, "pairs_generated": 644, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 615, "probes_main": 623, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73527872, "Q": 236, "sizes": [33, 33, 34], "gammaC": 21, "z": 33, "triad": [1, 19, 13], "cpu": 0.0741009539999995, "zplain": 33, "triad_plain": [1, 19, 13], "cpu_plain": 0.017770942999999484, "pairs_total": 1089, "pairs_generated": 267, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 247, "probes_main": 254, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73632601, "Q": 321, "sizes": [33, 33, 34], "gammaC": 24, "z": 35, "triad": [20, 14, 1], "cpu": 0.1515532249999998, "zplain": 34, "triad_plain": [20, 14, 0], "cpu_plain": 0.017756216000000435, "pairs_total": 1089, "pairs_generated": 480, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 459, "probes_main": 479, "inner_breaks": 21, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73737330, "Q": 242, "sizes": [33, 33, 34], "gammaC": 21, "z": 31, "triad": [1, 26, 4], "cpu": 0.05538453900000029, "zplain": 31, "triad_plain": [1, 26, 4], "cpu_plain": 0.015313068000000207, "pairs_total": 1089, "pairs_generated": 193, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 175, "probes_main": 182, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73842059, "Q": 321, "sizes": [33, 33, 34], "gammaC": 24, "z": 50, "triad": [1, 11, 38], "cpu": 0.2273097100000001, "zplain": 50, "triad_plain": [1, 11, 38], "cpu_plain": 0.019637045999999714, "pairs_total": 1089, "pairs_generated": 788, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 762, "probes_main": 766, "inner_breaks": 26, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 73946788, "Q": 254, "sizes": [33, 33, 34], "gammaC": 23, "z": 42, "triad": [1, 6, 35], "cpu": 0.1841261370000007, "zplain": 42, "triad_plain": [1, 6, 35], "cpu_plain": 0.02168755900000008, "pairs_total": 1089, "pairs_generated": 652, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 620, "probes_main": 624, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74051517, "Q": 313, "sizes": [33, 33, 34], "gammaC": 21, "z": 38, "triad": [32, 1, 5], "cpu": 0.1242052109999996, "zplain": 37, "triad_plain": [32, 0, 5], "cpu_plain": 0.01884673300000017, "pairs_total": 1089, "pairs_generated": 409, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 384, "probes_main": 399, "inner_breaks": 25, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74156246, "Q": 329, "sizes": [33, 33, 34], "gammaC": 26, "z": 44, "triad": [21, 1, 22], "cpu": 0.189490814, "zplain": 43, "triad_plain": [21, 0, 22], "cpu_plain": 0.01952093399999999, "pairs_total": 1089, "pairs_generated": 641, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 614, "probes_main": 631, "inner_breaks": 27, "outer_stop": 0, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74260975, "Q": 225, "sizes": [33, 33, 34], "gammaC": 25, "z": 33, "triad": [4, 24, 5], "cpu": 0.08565438499999978, "zplain": 33, "triad_plain": [4, 24, 5], "cpu_plain": 0.013778658999999749, "pairs_total": 1089, "pairs_generated": 299, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 276, "probes_main": 287, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74365704, "Q": 328, "sizes": [33, 33, 34], "gammaC": 22, "z": 41, "triad": [36, 2, 3], "cpu": 0.20831309300000012, "zplain": 38, "triad_plain": [36, 2, 0], "cpu_plain": 0.032689292999999786, "pairs_total": 1089, "pairs_generated": 684, "pairs_pruned": 30, "pairs_margin": 8, "pairs_evaluated": 646, "probes_main": 652, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74470433, "Q": 309, "sizes": [33, 33, 34], "gammaC": 24, "z": 45, "triad": [3, 2, 40], "cpu": 0.18432078100000027, "zplain": 40, "triad_plain": [0, 0, 40], "cpu_plain": 0.024450832999999506, "pairs_total": 1089, "pairs_generated": 576, "pairs_pruned": 30, "pairs_margin": 4, "pairs_evaluated": 542, "probes_main": 546, "inner_breaks": 30, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74575162, "Q": 252, "sizes": [33, 33, 34], "gammaC": 24, "z": 37, "triad": [1, 14, 22], "cpu": 0.16249701400000038, "zplain": 34, "triad_plain": [15, 0, 19], "cpu_plain": 0.019711744999999503, "pairs_total": 1089, "pairs_generated": 509, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 482, "probes_main": 490, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74679891, "Q": 301, "sizes": [33, 33, 34], "gammaC": 25, "z": 38, "triad": [11, 2, 25], "cpu": 0.16019369300000008, "zplain": 34, "triad_plain": [12, 22, 0], "cpu_plain": 0.02943236700000007, "pairs_total": 1089, "pairs_generated": 517, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 492, "probes_main": 505, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74784620, "Q": 312, "sizes": [33, 33, 34], "gammaC": 21, "z": 38, "triad": [5, 27, 6], "cpu": 0.13197637200000045, "zplain": 38, "triad_plain": [5, 27, 6], "cpu_plain": 0.019087655999999953, "pairs_total": 1089, "pairs_generated": 387, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 361, "probes_main": 374, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74889349, "Q": 298, "sizes": [33, 33, 34], "gammaC": 23, "z": 42, "triad": [2, 3, 37], "cpu": 0.23920170700000032, "zplain": 39, "triad_plain": [21, 0, 18], "cpu_plain": 0.02963414600000025, "pairs_total": 1089, "pairs_generated": 658, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 626, "probes_main": 634, "inner_breaks": 32, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 74994078, "Q": 328, "sizes": [33, 33, 34], "gammaC": 22, "z": 49, "triad": [26, 22, 1], "cpu": 0.32331116100000035, "zplain": 48, "triad_plain": [26, 22, 0], "cpu_plain": 0.021537638000000747, "pairs_total": 1089, "pairs_generated": 754, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 730, "probes_main": 745, "inner_breaks": 24, "outer_stop": 0, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75098807, "Q": 362, "sizes": [33, 33, 34], "gammaC": 24, "z": 30, "triad": [11, 7, 12], "cpu": 0.09047616700000027, "zplain": 30, "triad_plain": [11, 7, 12], "cpu_plain": 0.017772683000000455, "pairs_total": 1089, "pairs_generated": 274, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 253, "probes_main": 276, "inner_breaks": 21, "outer_stop": 1, "improvements": 7}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75203536, "Q": 285, "sizes": [33, 33, 34], "gammaC": 26, "z": 27, "triad": [9, 17, 1], "cpu": 0.10114491299999973, "zplain": 27, "triad_plain": [9, 17, 1], "cpu_plain": 0.014720526000000511, "pairs_total": 1089, "pairs_generated": 331, "pairs_pruned": 21, "pairs_margin": 2, "pairs_evaluated": 308, "probes_main": 324, "inner_breaks": 21, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75308265, "Q": 255, "sizes": [33, 33, 34], "gammaC": 22, "z": 40, "triad": [5, 4, 31], "cpu": 0.1807514819999998, "zplain": 36, "triad_plain": [5, 0, 31], "cpu_plain": 0.02166239199999964, "pairs_total": 1089, "pairs_generated": 592, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 563, "probes_main": 575, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75412994, "Q": 243, "sizes": [33, 33, 34], "gammaC": 24, "z": 40, "triad": [2, 15, 23], "cpu": 0.1331618309999998, "zplain": 38, "triad_plain": [0, 15, 23], "cpu_plain": 0.022209440000000136, "pairs_total": 1089, "pairs_generated": 438, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 408, "probes_main": 413, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75517723, "Q": 262, "sizes": [33, 33, 34], "gammaC": 18, "z": 33, "triad": [3, 3, 27], "cpu": 0.10830796900000017, "zplain": 33, "triad_plain": [3, 3, 27], "cpu_plain": 0.018686913999999888, "pairs_total": 1089, "pairs_generated": 375, "pairs_pruned": 26, "pairs_margin": 4, "pairs_evaluated": 345, "probes_main": 357, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75622452, "Q": 319, "sizes": [33, 33, 34], "gammaC": 23, "z": 37, "triad": [1, 13, 23], "cpu": 0.11815809899999863, "zplain": 36, "triad_plain": [0, 13, 23], "cpu_plain": 0.01874012999999941, "pairs_total": 1089, "pairs_generated": 421, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 393, "probes_main": 401, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75727181, "Q": 291, "sizes": [33, 33, 34], "gammaC": 21, "z": 36, "triad": [11, 6, 19], "cpu": 0.16746575600000035, "zplain": 36, "triad_plain": [11, 6, 19], "cpu_plain": 0.01616483299999949, "pairs_total": 1089, "pairs_generated": 537, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 516, "probes_main": 540, "inner_breaks": 21, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75831910, "Q": 250, "sizes": [33, 33, 34], "gammaC": 23, "z": 26, "triad": [1, 9, 16], "cpu": 0.053458689999999365, "zplain": 26, "triad_plain": [1, 9, 16], "cpu_plain": 0.012322006999999857, "pairs_total": 1089, "pairs_generated": 166, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 152, "probes_main": 165, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 75936639, "Q": 281, "sizes": [33, 33, 34], "gammaC": 22, "z": 36, "triad": [5, 5, 26], "cpu": 0.10383144400000077, "zplain": 36, "triad_plain": [5, 5, 26], "cpu_plain": 0.019248842999999738, "pairs_total": 1089, "pairs_generated": 363, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 336, "probes_main": 344, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76041368, "Q": 274, "sizes": [33, 33, 34], "gammaC": 22, "z": 31, "triad": [1, 8, 22], "cpu": 0.09421288099999892, "zplain": 31, "triad_plain": [1, 8, 22], "cpu_plain": 0.01723978899999956, "pairs_total": 1089, "pairs_generated": 336, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 311, "probes_main": 316, "inner_breaks": 25, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.3333333, "seed": 76146097, "Q": 325, "sizes": [33, 33, 34], "gammaC": 22, "z": 34, "triad": [11, 5, 18], "cpu": 0.11996266200000072, "zplain": 34, "triad_plain": [11, 5, 18], "cpu_plain": 0.01664949899999968, "pairs_total": 1089, "pairs_generated": 354, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 330, "probes_main": 351, "inner_breaks": 24, "outer_stop": 1, "improvements": 6}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71011347, "Q": 315, "sizes": [10, 45, 45], "gammaC": 27, "z": 35, "triad": [3, 25, 7], "cpu": 0.05914914700000001, "zplain": 32, "triad_plain": [0, 25, 7], "cpu_plain": 0.011067800000000017, "pairs_total": 450, "pairs_generated": 119, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 112, "probes_main": 120, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71116076, "Q": 339, "sizes": [10, 45, 45], "gammaC": 28, "z": 41, "triad": [2, 13, 26], "cpu": 0.08582892599999997, "zplain": 39, "triad_plain": [0, 13, 26], "cpu_plain": 0.016206593999999963, "pairs_total": 450, "pairs_generated": 269, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 259, "probes_main": 272, "inner_breaks": 10, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71220805, "Q": 326, "sizes": [10, 45, 45], "gammaC": 27, "z": 41, "triad": [1, 19, 21], "cpu": 0.08231932200000003, "zplain": 40, "triad_plain": [0, 19, 21], "cpu_plain": 0.016013092999999978, "pairs_total": 450, "pairs_generated": 266, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 256, "probes_main": 261, "inner_breaks": 10, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71325534, "Q": 335, "sizes": [10, 45, 45], "gammaC": 24, "z": 41, "triad": [4, 25, 12], "cpu": 0.07087843300000007, "zplain": 35, "triad_plain": [0, 35, 0], "cpu_plain": 0.01996716799999998, "pairs_total": 450, "pairs_generated": 212, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 202, "probes_main": 209, "inner_breaks": 10, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71430263, "Q": 247, "sizes": [10, 45, 45], "gammaC": 29, "z": 33, "triad": [2, 10, 21], "cpu": 0.050119298000000034, "zplain": 33, "triad_plain": [2, 10, 21], "cpu_plain": 0.012261641000000045, "pairs_total": 450, "pairs_generated": 159, "pairs_pruned": 10, "pairs_margin": 3, "pairs_evaluated": 146, "probes_main": 159, "inner_breaks": 10, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71534992, "Q": 280, "sizes": [10, 45, 45], "gammaC": 29, "z": 26, "triad": [1, 5, 20], "cpu": 0.04835451800000001, "zplain": 26, "triad_plain": [1, 5, 20], "cpu_plain": 0.009151351999999946, "pairs_total": 450, "pairs_generated": 150, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 141, "probes_main": 154, "inner_breaks": 9, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71639721, "Q": 263, "sizes": [10, 45, 45], "gammaC": 26, "z": 36, "triad": [15, 19, 2], "cpu": 0.034721395000000044, "zplain": 31, "triad_plain": [0, 7, 24], "cpu_plain": 0.013420607000000029, "pairs_total": 450, "pairs_generated": 89, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 82, "probes_main": 100, "inner_breaks": 7, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71744450, "Q": 289, "sizes": [10, 45, 45], "gammaC": 26, "z": 31, "triad": [2, 19, 10], "cpu": 0.04158922799999998, "zplain": 29, "triad_plain": [0, 19, 10], "cpu_plain": 0.012124303999999975, "pairs_total": 450, "pairs_generated": 122, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 115, "probes_main": 128, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71849179, "Q": 274, "sizes": [10, 45, 45], "gammaC": 31, "z": 42, "triad": [1, 12, 29], "cpu": 0.08769170999999998, "zplain": 41, "triad_plain": [0, 12, 29], "cpu_plain": 0.022053684999999934, "pairs_total": 450, "pairs_generated": 214, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 204, "probes_main": 209, "inner_breaks": 10, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 71953908, "Q": 257, "sizes": [10, 45, 45], "gammaC": 26, "z": 22, "triad": [3, 10, 9], "cpu": 0.038624052999999936, "zplain": 19, "triad_plain": [0, 10, 9], "cpu_plain": 0.008360830999999846, "pairs_total": 450, "pairs_generated": 111, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 104, "probes_main": 121, "inner_breaks": 7, "outer_stop": 1, "improvements": 5}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72058637, "Q": 296, "sizes": [10, 45, 45], "gammaC": 31, "z": 39, "triad": [5, 33, 1], "cpu": 0.05838417500000004, "zplain": 35, "triad_plain": [0, 33, 2], "cpu_plain": 0.01452307399999997, "pairs_total": 450, "pairs_generated": 186, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 177, "probes_main": 185, "inner_breaks": 9, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72163366, "Q": 281, "sizes": [10, 45, 45], "gammaC": 24, "z": 38, "triad": [4, 1, 33], "cpu": 0.06815002399999992, "zplain": 34, "triad_plain": [0, 1, 33], "cpu_plain": 0.025299599000000006, "pairs_total": 450, "pairs_generated": 170, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 161, "probes_main": 166, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72268095, "Q": 291, "sizes": [10, 45, 45], "gammaC": 28, "z": 28, "triad": [3, 15, 10], "cpu": 0.06519032600000019, "zplain": 25, "triad_plain": [0, 15, 10], "cpu_plain": 0.01781057499999994, "pairs_total": 450, "pairs_generated": 140, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 133, "probes_main": 149, "inner_breaks": 7, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72372824, "Q": 335, "sizes": [10, 45, 45], "gammaC": 28, "z": 30, "triad": [5, 24, 1], "cpu": 0.03621281799999987, "zplain": 25, "triad_plain": [0, 24, 1], "cpu_plain": 0.011004950000000013, "pairs_total": 450, "pairs_generated": 63, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 58, "probes_main": 71, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72477553, "Q": 322, "sizes": [10, 45, 45], "gammaC": 26, "z": 29, "triad": [2, 12, 15], "cpu": 0.03815488400000011, "zplain": 27, "triad_plain": [0, 12, 15], "cpu_plain": 0.011124733000000164, "pairs_total": 450, "pairs_generated": 125, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 118, "probes_main": 129, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72582282, "Q": 227, "sizes": [10, 45, 45], "gammaC": 28, "z": 29, "triad": [7, 20, 2], "cpu": 0.023393232999999958, "zplain": 25, "triad_plain": [0, 23, 2], "cpu_plain": 0.010080928999999905, "pairs_total": 450, "pairs_generated": 66, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 61, "probes_main": 71, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72687011, "Q": 260, "sizes": [10, 45, 45], "gammaC": 24, "z": 34, "triad": [1, 22, 11], "cpu": 0.05874472200000014, "zplain": 33, "triad_plain": [0, 22, 11], "cpu_plain": 0.012077297000000042, "pairs_total": 450, "pairs_generated": 180, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 172, "probes_main": 184, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72791740, "Q": 269, "sizes": [10, 45, 45], "gammaC": 29, "z": 38, "triad": [1, 36, 1], "cpu": 0.04933476900000011, "zplain": 37, "triad_plain": [1, 0, 36], "cpu_plain": 0.014758301999999945, "pairs_total": 450, "pairs_generated": 148, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 141, "probes_main": 151, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 72896469, "Q": 284, "sizes": [10, 45, 45], "gammaC": 28, "z": 22, "triad": [5, 3, 14], "cpu": 0.027439467999999856, "zplain": 19, "triad_plain": [0, 5, 14], "cpu_plain": 0.00962306699999993, "pairs_total": 450, "pairs_generated": 71, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 64, "probes_main": 78, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73001198, "Q": 300, "sizes": [10, 45, 45], "gammaC": 31, "z": 31, "triad": [3, 12, 16], "cpu": 0.0494646019999998, "zplain": 30, "triad_plain": [0, 0, 30], "cpu_plain": 0.011422535999999983, "pairs_total": 450, "pairs_generated": 147, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 138, "probes_main": 150, "inner_breaks": 9, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73105927, "Q": 281, "sizes": [10, 45, 45], "gammaC": 28, "z": 40, "triad": [9, 20, 11], "cpu": 0.05172232499999985, "zplain": 31, "triad_plain": [0, 20, 11], "cpu_plain": 0.013981829000000001, "pairs_total": 450, "pairs_generated": 157, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 150, "probes_main": 162, "inner_breaks": 7, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73210656, "Q": 338, "sizes": [10, 45, 45], "gammaC": 29, "z": 41, "triad": [2, 10, 29], "cpu": 0.06174468500000008, "zplain": 41, "triad_plain": [2, 10, 29], "cpu_plain": 0.015338622000000024, "pairs_total": 450, "pairs_generated": 191, "pairs_pruned": 9, "pairs_margin": 5, "pairs_evaluated": 177, "probes_main": 181, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73315385, "Q": 300, "sizes": [10, 45, 45], "gammaC": 26, "z": 31, "triad": [2, 10, 19], "cpu": 0.0424011740000001, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.010965946999999865, "pairs_total": 450, "pairs_generated": 135, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 128, "probes_main": 136, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73420114, "Q": 266, "sizes": [10, 45, 45], "gammaC": 28, "z": 56, "triad": [3, 29, 24], "cpu": 0.10166378100000006, "zplain": 53, "triad_plain": [0, 29, 24], "cpu_plain": 0.01842266399999981, "pairs_total": 450, "pairs_generated": 325, "pairs_pruned": 7, "pairs_margin": 5, "pairs_evaluated": 313, "probes_main": 325, "inner_breaks": 7, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73524843, "Q": 285, "sizes": [10, 45, 45], "gammaC": 24, "z": 40, "triad": [4, 34, 2], "cpu": 0.068092724, "zplain": 38, "triad_plain": [4, 34, 0], "cpu_plain": 0.018287314999999804, "pairs_total": 450, "pairs_generated": 199, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 189, "probes_main": 201, "inner_breaks": 10, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73629572, "Q": 303, "sizes": [10, 45, 45], "gammaC": 27, "z": 31, "triad": [2, 1, 28], "cpu": 0.054752117000000045, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.01161524199999997, "pairs_total": 450, "pairs_generated": 173, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 165, "probes_main": 170, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73734301, "Q": 313, "sizes": [10, 45, 45], "gammaC": 26, "z": 39, "triad": [3, 21, 15], "cpu": 0.061770871999999866, "zplain": 37, "triad_plain": [0, 19, 18], "cpu_plain": 0.016097660000000236, "pairs_total": 450, "pairs_generated": 196, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 187, "probes_main": 202, "inner_breaks": 9, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73839030, "Q": 318, "sizes": [10, 45, 45], "gammaC": 27, "z": 32, "triad": [6, 16, 10], "cpu": 0.06311618500000016, "zplain": 32, "triad_plain": [6, 16, 10], "cpu_plain": 0.01738081299999994, "pairs_total": 450, "pairs_generated": 153, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 147, "probes_main": 161, "inner_breaks": 6, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 73943759, "Q": 225, "sizes": [10, 45, 45], "gammaC": 25, "z": 40, "triad": [2, 1, 37], "cpu": 0.11771876400000014, "zplain": 37, "triad_plain": [0, 0, 37], "cpu_plain": 0.01522126700000026, "pairs_total": 450, "pairs_generated": 258, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 248, "probes_main": 252, "inner_breaks": 10, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74048488, "Q": 266, "sizes": [10, 45, 45], "gammaC": 25, "z": 44, "triad": [2, 40, 2], "cpu": 0.0859829099999998, "zplain": 40, "triad_plain": [0, 40, 0], "cpu_plain": 0.01575885800000032, "pairs_total": 450, "pairs_generated": 275, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 265, "probes_main": 274, "inner_breaks": 10, "outer_stop": 0, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74153217, "Q": 340, "sizes": [10, 45, 45], "gammaC": 23, "z": 31, "triad": [6, 18, 7], "cpu": 0.050466730999999765, "zplain": 25, "triad_plain": [0, 18, 7], "cpu_plain": 0.010270595999999799, "pairs_total": 450, "pairs_generated": 156, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 149, "probes_main": 163, "inner_breaks": 7, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74257946, "Q": 337, "sizes": [10, 45, 45], "gammaC": 30, "z": 34, "triad": [10, 3, 21], "cpu": 0.03926305600000024, "zplain": 24, "triad_plain": [0, 3, 21], "cpu_plain": 0.01595738599999974, "pairs_total": 450, "pairs_generated": 118, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 111, "probes_main": 120, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74362675, "Q": 259, "sizes": [10, 45, 45], "gammaC": 29, "z": 37, "triad": [8, 14, 15], "cpu": 0.06239401599999983, "zplain": 37, "triad_plain": [8, 14, 15], "cpu_plain": 0.018937594000000058, "pairs_total": 450, "pairs_generated": 125, "pairs_pruned": 8, "pairs_margin": 1, "pairs_evaluated": 116, "probes_main": 129, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74467404, "Q": 307, "sizes": [10, 45, 45], "gammaC": 28, "z": 31, "triad": [5, 19, 7], "cpu": 0.07063829300000002, "zplain": 26, "triad_plain": [0, 19, 7], "cpu_plain": 0.02074093800000032, "pairs_total": 450, "pairs_generated": 142, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 134, "probes_main": 147, "inner_breaks": 8, "outer_stop": 1, "improvements": 3}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74572133, "Q": 303, "sizes": [10, 45, 45], "gammaC": 27, "z": 35, "triad": [4, 1, 30], "cpu": 0.06304773700000021, "zplain": 32, "triad_plain": [0, 2, 30], "cpu_plain": 0.013539479000000298, "pairs_total": 450, "pairs_generated": 135, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 129, "probes_main": 133, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74676862, "Q": 283, "sizes": [10, 45, 45], "gammaC": 29, "z": 37, "triad": [10, 7, 20], "cpu": 0.056222951000000077, "zplain": 36, "triad_plain": [0, 29, 7], "cpu_plain": 0.013489460999999814, "pairs_total": 450, "pairs_generated": 181, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 171, "probes_main": 184, "inner_breaks": 10, "outer_stop": 0, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74781591, "Q": 255, "sizes": [10, 45, 45], "gammaC": 24, "z": 30, "triad": [4, 3, 23], "cpu": 0.02480113000000017, "zplain": 26, "triad_plain": [0, 3, 23], "cpu_plain": 0.010331794999999921, "pairs_total": 450, "pairs_generated": 83, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 77, "probes_main": 81, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74886320, "Q": 326, "sizes": [10, 45, 45], "gammaC": 28, "z": 53, "triad": [10, 8, 35], "cpu": 0.09553932000000032, "zplain": 43, "triad_plain": [0, 8, 35], "cpu_plain": 0.017557269999999736, "pairs_total": 450, "pairs_generated": 331, "pairs_pruned": 8, "pairs_margin": 2, "pairs_evaluated": 321, "probes_main": 326, "inner_breaks": 8, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 74991049, "Q": 291, "sizes": [10, 45, 45], "gammaC": 29, "z": 31, "triad": [1, 16, 14], "cpu": 0.022556457999999946, "zplain": 30, "triad_plain": [0, 16, 14], "cpu_plain": 0.010974547000000001, "pairs_total": 450, "pairs_generated": 66, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 62, "probes_main": 71, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75095778, "Q": 280, "sizes": [10, 45, 45], "gammaC": 30, "z": 33, "triad": [6, 4, 23], "cpu": 0.03360856900000009, "zplain": 27, "triad_plain": [0, 4, 23], "cpu_plain": 0.013828133000000076, "pairs_total": 450, "pairs_generated": 105, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 99, "probes_main": 109, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75200507, "Q": 278, "sizes": [10, 45, 45], "gammaC": 31, "z": 46, "triad": [7, 3, 36], "cpu": 0.05960886600000004, "zplain": 39, "triad_plain": [0, 3, 36], "cpu_plain": 0.015230690000000102, "pairs_total": 450, "pairs_generated": 212, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 202, "probes_main": 207, "inner_breaks": 10, "outer_stop": 0, "improvements": 1}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75305236, "Q": 319, "sizes": [10, 45, 45], "gammaC": 28, "z": 30, "triad": [2, 6, 22], "cpu": 0.07168054000000001, "zplain": 28, "triad_plain": [0, 6, 22], "cpu_plain": 0.013245583000000227, "pairs_total": 450, "pairs_generated": 232, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 223, "probes_main": 240, "inner_breaks": 9, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75409965, "Q": 219, "sizes": [10, 45, 45], "gammaC": 30, "z": 47, "triad": [13, 26, 8], "cpu": 0.07613214999999984, "zplain": 34, "triad_plain": [0, 26, 8], "cpu_plain": 0.01764740900000028, "pairs_total": 450, "pairs_generated": 263, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 253, "probes_main": 261, "inner_breaks": 10, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75514694, "Q": 323, "sizes": [10, 45, 45], "gammaC": 27, "z": 36, "triad": [2, 4, 30], "cpu": 0.06470834400000003, "zplain": 36, "triad_plain": [2, 4, 30], "cpu_plain": 0.012079351000000127, "pairs_total": 450, "pairs_generated": 219, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 210, "probes_main": 219, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75619423, "Q": 385, "sizes": [10, 45, 45], "gammaC": 28, "z": 44, "triad": [3, 40, 1], "cpu": 0.06310281799999995, "zplain": 40, "triad_plain": [0, 40, 0], "cpu_plain": 0.016144398999999865, "pairs_total": 450, "pairs_generated": 206, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 196, "probes_main": 204, "inner_breaks": 10, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75724152, "Q": 296, "sizes": [10, 45, 45], "gammaC": 30, "z": 48, "triad": [8, 39, 1], "cpu": 0.07674970699999983, "zplain": 39, "triad_plain": [0, 39, 0], "cpu_plain": 0.020064467000000086, "pairs_total": 450, "pairs_generated": 260, "pairs_pruned": 10, "pairs_margin": 5, "pairs_evaluated": 245, "probes_main": 252, "inner_breaks": 10, "outer_stop": 0, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75828881, "Q": 300, "sizes": [10, 45, 45], "gammaC": 31, "z": 34, "triad": [3, 20, 11], "cpu": 0.0411971870000003, "zplain": 31, "triad_plain": [0, 20, 11], "cpu_plain": 0.0118858989999997, "pairs_total": 450, "pairs_generated": 129, "pairs_pruned": 7, "pairs_margin": 3, "pairs_evaluated": 119, "probes_main": 128, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 75933610, "Q": 347, "sizes": [10, 45, 45], "gammaC": 29, "z": 27, "triad": [1, 25, 1], "cpu": 0.033443244000000316, "zplain": 25, "triad_plain": [0, 25, 0], "cpu_plain": 0.010412626000000369, "pairs_total": 450, "pairs_generated": 93, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 87, "probes_main": 101, "inner_breaks": 6, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76038339, "Q": 329, "sizes": [10, 45, 45], "gammaC": 26, "z": 27, "triad": [3, 10, 14], "cpu": 0.04138455100000016, "zplain": 27, "triad_plain": [3, 10, 14], "cpu_plain": 0.008755691000000176, "pairs_total": 450, "pairs_generated": 117, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 112, "probes_main": 128, "inner_breaks": 5, "outer_stop": 1, "improvements": 4}
{"exp": "E3", "m": 10, "n": 10, "lo": 1, "hi": 40, "p1": 0.1, "seed": 76143068, "Q": 284, "sizes": [10, 45, 45], "gammaC": 25, "z": 27, "triad": [1, 7, 19], "cpu": 0.02389395400000005, "zplain": 27, "triad_plain": [1, 7, 19], "cpu_plain": 0.009081700999999942, "pairs_total": 450, "pairs_generated": 62, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 57, "probes_main": 71, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}


==> anc/three_phase_ni_supplement/original_studies/results/ablA.jsonl <==
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 908371, "supply": [10, 50], "draft": {"z": 47, "cpu": 0.10332846700000001, "pre": 0, "main": 1042, "gen": 269, "ev": 254, "pr": 15}, "cap": {"z": 47, "cpu": 0.031444259, "pre": 0, "main": 265, "gen": 269, "ev": 254, "pr": 15}, "ell": {"z": 47, "cpu": 0.12187805399999999, "pre": 66, "main": 980, "gen": 204, "ev": 192, "pr": 12}, "ell+cap": {"z": 47, "cpu": 0.026965043999999994, "pre": 66, "main": 203, "gen": 204, "ev": 192, "pr": 12}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1008374, "supply": [10, 50], "draft": {"z": 28, "cpu": 0.05758402699999998, "pre": 0, "main": 525, "gen": 144, "ev": 137, "pr": 7}, "cap": {"z": 28, "cpu": 0.017164856999999978, "pre": 0, "main": 154, "gen": 144, "ev": 137, "pr": 7}, "ell": {"z": 28, "cpu": 0.055847566000000015, "pre": 3, "main": 525, "gen": 144, "ev": 137, "pr": 7}, "ell+cap": {"z": 28, "cpu": 0.016826519999999956, "pre": 3, "main": 154, "gen": 144, "ev": 137, "pr": 7}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1108377, "supply": [10, 50], "draft": {"z": 36, "cpu": 0.06824451299999995, "pre": 0, "main": 665, "gen": 159, "ev": 145, "pr": 14}, "cap": {"z": 36, "cpu": 0.01573777700000001, "pre": 0, "main": 160, "gen": 159, "ev": 145, "pr": 14}, "ell": {"z": 36, "cpu": 0.06424992799999996, "pre": 3, "main": 665, "gen": 159, "ev": 145, "pr": 14}, "ell+cap": {"z": 36, "cpu": 0.014245911000000056, "pre": 3, "main": 160, "gen": 159, "ev": 145, "pr": 14}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1208380, "supply": [10, 50], "draft": {"z": 38, "cpu": 0.07712232100000005, "pre": 0, "main": 966, "gen": 233, "ev": 218, "pr": 15}, "cap": {"z": 38, "cpu": 0.019015465000000065, "pre": 0, "main": 238, "gen": 233, "ev": 218, "pr": 15}, "ell": {"z": 38, "cpu": 0.079858612, "pre": 3, "main": 966, "gen": 233, "ev": 218, "pr": 15}, "ell+cap": {"z": 38, "cpu": 0.022758441000000018, "pre": 3, "main": 238, "gen": 233, "ev": 218, "pr": 15}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1308383, "supply": [10, 50], "draft": {"z": 37, "cpu": 0.058375075999999915, "pre": 0, "main": 692, "gen": 192, "ev": 173, "pr": 18}, "cap": {"z": 37, "cpu": 0.013002406999999994, "pre": 0, "main": 178, "gen": 192, "ev": 173, "pr": 18}, "ell": {"z": 37, "cpu": 0.0568503159999999, "pre": 3, "main": 692, "gen": 192, "ev": 173, "pr": 18}, "ell+cap": {"z": 37, "cpu": 0.014274403000000047, "pre": 3, "main": 178, "gen": 192, "ev": 173, "pr": 18}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1408386, "supply": [10, 50], "draft": {"z": 52, "cpu": 0.13082644600000004, "pre": 0, "main": 1257, "gen": 346, "ev": 333, "pr": 13}, "cap": {"z": 52, "cpu": 0.037771487999999964, "pre": 0, "main": 346, "gen": 346, "ev": 333, "pr": 13}, "ell": {"z": 52, "cpu": 0.12991951999999984, "pre": 3, "main": 1257, "gen": 346, "ev": 333, "pr": 13}, "ell+cap": {"z": 52, "cpu": 0.03782411299999988, "pre": 3, "main": 346, "gen": 346, "ev": 333, "pr": 13}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1508389, "supply": [10, 50], "draft": {"z": 39, "cpu": 0.07959431100000014, "pre": 0, "main": 953, "gen": 218, "ev": 198, "pr": 17}, "cap": {"z": 39, "cpu": 0.018608300999999994, "pre": 0, "main": 223, "gen": 218, "ev": 198, "pr": 17}, "ell": {"z": 39, "cpu": 0.07954342999999997, "pre": 3, "main": 953, "gen": 218, "ev": 198, "pr": 17}, "ell+cap": {"z": 39, "cpu": 0.018088333999999984, "pre": 3, "main": 223, "gen": 218, "ev": 198, "pr": 17}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1608392, "supply": [10, 50], "draft": {"z": 43, "cpu": 0.04909661700000001, "pre": 0, "main": 491, "gen": 203, "ev": 171, "pr": 21}, "cap": {"z": 43, "cpu": 0.01381455900000006, "pre": 0, "main": 181, "gen": 203, "ev": 171, "pr": 21}, "ell": {"z": 43, "cpu": 0.04966709300000005, "pre": 3, "main": 491, "gen": 203, "ev": 171, "pr": 21}, "ell+cap": {"z": 43, "cpu": 0.014046843999999892, "pre": 3, "main": 181, "gen": 203, "ev": 171, "pr": 21}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1708395, "supply": [10, 50], "draft": {"z": 39, "cpu": 0.0722660380000002, "pre": 0, "main": 810, "gen": 213, "ev": 194, "pr": 19}, "cap": {"z": 39, "cpu": 0.019484751000000022, "pre": 0, "main": 212, "gen": 213, "ev": 194, "pr": 19}, "ell": {"z": 39, "cpu": 0.06434572100000002, "pre": 87, "main": 604, "gen": 181, "ev": 164, "pr": 17}, "ell+cap": {"z": 39, "cpu": 0.026715467000000048, "pre": 87, "main": 177, "gen": 181, "ev": 164, "pr": 17}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1808398, "supply": [10, 50], "draft": {"z": 36, "cpu": 0.048851615000000015, "pre": 0, "main": 535, "gen": 119, "ev": 107, "pr": 12}, "cap": {"z": 36, "cpu": 0.00848857599999997, "pre": 0, "main": 111, "gen": 119, "ev": 107, "pr": 12}, "ell": {"z": 36, "cpu": 0.04952320499999985, "pre": 3, "main": 535, "gen": 119, "ev": 107, "pr": 12}, "ell+cap": {"z": 36, "cpu": 0.009171094000000046, "pre": 3, "main": 111, "gen": 119, "ev": 107, "pr": 12}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 908240, "supply": [10, 50], "draft": {"z": 41, "cpu": 0.06257132800000001, "pre": 0, "main": 612, "gen": 255, "ev": 234, "pr": 13}, "cap": {"z": 41, "cpu": 0.021962612999999992, "pre": 0, "main": 240, "gen": 255, "ev": 234, "pr": 13}, "ell": {"z": 41, "cpu": 0.041361815999999996, "pre": 171, "main": 203, "gen": 152, "ev": 135, "pr": 13}, "ell+cap": {"z": 41, "cpu": 0.031714872000000005, "pre": 171, "main": 139, "gen": 152, "ev": 135, "pr": 13}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1008243, "supply": [10, 50], "draft": {"z": 40, "cpu": 0.059308099, "pre": 0, "main": 601, "gen": 257, "ev": 240, "pr": 17}, "cap": {"z": 40, "cpu": 0.021121944000000004, "pre": 0, "main": 243, "gen": 257, "ev": 240, "pr": 17}, "ell": {"z": 40, "cpu": 0.068424924, "pre": 3, "main": 601, "gen": 257, "ev": 240, "pr": 17}, "ell+cap": {"z": 40, "cpu": 0.03146522599999996, "pre": 3, "main": 243, "gen": 257, "ev": 240, "pr": 17}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1108246, "supply": [10, 50], "draft": {"z": 43, "cpu": 0.07983047599999998, "pre": 0, "main": 788, "gen": 260, "ev": 242, "pr": 18}, "cap": {"z": 43, "cpu": 0.02129652300000001, "pre": 0, "main": 245, "gen": 260, "ev": 242, "pr": 18}, "ell": {"z": 43, "cpu": 0.08169279499999993, "pre": 3, "main": 788, "gen": 260, "ev": 242, "pr": 18}, "ell+cap": {"z": 43, "cpu": 0.02202794500000005, "pre": 3, "main": 245, "gen": 260, "ev": 242, "pr": 18}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1208249, "supply": [10, 50], "draft": {"z": 39, "cpu": 0.06001247300000001, "pre": 0, "main": 672, "gen": 175, "ev": 159, "pr": 16}, "cap": {"z": 39, "cpu": 0.01250681500000006, "pre": 0, "main": 163, "gen": 175, "ev": 159, "pr": 16}, "ell": {"z": 39, "cpu": 0.044104790000000005, "pre": 24, "main": 444, "gen": 143, "ev": 129, "pr": 14}, "ell+cap": {"z": 39, "cpu": 0.012580277999999945, "pre": 24, "main": 132, "gen": 143, "ev": 129, "pr": 14}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1308252, "supply": [10, 50], "draft": {"z": 40, "cpu": 0.072877089, "pre": 0, "main": 723, "gen": 203, "ev": 184, "pr": 19}, "cap": {"z": 40, "cpu": 0.016410756000000082, "pre": 0, "main": 189, "gen": 203, "ev": 184, "pr": 19}, "ell": {"z": 40, "cpu": 0.06489305099999998, "pre": 3, "main": 723, "gen": 203, "ev": 184, "pr": 19}, "ell+cap": {"z": 40, "cpu": 0.018118714999999952, "pre": 3, "main": 189, "gen": 203, "ev": 184, "pr": 19}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1408255, "supply": [10, 50], "draft": {"z": 40, "cpu": 0.050504561999999975, "pre": 0, "main": 498, "gen": 208, "ev": 190, "pr": 18}, "cap": {"z": 40, "cpu": 0.025308989000000004, "pre": 0, "main": 196, "gen": 208, "ev": 190, "pr": 18}, "ell": {"z": 40, "cpu": 0.06355049699999993, "pre": 66, "main": 438, "gen": 140, "ev": 130, "pr": 10}, "ell+cap": {"z": 40, "cpu": 0.021747339999999893, "pre": 66, "main": 136, "gen": 140, "ev": 130, "pr": 10}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1508258, "supply": [10, 50], "draft": {"z": 38, "cpu": 0.04954490500000008, "pre": 0, "main": 636, "gen": 176, "ev": 159, "pr": 17}, "cap": {"z": 38, "cpu": 0.012213554999999987, "pre": 0, "main": 162, "gen": 176, "ev": 159, "pr": 17}, "ell": {"z": 38, "cpu": 0.04643136200000009, "pre": 24, "main": 524, "gen": 147, "ev": 131, "pr": 16}, "ell+cap": {"z": 38, "cpu": 0.012680931000000006, "pre": 24, "main": 134, "gen": 147, "ev": 131, "pr": 16}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1608261, "supply": [10, 50], "draft": {"z": 39, "cpu": 0.04290988200000001, "pre": 0, "main": 477, "gen": 173, "ev": 156, "pr": 17}, "cap": {"z": 39, "cpu": 0.014651850999999994, "pre": 0, "main": 162, "gen": 173, "ev": 156, "pr": 17}, "ell": {"z": 39, "cpu": 0.04616548900000006, "pre": 3, "main": 477, "gen": 173, "ev": 156, "pr": 17}, "ell+cap": {"z": 39, "cpu": 0.016358784000000126, "pre": 3, "main": 162, "gen": 173, "ev": 156, "pr": 17}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1708264, "supply": [10, 50], "draft": {"z": 40, "cpu": 0.07384957499999989, "pre": 0, "main": 711, "gen": 283, "ev": 271, "pr": 12}, "cap": {"z": 40, "cpu": 0.02981139899999996, "pre": 0, "main": 276, "gen": 283, "ev": 271, "pr": 12}, "ell": {"z": 40, "cpu": 0.0696292300000001, "pre": 3, "main": 711, "gen": 283, "ev": 271, "pr": 12}, "ell+cap": {"z": 40, "cpu": 0.028770785999999937, "pre": 3, "main": 276, "gen": 283, "ev": 271, "pr": 12}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1808267, "supply": [10, 50], "draft": {"z": 39, "cpu": 0.07702243199999992, "pre": 0, "main": 659, "gen": 243, "ev": 235, "pr": 8}, "cap": {"z": 39, "cpu": 0.02532122299999995, "pre": 0, "main": 244, "gen": 243, "ev": 235, "pr": 8}, "ell": {"z": 39, "cpu": 0.07754344200000007, "pre": 3, "main": 659, "gen": 243, "ev": 235, "pr": 8}, "ell+cap": {"z": 39, "cpu": 0.033543574000000076, "pre": 3, "main": 244, "gen": 243, "ev": 235, "pr": 8}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 912411, "supply": [10, 50], "draft": {"z": 44, "cpu": 1.250652516, "pre": 0, "main": 6528, "gen": 1326, "ev": 1281, "pr": 45}, "cap": {"z": 44, "cpu": 0.22859341199999994, "pre": 0, "main": 1288, "gen": 1326, "ev": 1281, "pr": 45}, "ell": {"z": 44, "cpu": 1.2761817700000002, "pre": 3, "main": 6528, "gen": 1326, "ev": 1281, "pr": 45}, "ell+cap": {"z": 44, "cpu": 0.21504199000000002, "pre": 3, "main": 1288, "gen": 1326, "ev": 1281, "pr": 45}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1012414, "supply": [10, 50], "draft": {"z": 45, "cpu": 1.170334988, "pre": 0, "main": 6450, "gen": 1450, "ev": 1408, "pr": 42}, "cap": {"z": 45, "cpu": 0.2801078989999999, "pre": 0, "main": 1418, "gen": 1450, "ev": 1408, "pr": 42}, "ell": {"z": 45, "cpu": 1.2628957239999998, "pre": 3, "main": 6450, "gen": 1450, "ev": 1408, "pr": 42}, "ell+cap": {"z": 45, "cpu": 0.27776148800000033, "pre": 3, "main": 1418, "gen": 1450, "ev": 1408, "pr": 42}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1112417, "supply": [10, 50], "draft": {"z": 32, "cpu": 0.720353663, "pre": 0, "main": 3670, "gen": 675, "ev": 642, "pr": 33}, "cap": {"z": 32, "cpu": 0.1571292419999999, "pre": 0, "main": 665, "gen": 675, "ev": 642, "pr": 33}, "ell": {"z": 32, "cpu": 0.7701311870000005, "pre": 3, "main": 3670, "gen": 675, "ev": 642, "pr": 33}, "ell+cap": {"z": 32, "cpu": 0.10673271699999987, "pre": 3, "main": 665, "gen": 675, "ev": 642, "pr": 33}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1212420, "supply": [10, 50], "draft": {"z": 37, "cpu": 0.6035240579999996, "pre": 0, "main": 3702, "gen": 657, "ev": 617, "pr": 40}, "cap": {"z": 37, "cpu": 0.09537945699999995, "pre": 0, "main": 622, "gen": 657, "ev": 617, "pr": 40}, "ell": {"z": 37, "cpu": 0.6090558390000016, "pre": 3, "main": 3702, "gen": 657, "ev": 617, "pr": 40}, "ell+cap": {"z": 37, "cpu": 0.09426218299999967, "pre": 3, "main": 622, "gen": 657, "ev": 617, "pr": 40}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1312423, "supply": [10, 50], "draft": {"z": 29, "cpu": 0.5186786229999996, "pre": 0, "main": 2863, "gen": 571, "ev": 524, "pr": 33}, "cap": {"z": 29, "cpu": 0.08790777900000002, "pre": 0, "main": 538, "gen": 571, "ev": 524, "pr": 33}, "ell": {"z": 29, "cpu": 0.5156998710000007, "pre": 3, "main": 2863, "gen": 571, "ev": 524, "pr": 33}, "ell+cap": {"z": 29, "cpu": 0.0898886360000013, "pre": 3, "main": 538, "gen": 571, "ev": 524, "pr": 33}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1412426, "supply": [10, 50], "draft": {"z": 30, "cpu": 0.4860786820000005, "pre": 0, "main": 2745, "gen": 562, "ev": 534, "pr": 28}, "cap": {"z": 30, "cpu": 0.08131925100000004, "pre": 0, "main": 551, "gen": 562, "ev": 534, "pr": 28}, "ell": {"z": 30, "cpu": 0.5386380529999997, "pre": 3, "main": 2745, "gen": 562, "ev": 534, "pr": 28}, "ell+cap": {"z": 30, "cpu": 0.08790788499999991, "pre": 3, "main": 551, "gen": 562, "ev": 534, "pr": 28}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1512429, "supply": [10, 50], "draft": {"z": 31, "cpu": 0.7607500189999996, "pre": 0, "main": 4168, "gen": 780, "ev": 743, "pr": 37}, "cap": {"z": 31, "cpu": 0.13373513900000056, "pre": 0, "main": 759, "gen": 780, "ev": 743, "pr": 37}, "ell": {"z": 31, "cpu": 0.7095629999999993, "pre": 3, "main": 4168, "gen": 780, "ev": 743, "pr": 37}, "ell+cap": {"z": 31, "cpu": 0.18457874199999935, "pre": 3, "main": 759, "gen": 780, "ev": 743, "pr": 37}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1612432, "supply": [10, 50], "draft": {"z": 34, "cpu": 1.18418868, "pre": 0, "main": 5592, "gen": 978, "ev": 932, "pr": 39}, "cap": {"z": 34, "cpu": 0.17772928999999849, "pre": 0, "main": 941, "gen": 978, "ev": 932, "pr": 39}, "ell": {"z": 34, "cpu": 1.1100326480000007, "pre": 3, "main": 5592, "gen": 978, "ev": 932, "pr": 39}, "ell+cap": {"z": 34, "cpu": 0.16421851099999962, "pre": 3, "main": 941, "gen": 978, "ev": 932, "pr": 39}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1712435, "supply": [10, 50], "draft": {"z": 41, "cpu": 0.9608003969999999, "pre": 0, "main": 5428, "gen": 1098, "ev": 1048, "pr": 45}, "cap": {"z": 41, "cpu": 0.16748760700000176, "pre": 0, "main": 1056, "gen": 1098, "ev": 1048, "pr": 45}, "ell": {"z": 41, "cpu": 0.957474027, "pre": 3, "main": 5428, "gen": 1098, "ev": 1048, "pr": 45}, "ell+cap": {"z": 41, "cpu": 0.1868463130000002, "pre": 3, "main": 1056, "gen": 1098, "ev": 1048, "pr": 45}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1812438, "supply": [10, 50], "draft": {"z": 32, "cpu": 0.635856179000001, "pre": 0, "main": 4108, "gen": 740, "ev": 708, "pr": 32}, "cap": {"z": 32, "cpu": 0.10635636900000023, "pre": 0, "main": 722, "gen": 740, "ev": 708, "pr": 32}, "ell": {"z": 32, "cpu": 0.5889802189999997, "pre": 3, "main": 4108, "gen": 740, "ev": 708, "pr": 32}, "ell+cap": {"z": 32, "cpu": 0.10011951299999922, "pre": 3, "main": 722, "gen": 740, "ev": 708, "pr": 32}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 912280, "supply": [10, 50], "draft": {"z": 36, "cpu": 0.256730237, "pre": 0, "main": 1346, "gen": 383, "ev": 353, "pr": 27}, "cap": {"z": 36, "cpu": 0.07696521499999998, "pre": 0, "main": 362, "gen": 383, "ev": 353, "pr": 27}, "ell": {"z": 36, "cpu": 0.223041855, "pre": 3, "main": 1346, "gen": 383, "ev": 353, "pr": 27}, "ell+cap": {"z": 36, "cpu": 0.06470830899999991, "pre": 3, "main": 362, "gen": 383, "ev": 353, "pr": 27}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1012283, "supply": [10, 50], "draft": {"z": 37, "cpu": 0.27300619000000004, "pre": 0, "main": 1914, "gen": 508, "ev": 471, "pr": 26}, "cap": {"z": 37, "cpu": 0.08337605700000006, "pre": 0, "main": 476, "gen": 508, "ev": 471, "pr": 26}, "ell": {"z": 37, "cpu": 0.29367110399999996, "pre": 3, "main": 1914, "gen": 508, "ev": 471, "pr": 26}, "ell+cap": {"z": 37, "cpu": 0.07712399900000011, "pre": 3, "main": 476, "gen": 508, "ev": 471, "pr": 26}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1112286, "supply": [10, 50], "draft": {"z": 37, "cpu": 0.48804523, "pre": 0, "main": 2960, "gen": 745, "ev": 714, "pr": 31}, "cap": {"z": 37, "cpu": 0.14703092500000015, "pre": 0, "main": 723, "gen": 745, "ev": 714, "pr": 31}, "ell": {"z": 37, "cpu": 0.5550320280000003, "pre": 3, "main": 2960, "gen": 745, "ev": 714, "pr": 31}, "ell+cap": {"z": 37, "cpu": 0.12908614599999968, "pre": 3, "main": 723, "gen": 745, "ev": 714, "pr": 31}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1212289, "supply": [10, 50], "draft": {"z": 40, "cpu": 0.5006407070000001, "pre": 0, "main": 1936, "gen": 933, "ev": 892, "pr": 41}, "cap": {"z": 40, "cpu": 0.1841418749999999, "pre": 0, "main": 899, "gen": 933, "ev": 892, "pr": 41}, "ell": {"z": 40, "cpu": 0.36316392499999983, "pre": 3, "main": 1936, "gen": 933, "ev": 892, "pr": 41}, "ell+cap": {"z": 40, "cpu": 0.15470256500000001, "pre": 3, "main": 899, "gen": 933, "ev": 892, "pr": 41}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1312292, "supply": [10, 50], "draft": {"z": 35, "cpu": 0.27415678600000026, "pre": 0, "main": 1690, "gen": 434, "ev": 411, "pr": 23}, "cap": {"z": 35, "cpu": 0.055162969000000395, "pre": 0, "main": 414, "gen": 434, "ev": 411, "pr": 23}, "ell": {"z": 35, "cpu": 0.268454824, "pre": 3, "main": 1690, "gen": 434, "ev": 411, "pr": 23}, "ell+cap": {"z": 35, "cpu": 0.059295427000000345, "pre": 3, "main": 414, "gen": 434, "ev": 411, "pr": 23}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1412295, "supply": [10, 50], "draft": {"z": 36, "cpu": 0.1994306459999997, "pre": 0, "main": 1102, "gen": 330, "ev": 305, "pr": 25}, "cap": {"z": 36, "cpu": 0.05193673199999971, "pre": 0, "main": 314, "gen": 330, "ev": 305, "pr": 25}, "ell": {"z": 36, "cpu": 0.20358924399999978, "pre": 3, "main": 1102, "gen": 330, "ev": 305, "pr": 25}, "ell+cap": {"z": 36, "cpu": 0.05294530499999972, "pre": 3, "main": 314, "gen": 330, "ev": 305, "pr": 25}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1512298, "supply": [10, 50], "draft": {"z": 38, "cpu": 0.4919852210000002, "pre": 0, "main": 2543, "gen": 778, "ev": 744, "pr": 34}, "cap": {"z": 38, "cpu": 0.14624055200000008, "pre": 0, "main": 753, "gen": 778, "ev": 744, "pr": 34}, "ell": {"z": 38, "cpu": 0.5154626200000001, "pre": 3, "main": 2543, "gen": 778, "ev": 744, "pr": 34}, "ell+cap": {"z": 38, "cpu": 0.16616421500000023, "pre": 3, "main": 753, "gen": 778, "ev": 744, "pr": 34}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1612301, "supply": [10, 50], "draft": {"z": 35, "cpu": 0.23310723300000014, "pre": 0, "main": 1521, "gen": 368, "ev": 345, "pr": 22}, "cap": {"z": 35, "cpu": 0.054442672000000414, "pre": 0, "main": 348, "gen": 368, "ev": 345, "pr": 22}, "ell": {"z": 35, "cpu": 0.2252322590000002, "pre": 3, "main": 1521, "gen": 368, "ev": 345, "pr": 22}, "ell+cap": {"z": 35, "cpu": 0.057399170000000055, "pre": 3, "main": 348, "gen": 368, "ev": 345, "pr": 22}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1712304, "supply": [10, 50], "draft": {"z": 39, "cpu": 0.4644363309999999, "pre": 0, "main": 3155, "gen": 847, "ev": 810, "pr": 37}, "cap": {"z": 39, "cpu": 0.12364750900000043, "pre": 0, "main": 816, "gen": 847, "ev": 810, "pr": 37}, "ell": {"z": 39, "cpu": 0.4790300389999995, "pre": 3, "main": 3155, "gen": 847, "ev": 810, "pr": 37}, "ell+cap": {"z": 39, "cpu": 0.1230727269999985, "pre": 3, "main": 816, "gen": 847, "ev": 810, "pr": 37}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1812307, "supply": [10, 50], "draft": {"z": 37, "cpu": 0.43023835800000043, "pre": 0, "main": 2509, "gen": 724, "ev": 671, "pr": 36}, "cap": {"z": 37, "cpu": 0.11243460999999932, "pre": 0, "main": 682, "gen": 724, "ev": 671, "pr": 36}, "ell": {"z": 37, "cpu": 0.4303866939999992, "pre": 3, "main": 2509, "gen": 724, "ev": 671, "pr": 36}, "ell+cap": {"z": 37, "cpu": 0.10835957900000004, "pre": 3, "main": 682, "gen": 724, "ev": 671, "pr": 36}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 916451, "supply": [10, 50], "draft": {"z": 27, "cpu": 2.404954348, "pre": 0, "main": 9663, "gen": 1617, "ev": 1565, "pr": 52}, "cap": {"z": 27, "cpu": 0.40426419599999974, "pre": 0, "main": 1580, "gen": 1617, "ev": 1565, "pr": 52}, "ell": {"z": 27, "cpu": 2.580842739, "pre": 3, "main": 9663, "gen": 1617, "ev": 1565, "pr": 52}, "ell+cap": {"z": 27, "cpu": 0.40862406699999987, "pre": 3, "main": 1580, "gen": 1617, "ev": 1565, "pr": 52}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1016454, "supply": [10, 50], "draft": {"z": 27, "cpu": 3.0328537959999995, "pre": 0, "main": 10400, "gen": 2316, "ev": 2253, "pr": 51}, "cap": {"z": 27, "cpu": 0.611956150000001, "pre": 0, "main": 2270, "gen": 2316, "ev": 2253, "pr": 51}, "ell": {"z": 27, "cpu": 3.1111551430000013, "pre": 3, "main": 10400, "gen": 2316, "ev": 2253, "pr": 51}, "ell+cap": {"z": 27, "cpu": 0.6808091530000002, "pre": 3, "main": 2270, "gen": 2316, "ev": 2253, "pr": 51}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1116457, "supply": [10, 50], "draft": {"z": 25, "cpu": 1.8223914319999999, "pre": 0, "main": 6496, "gen": 1303, "ev": 1256, "pr": 47}, "cap": {"z": 25, "cpu": 0.3309373410000003, "pre": 0, "main": 1281, "gen": 1303, "ev": 1256, "pr": 47}, "ell": {"z": 25, "cpu": 1.8757287080000022, "pre": 3, "main": 6496, "gen": 1303, "ev": 1256, "pr": 47}, "ell+cap": {"z": 25, "cpu": 0.3102957939999982, "pre": 3, "main": 1281, "gen": 1303, "ev": 1256, "pr": 47}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1216460, "supply": [10, 50], "draft": {"z": 31, "cpu": 2.5811321659999997, "pre": 0, "main": 9915, "gen": 1725, "ev": 1642, "pr": 56}, "cap": {"z": 31, "cpu": 0.5252078519999976, "pre": 0, "main": 1649, "gen": 1725, "ev": 1642, "pr": 56}, "ell": {"z": 31, "cpu": 2.9010922840000006, "pre": 3, "main": 9915, "gen": 1725, "ev": 1642, "pr": 56}, "ell+cap": {"z": 31, "cpu": 0.42014332200000126, "pre": 3, "main": 1649, "gen": 1725, "ev": 1642, "pr": 56}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1316463, "supply": [10, 50], "draft": {"z": 35, "cpu": 3.880438612999999, "pre": 0, "main": 14350, "gen": 2512, "ev": 2439, "pr": 73}, "cap": {"z": 35, "cpu": 0.6473420839999982, "pre": 0, "main": 2447, "gen": 2512, "ev": 2439, "pr": 73}, "ell": {"z": 35, "cpu": 3.864905945999997, "pre": 3, "main": 14350, "gen": 2512, "ev": 2439, "pr": 73}, "ell+cap": {"z": 35, "cpu": 0.6768056200000032, "pre": 3, "main": 2447, "gen": 2512, "ev": 2439, "pr": 73}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1416466, "supply": [10, 50], "draft": {"z": 32, "cpu": 2.344952234999994, "pre": 0, "main": 9129, "gen": 1581, "ev": 1521, "pr": 60}, "cap": {"z": 32, "cpu": 0.3872821349999995, "pre": 0, "main": 1537, "gen": 1581, "ev": 1521, "pr": 60}, "ell": {"z": 32, "cpu": 2.2138077649999985, "pre": 3, "main": 9129, "gen": 1581, "ev": 1521, "pr": 60}, "ell+cap": {"z": 32, "cpu": 0.3257737659999975, "pre": 3, "main": 1537, "gen": 1581, "ev": 1521, "pr": 60}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1516469, "supply": [10, 50], "draft": {"z": 30, "cpu": 3.334171183999999, "pre": 0, "main": 12964, "gen": 2198, "ev": 2142, "pr": 56}, "cap": {"z": 30, "cpu": 0.5697667349999946, "pre": 0, "main": 2154, "gen": 2198, "ev": 2142, "pr": 56}, "ell": {"z": 30, "cpu": 3.5228543979999998, "pre": 3, "main": 12964, "gen": 2198, "ev": 2142, "pr": 56}, "ell+cap": {"z": 30, "cpu": 0.5897228039999973, "pre": 3, "main": 2154, "gen": 2198, "ev": 2142, "pr": 56}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1616472, "supply": [10, 50], "draft": {"z": 28, "cpu": 3.810117465999994, "pre": 0, "main": 13377, "gen": 2326, "ev": 2265, "pr": 61}, "cap": {"z": 28, "cpu": 0.6243273970000018, "pre": 0, "main": 2278, "gen": 2326, "ev": 2265, "pr": 61}, "ell": {"z": 28, "cpu": 3.8551267379999956, "pre": 3, "main": 13377, "gen": 2326, "ev": 2265, "pr": 61}, "ell+cap": {"z": 28, "cpu": 0.6355826590000007, "pre": 3, "main": 2278, "gen": 2326, "ev": 2265, "pr": 61}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1716475, "supply": [10, 50], "draft": {"z": 21, "cpu": 0.9867393179999979, "pre": 0, "main": 4205, "gen": 704, "ev": 664, "pr": 40}, "cap": {"z": 21, "cpu": 0.13341478400000284, "pre": 0, "main": 673, "gen": 704, "ev": 664, "pr": 40}, "ell": {"z": 21, "cpu": 1.005120955999999, "pre": 3, "main": 4205, "gen": 704, "ev": 664, "pr": 40}, "ell+cap": {"z": 21, "cpu": 0.13888460200000452, "pre": 3, "main": 673, "gen": 704, "ev": 664, "pr": 40}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1816478, "supply": [10, 50], "draft": {"z": 24, "cpu": 1.459551544, "pre": 0, "main": 5836, "gen": 1007, "ev": 964, "pr": 43}, "cap": {"z": 24, "cpu": 0.2489338860000032, "pre": 0, "main": 978, "gen": 1007, "ev": 964, "pr": 43}, "ell": {"z": 24, "cpu": 1.4344162579999988, "pre": 3, "main": 5836, "gen": 1007, "ev": 964, "pr": 43}, "ell+cap": {"z": 24, "cpu": 0.24401041699999837, "pre": 3, "main": 978, "gen": 1007, "ev": 964, "pr": 43}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 916320, "supply": [10, 50], "draft": {"z": 37, "cpu": 1.9814760590000002, "pre": 0, "main": 8788, "gen": 1945, "ev": 1893, "pr": 52}, "cap": {"z": 37, "cpu": 0.4748487779999997, "pre": 0, "main": 1899, "gen": 1945, "ev": 1893, "pr": 52}, "ell": {"z": 37, "cpu": 2.2417176640000003, "pre": 3, "main": 8788, "gen": 1945, "ev": 1893, "pr": 52}, "ell+cap": {"z": 37, "cpu": 0.5394905639999994, "pre": 3, "main": 1899, "gen": 1945, "ev": 1893, "pr": 52}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1016323, "supply": [10, 50], "draft": {"z": 37, "cpu": 2.084711545, "pre": 0, "main": 8429, "gen": 1778, "ev": 1723, "pr": 55}, "cap": {"z": 37, "cpu": 0.4115491459999996, "pre": 0, "main": 1729, "gen": 1778, "ev": 1723, "pr": 55}, "ell": {"z": 37, "cpu": 2.059979762, "pre": 3, "main": 8429, "gen": 1778, "ev": 1723, "pr": 55}, "ell+cap": {"z": 37, "cpu": 0.44464658699999937, "pre": 3, "main": 1729, "gen": 1778, "ev": 1723, "pr": 55}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1116326, "supply": [10, 50], "draft": {"z": 34, "cpu": 0.9777434290000002, "pre": 0, "main": 3753, "gen": 824, "ev": 789, "pr": 35}, "cap": {"z": 34, "cpu": 0.25401828200000054, "pre": 0, "main": 793, "gen": 824, "ev": 789, "pr": 35}, "ell": {"z": 34, "cpu": 1.0765191069999993, "pre": 3, "main": 3753, "gen": 824, "ev": 789, "pr": 35}, "ell+cap": {"z": 34, "cpu": 0.2263016570000005, "pre": 3, "main": 793, "gen": 824, "ev": 789, "pr": 35}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1216329, "supply": [10, 50], "draft": {"z": 40, "cpu": 2.9975757610000002, "pre": 0, "main": 11149, "gen": 2630, "ev": 2556, "pr": 74}, "cap": {"z": 40, "cpu": 0.619663203, "pre": 0, "main": 2559, "gen": 2630, "ev": 2556, "pr": 74}, "ell": {"z": 40, "cpu": 3.057588296999999, "pre": 3, "main": 11149, "gen": 2630, "ev": 2556, "pr": 74}, "ell+cap": {"z": 40, "cpu": 0.746610780000001, "pre": 3, "main": 2559, "gen": 2630, "ev": 2556, "pr": 74}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1316332, "supply": [10, 50], "draft": {"z": 36, "cpu": 2.2816116400000013, "pre": 0, "main": 6309, "gen": 1516, "ev": 1452, "pr": 48}, "cap": {"z": 36, "cpu": 0.43250016, "pre": 0, "main": 1456, "gen": 1516, "ev": 1452, "pr": 48}, "ell": {"z": 36, "cpu": 1.853086183000002, "pre": 3, "main": 6309, "gen": 1516, "ev": 1452, "pr": 48}, "ell+cap": {"z": 36, "cpu": 0.3605124509999982, "pre": 3, "main": 1456, "gen": 1516, "ev": 1452, "pr": 48}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1416335, "supply": [10, 50], "draft": {"z": 37, "cpu": 1.8150291100000011, "pre": 0, "main": 5754, "gen": 1292, "ev": 1243, "pr": 49}, "cap": {"z": 37, "cpu": 0.3613663420000002, "pre": 0, "main": 1250, "gen": 1292, "ev": 1243, "pr": 49}, "ell": {"z": 37, "cpu": 1.5912295979999982, "pre": 3, "main": 5754, "gen": 1292, "ev": 1243, "pr": 49}, "ell+cap": {"z": 37, "cpu": 0.3266573529999981, "pre": 3, "main": 1250, "gen": 1292, "ev": 1243, "pr": 49}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1516338, "supply": [10, 50], "draft": {"z": 37, "cpu": 1.2510274189999997, "pre": 0, "main": 5687, "gen": 1210, "ev": 1154, "pr": 56}, "cap": {"z": 37, "cpu": 0.29304746800000103, "pre": 0, "main": 1158, "gen": 1210, "ev": 1154, "pr": 56}, "ell": {"z": 37, "cpu": 1.334837997000001, "pre": 3, "main": 5687, "gen": 1210, "ev": 1154, "pr": 56}, "ell+cap": {"z": 37, "cpu": 0.31346860400000054, "pre": 3, "main": 1158, "gen": 1210, "ev": 1154, "pr": 56}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1616341, "supply": [10, 50], "draft": {"z": 38, "cpu": 2.922525927999999, "pre": 0, "main": 11378, "gen": 2473, "ev": 2409, "pr": 64}, "cap": {"z": 38, "cpu": 0.7700403740000041, "pre": 0, "main": 2417, "gen": 2473, "ev": 2409, "pr": 64}, "ell": {"z": 38, "cpu": 2.9883425809999977, "pre": 3, "main": 11378, "gen": 2473, "ev": 2409, "pr": 64}, "ell+cap": {"z": 38, "cpu": 0.6078259529999954, "pre": 3, "main": 2417, "gen": 2473, "ev": 2409, "pr": 64}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1716344, "supply": [10, 50], "draft": {"z": 36, "cpu": 1.922026412000001, "pre": 0, "main": 6701, "gen": 1512, "ev": 1470, "pr": 42}, "cap": {"z": 36, "cpu": 0.39553468900000155, "pre": 0, "main": 1476, "gen": 1512, "ev": 1470, "pr": 42}, "ell": {"z": 36, "cpu": 1.878734553000001, "pre": 3, "main": 6701, "gen": 1512, "ev": 1470, "pr": 42}, "ell+cap": {"z": 36, "cpu": 0.3850914000000003, "pre": 3, "main": 1476, "gen": 1512, "ev": 1470, "pr": 42}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1816347, "supply": [10, 50], "draft": {"z": 34, "cpu": 0.8319867980000026, "pre": 0, "main": 3585, "gen": 746, "ev": 717, "pr": 29}, "cap": {"z": 34, "cpu": 0.1925851430000023, "pre": 0, "main": 721, "gen": 746, "ev": 717, "pr": 29}, "ell": {"z": 34, "cpu": 0.8524605620000045, "pre": 3, "main": 3585, "gen": 746, "ev": 717, "pr": 29}, "ell+cap": {"z": 34, "cpu": 0.1737152079999973, "pre": 3, "main": 721, "gen": 746, "ev": 717, "pr": 29}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 920491, "supply": [10, 50], "draft": {"z": 23, "cpu": 6.329441232000001, "pre": 0, "main": 18045, "gen": 3062, "ev": 2983, "pr": 79}, "cap": {"z": 23, "cpu": 1.0017740640000001, "pre": 0, "main": 3001, "gen": 3062, "ev": 2983, "pr": 79}, "ell": {"z": 23, "cpu": 6.041522757, "pre": 3, "main": 18045, "gen": 3062, "ev": 2983, "pr": 79}, "ell+cap": {"z": 23, "cpu": 1.0854061050000006, "pre": 3, "main": 3001, "gen": 3062, "ev": 2983, "pr": 79}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1020494, "supply": [10, 50], "draft": {"z": 24, "cpu": 5.991982368, "pre": 0, "main": 18891, "gen": 3121, "ev": 3039, "pr": 67}, "cap": {"z": 24, "cpu": 1.0249986890000002, "pre": 0, "main": 3048, "gen": 3121, "ev": 3039, "pr": 67}, "ell": {"z": 24, "cpu": 5.977115916999999, "pre": 3, "main": 18891, "gen": 3121, "ev": 3039, "pr": 67}, "ell+cap": {"z": 24, "cpu": 0.9240705819999988, "pre": 3, "main": 3048, "gen": 3121, "ev": 3039, "pr": 67}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1120497, "supply": [10, 50], "draft": {"z": 21, "cpu": 7.993636805999998, "pre": 0, "main": 19403, "gen": 3061, "ev": 3009, "pr": 50}, "cap": {"z": 21, "cpu": 1.2967411229999968, "pre": 0, "main": 3029, "gen": 3061, "ev": 3009, "pr": 50}, "ell": {"z": 21, "cpu": 8.155437962, "pre": 3, "main": 19403, "gen": 3061, "ev": 3009, "pr": 50}, "ell+cap": {"z": 21, "cpu": 1.230817034999994, "pre": 3, "main": 3029, "gen": 3061, "ev": 3009, "pr": 50}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1220500, "supply": [10, 50], "draft": {"z": 27, "cpu": 7.018472396, "pre": 0, "main": 18923, "gen": 3208, "ev": 3131, "pr": 77}, "cap": {"z": 27, "cpu": 1.0520418050000018, "pre": 0, "main": 3150, "gen": 3208, "ev": 3131, "pr": 77}, "ell": {"z": 27, "cpu": 6.987551390999997, "pre": 3, "main": 18923, "gen": 3208, "ev": 3131, "pr": 77}, "ell+cap": {"z": 27, "cpu": 1.0883904980000025, "pre": 3, "main": 3150, "gen": 3208, "ev": 3131, "pr": 77}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1320503, "supply": [10, 50], "draft": {"z": 30, "cpu": 7.900960977999993, "pre": 0, "main": 23590, "gen": 4007, "ev": 3903, "pr": 82}, "cap": {"z": 30, "cpu": 1.5252578789999944, "pre": 0, "main": 3917, "gen": 4007, "ev": 3903, "pr": 82}, "ell": {"z": 30, "cpu": 7.828155434999999, "pre": 3, "main": 23590, "gen": 4007, "ev": 3903, "pr": 82}, "ell+cap": {"z": 30, "cpu": 1.4088533110000014, "pre": 3, "main": 3917, "gen": 4007, "ev": 3903, "pr": 82}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1420506, "supply": [10, 50], "draft": {"z": 27, "cpu": 8.770839557000002, "pre": 0, "main": 23818, "gen": 3734, "ev": 3640, "pr": 85}, "cap": {"z": 27, "cpu": 1.3520799180000012, "pre": 0, "main": 3655, "gen": 3734, "ev": 3640, "pr": 85}, "ell": {"z": 27, "cpu": 8.619515495999991, "pre": 3, "main": 23818, "gen": 3734, "ev": 3640, "pr": 85}, "ell+cap": {"z": 27, "cpu": 1.3343348690000028, "pre": 3, "main": 3655, "gen": 3734, "ev": 3640, "pr": 85}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1520509, "supply": [10, 50], "draft": {"z": 29, "cpu": 9.42315223300001, "pre": 0, "main": 26305, "gen": 4523, "ev": 4426, "pr": 81}, "cap": {"z": 29, "cpu": 1.8064173970000041, "pre": 0, "main": 4441, "gen": 4523, "ev": 4426, "pr": 81}, "ell": {"z": 29, "cpu": 9.783147212000003, "pre": 3, "main": 26305, "gen": 4523, "ev": 4426, "pr": 81}, "ell+cap": {"z": 29, "cpu": 1.6848286489999964, "pre": 3, "main": 4441, "gen": 4523, "ev": 4426, "pr": 81}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1620512, "supply": [10, 50], "draft": {"z": 38, "cpu": 16.437024869, "pre": 0, "main": 40849, "gen": 6891, "ev": 6746, "pr": 111}, "cap": {"z": 38, "cpu": 3.0108151299999975, "pre": 0, "main": 6760, "gen": 6891, "ev": 6746, "pr": 111}, "ell": {"z": 38, "cpu": 16.78867089800002, "pre": 3, "main": 40849, "gen": 6891, "ev": 6746, "pr": 111}, "ell+cap": {"z": 38, "cpu": 2.704495666000014, "pre": 3, "main": 6760, "gen": 6891, "ev": 6746, "pr": 111}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1720515, "supply": [10, 50], "draft": {"z": 22, "cpu": 4.622849113000001, "pre": 0, "main": 14314, "gen": 2344, "ev": 2274, "pr": 70}, "cap": {"z": 22, "cpu": 0.6666956679999885, "pre": 0, "main": 2297, "gen": 2344, "ev": 2274, "pr": 70}, "ell": {"z": 22, "cpu": 4.896570744999991, "pre": 3, "main": 14314, "gen": 2344, "ev": 2274, "pr": 70}, "ell+cap": {"z": 22, "cpu": 0.6750218329999882, "pre": 3, "main": 2297, "gen": 2344, "ev": 2274, "pr": 70}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1820518, "supply": [10, 50], "draft": {"z": 19, "cpu": 2.8409241279999833, "pre": 0, "main": 8947, "gen": 1422, "ev": 1367, "pr": 48}, "cap": {"z": 19, "cpu": 0.4354327460000036, "pre": 0, "main": 1376, "gen": 1422, "ev": 1367, "pr": 48}, "ell": {"z": 19, "cpu": 3.5529118830000073, "pre": 3, "main": 8947, "gen": 1422, "ev": 1367, "pr": 48}, "ell+cap": {"z": 19, "cpu": 0.41129102200000034, "pre": 3, "main": 1376, "gen": 1422, "ev": 1367, "pr": 48}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 920360, "supply": [10, 50], "draft": {"z": 35, "cpu": 3.416329988, "pre": 0, "main": 8627, "gen": 2112, "ev": 2057, "pr": 55}, "cap": {"z": 35, "cpu": 0.8055458209999995, "pre": 0, "main": 2065, "gen": 2112, "ev": 2057, "pr": 55}, "ell": {"z": 35, "cpu": 3.165595681, "pre": 3, "main": 8627, "gen": 2112, "ev": 2057, "pr": 55}, "ell+cap": {"z": 35, "cpu": 0.748977398000001, "pre": 3, "main": 2065, "gen": 2112, "ev": 2057, "pr": 55}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1020363, "supply": [10, 50], "draft": {"z": 36, "cpu": 6.553930093, "pre": 0, "main": 14048, "gen": 3229, "ev": 3156, "pr": 66}, "cap": {"z": 36, "cpu": 1.280211584, "pre": 0, "main": 3163, "gen": 3229, "ev": 3156, "pr": 66}, "ell": {"z": 36, "cpu": 6.025728867, "pre": 3, "main": 14048, "gen": 3229, "ev": 3156, "pr": 66}, "ell+cap": {"z": 36, "cpu": 1.2669927869999995, "pre": 3, "main": 3163, "gen": 3229, "ev": 3156, "pr": 66}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1120366, "supply": [10, 50], "draft": {"z": 34, "cpu": 3.083415731999999, "pre": 0, "main": 9136, "gen": 2029, "ev": 1968, "pr": 54}, "cap": {"z": 34, "cpu": 0.6984349410000021, "pre": 0, "main": 1974, "gen": 2029, "ev": 1968, "pr": 54}, "ell": {"z": 34, "cpu": 3.405151193000002, "pre": 3, "main": 9136, "gen": 2029, "ev": 1968, "pr": 54}, "ell+cap": {"z": 34, "cpu": 0.7160287170000004, "pre": 3, "main": 1974, "gen": 2029, "ev": 1968, "pr": 54}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1220369, "supply": [10, 50], "draft": {"z": 36, "cpu": 5.057242038999998, "pre": 0, "main": 12831, "gen": 2718, "ev": 2654, "pr": 64}, "cap": {"z": 36, "cpu": 1.0381399400000006, "pre": 0, "main": 2664, "gen": 2718, "ev": 2654, "pr": 64}, "ell": {"z": 36, "cpu": 5.345838137000001, "pre": 3, "main": 12831, "gen": 2718, "ev": 2654, "pr": 64}, "ell+cap": {"z": 36, "cpu": 1.0313741619999988, "pre": 3, "main": 2664, "gen": 2718, "ev": 2654, "pr": 64}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1320372, "supply": [10, 50], "draft": {"z": 35, "cpu": 4.305680592000002, "pre": 0, "main": 12210, "gen": 2654, "ev": 2586, "pr": 68}, "cap": {"z": 35, "cpu": 1.0156780310000002, "pre": 0, "main": 2589, "gen": 2654, "ev": 2586, "pr": 68}, "ell": {"z": 35, "cpu": 4.156170222, "pre": 3, "main": 12210, "gen": 2654, "ev": 2586, "pr": 68}, "ell+cap": {"z": 35, "cpu": 0.8868716990000038, "pre": 3, "main": 2589, "gen": 2654, "ev": 2586, "pr": 68}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1420375, "supply": [10, 50], "draft": {"z": 34, "cpu": 2.152055839000006, "pre": 0, "main": 6466, "gen": 1580, "ev": 1533, "pr": 47}, "cap": {"z": 34, "cpu": 0.5082357450000003, "pre": 0, "main": 1541, "gen": 1580, "ev": 1533, "pr": 47}, "ell": {"z": 34, "cpu": 2.1396087219999984, "pre": 3, "main": 6466, "gen": 1580, "ev": 1533, "pr": 47}, "ell+cap": {"z": 34, "cpu": 0.5429647299999942, "pre": 3, "main": 1541, "gen": 1580, "ev": 1533, "pr": 47}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1520378, "supply": [10, 50], "draft": {"z": 35, "cpu": 3.9644881830000003, "pre": 0, "main": 9855, "gen": 2078, "ev": 2008, "pr": 59}, "cap": {"z": 35, "cpu": 0.628043022, "pre": 0, "main": 2014, "gen": 2078, "ev": 2008, "pr": 59}, "ell": {"z": 35, "cpu": 4.0203311989999975, "pre": 3, "main": 9855, "gen": 2078, "ev": 2008, "pr": 59}, "ell+cap": {"z": 35, "cpu": 0.6962201700000037, "pre": 3, "main": 2014, "gen": 2078, "ev": 2008, "pr": 59}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1620381, "supply": [10, 50], "draft": {"z": 35, "cpu": 4.447273616999993, "pre": 0, "main": 10898, "gen": 2404, "ev": 2342, "pr": 62}, "cap": {"z": 35, "cpu": 0.8419358320000043, "pre": 0, "main": 2347, "gen": 2404, "ev": 2342, "pr": 62}, "ell": {"z": 35, "cpu": 4.314714926999997, "pre": 3, "main": 10898, "gen": 2404, "ev": 2342, "pr": 62}, "ell+cap": {"z": 35, "cpu": 0.7882493799999963, "pre": 3, "main": 2347, "gen": 2404, "ev": 2342, "pr": 62}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1720384, "supply": [10, 50], "draft": {"z": 35, "cpu": 2.777944285000004, "pre": 0, "main": 8320, "gen": 1941, "ev": 1881, "pr": 60}, "cap": {"z": 35, "cpu": 0.6112182869999998, "pre": 0, "main": 1884, "gen": 1941, "ev": 1881, "pr": 60}, "ell": {"z": 35, "cpu": 3.0095702920000065, "pre": 3, "main": 8320, "gen": 1941, "ev": 1881, "pr": 60}, "ell+cap": {"z": 35, "cpu": 0.6824797729999972, "pre": 3, "main": 1884, "gen": 1941, "ev": 1881, "pr": 60}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1820387, "supply": [10, 50], "draft": {"z": 33, "cpu": 2.7106718750000027, "pre": 0, "main": 7948, "gen": 1690, "ev": 1644, "pr": 46}, "cap": {"z": 33, "cpu": 0.6228836220000034, "pre": 0, "main": 1652, "gen": 1690, "ev": 1644, "pr": 46}, "ell": {"z": 33, "cpu": 2.5608627120000023, "pre": 3, "main": 7948, "gen": 1690, "ev": 1644, "pr": 46}, "ell+cap": {"z": 33, "cpu": 0.585862216999999, "pre": 3, "main": 1652, "gen": 1690, "ev": 1644, "pr": 46}, "agree": true}


==> anc/three_phase_ni_supplement/original_studies/results/ablB.jsonl <==
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 908362, "supply": [1, 5], "draft": {"z": 41, "cpu": 0.05593907100000001, "pre": 0, "main": 644, "gen": 244, "ev": 212, "pr": 21}, "cap": {"z": 41, "cpu": 0.01876681699999999, "pre": 0, "main": 219, "gen": 244, "ev": 212, "pr": 21}, "ell": {"z": 41, "cpu": 0.05489662100000001, "pre": 3, "main": 644, "gen": 244, "ev": 212, "pr": 21}, "ell+cap": {"z": 41, "cpu": 0.016894222000000014, "pre": 3, "main": 219, "gen": 244, "ev": 212, "pr": 21}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1008365, "supply": [1, 5], "draft": {"z": 46, "cpu": 0.07592009699999999, "pre": 0, "main": 888, "gen": 212, "ev": 180, "pr": 18}, "cap": {"z": 46, "cpu": 0.013032437000000008, "pre": 0, "main": 184, "gen": 212, "ev": 180, "pr": 18}, "ell": {"z": 46, "cpu": 0.07846194500000003, "pre": 3, "main": 888, "gen": 212, "ev": 180, "pr": 18}, "ell+cap": {"z": 46, "cpu": 0.013450782999999966, "pre": 3, "main": 184, "gen": 212, "ev": 180, "pr": 18}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1108368, "supply": [1, 5], "draft": {"z": 41, "cpu": 0.044699935999999996, "pre": 0, "main": 558, "gen": 185, "ev": 154, "pr": 19}, "cap": {"z": 41, "cpu": 0.009161642999999997, "pre": 0, "main": 159, "gen": 185, "ev": 154, "pr": 19}, "ell": {"z": 41, "cpu": 0.045740012, "pre": 3, "main": 558, "gen": 185, "ev": 154, "pr": 19}, "ell+cap": {"z": 41, "cpu": 0.010000092000000016, "pre": 3, "main": 159, "gen": 185, "ev": 154, "pr": 19}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1208371, "supply": [1, 5], "draft": {"z": 53, "cpu": 0.12326514300000002, "pre": 0, "main": 1428, "gen": 344, "ev": 308, "pr": 16}, "cap": {"z": 53, "cpu": 0.025506381000000022, "pre": 0, "main": 316, "gen": 344, "ev": 308, "pr": 16}, "ell": {"z": 53, "cpu": 0.08962768600000004, "pre": 20, "main": 1083, "gen": 272, "ev": 239, "pr": 17}, "ell+cap": {"z": 53, "cpu": 0.022204663999999985, "pre": 20, "main": 247, "gen": 272, "ev": 239, "pr": 17}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1308374, "supply": [1, 5], "draft": {"z": 47, "cpu": 0.06410717399999999, "pre": 0, "main": 687, "gen": 293, "ev": 273, "pr": 14}, "cap": {"z": 47, "cpu": 0.028009021000000023, "pre": 0, "main": 290, "gen": 293, "ev": 273, "pr": 14}, "ell": {"z": 47, "cpu": 0.05074834100000003, "pre": 82, "main": 469, "gen": 205, "ev": 197, "pr": 8}, "ell+cap": {"z": 47, "cpu": 0.02773910699999993, "pre": 82, "main": 213, "gen": 205, "ev": 197, "pr": 8}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1408377, "supply": [1, 5], "draft": {"z": 30, "cpu": 0.04617194000000002, "pre": 0, "main": 515, "gen": 126, "ev": 103, "pr": 13}, "cap": {"z": 30, "cpu": 0.007121784999999936, "pre": 0, "main": 107, "gen": 126, "ev": 103, "pr": 13}, "ell": {"z": 30, "cpu": 0.04390428699999993, "pre": 3, "main": 515, "gen": 126, "ev": 103, "pr": 13}, "ell+cap": {"z": 30, "cpu": 0.007610373000000004, "pre": 3, "main": 107, "gen": 126, "ev": 103, "pr": 13}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1508380, "supply": [1, 5], "draft": {"z": 38, "cpu": 0.0613076589999999, "pre": 0, "main": 757, "gen": 199, "ev": 159, "pr": 17}, "cap": {"z": 38, "cpu": 0.01093381300000007, "pre": 0, "main": 163, "gen": 199, "ev": 159, "pr": 17}, "ell": {"z": 38, "cpu": 0.07129960899999999, "pre": 3, "main": 757, "gen": 199, "ev": 159, "pr": 17}, "ell+cap": {"z": 38, "cpu": 0.016262401000000093, "pre": 3, "main": 163, "gen": 199, "ev": 159, "pr": 17}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1608383, "supply": [1, 5], "draft": {"z": 39, "cpu": 0.08532419400000002, "pre": 0, "main": 854, "gen": 205, "ev": 180, "pr": 14}, "cap": {"z": 39, "cpu": 0.014778340999999973, "pre": 0, "main": 191, "gen": 205, "ev": 180, "pr": 14}, "ell": {"z": 39, "cpu": 0.07571335499999998, "pre": 3, "main": 854, "gen": 205, "ev": 180, "pr": 14}, "ell+cap": {"z": 39, "cpu": 0.020156730999999928, "pre": 3, "main": 191, "gen": 205, "ev": 180, "pr": 14}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1708386, "supply": [1, 5], "draft": {"z": 47, "cpu": 0.09574311400000002, "pre": 0, "main": 924, "gen": 273, "ev": 252, "pr": 15}, "cap": {"z": 47, "cpu": 0.027675625999999953, "pre": 0, "main": 259, "gen": 273, "ev": 252, "pr": 15}, "ell": {"z": 47, "cpu": 0.10809664500000005, "pre": 3, "main": 924, "gen": 273, "ev": 252, "pr": 15}, "ell+cap": {"z": 47, "cpu": 0.02804381900000008, "pre": 3, "main": 259, "gen": 273, "ev": 252, "pr": 15}, "agree": true}
{"m": 8, "n": 8, "lo": 1, "hi": 40, "seed": 1808389, "supply": [1, 5], "draft": {"z": 37, "cpu": 0.06704030299999997, "pre": 0, "main": 582, "gen": 154, "ev": 127, "pr": 14}, "cap": {"z": 37, "cpu": 0.014640727000000187, "pre": 0, "main": 139, "gen": 154, "ev": 127, "pr": 14}, "ell": {"z": 37, "cpu": 0.058543118000000005, "pre": 3, "main": 582, "gen": 154, "ev": 127, "pr": 14}, "ell+cap": {"z": 37, "cpu": 0.010983556999999866, "pre": 3, "main": 139, "gen": 154, "ev": 127, "pr": 14}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 908231, "supply": [1, 5], "draft": {"z": 35, "cpu": 0.009170785, "pre": 0, "main": 145, "gen": 71, "ev": 53, "pr": 9}, "cap": {"z": 35, "cpu": 0.0035960780000000026, "pre": 0, "main": 61, "gen": 71, "ev": 53, "pr": 9}, "ell": {"z": 35, "cpu": 0.008939882999999996, "pre": 3, "main": 145, "gen": 71, "ev": 53, "pr": 9}, "ell+cap": {"z": 35, "cpu": 0.0038230520000000004, "pre": 3, "main": 61, "gen": 71, "ev": 53, "pr": 9}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1008234, "supply": [1, 5], "draft": {"z": 37, "cpu": 0.04011725, "pre": 0, "main": 497, "gen": 169, "ev": 153, "pr": 14}, "cap": {"z": 37, "cpu": 0.012956753000000001, "pre": 0, "main": 163, "gen": 169, "ev": 153, "pr": 14}, "ell": {"z": 37, "cpu": 0.03942235300000001, "pre": 3, "main": 497, "gen": 169, "ev": 153, "pr": 14}, "ell+cap": {"z": 37, "cpu": 0.013191164000000005, "pre": 3, "main": 163, "gen": 169, "ev": 153, "pr": 14}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1108237, "supply": [1, 5], "draft": {"z": 38, "cpu": 0.036533782000000015, "pre": 0, "main": 417, "gen": 176, "ev": 150, "pr": 13}, "cap": {"z": 38, "cpu": 0.011133349000000015, "pre": 0, "main": 157, "gen": 176, "ev": 150, "pr": 13}, "ell": {"z": 38, "cpu": 0.03799604100000001, "pre": 3, "main": 417, "gen": 176, "ev": 150, "pr": 13}, "ell+cap": {"z": 38, "cpu": 0.011538542999999984, "pre": 3, "main": 157, "gen": 176, "ev": 150, "pr": 13}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1208240, "supply": [1, 5], "draft": {"z": 39, "cpu": 0.04935063300000003, "pre": 0, "main": 630, "gen": 183, "ev": 157, "pr": 16}, "cap": {"z": 39, "cpu": 0.011987837000000001, "pre": 0, "main": 163, "gen": 183, "ev": 157, "pr": 16}, "ell": {"z": 39, "cpu": 0.052962069, "pre": 3, "main": 630, "gen": 183, "ev": 157, "pr": 16}, "ell+cap": {"z": 39, "cpu": 0.011029246999999964, "pre": 3, "main": 163, "gen": 183, "ev": 157, "pr": 16}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1308243, "supply": [1, 5], "draft": {"z": 38, "cpu": 0.045915239, "pre": 0, "main": 535, "gen": 157, "ev": 143, "pr": 14}, "cap": {"z": 38, "cpu": 0.012419456999999967, "pre": 0, "main": 146, "gen": 157, "ev": 143, "pr": 14}, "ell": {"z": 38, "cpu": 0.04667365400000001, "pre": 3, "main": 535, "gen": 157, "ev": 143, "pr": 14}, "ell+cap": {"z": 38, "cpu": 0.01231992500000001, "pre": 3, "main": 146, "gen": 157, "ev": 143, "pr": 14}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1408246, "supply": [1, 5], "draft": {"z": 40, "cpu": 0.060196903000000024, "pre": 0, "main": 524, "gen": 266, "ev": 231, "pr": 14}, "cap": {"z": 40, "cpu": 0.021667431999999986, "pre": 0, "main": 239, "gen": 266, "ev": 231, "pr": 14}, "ell": {"z": 40, "cpu": 0.05261256399999992, "pre": 4, "main": 524, "gen": 266, "ev": 231, "pr": 14}, "ell+cap": {"z": 40, "cpu": 0.021403250999999957, "pre": 4, "main": 239, "gen": 266, "ev": 231, "pr": 14}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1508249, "supply": [1, 5], "draft": {"z": 36, "cpu": 0.02090173899999992, "pre": 0, "main": 253, "gen": 91, "ev": 79, "pr": 10}, "cap": {"z": 36, "cpu": 0.008042926999999978, "pre": 0, "main": 85, "gen": 91, "ev": 79, "pr": 10}, "ell": {"z": 36, "cpu": 0.028912513999999945, "pre": 3, "main": 253, "gen": 91, "ev": 79, "pr": 10}, "ell+cap": {"z": 36, "cpu": 0.008324072000000071, "pre": 3, "main": 85, "gen": 91, "ev": 79, "pr": 10}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1608252, "supply": [1, 5], "draft": {"z": 41, "cpu": 0.06986714500000002, "pre": 0, "main": 713, "gen": 217, "ev": 193, "pr": 17}, "cap": {"z": 41, "cpu": 0.01678716899999999, "pre": 0, "main": 199, "gen": 217, "ev": 193, "pr": 17}, "ell": {"z": 41, "cpu": 0.07731892699999998, "pre": 45, "main": 713, "gen": 217, "ev": 193, "pr": 17}, "ell+cap": {"z": 41, "cpu": 0.019837556999999895, "pre": 45, "main": 199, "gen": 217, "ev": 193, "pr": 17}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1708255, "supply": [1, 5], "draft": {"z": 38, "cpu": 0.03763446199999998, "pre": 0, "main": 472, "gen": 159, "ev": 127, "pr": 17}, "cap": {"z": 38, "cpu": 0.009648240999999946, "pre": 0, "main": 133, "gen": 159, "ev": 127, "pr": 17}, "ell": {"z": 38, "cpu": 0.029520961999999984, "pre": 132, "main": 243, "gen": 94, "ev": 74, "pr": 11}, "ell+cap": {"z": 38, "cpu": 0.017128652000000022, "pre": 132, "main": 80, "gen": 94, "ev": 74, "pr": 11}, "agree": true}
{"m": 8, "n": 8, "lo": 10, "hi": 20, "seed": 1808258, "supply": [1, 5], "draft": {"z": 39, "cpu": 0.06420813299999995, "pre": 0, "main": 746, "gen": 273, "ev": 240, "pr": 17}, "cap": {"z": 39, "cpu": 0.018155264999999865, "pre": 0, "main": 244, "gen": 273, "ev": 240, "pr": 17}, "ell": {"z": 39, "cpu": 0.06480776899999996, "pre": 3, "main": 746, "gen": 273, "ev": 240, "pr": 17}, "ell+cap": {"z": 39, "cpu": 0.018737472999999838, "pre": 3, "main": 244, "gen": 273, "ev": 240, "pr": 17}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 912402, "supply": [1, 5], "draft": {"z": 32, "cpu": 0.47742293799999996, "pre": 0, "main": 3554, "gen": 798, "ev": 729, "pr": 32}, "cap": {"z": 32, "cpu": 0.11367648599999997, "pre": 0, "main": 750, "gen": 798, "ev": 729, "pr": 32}, "ell": {"z": 32, "cpu": 0.48243167600000003, "pre": 3, "main": 3554, "gen": 798, "ev": 729, "pr": 32}, "ell+cap": {"z": 32, "cpu": 0.08929352199999996, "pre": 3, "main": 750, "gen": 798, "ev": 729, "pr": 32}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1012405, "supply": [1, 5], "draft": {"z": 43, "cpu": 0.69210726, "pre": 0, "main": 4420, "gen": 1297, "ev": 1235, "pr": 34}, "cap": {"z": 43, "cpu": 0.23955578899999996, "pre": 0, "main": 1245, "gen": 1297, "ev": 1235, "pr": 34}, "ell": {"z": 43, "cpu": 0.7529843559999998, "pre": 3, "main": 4420, "gen": 1297, "ev": 1235, "pr": 34}, "ell+cap": {"z": 43, "cpu": 0.17938280499999992, "pre": 3, "main": 1245, "gen": 1297, "ev": 1235, "pr": 34}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1112408, "supply": [1, 5], "draft": {"z": 31, "cpu": 0.2765863849999999, "pre": 0, "main": 2093, "gen": 518, "ev": 440, "pr": 33}, "cap": {"z": 31, "cpu": 0.043226150999999824, "pre": 0, "main": 444, "gen": 518, "ev": 440, "pr": 33}, "ell": {"z": 31, "cpu": 0.27240612099999995, "pre": 3, "main": 2093, "gen": 518, "ev": 440, "pr": 33}, "ell+cap": {"z": 31, "cpu": 0.04317469000000029, "pre": 3, "main": 444, "gen": 518, "ev": 440, "pr": 33}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1212411, "supply": [1, 5], "draft": {"z": 35, "cpu": 0.22517584599999996, "pre": 0, "main": 1762, "gen": 689, "ev": 640, "pr": 34}, "cap": {"z": 35, "cpu": 0.08096548099999978, "pre": 0, "main": 655, "gen": 689, "ev": 640, "pr": 34}, "ell": {"z": 35, "cpu": 0.23806760100000002, "pre": 3, "main": 1762, "gen": 689, "ev": 640, "pr": 34}, "ell+cap": {"z": 35, "cpu": 0.08575576000000051, "pre": 3, "main": 655, "gen": 689, "ev": 640, "pr": 34}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1312414, "supply": [1, 5], "draft": {"z": 24, "cpu": 0.2182428019999998, "pre": 0, "main": 1714, "gen": 329, "ev": 305, "pr": 20}, "cap": {"z": 24, "cpu": 0.03434084600000009, "pre": 0, "main": 317, "gen": 329, "ev": 305, "pr": 20}, "ell": {"z": 24, "cpu": 0.20911226399999983, "pre": 3, "main": 1714, "gen": 329, "ev": 305, "pr": 20}, "ell+cap": {"z": 24, "cpu": 0.03675254900000002, "pre": 3, "main": 317, "gen": 329, "ev": 305, "pr": 20}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1412417, "supply": [1, 5], "draft": {"z": 28, "cpu": 0.6235644100000002, "pre": 0, "main": 3707, "gen": 749, "ev": 698, "pr": 27}, "cap": {"z": 28, "cpu": 0.13027272600000028, "pre": 0, "main": 716, "gen": 749, "ev": 698, "pr": 27}, "ell": {"z": 28, "cpu": 0.6085473689999992, "pre": 3, "main": 3707, "gen": 749, "ev": 698, "pr": 27}, "ell+cap": {"z": 28, "cpu": 0.1144510409999997, "pre": 3, "main": 716, "gen": 749, "ev": 698, "pr": 27}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1512420, "supply": [1, 5], "draft": {"z": 39, "cpu": 0.9060451719999998, "pre": 0, "main": 5517, "gen": 1289, "ev": 1176, "pr": 42}, "cap": {"z": 39, "cpu": 0.20238033800000022, "pre": 0, "main": 1205, "gen": 1289, "ev": 1176, "pr": 42}, "ell": {"z": 39, "cpu": 0.8838136700000003, "pre": 3, "main": 5517, "gen": 1289, "ev": 1176, "pr": 42}, "ell+cap": {"z": 39, "cpu": 0.202947, "pre": 3, "main": 1205, "gen": 1289, "ev": 1176, "pr": 42}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1612423, "supply": [1, 5], "draft": {"z": 37, "cpu": 0.4058443030000003, "pre": 0, "main": 2825, "gen": 735, "ev": 675, "pr": 35}, "cap": {"z": 37, "cpu": 0.08308415000000124, "pre": 0, "main": 684, "gen": 735, "ev": 675, "pr": 35}, "ell": {"z": 37, "cpu": 0.3635087800000001, "pre": 3, "main": 2825, "gen": 735, "ev": 675, "pr": 35}, "ell+cap": {"z": 37, "cpu": 0.08412562699999881, "pre": 3, "main": 684, "gen": 735, "ev": 675, "pr": 35}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1712426, "supply": [1, 5], "draft": {"z": 40, "cpu": 0.920332235, "pre": 0, "main": 5938, "gen": 1063, "ev": 993, "pr": 39}, "cap": {"z": 40, "cpu": 0.14588844099999854, "pre": 0, "main": 1005, "gen": 1063, "ev": 993, "pr": 39}, "ell": {"z": 40, "cpu": 0.9517524369999997, "pre": 3, "main": 5938, "gen": 1063, "ev": 993, "pr": 39}, "ell+cap": {"z": 40, "cpu": 0.14563552400000113, "pre": 3, "main": 1005, "gen": 1063, "ev": 993, "pr": 39}, "agree": true}
{"m": 12, "n": 12, "lo": 1, "hi": 40, "seed": 1812429, "supply": [1, 5], "draft": {"z": 32, "cpu": 0.5085634419999998, "pre": 0, "main": 4128, "gen": 779, "ev": 711, "pr": 35}, "cap": {"z": 32, "cpu": 0.08125373000000025, "pre": 0, "main": 719, "gen": 779, "ev": 711, "pr": 35}, "ell": {"z": 32, "cpu": 0.5407732149999998, "pre": 3, "main": 4128, "gen": 779, "ev": 711, "pr": 35}, "ell+cap": {"z": 32, "cpu": 0.0833314190000003, "pre": 3, "main": 719, "gen": 779, "ev": 711, "pr": 35}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 912271, "supply": [1, 5], "draft": {"z": 37, "cpu": 0.359368911, "pre": 0, "main": 2459, "gen": 674, "ev": 614, "pr": 32}, "cap": {"z": 37, "cpu": 0.081230162, "pre": 0, "main": 617, "gen": 674, "ev": 614, "pr": 32}, "ell": {"z": 37, "cpu": 0.37860292100000004, "pre": 3, "main": 2459, "gen": 674, "ev": 614, "pr": 32}, "ell+cap": {"z": 37, "cpu": 0.08150936799999997, "pre": 3, "main": 617, "gen": 674, "ev": 614, "pr": 32}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1012274, "supply": [1, 5], "draft": {"z": 37, "cpu": 0.364890802, "pre": 0, "main": 2418, "gen": 586, "ev": 542, "pr": 29}, "cap": {"z": 37, "cpu": 0.0796995410000001, "pre": 0, "main": 549, "gen": 586, "ev": 542, "pr": 29}, "ell": {"z": 37, "cpu": 0.345919074, "pre": 3, "main": 2418, "gen": 586, "ev": 542, "pr": 29}, "ell+cap": {"z": 37, "cpu": 0.08534037200000011, "pre": 3, "main": 549, "gen": 586, "ev": 542, "pr": 29}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1112277, "supply": [1, 5], "draft": {"z": 33, "cpu": 0.14952051600000016, "pre": 0, "main": 1036, "gen": 245, "ev": 217, "pr": 18}, "cap": {"z": 33, "cpu": 0.026476925999999956, "pre": 0, "main": 223, "gen": 245, "ev": 217, "pr": 18}, "ell": {"z": 33, "cpu": 0.14835649500000003, "pre": 3, "main": 1036, "gen": 245, "ev": 217, "pr": 18}, "ell+cap": {"z": 33, "cpu": 0.026018263000000097, "pre": 3, "main": 223, "gen": 245, "ev": 217, "pr": 18}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1212280, "supply": [1, 5], "draft": {"z": 36, "cpu": 0.3414315270000001, "pre": 0, "main": 2250, "gen": 516, "ev": 478, "pr": 26}, "cap": {"z": 36, "cpu": 0.06650126400000023, "pre": 0, "main": 483, "gen": 516, "ev": 478, "pr": 26}, "ell": {"z": 36, "cpu": 0.3481772510000001, "pre": 3, "main": 2250, "gen": 516, "ev": 478, "pr": 26}, "ell+cap": {"z": 36, "cpu": 0.06391857699999992, "pre": 3, "main": 483, "gen": 516, "ev": 478, "pr": 26}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1312283, "supply": [1, 5], "draft": {"z": 35, "cpu": 0.2588185740000002, "pre": 0, "main": 1881, "gen": 466, "ev": 437, "pr": 25}, "cap": {"z": 35, "cpu": 0.06904551999999997, "pre": 0, "main": 442, "gen": 466, "ev": 437, "pr": 25}, "ell": {"z": 35, "cpu": 0.2818508049999999, "pre": 3, "main": 1881, "gen": 466, "ev": 437, "pr": 25}, "ell+cap": {"z": 35, "cpu": 0.05190168599999989, "pre": 3, "main": 442, "gen": 466, "ev": 437, "pr": 25}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1412286, "supply": [1, 5], "draft": {"z": 38, "cpu": 0.3869061440000001, "pre": 0, "main": 2548, "gen": 670, "ev": 630, "pr": 31}, "cap": {"z": 38, "cpu": 0.10325638199999965, "pre": 0, "main": 633, "gen": 670, "ev": 630, "pr": 31}, "ell": {"z": 38, "cpu": 0.3615214910000004, "pre": 3, "main": 2548, "gen": 670, "ev": 630, "pr": 31}, "ell+cap": {"z": 38, "cpu": 0.0964777149999998, "pre": 3, "main": 633, "gen": 670, "ev": 630, "pr": 31}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1512289, "supply": [1, 5], "draft": {"z": 38, "cpu": 0.3495454840000001, "pre": 0, "main": 2490, "gen": 719, "ev": 637, "pr": 32}, "cap": {"z": 38, "cpu": 0.0894098320000003, "pre": 0, "main": 640, "gen": 719, "ev": 637, "pr": 32}, "ell": {"z": 38, "cpu": 0.29920558099999983, "pre": 3, "main": 2490, "gen": 719, "ev": 637, "pr": 32}, "ell+cap": {"z": 38, "cpu": 0.06843826999999969, "pre": 3, "main": 640, "gen": 719, "ev": 637, "pr": 32}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1612292, "supply": [1, 5], "draft": {"z": 37, "cpu": 0.12737513400000022, "pre": 0, "main": 768, "gen": 705, "ev": 632, "pr": 35}, "cap": {"z": 37, "cpu": 0.10785622199999967, "pre": 0, "main": 636, "gen": 705, "ev": 632, "pr": 35}, "ell": {"z": 37, "cpu": 0.17936147299999927, "pre": 3, "main": 768, "gen": 705, "ev": 632, "pr": 35}, "ell+cap": {"z": 37, "cpu": 0.08284827700000008, "pre": 3, "main": 636, "gen": 705, "ev": 632, "pr": 35}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1712295, "supply": [1, 5], "draft": {"z": 38, "cpu": 0.4371202039999993, "pre": 0, "main": 2758, "gen": 775, "ev": 708, "pr": 37}, "cap": {"z": 38, "cpu": 0.10814275799999962, "pre": 0, "main": 720, "gen": 775, "ev": 708, "pr": 37}, "ell": {"z": 38, "cpu": 0.448122251, "pre": 3, "main": 2758, "gen": 775, "ev": 708, "pr": 37}, "ell+cap": {"z": 38, "cpu": 0.10683554900000036, "pre": 3, "main": 720, "gen": 775, "ev": 708, "pr": 37}, "agree": true}
{"m": 12, "n": 12, "lo": 10, "hi": 20, "seed": 1812298, "supply": [1, 5], "draft": {"z": 37, "cpu": 0.45633309400000055, "pre": 0, "main": 3162, "gen": 720, "ev": 674, "pr": 30}, "cap": {"z": 37, "cpu": 0.09757698100000045, "pre": 0, "main": 680, "gen": 720, "ev": 674, "pr": 30}, "ell": {"z": 37, "cpu": 0.4634733459999998, "pre": 3, "main": 3162, "gen": 720, "ev": 674, "pr": 30}, "ell+cap": {"z": 37, "cpu": 0.1199476310000005, "pre": 3, "main": 680, "gen": 720, "ev": 674, "pr": 30}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 916442, "supply": [1, 5], "draft": {"z": 28, "cpu": 2.23213446, "pre": 0, "main": 9051, "gen": 1575, "ev": 1471, "pr": 47}, "cap": {"z": 28, "cpu": 0.32702614500000005, "pre": 0, "main": 1489, "gen": 1575, "ev": 1471, "pr": 47}, "ell": {"z": 28, "cpu": 2.082424254, "pre": 3, "main": 9051, "gen": 1575, "ev": 1471, "pr": 47}, "ell+cap": {"z": 28, "cpu": 0.30520590999999975, "pre": 3, "main": 1489, "gen": 1575, "ev": 1471, "pr": 47}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1016445, "supply": [1, 5], "draft": {"z": 25, "cpu": 1.5946599149999994, "pre": 0, "main": 6928, "gen": 1385, "ev": 1303, "pr": 43}, "cap": {"z": 25, "cpu": 0.29617205999999996, "pre": 0, "main": 1323, "gen": 1385, "ev": 1303, "pr": 43}, "ell": {"z": 25, "cpu": 1.5600212039999999, "pre": 3, "main": 6928, "gen": 1385, "ev": 1303, "pr": 43}, "ell+cap": {"z": 25, "cpu": 0.28231907700000036, "pre": 3, "main": 1323, "gen": 1385, "ev": 1303, "pr": 43}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1116448, "supply": [1, 5], "draft": {"z": 29, "cpu": 1.9941234019999996, "pre": 0, "main": 9892, "gen": 1683, "ev": 1572, "pr": 52}, "cap": {"z": 29, "cpu": 0.2908795949999998, "pre": 0, "main": 1589, "gen": 1683, "ev": 1572, "pr": 52}, "ell": {"z": 29, "cpu": 2.0527165590000003, "pre": 3, "main": 9892, "gen": 1683, "ev": 1572, "pr": 52}, "ell+cap": {"z": 29, "cpu": 0.297242443, "pre": 3, "main": 1589, "gen": 1683, "ev": 1572, "pr": 52}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1216451, "supply": [1, 5], "draft": {"z": 31, "cpu": 2.7511559430000005, "pre": 0, "main": 11452, "gen": 2083, "ev": 1906, "pr": 65}, "cap": {"z": 31, "cpu": 0.3896206339999999, "pre": 0, "main": 1921, "gen": 2083, "ev": 1906, "pr": 65}, "ell": {"z": 31, "cpu": 2.8607085020000014, "pre": 3, "main": 11452, "gen": 2083, "ev": 1906, "pr": 65}, "ell+cap": {"z": 31, "cpu": 0.3859585100000018, "pre": 3, "main": 1921, "gen": 2083, "ev": 1906, "pr": 65}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1316454, "supply": [1, 5], "draft": {"z": 20, "cpu": 2.0744982059999977, "pre": 0, "main": 9150, "gen": 1563, "ev": 1463, "pr": 45}, "cap": {"z": 20, "cpu": 0.2852930150000006, "pre": 0, "main": 1500, "gen": 1563, "ev": 1463, "pr": 45}, "ell": {"z": 20, "cpu": 1.9054946849999972, "pre": 3, "main": 9150, "gen": 1563, "ev": 1463, "pr": 45}, "ell+cap": {"z": 20, "cpu": 0.2917011760000001, "pre": 3, "main": 1500, "gen": 1563, "ev": 1463, "pr": 45}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1416457, "supply": [1, 5], "draft": {"z": 26, "cpu": 1.4793164579999996, "pre": 0, "main": 6954, "gen": 1155, "ev": 1057, "pr": 52}, "cap": {"z": 26, "cpu": 0.17769508099999953, "pre": 0, "main": 1063, "gen": 1155, "ev": 1057, "pr": 52}, "ell": {"z": 26, "cpu": 1.4552318819999996, "pre": 3, "main": 6954, "gen": 1155, "ev": 1057, "pr": 52}, "ell+cap": {"z": 26, "cpu": 0.16985091800000163, "pre": 3, "main": 1063, "gen": 1155, "ev": 1057, "pr": 52}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1516460, "supply": [1, 5], "draft": {"z": 26, "cpu": 1.2920140179999997, "pre": 0, "main": 5542, "gen": 1033, "ev": 944, "pr": 47}, "cap": {"z": 26, "cpu": 0.20095033399999807, "pre": 0, "main": 966, "gen": 1033, "ev": 944, "pr": 47}, "ell": {"z": 26, "cpu": 1.3837753510000006, "pre": 3, "main": 5542, "gen": 1033, "ev": 944, "pr": 47}, "ell+cap": {"z": 26, "cpu": 0.18861237400000164, "pre": 3, "main": 966, "gen": 1033, "ev": 944, "pr": 47}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1616463, "supply": [1, 5], "draft": {"z": 29, "cpu": 1.797418179000001, "pre": 0, "main": 7409, "gen": 1292, "ev": 1221, "pr": 55}, "cap": {"z": 29, "cpu": 0.2230484350000026, "pre": 0, "main": 1226, "gen": 1292, "ev": 1221, "pr": 55}, "ell": {"z": 29, "cpu": 1.583808807000004, "pre": 3, "main": 7409, "gen": 1292, "ev": 1221, "pr": 55}, "ell+cap": {"z": 29, "cpu": 0.22225143000000003, "pre": 3, "main": 1226, "gen": 1292, "ev": 1221, "pr": 55}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1716466, "supply": [1, 5], "draft": {"z": 30, "cpu": 2.616695476000004, "pre": 0, "main": 10501, "gen": 1837, "ev": 1740, "pr": 50}, "cap": {"z": 30, "cpu": 0.4000139270000034, "pre": 0, "main": 1745, "gen": 1837, "ev": 1740, "pr": 50}, "ell": {"z": 30, "cpu": 2.588427523, "pre": 3, "main": 10501, "gen": 1837, "ev": 1740, "pr": 50}, "ell+cap": {"z": 30, "cpu": 0.3725333269999993, "pre": 3, "main": 1745, "gen": 1837, "ev": 1740, "pr": 50}, "agree": true}
{"m": 16, "n": 16, "lo": 1, "hi": 40, "seed": 1816469, "supply": [1, 5], "draft": {"z": 20, "cpu": 1.1843689630000043, "pre": 0, "main": 5532, "gen": 1300, "ev": 1237, "pr": 47}, "cap": {"z": 20, "cpu": 0.24606504399999807, "pre": 0, "main": 1256, "gen": 1300, "ev": 1237, "pr": 47}, "ell": {"z": 20, "cpu": 1.307350716000002, "pre": 3, "main": 5532, "gen": 1300, "ev": 1237, "pr": 47}, "ell+cap": {"z": 20, "cpu": 0.2624471639999939, "pre": 3, "main": 1256, "gen": 1300, "ev": 1237, "pr": 47}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 916311, "supply": [1, 5], "draft": {"z": 36, "cpu": 1.370908289, "pre": 0, "main": 5638, "gen": 1402, "ev": 1304, "pr": 41}, "cap": {"z": 36, "cpu": 0.23809082400000015, "pre": 0, "main": 1310, "gen": 1402, "ev": 1304, "pr": 41}, "ell": {"z": 36, "cpu": 1.3024480809999999, "pre": 3, "main": 5638, "gen": 1402, "ev": 1304, "pr": 41}, "ell+cap": {"z": 36, "cpu": 0.2560940010000001, "pre": 3, "main": 1310, "gen": 1402, "ev": 1304, "pr": 41}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1016314, "supply": [1, 5], "draft": {"z": 35, "cpu": 0.798967744, "pre": 0, "main": 4159, "gen": 926, "ev": 850, "pr": 39}, "cap": {"z": 35, "cpu": 0.15184936200000054, "pre": 0, "main": 856, "gen": 926, "ev": 850, "pr": 39}, "ell": {"z": 35, "cpu": 0.7681250820000001, "pre": 3, "main": 4159, "gen": 926, "ev": 850, "pr": 39}, "ell+cap": {"z": 35, "cpu": 0.15037844099999997, "pre": 3, "main": 856, "gen": 926, "ev": 850, "pr": 39}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1116317, "supply": [1, 5], "draft": {"z": 35, "cpu": 0.9148405659999996, "pre": 0, "main": 5383, "gen": 1182, "ev": 1097, "pr": 41}, "cap": {"z": 35, "cpu": 0.18747054399999996, "pre": 0, "main": 1105, "gen": 1182, "ev": 1097, "pr": 41}, "ell": {"z": 35, "cpu": 1.1348955280000004, "pre": 3, "main": 5383, "gen": 1182, "ev": 1097, "pr": 41}, "ell+cap": {"z": 35, "cpu": 0.22395733799999995, "pre": 3, "main": 1105, "gen": 1182, "ev": 1097, "pr": 41}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1216320, "supply": [1, 5], "draft": {"z": 35, "cpu": 1.4287426119999997, "pre": 0, "main": 5931, "gen": 1272, "ev": 1210, "pr": 42}, "cap": {"z": 35, "cpu": 0.2615329899999992, "pre": 0, "main": 1214, "gen": 1272, "ev": 1210, "pr": 42}, "ell": {"z": 35, "cpu": 1.263134131000001, "pre": 3, "main": 5931, "gen": 1272, "ev": 1210, "pr": 42}, "ell+cap": {"z": 35, "cpu": 0.2856227709999999, "pre": 3, "main": 1214, "gen": 1272, "ev": 1210, "pr": 42}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1316323, "supply": [1, 5], "draft": {"z": 35, "cpu": 1.2121413289999996, "pre": 0, "main": 4970, "gen": 1196, "ev": 1125, "pr": 45}, "cap": {"z": 35, "cpu": 0.2765808769999989, "pre": 0, "main": 1132, "gen": 1196, "ev": 1125, "pr": 45}, "ell": {"z": 35, "cpu": 1.0516929140000002, "pre": 3, "main": 4970, "gen": 1196, "ev": 1125, "pr": 45}, "ell+cap": {"z": 35, "cpu": 0.22088447199999983, "pre": 3, "main": 1132, "gen": 1196, "ev": 1125, "pr": 45}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1416326, "supply": [1, 5], "draft": {"z": 36, "cpu": 0.9244744540000003, "pre": 0, "main": 4569, "gen": 1226, "ev": 1151, "pr": 46}, "cap": {"z": 36, "cpu": 0.2463390539999999, "pre": 0, "main": 1158, "gen": 1226, "ev": 1151, "pr": 46}, "ell": {"z": 36, "cpu": 1.1753681520000008, "pre": 3, "main": 4569, "gen": 1226, "ev": 1151, "pr": 46}, "ell+cap": {"z": 36, "cpu": 0.24117882399999857, "pre": 3, "main": 1158, "gen": 1226, "ev": 1151, "pr": 46}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1516329, "supply": [1, 5], "draft": {"z": 35, "cpu": 1.142597238999997, "pre": 0, "main": 4117, "gen": 1038, "ev": 968, "pr": 46}, "cap": {"z": 35, "cpu": 0.2421337149999978, "pre": 0, "main": 977, "gen": 1038, "ev": 968, "pr": 46}, "ell": {"z": 35, "cpu": 1.019175820000001, "pre": 3, "main": 4117, "gen": 1038, "ev": 968, "pr": 46}, "ell+cap": {"z": 35, "cpu": 0.22043724299999923, "pre": 3, "main": 977, "gen": 1038, "ev": 968, "pr": 46}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1616332, "supply": [1, 5], "draft": {"z": 34, "cpu": 1.0481626410000011, "pre": 0, "main": 4481, "gen": 979, "ev": 942, "pr": 31}, "cap": {"z": 34, "cpu": 0.1911574310000006, "pre": 0, "main": 948, "gen": 979, "ev": 942, "pr": 31}, "ell": {"z": 34, "cpu": 0.9806962410000004, "pre": 3, "main": 4481, "gen": 979, "ev": 942, "pr": 31}, "ell+cap": {"z": 34, "cpu": 0.19002266600000084, "pre": 3, "main": 948, "gen": 979, "ev": 942, "pr": 31}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1716335, "supply": [1, 5], "draft": {"z": 36, "cpu": 1.1073522209999993, "pre": 0, "main": 5131, "gen": 1170, "ev": 1087, "pr": 42}, "cap": {"z": 36, "cpu": 0.19863792299999972, "pre": 0, "main": 1095, "gen": 1170, "ev": 1087, "pr": 42}, "ell": {"z": 36, "cpu": 1.1278238219999999, "pre": 3, "main": 5131, "gen": 1170, "ev": 1087, "pr": 42}, "ell+cap": {"z": 36, "cpu": 0.2060772600000007, "pre": 3, "main": 1095, "gen": 1170, "ev": 1087, "pr": 42}, "agree": true}
{"m": 16, "n": 16, "lo": 10, "hi": 20, "seed": 1816338, "supply": [1, 5], "draft": {"z": 34, "cpu": 0.8333348960000002, "pre": 0, "main": 3834, "gen": 841, "ev": 795, "pr": 35}, "cap": {"z": 34, "cpu": 0.15552128599999904, "pre": 0, "main": 805, "gen": 841, "ev": 795, "pr": 35}, "ell": {"z": 34, "cpu": 0.7920439639999977, "pre": 3, "main": 3834, "gen": 841, "ev": 795, "pr": 35}, "ell+cap": {"z": 34, "cpu": 0.14778285399999902, "pre": 3, "main": 805, "gen": 841, "ev": 795, "pr": 35}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 920482, "supply": [1, 5], "draft": {"z": 17, "cpu": 3.9944669969999995, "pre": 0, "main": 13312, "gen": 2080, "ev": 2003, "pr": 48}, "cap": {"z": 17, "cpu": 0.5645836090000005, "pre": 0, "main": 2024, "gen": 2080, "ev": 2003, "pr": 48}, "ell": {"z": 17, "cpu": 4.305846863, "pre": 3, "main": 13312, "gen": 2080, "ev": 2003, "pr": 48}, "ell+cap": {"z": 17, "cpu": 0.6587568959999999, "pre": 3, "main": 2024, "gen": 2080, "ev": 2003, "pr": 48}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1020485, "supply": [1, 5], "draft": {"z": 29, "cpu": 8.227197198, "pre": 0, "main": 22419, "gen": 3648, "ev": 3443, "pr": 79}, "cap": {"z": 29, "cpu": 1.0092773239999993, "pre": 0, "main": 3460, "gen": 3648, "ev": 3443, "pr": 79}, "ell": {"z": 29, "cpu": 7.906439420000002, "pre": 3, "main": 22419, "gen": 3648, "ev": 3443, "pr": 79}, "ell+cap": {"z": 29, "cpu": 1.057349318, "pre": 3, "main": 3460, "gen": 3648, "ev": 3443, "pr": 79}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1120488, "supply": [1, 5], "draft": {"z": 25, "cpu": 5.216114322000003, "pre": 0, "main": 15759, "gen": 2538, "ev": 2464, "pr": 63}, "cap": {"z": 25, "cpu": 0.6952942589999935, "pre": 0, "main": 2485, "gen": 2538, "ev": 2464, "pr": 63}, "ell": {"z": 25, "cpu": 5.122149026000002, "pre": 3, "main": 15759, "gen": 2538, "ev": 2464, "pr": 63}, "ell+cap": {"z": 25, "cpu": 0.6861687829999994, "pre": 3, "main": 2485, "gen": 2538, "ev": 2464, "pr": 63}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1220491, "supply": [1, 5], "draft": {"z": 19, "cpu": 4.361553776000001, "pre": 0, "main": 12881, "gen": 2324, "ev": 2197, "pr": 54}, "cap": {"z": 19, "cpu": 0.6745912849999982, "pre": 0, "main": 2220, "gen": 2324, "ev": 2197, "pr": 54}, "ell": {"z": 19, "cpu": 4.733824708, "pre": 3, "main": 12881, "gen": 2324, "ev": 2197, "pr": 54}, "ell+cap": {"z": 19, "cpu": 0.7332138619999995, "pre": 3, "main": 2220, "gen": 2324, "ev": 2197, "pr": 54}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1320494, "supply": [1, 5], "draft": {"z": 24, "cpu": 7.329633361000006, "pre": 0, "main": 19603, "gen": 3328, "ev": 3171, "pr": 64}, "cap": {"z": 24, "cpu": 1.1108739720000003, "pre": 0, "main": 3184, "gen": 3328, "ev": 3171, "pr": 64}, "ell": {"z": 24, "cpu": 6.779883871999999, "pre": 3, "main": 19603, "gen": 3328, "ev": 3171, "pr": 64}, "ell+cap": {"z": 24, "cpu": 0.9682275970000092, "pre": 3, "main": 3184, "gen": 3328, "ev": 3171, "pr": 64}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1420497, "supply": [1, 5], "draft": {"z": 25, "cpu": 6.769022099999987, "pre": 0, "main": 20244, "gen": 3576, "ev": 3379, "pr": 74}, "cap": {"z": 25, "cpu": 1.0728954020000003, "pre": 0, "main": 3393, "gen": 3576, "ev": 3379, "pr": 74}, "ell": {"z": 25, "cpu": 6.789291867000003, "pre": 3, "main": 20244, "gen": 3576, "ev": 3379, "pr": 74}, "ell+cap": {"z": 25, "cpu": 1.1066027429999963, "pre": 3, "main": 3393, "gen": 3576, "ev": 3379, "pr": 74}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1520500, "supply": [1, 5], "draft": {"z": 21, "cpu": 4.932033960999988, "pre": 0, "main": 14435, "gen": 2484, "ev": 2364, "pr": 69}, "cap": {"z": 21, "cpu": 0.7613204139999965, "pre": 0, "main": 2381, "gen": 2484, "ev": 2364, "pr": 69}, "ell": {"z": 21, "cpu": 4.941541483999998, "pre": 3, "main": 14435, "gen": 2484, "ev": 2364, "pr": 69}, "ell+cap": {"z": 21, "cpu": 0.7979866390000012, "pre": 3, "main": 2381, "gen": 2484, "ev": 2364, "pr": 69}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1620503, "supply": [1, 5], "draft": {"z": 18, "cpu": 3.812540694000006, "pre": 0, "main": 11725, "gen": 1836, "ev": 1761, "pr": 54}, "cap": {"z": 18, "cpu": 0.4983194789999885, "pre": 0, "main": 1787, "gen": 1836, "ev": 1761, "pr": 54}, "ell": {"z": 18, "cpu": 3.7554074560000004, "pre": 3, "main": 11725, "gen": 1836, "ev": 1761, "pr": 54}, "ell+cap": {"z": 18, "cpu": 0.47694440400000815, "pre": 3, "main": 1787, "gen": 1836, "ev": 1761, "pr": 54}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1720506, "supply": [1, 5], "draft": {"z": 21, "cpu": 3.987317034, "pre": 0, "main": 14333, "gen": 2470, "ev": 2341, "pr": 60}, "cap": {"z": 21, "cpu": 0.6488053690000015, "pre": 0, "main": 2351, "gen": 2470, "ev": 2341, "pr": 60}, "ell": {"z": 21, "cpu": 4.049041802999994, "pre": 3, "main": 14333, "gen": 2470, "ev": 2341, "pr": 60}, "ell+cap": {"z": 21, "cpu": 0.6881996759999964, "pre": 3, "main": 2351, "gen": 2470, "ev": 2341, "pr": 60}, "agree": true}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "seed": 1820509, "supply": [1, 5], "draft": {"z": 23, "cpu": 5.629217799000003, "pre": 0, "main": 18825, "gen": 3073, "ev": 2927, "pr": 68}, "cap": {"z": 23, "cpu": 0.9258308450000072, "pre": 0, "main": 2942, "gen": 3073, "ev": 2927, "pr": 68}, "ell": {"z": 23, "cpu": 5.702409809000002, "pre": 3, "main": 18825, "gen": 3073, "ev": 2927, "pr": 68}, "ell+cap": {"z": 23, "cpu": 0.8791959679999906, "pre": 3, "main": 2942, "gen": 3073, "ev": 2927, "pr": 68}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 920351, "supply": [1, 5], "draft": {"z": 34, "cpu": 3.2680849419999998, "pre": 0, "main": 10059, "gen": 2273, "ev": 2164, "pr": 46}, "cap": {"z": 34, "cpu": 0.7377195389999995, "pre": 0, "main": 2169, "gen": 2273, "ev": 2164, "pr": 46}, "ell": {"z": 34, "cpu": 3.338275932, "pre": 3, "main": 10059, "gen": 2273, "ev": 2164, "pr": 46}, "ell+cap": {"z": 34, "cpu": 0.7061345709999998, "pre": 3, "main": 2169, "gen": 2273, "ev": 2164, "pr": 46}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1020354, "supply": [1, 5], "draft": {"z": 34, "cpu": 2.2120662609999986, "pre": 0, "main": 7147, "gen": 1597, "ev": 1487, "pr": 54}, "cap": {"z": 34, "cpu": 0.3857132520000004, "pre": 0, "main": 1491, "gen": 1597, "ev": 1487, "pr": 54}, "ell": {"z": 34, "cpu": 2.394450326000001, "pre": 3, "main": 7147, "gen": 1597, "ev": 1487, "pr": 54}, "ell+cap": {"z": 34, "cpu": 0.4470803510000003, "pre": 3, "main": 1491, "gen": 1597, "ev": 1487, "pr": 54}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1120357, "supply": [1, 5], "draft": {"z": 36, "cpu": 6.692315919999999, "pre": 0, "main": 17541, "gen": 3845, "ev": 3650, "pr": 66}, "cap": {"z": 36, "cpu": 1.2579084129999991, "pre": 0, "main": 3657, "gen": 3845, "ev": 3650, "pr": 66}, "ell": {"z": 36, "cpu": 6.511057296000001, "pre": 3, "main": 17541, "gen": 3845, "ev": 3650, "pr": 66}, "ell+cap": {"z": 36, "cpu": 1.3017468019999967, "pre": 3, "main": 3657, "gen": 3845, "ev": 3650, "pr": 66}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1220360, "supply": [1, 5], "draft": {"z": 36, "cpu": 4.465574399000001, "pre": 0, "main": 13595, "gen": 3068, "ev": 2869, "pr": 68}, "cap": {"z": 36, "cpu": 0.8823013499999988, "pre": 0, "main": 2877, "gen": 3068, "ev": 2869, "pr": 68}, "ell": {"z": 36, "cpu": 5.195309834999996, "pre": 3, "main": 13595, "gen": 3068, "ev": 2869, "pr": 68}, "ell+cap": {"z": 36, "cpu": 0.8722058410000031, "pre": 3, "main": 2877, "gen": 3068, "ev": 2869, "pr": 68}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1320363, "supply": [1, 5], "draft": {"z": 36, "cpu": 5.083082567999995, "pre": 0, "main": 12879, "gen": 2843, "ev": 2701, "pr": 67}, "cap": {"z": 36, "cpu": 0.8867520040000016, "pre": 0, "main": 2705, "gen": 2843, "ev": 2701, "pr": 67}, "ell": {"z": 36, "cpu": 4.665928452999999, "pre": 3, "main": 12879, "gen": 2843, "ev": 2701, "pr": 67}, "ell+cap": {"z": 36, "cpu": 0.9067897469999977, "pre": 3, "main": 2705, "gen": 2843, "ev": 2701, "pr": 67}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1420366, "supply": [1, 5], "draft": {"z": 35, "cpu": 3.2185156520000007, "pre": 0, "main": 10697, "gen": 2823, "ev": 2670, "pr": 68}, "cap": {"z": 35, "cpu": 0.7352098389999995, "pre": 0, "main": 2673, "gen": 2823, "ev": 2670, "pr": 68}, "ell": {"z": 35, "cpu": 3.2305516950000026, "pre": 3, "main": 10697, "gen": 2823, "ev": 2670, "pr": 68}, "ell+cap": {"z": 35, "cpu": 0.8356285460000024, "pre": 3, "main": 2673, "gen": 2823, "ev": 2670, "pr": 68}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1520369, "supply": [1, 5], "draft": {"z": 35, "cpu": 4.884223818000002, "pre": 0, "main": 13893, "gen": 3640, "ev": 3471, "pr": 65}, "cap": {"z": 35, "cpu": 1.3739541559999964, "pre": 0, "main": 3477, "gen": 3640, "ev": 3471, "pr": 65}, "ell": {"z": 35, "cpu": 4.597806430000006, "pre": 3, "main": 13893, "gen": 3640, "ev": 3471, "pr": 65}, "ell+cap": {"z": 35, "cpu": 1.2938663850000012, "pre": 3, "main": 3477, "gen": 3640, "ev": 3471, "pr": 65}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1620372, "supply": [1, 5], "draft": {"z": 35, "cpu": 4.027569048999993, "pre": 0, "main": 10867, "gen": 2388, "ev": 2283, "pr": 61}, "cap": {"z": 35, "cpu": 0.6844941479999989, "pre": 0, "main": 2290, "gen": 2388, "ev": 2283, "pr": 61}, "ell": {"z": 35, "cpu": 3.9228264430000053, "pre": 3, "main": 10867, "gen": 2388, "ev": 2283, "pr": 61}, "ell+cap": {"z": 35, "cpu": 0.6605477549999961, "pre": 3, "main": 2290, "gen": 2388, "ev": 2283, "pr": 61}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1720375, "supply": [1, 5], "draft": {"z": 35, "cpu": 2.655419373000001, "pre": 0, "main": 8630, "gen": 1929, "ev": 1811, "pr": 55}, "cap": {"z": 35, "cpu": 0.5036033530000026, "pre": 0, "main": 1814, "gen": 1929, "ev": 1811, "pr": 55}, "ell": {"z": 35, "cpu": 2.6027795990000016, "pre": 3, "main": 8630, "gen": 1929, "ev": 1811, "pr": 55}, "ell+cap": {"z": 35, "cpu": 0.622342058000001, "pre": 3, "main": 1814, "gen": 1929, "ev": 1811, "pr": 55}, "agree": true}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "seed": 1820378, "supply": [1, 5], "draft": {"z": 35, "cpu": 4.0572364700000065, "pre": 0, "main": 11166, "gen": 2405, "ev": 2306, "pr": 70}, "cap": {"z": 35, "cpu": 0.7621724460000081, "pre": 0, "main": 2310, "gen": 2405, "ev": 2306, "pr": 70}, "ell": {"z": 35, "cpu": 4.240212053000008, "pre": 3, "main": 11166, "gen": 2405, "ev": 2306, "pr": 70}, "ell+cap": {"z": 35, "cpu": 0.6506530079999919, "pre": 3, "main": 2310, "gen": 2405, "ev": 2306, "pr": 70}, "agree": true}


==> anc/three_phase_ni_supplement/original_studies/results/abl_summary.txt <==
instances: 160  all configurations agree on OPT_NI: True
supply    size   range |     draft       cap       ell   ell+cap |  ell>tau  cpu draft  cpu ell+cap
[10, 50]   8x8  [1, 40] |       751       196       693       205 | n=10 cpu   0.07s   0.02s
[10, 50]   8x8 [10, 20] |       648       218       576       224 | n=10 cpu   0.06s   0.02s
[10, 50]  12x12 [1, 40] |      4138       740      4141       744 | n=10 cpu   0.74s   0.14s
[10, 50]  12x12[10, 20] |      1925       579      1928       582 | n=10 cpu   0.35s   0.09s
[10, 50]  16x16 [1, 40] |      9789      1614      9792      1618 | n=10 cpu   2.49s   0.41s
[10, 50]  16x16[10, 20] |      6505      1466      6508      1469 | n=10 cpu   1.95s   0.37s
[10, 50]  20x20 [1, 40] |     19163      3099     19166      3102 | n=10 cpu   7.46s   1.16s
[10, 50]  20x20[10, 20] |      9496      2040      9498      2042 | n=10 cpu   3.69s   0.73s
[1, 5]     8x8  [1, 40] |       722       188       704       190 | n=10 cpu   0.07s   0.02s
[1, 5]     8x8 [10, 20] |       510       160       514       166 | n=10 cpu   0.04s   0.01s
[1, 5]    12x12 [1, 40] |      3630       718      3634       720 | n=10 cpu   0.49s   0.09s
[1, 5]    12x12[10, 20] |      2438       625      2442       628 | n=10 cpu   0.35s   0.08s
[1, 5]    16x16 [1, 40] |      8230      1406      8233      1409 | n=10 cpu   1.90s   0.29s
[1, 5]    16x16[10, 20] |      4770      1100      4772      1103 | n=10 cpu   1.08s   0.22s
[1, 5]    20x20 [1, 40] |     15097      2433     15100      2436 | n=10 cpu   5.07s   0.77s
[1, 5]    20x20[10, 20] |     11016      2492     11020      2494 | n=10 cpu   4.04s   0.77s
cap      vs draft : probe ratio median 0.215 [5%,95%]=[0.158,0.388]  fewer in 100.0%, more in 0.0%, Wilcoxon p=5.24e-28
ell      vs draft : probe ratio median 1.001 [5%,95%]=[1.000,1.006]  fewer in 4.4%, more in 95.6%, Wilcoxon p=2.61e-24
ell+cap  vs cap   : probe ratio median 1.003 [5%,95%]=[1.001,1.027]  fewer in 1.9%, more in 98.1%, Wilcoxon p=4.98e-30
ell+cap  vs draft : probe ratio median 0.216 [5%,95%]=[0.158,0.406]  fewer in 100.0%, more in 0.0%, Wilcoxon p=5.24e-28


==> anc/three_phase_ni_supplement/original_studies/results/final_summary.json <==
{
 "N": 1400,
 "infeasible": 0,
 "bigcpu": 5.594227781149997,
 "bigmax": 13.605316175999974,
 "allmax": 13.605316175999974,
 "gen3": 0.7633333333333333,
 "genL": 0.08195877983539093,
 "share_eval": 0.9891073988271092,
 "Imax": 9,
 "probe_exp": [
  [
   1.423651958093876,
   1.3703982833998938,
   1.4769056327878582,
   0.9178913127959708,
   250
  ],
  [
   1.2877949336797798,
   1.22461737693102,
   1.3509724904285396,
   0.8666528482557222,
   250
  ],
  [
   1.3798770655310175,
   1.319718367910438,
   1.440035763151597,
   0.8916526909875557,
   250
  ],
  [
   1.2886727238180262,
   1.2124998556525992,
   1.3648455919834532,
   0.8174152755870362,
   250
  ]
 ],
 "cpu_exp": [
  [
   2.2035276386158165,
   2.135599038643922,
   2.271456238587711,
   0.9427256718726256,
   250
  ],
  [
   2.0342939240205196,
   1.9573336651346347,
   2.1112541829064044,
   0.9161720190219539,
   250
  ],
  [
   2.1208102025548974,
   2.0466462013109465,
   2.1949742037988482,
   0.9274899420546788,
   250
  ],
  [
   2.090104663886954,
   1.998145661448816,
   2.1820636663250923,
   0.8898745791380843,
   250
  ]
 ],
 "unb_ratio": [
  0.32259063074351096,
  0.4539984768546287
 ],
 "range_ratio": [
  0.664922437166575,
  1.2348417615838172
 ],
 "holm_sig": 5,
 "mw_tests": 10,
 "abl": {
  "n": 160,
  "ratio": 0.21515236434591273,
  "p5": 0.15761736403582952,
  "p95": 0.3883842144452717,
  "red": 76.68641403550129,
  "redmin": 17.1875,
  "redmax": 84.79567307692308,
  "wilcoxon": 5.239303934094949e-28,
  "cpu": 0.20494014839099858,
  "same_pairs": true,
  "agree": true,
  "ell_more": 98.125,
  "ell_med": 0.30262796447211304
 },
 "binds": {
  "(1, 40)": [
   432,
   700
  ],
  "(10, 20)": [
   676,
   700
  ]
 },
 "rel": {
  "(1, 40)": [
   10.116563670470928,
   138.70967741935485
  ],
  "(10, 20)": [
   80.82695261112963,
   153.84615384615384
  ]
 },
 "chi": {
  "(1, 40)": [
   2.515201768933112,
   6,
   0.866762480890241
  ],
  "(10, 20)": [
   67.56656804733728,
   6,
   1.2887721651810935e-12
  ]
 },
 "single": {
  "3": 0.0,
  "5": 0.08,
  "10": 0.39,
  "15": 0.82,
  "20": 1.0,
  "25": 1.0,
  "30": 1.0
 },
 "correct": {
  "n": 5000,
  "infeasible": 537,
  "mismatches": 0,
  "ub95": 0.05989670023148763
 },
 "filt": {
  "n": 2000,
  "binding": 1707,
  "S": {
   "0": [
    1104,
    2000,
    55.2,
    53.01267499977558,
    57.36738770818548
   ],
   "1": [
    1114,
    2000,
    55.7,
    53.514112413562465,
    57.86403324708714
   ],
   "2": [
    1111,
    2000,
    55.55,
    53.363657827295306,
    57.715062947547736
   ]
  },
  "A": {
   "0": [
    1283,
    2000,
    64.15,
    62.0229885205677,
    66.22275904051861
   ],
   "1": [
    1357,
    2000,
    67.85,
    65.77054848598063,
    69.86101292500105
   ],
   "2": [
    1341,
    2000,
    67.05,
    64.95906358488207,
    69.07556510179789
   ]
  },
  "Sbind": {
   "0": [
    1104,
    1707,
    64.67486818980667,
    62.37675803808354,
    66.90707755049283
   ],
   "1": [
    1114,
    1707,
    65.26069127123608,
    62.96995471778184,
    67.48289626355206
   ],
   "2": [
    1111,
    1707,
    65.08494434680726,
    62.79195646949118,
    67.31018989401545
   ]
  },
  "anyS": 1597,
  "allS": 525,
  "anyA": 1671,
  "allA": 965,
  "nonbind": 293,
  "nonbind_fail": 0,
  "alg_returns_none_phase1": 1135
 }
}

==> anc/three_phase_ni_supplement/original_studies/results/highs_check.jsonl <==
{"m": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1030343, "alg": 54, "mip": 54, "status": "Optimal", "sec": 0.009311437606811523}
{"m": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1038262, "alg": 62, "mip": 62, "status": "Optimal", "sec": 0.008884668350219727}
{"m": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1046181, "alg": 59, "mip": 59, "status": "Optimal", "sec": 0.006981611251831055}
{"m": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1054100, "alg": 31, "mip": 31, "status": "Optimal", "sec": 0.010587453842163086}
{"m": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1030350, "alg": 43, "mip": 43, "status": "Optimal", "sec": 0.019861936569213867}
{"m": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1038269, "alg": 42, "mip": 42, "status": "Optimal", "sec": 0.0073659420013427734}
{"m": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1046188, "alg": 39, "mip": 39, "status": "Optimal", "sec": 0.007294654846191406}
{"m": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1054107, "alg": 44, "mip": 44, "status": "Optimal", "sec": 0.001817941665649414}
{"m": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2030343, "alg": 77, "mip": 77, "status": "Optimal", "sec": 0.00798654556274414}
{"m": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2038262, "alg": 67, "mip": 67, "status": "Optimal", "sec": 0.008429527282714844}
{"m": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2046181, "alg": 59, "mip": 59, "status": "Optimal", "sec": 0.007517576217651367}
{"m": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2054100, "alg": 52, "mip": 52, "status": "Optimal", "sec": 0.008495807647705078}
{"m": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2030350, "alg": 54, "mip": 54, "status": "Optimal", "sec": 0.0017991065979003906}
{"m": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2038269, "alg": 44, "mip": 44, "status": "Optimal", "sec": 0.007622718811035156}
{"m": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2046188, "alg": 43, "mip": 43, "status": "Optimal", "sec": 0.007324934005737305}
{"m": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2054107, "alg": 43, "mip": 43, "status": "Optimal", "sec": 0.007191181182861328}
{"m": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1050543, "alg": 55, "mip": 55, "status": "Optimal", "sec": 0.050230979919433594}
{"m": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1058462, "alg": 44, "mip": 44, "status": "Optimal", "sec": 0.06850218772888184}
{"m": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1066381, "alg": 50, "mip": 50, "status": "Optimal", "sec": 0.06800246238708496}
{"m": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1074300, "alg": 46, "mip": 46, "status": "Optimal", "sec": 0.052141427993774414}
{"m": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1050550, "alg": 42, "mip": 42, "status": "Optimal", "sec": 0.03986358642578125}
{"m": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1058469, "alg": 43, "mip": 43, "status": "Optimal", "sec": 0.043054819107055664}
{"m": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1066388, "alg": 43, "mip": 43, "status": "Optimal", "sec": 0.06535673141479492}
{"m": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1074307, "alg": 40, "mip": 40, "status": "Optimal", "sec": 0.04324197769165039}
{"m": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2050543, "alg": 31, "mip": 31, "status": "Optimal", "sec": 0.0409092903137207}
{"m": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2058462, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.03953909873962402}
{"m": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2066381, "alg": 46, "mip": 46, "status": "Optimal", "sec": 0.04593300819396973}
{"m": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2074300, "alg": 45, "mip": 45, "status": "Optimal", "sec": 0.0460050106048584}
{"m": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2050550, "alg": 49, "mip": 49, "status": "Optimal", "sec": 0.006379365921020508}
{"m": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2058469, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.04845023155212402}
{"m": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2066388, "alg": 41, "mip": 41, "status": "Optimal", "sec": 0.04147481918334961}
{"m": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2074307, "alg": 47, "mip": 47, "status": "Optimal", "sec": 0.03875589370727539}
{"m": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1101043, "alg": 39, "mip": 39, "status": "Optimal", "sec": 0.2041163444519043}
{"m": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1108962, "alg": 32, "mip": 32, "status": "Optimal", "sec": 0.1717207431793213}
{"m": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1116881, "alg": 51, "mip": 51, "status": "Optimal", "sec": 0.36325860023498535}
{"m": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1124800, "alg": 49, "mip": 49, "status": "Optimal", "sec": 0.2500779628753662}
{"m": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1101050, "alg": 34, "mip": 34, "status": "Optimal", "sec": 0.16844463348388672}
{"m": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1108969, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.3111572265625}
{"m": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1116888, "alg": 39, "mip": 39, "status": "Optimal", "sec": 0.27614617347717285}
{"m": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1124807, "alg": 41, "mip": 41, "status": "Optimal", "sec": 0.28330540657043457}
{"m": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2101043, "alg": 27, "mip": 27, "status": "Optimal", "sec": 0.43287229537963867}
{"m": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2108962, "alg": 17, "mip": 17, "status": "Optimal", "sec": 0.23142695426940918}
{"m": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2116881, "alg": 28, "mip": 28, "status": "Optimal", "sec": 0.30529165267944336}
{"m": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2124800, "alg": 23, "mip": 23, "status": "Optimal", "sec": 0.3597910404205322}
{"m": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2101050, "alg": 41, "mip": 41, "status": "Optimal", "sec": 0.26101136207580566}
{"m": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2108969, "alg": 39, "mip": 39, "status": "Optimal", "sec": 0.29583191871643066}
{"m": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2116888, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.34172606468200684}
{"m": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2124807, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.2427070140838623}
{"m": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1151543, "alg": 28, "mip": 28, "status": "Optimal", "sec": 1.786468267440796}
{"m": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1159462, "alg": 37, "mip": 37, "status": "Optimal", "sec": 0.766350507736206}
{"m": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1167381, "alg": 27, "mip": 27, "status": "Optimal", "sec": 0.3684523105621338}
{"m": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1175300, "alg": 28, "mip": 28, "status": "Optimal", "sec": 1.0119495391845703}
{"m": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1151550, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.5387370586395264}
{"m": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1159469, "alg": 36, "mip": 36, "status": "Optimal", "sec": 1.0971858501434326}
{"m": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1167388, "alg": 36, "mip": 36, "status": "Optimal", "sec": 0.6979601383209229}
{"m": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1175307, "alg": 35, "mip": 35, "status": "Optimal", "sec": 0.9067947864532471}
{"m": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2151543, "alg": 24, "mip": 24, "status": "Optimal", "sec": 1.2139747142791748}
{"m": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2159462, "alg": 45, "mip": 45, "status": "Optimal", "sec": 0.5808272361755371}
{"m": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2167381, "alg": 37, "mip": 37, "status": "Optimal", "sec": 0.4269554615020752}
{"m": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2175300, "alg": 34, "mip": 34, "status": "Optimal", "sec": 0.6996736526489258}
{"m": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2151550, "alg": 35, "mip": 35, "status": "Optimal", "sec": 0.26701903343200684}
{"m": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2159469, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.42539358139038086}
{"m": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2167388, "alg": 35, "mip": 35, "status": "Optimal", "sec": 0.5433776378631592}
{"m": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2175307, "alg": 34, "mip": 34, "status": "Optimal", "sec": 1.0206272602081299}
{"m": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1202043, "alg": 23, "mip": 23, "status": "Optimal", "sec": 2.7627174854278564}
{"m": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1209962, "alg": 28, "mip": 28, "status": "Optimal", "sec": 3.5774683952331543}
{"m": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1217881, "alg": 25, "mip": 25, "status": "Optimal", "sec": 4.44083833694458}
{"m": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1225800, "alg": 27, "mip": 27, "status": "Optimal", "sec": 3.669902801513672}
{"m": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1202050, "alg": 35, "mip": 35, "status": "Optimal", "sec": 1.2073326110839844}
{"m": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1209969, "alg": 36, "mip": 36, "status": "Optimal", "sec": 0.8299028873443604}
{"m": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1217888, "alg": 37, "mip": 37, "status": "Optimal", "sec": 1.3920536041259766}
{"m": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1225807, "alg": 36, "mip": 36, "status": "Optimal", "sec": 1.739961862564087}
{"m": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2202043, "alg": 21, "mip": 21, "status": "Optimal", "sec": 0.806969404220581}
{"m": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2209962, "alg": 25, "mip": 25, "status": "Optimal", "sec": 1.6758301258087158}
{"m": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2217881, "alg": 29, "mip": 29, "status": "Optimal", "sec": 4.252089738845825}
{"m": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2225800, "alg": 24, "mip": 24, "status": "Optimal", "sec": 2.118297815322876}
{"m": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2202050, "alg": 36, "mip": 36, "status": "Optimal", "sec": 1.0136890411376953}
{"m": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2209969, "alg": 34, "mip": 34, "status": "Optimal", "sec": 0.9811258316040039}
{"m": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2217888, "alg": 36, "mip": 36, "status": "Optimal", "sec": 5.839890480041504}
{"m": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2225807, "alg": 33, "mip": 33, "status": "Optimal", "sec": 0.7303621768951416}
{"m": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1252543, "alg": 22, "mip": 22, "status": "Optimal", "sec": 2.1389307975769043}
{"m": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1260462, "alg": 21, "mip": 21, "status": "Optimal", "sec": 6.3269429206848145}
{"m": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1268381, "alg": 22, "mip": 22, "status": "Optimal", "sec": 7.739067554473877}
{"m": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1276300, "alg": 24, "mip": 24, "status": "Optimal", "sec": 8.103885889053345}
{"m": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1252550, "alg": 34, "mip": 34, "status": "Optimal", "sec": 1.9189982414245605}
{"m": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1260469, "alg": 34, "mip": 34, "status": "Optimal", "sec": 1.2674243450164795}
{"m": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1268388, "alg": 35, "mip": 35, "status": "Optimal", "sec": 2.086900234222412}
{"m": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1276307, "alg": 35, "mip": 35, "status": "Optimal", "sec": 2.0672430992126465}
{"m": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2252543, "alg": 22, "mip": 22, "status": "Optimal", "sec": 10.214435815811157}
{"m": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2260462, "alg": 22, "mip": 22, "status": "Optimal", "sec": 6.246830940246582}
{"m": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2268381, "alg": 20, "mip": 20, "status": "Optimal", "sec": 3.285240411758423}
{"m": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2276300, "alg": 17, "mip": 17, "status": "Optimal", "sec": 0.6017959117889404}
{"m": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2252550, "alg": 34, "mip": 34, "status": "Optimal", "sec": 1.2576942443847656}
{"m": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2260469, "alg": 35, "mip": 35, "status": "Optimal", "sec": 1.7451393604278564}
{"m": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2268388, "alg": 36, "mip": 36, "status": "Optimal", "sec": 5.31119966506958}
{"m": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2276307, "alg": 33, "mip": 33, "status": "Optimal", "sec": 0.9437265396118164}
{"m": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1303043, "alg": 23, "mip": 23, "status": "Optimal", "sec": 2.5630743503570557}
{"m": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1310962, "alg": 26, "mip": 26, "status": "Optimal", "sec": 3.796113967895508}
{"m": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1318881, "alg": 19, "mip": 19, "status": "Optimal", "sec": 7.161757946014404}
{"m": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1326800, "alg": 17, "mip": 17, "status": "Optimal", "sec": 18.269639015197754}
{"m": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1303050, "alg": 34, "mip": 34, "status": "Optimal", "sec": 3.5714099407196045}
{"m": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1310969, "alg": 34, "mip": 34, "status": "Optimal", "sec": 7.123284339904785}
{"m": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1318888, "alg": 33, "mip": 33, "status": "Optimal", "sec": 3.7438971996307373}
{"m": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1326807, "alg": 33, "mip": 33, "status": "Optimal", "sec": 5.458347797393799}
{"m": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2303043, "alg": 21, "mip": 21, "status": "Optimal", "sec": 11.144275665283203}
{"m": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2310962, "alg": 18, "mip": 18, "status": "Optimal", "sec": 10.078379154205322}
{"m": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2318881, "alg": 20, "mip": 20, "status": "Optimal", "sec": 9.491123914718628}
{"m": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2326800, "alg": 22, "mip": 22, "status": "Optimal", "sec": 2.800990343093872}
{"m": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2303050, "alg": 33, "mip": 33, "status": "Optimal", "sec": 12.425653457641602}
{"m": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2310969, "alg": 32, "mip": 32, "status": "Optimal", "sec": 4.8219568729400635}
{"m": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2318888, "alg": 33, "mip": 33, "status": "Optimal", "sec": 2.842243194580078}
{"m": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2326807, "alg": 34, "mip": 34, "status": "Optimal", "sec": 11.909110307693481}


==> anc/three_phase_ni_supplement/original_studies/results/highs_check2.jsonl <==
{"m": 10, "n": 10, "hi": 25, "seed": 71014361, "alg": 29, "mip": 29, "status": "Optimal", "sec": 0.40139245986938477}
{"m": 10, "n": 10, "hi": 25, "seed": 71119090, "alg": 20, "mip": 20, "status": "Optimal", "sec": 0.27806782722473145}
{"m": 10, "n": 10, "hi": 40, "seed": 71014376, "alg": 47, "mip": 47, "status": "Optimal", "sec": 0.21225738525390625}
{"m": 10, "n": 10, "hi": 40, "seed": 71119105, "alg": 38, "mip": 38, "status": "Optimal", "sec": 0.7307479381561279}
{"m": 10, "n": 10, "hi": 70, "seed": 71014406, "alg": 60, "mip": 60, "status": "Optimal", "sec": 0.8547050952911377}
{"m": 10, "n": 10, "hi": 70, "seed": 71119135, "alg": 74, "mip": 74, "status": "Optimal", "sec": 0.31870365142822266}
{"m": 10, "n": 10, "hi": 85, "seed": 71014421, "alg": 80, "mip": 80, "status": "Optimal", "sec": 0.24868440628051758}
{"m": 10, "n": 10, "hi": 85, "seed": 71119150, "alg": 78, "mip": 78, "status": "Optimal", "sec": 0.4386940002441406}
{"m": 10, "n": 10, "hi": 100, "seed": 71014436, "alg": 98, "mip": 98, "status": "Optimal", "sec": 0.15471649169921875}
{"m": 10, "n": 10, "hi": 100, "seed": 71119165, "alg": 93, "mip": 93, "status": "Optimal", "sec": 0.8242692947387695}
{"m": 10, "n": 15, "hi": 25, "seed": 71019361, "alg": 23, "mip": 23, "status": "Optimal", "sec": 0.5145349502563477}
{"m": 10, "n": 15, "hi": 25, "seed": 71124090, "alg": 21, "mip": 21, "status": "Optimal", "sec": 0.4413623809814453}
{"m": 10, "n": 15, "hi": 40, "seed": 71019376, "alg": 33, "mip": 33, "status": "Optimal", "sec": 0.6416516304016113}
{"m": 10, "n": 15, "hi": 40, "seed": 71124105, "alg": 32, "mip": 32, "status": "Optimal", "sec": 0.7278835773468018}
{"m": 10, "n": 15, "hi": 70, "seed": 71019406, "alg": 63, "mip": 63, "status": "Optimal", "sec": 0.7652695178985596}
{"m": 10, "n": 15, "hi": 70, "seed": 71124135, "alg": 68, "mip": 68, "status": "Optimal", "sec": 0.633969783782959}
{"m": 10, "n": 15, "hi": 85, "seed": 71019421, "alg": 72, "mip": 72, "status": "Optimal", "sec": 0.48171186447143555}
{"m": 10, "n": 15, "hi": 85, "seed": 71124150, "alg": 72, "mip": 72, "status": "Optimal", "sec": 0.5702333450317383}
{"m": 10, "n": 15, "hi": 100, "seed": 71019436, "alg": 68, "mip": 68, "status": "Optimal", "sec": 1.5627355575561523}
{"m": 10, "n": 15, "hi": 100, "seed": 71124165, "alg": 102, "mip": 102, "status": "Optimal", "sec": 0.5171170234680176}
{"m": 20, "n": 20, "hi": 25, "seed": 72024361, "alg": 15, "mip": 15, "status": "Optimal", "sec": 4.213190317153931}
{"m": 20, "n": 20, "hi": 25, "seed": 72129090, "alg": 14, "mip": 14, "status": "Optimal", "sec": 2.333005428314209}
{"m": 20, "n": 20, "hi": 40, "seed": 72024376, "alg": 21, "mip": 21, "status": "Optimal", "sec": 7.7677717208862305}
{"m": 20, "n": 20, "hi": 40, "seed": 72129105, "alg": 30, "mip": 30, "status": "Optimal", "sec": 0.8290274143218994}
{"m": 20, "n": 20, "hi": 70, "seed": 72024406, "alg": 33, "mip": 33, "status": "Optimal", "sec": 10.268470287322998}
{"m": 20, "n": 20, "hi": 70, "seed": 72129135, "alg": 43, "mip": 43, "status": "Optimal", "sec": 7.6351447105407715}
{"m": 20, "n": 20, "hi": 85, "seed": 72024421, "alg": 50, "mip": 50, "status": "Optimal", "sec": 7.844299077987671}
{"m": 20, "n": 20, "hi": 85, "seed": 72129150, "alg": 46, "mip": 46, "status": "Optimal", "sec": 6.8409130573272705}
{"m": 20, "n": 20, "hi": 100, "seed": 72024436, "alg": 57, "mip": 57, "status": "Optimal", "sec": 3.9316041469573975}
{"m": 20, "n": 20, "hi": 100, "seed": 72129165, "alg": 46, "mip": 46, "status": "Optimal", "sec": 2.473022937774658}
{"m": 25, "n": 20, "hi": 25, "seed": 72524361, "alg": 15, "mip": 15, "status": "Optimal", "sec": 3.7407407760620117}
{"m": 25, "n": 20, "hi": 25, "seed": 72629090, "alg": 13, "mip": 13, "status": "Optimal", "sec": 7.2440619468688965}
{"m": 25, "n": 20, "hi": 40, "seed": 72524376, "alg": 24, "mip": 24, "status": "Optimal", "sec": 5.082610845565796}
{"m": 25, "n": 20, "hi": 40, "seed": 72629105, "alg": 24, "mip": 24, "status": "Optimal", "sec": 3.2768404483795166}
{"m": 40, "n": 40, "hi": 70, "seed": 74044406, "alg": 34, "mip": 34, "status": "Optimal", "sec": 35.191264390945435}
{"m": 40, "n": 40, "hi": 70, "seed": 74149135, "alg": 29, "mip": 29, "status": "Optimal", "sec": 53.669209480285645}
{"m": 40, "n": 40, "hi": 85, "seed": 74044421, "alg": 37, "mip": 37, "status": "Optimal", "sec": 24.618945121765137}
{"m": 40, "n": 40, "hi": 85, "seed": 74149150, "alg": 35, "mip": 35, "status": "Optimal", "sec": 48.97310161590576}
{"m": 40, "n": 40, "hi": 25, "seed": 74044361, "alg": 10, "mip": 10, "status": "Optimal", "sec": 18.426387548446655}
{"m": 40, "n": 40, "hi": 25, "seed": 74149090, "alg": 12, "mip": 12, "status": "Optimal", "sec": 24.622987031936646}
{"m": 40, "n": 40, "hi": 40, "seed": 74044376, "alg": 17, "mip": 17, "status": "Optimal", "sec": 32.07404446601868}
{"m": 40, "n": 40, "hi": 40, "seed": 74149105, "alg": 12, "mip": 12, "status": "Optimal", "sec": 23.437580823898315}
{"m": 30, "n": 35, "hi": 85, "seed": 73039421, "alg": 35, "mip": 35, "status": "Optimal", "sec": 22.891873121261597}
{"m": 30, "n": 35, "hi": 85, "seed": 73144150, "alg": 40, "mip": 40, "status": "Optimal", "sec": 22.024189233779907}
{"m": 40, "n": 40, "hi": 100, "seed": 74044436, "alg": 37, "mip": 37, "status": "Optimal", "sec": 48.24400043487549}
{"m": 40, "n": 40, "hi": 100, "seed": 74149165, "alg": 38, "mip": 38, "status": "Optimal", "sec": 8.41274905204773}
{"m": 30, "n": 35, "hi": 70, "seed": 73039406, "alg": 34, "mip": 34, "status": "Optimal", "sec": 2.95686936378479}
{"m": 30, "n": 35, "hi": 70, "seed": 73144135, "alg": 34, "mip": 34, "status": "Optimal", "sec": 21.911157608032227}
{"m": 30, "n": 35, "hi": 40, "seed": 73039376, "alg": 23, "mip": 23, "status": "Optimal", "sec": 13.722163915634155}
{"m": 30, "n": 35, "hi": 40, "seed": 73144105, "alg": 17, "mip": 17, "status": "Optimal", "sec": 12.768832683563232}
{"m": 30, "n": 35, "hi": 25, "seed": 73039361, "alg": 12, "mip": 12, "status": "Optimal", "sec": 1.865945816040039}
{"m": 30, "n": 35, "hi": 25, "seed": 73144090, "alg": 12, "mip": 12, "status": "Optimal", "sec": 13.118854522705078}
{"m": 30, "n": 35, "hi": 100, "seed": 73039436, "alg": 55, "mip": 55, "status": "Optimal", "sec": 14.743451595306396}
{"m": 30, "n": 35, "hi": 100, "seed": 73144165, "alg": 43, "mip": 43, "status": "Optimal", "sec": 25.0249662399292}
{"m": 30, "n": 30, "hi": 70, "seed": 73034406, "alg": 44, "mip": 44, "status": "Optimal", "sec": 22.435936450958252}
{"m": 30, "n": 30, "hi": 70, "seed": 73139135, "alg": 36, "mip": 36, "status": "Optimal", "sec": 15.507379055023193}
{"m": 30, "n": 30, "hi": 85, "seed": 73034421, "alg": 37, "mip": 37, "status": "Optimal", "sec": 11.56816053390503}
{"m": 30, "n": 30, "hi": 85, "seed": 73139150, "alg": 45, "mip": 45, "status": "Optimal", "sec": 25.428481817245483}
{"m": 30, "n": 30, "hi": 25, "seed": 73034361, "alg": 16, "mip": 16, "status": "Optimal", "sec": 16.703032970428467}
{"m": 30, "n": 30, "hi": 25, "seed": 73139090, "alg": 13, "mip": 13, "status": "Optimal", "sec": 3.0147626399993896}
{"m": 30, "n": 30, "hi": 40, "seed": 73034376, "alg": 20, "mip": 20, "status": "Optimal", "sec": 17.62263798713684}
{"m": 30, "n": 30, "hi": 40, "seed": 73139105, "alg": 19, "mip": 19, "status": "Optimal", "sec": 2.435718536376953}
{"m": 25, "n": 20, "hi": 85, "seed": 72524421, "alg": 61, "mip": 61, "status": "Optimal", "sec": 6.300416707992554}
{"m": 25, "n": 20, "hi": 85, "seed": 72629150, "alg": 33, "mip": 33, "status": "Optimal", "sec": 6.454619407653809}
{"m": 30, "n": 30, "hi": 100, "seed": 73034436, "alg": 47, "mip": 47, "status": "Optimal", "sec": 13.03412914276123}
{"m": 30, "n": 30, "hi": 100, "seed": 73139165, "alg": 45, "mip": 45, "status": "Optimal", "sec": 17.608532190322876}
{"m": 25, "n": 20, "hi": 70, "seed": 72524406, "alg": 41, "mip": 41, "status": "Optimal", "sec": 1.9718539714813232}
{"m": 25, "n": 20, "hi": 70, "seed": 72629135, "alg": 39, "mip": 39, "status": "Optimal", "sec": 7.24982762336731}
{"m": 25, "n": 20, "hi": 100, "seed": 72524436, "alg": 58, "mip": 58, "status": "Optimal", "sec": 10.070533514022827}
{"m": 25, "n": 20, "hi": 100, "seed": 72629165, "alg": 59, "mip": 59, "status": "Optimal", "sec": 10.089484453201294}
{"m": 40, "n": 45, "hi": 50, "seed": 74049386, "alg": 19, "mip": 19, "status": "Optimal", "sec": 35.76571011543274}
{"m": 40, "n": 45, "hi": 50, "seed": 74154115, "alg": 21, "mip": 21, "status": "Optimal", "sec": 9.148793697357178}
{"m": 50, "n": 50, "hi": 500, "seed": 75054836, "alg": 131, "mip": 131, "status": "Optimal", "sec": 63.39335083961487}
{"m": 50, "n": 50, "hi": 50, "seed": 75054386, "alg": 19, "mip": 19, "status": "Optimal", "sec": 20.029529094696045}
{"m": 50, "n": 50, "hi": 500, "seed": 75159565, "alg": 160, "mip": 160, "status": "Optimal", "sec": 107.5359160900116}
{"m": 50, "n": 50, "hi": 50, "seed": 75159115, "alg": 19, "mip": 19, "status": "Optimal", "sec": 62.4979772567749}
{"m": 50, "n": 50, "hi": 2000, "seed": 75056336, "alg": 844, "mip": 844, "status": "Optimal", "sec": 46.841495513916016}
{"m": 50, "n": 50, "hi": 2000, "seed": 75161065, "alg": 596, "mip": 596, "status": "Optimal", "sec": 69.53571081161499}
{"m": 50, "n": 50, "hi": 300, "seed": 75054636, "alg": 99, "mip": 99, "status": "Optimal", "sec": 120.38220548629761}
{"m": 50, "n": 50, "hi": 300, "seed": 75159365, "alg": 117, "mip": 117, "status": "Optimal", "sec": 65.26999187469482}
{"m": 40, "n": 45, "hi": 500, "seed": 74049836, "alg": 198, "mip": 198, "status": "Optimal", "sec": 52.198126792907715}
{"m": 40, "n": 45, "hi": 500, "seed": 74154565, "alg": 182, "mip": 182, "status": "Optimal", "sec": 54.27657651901245}
{"m": 50, "n": 50, "hi": 1000, "seed": 75055336, "alg": 280, "mip": 280, "status": "Optimal", "sec": 9.063873052597046}
{"m": 50, "n": 50, "hi": 1000, "seed": 75160065, "alg": 322, "mip": 322, "status": "Optimal", "sec": 87.77765917778015}
{"m": 40, "n": 45, "hi": 300, "seed": 74049636, "alg": 107, "mip": 107, "status": "Optimal", "sec": 62.604241609573364}
{"m": 40, "n": 45, "hi": 300, "seed": 74154365, "alg": 111, "mip": 111, "status": "Optimal", "sec": 59.49306845664978}
{"m": 40, "n": 45, "hi": 1000, "seed": 74050336, "alg": 424, "mip": 424, "status": "Optimal", "sec": 81.47861433029175}
{"m": 40, "n": 45, "hi": 1000, "seed": 74155065, "alg": 459, "mip": 459, "status": "Optimal", "sec": 179.9340476989746}
{"m": 40, "n": 45, "hi": 2000, "seed": 74051336, "alg": 685, "mip": 685, "status": "Optimal", "sec": 62.79539084434509}
{"m": 40, "n": 45, "hi": 2000, "seed": 74156065, "alg": 866, "mip": 866, "status": "Optimal", "sec": 89.18300747871399}


==> anc/three_phase_ni_supplement/original_studies/results/mip_compare.jsonl <==
{"seed": 71014361, "m": 10, "n": 10, "hi": 25, "alg": 29, "alg_times": [0.18255105, 0.16582763700000003, 0.166864385], "alg_med": 0.166864385, "mip": 29, "status": "Optimal", "mip_build": 0.016035891999999996, "mip_total": 0.3414566039999999, "nodes": 51}
{"seed": 71119090, "m": 10, "n": 10, "hi": 25, "alg": 20, "alg_times": [0.0861398149999999, 0.08451578800000004, 0.08720698299999996], "alg_med": 0.0861398149999999, "mip": 20, "status": "Optimal", "mip_build": 0.010469754000000053, "mip_total": 0.22850916399999988, "nodes": 42}
{"seed": 71014376, "m": 10, "n": 10, "hi": 40, "alg": 47, "alg_times": [0.1846093390000001, 0.17885668199999993, 0.2089951430000001], "alg_med": 0.1846093390000001, "mip": 47, "status": "Optimal", "mip_build": 0.01578933100000013, "mip_total": 0.21753101000000008, "nodes": 1}
{"seed": 71119105, "m": 10, "n": 10, "hi": 40, "alg": 38, "alg_times": [0.11453405899999991, 0.120153819, 0.08616927299999988], "alg_med": 0.11453405899999991, "mip": 38, "status": "Optimal", "mip_build": 0.010055933999999933, "mip_total": 0.6589797289999999, "nodes": 173}
{"seed": 71014406, "m": 10, "n": 10, "hi": 70, "alg": 60, "alg_times": [0.12741569200000002, 0.1450476140000001, 0.1400837939999997], "alg_med": 0.1400837939999997, "mip": 60, "status": "Optimal", "mip_build": 0.011095709999999759, "mip_total": 0.777307371, "nodes": 43}
{"seed": 71119135, "m": 10, "n": 10, "hi": 70, "alg": 74, "alg_times": [0.19413349000000046, 0.18966254700000018, 0.1756205719999997], "alg_med": 0.18966254700000018, "mip": 74, "status": "Optimal", "mip_build": 0.010271744999999832, "mip_total": 0.2852507710000003, "nodes": 98}
{"seed": 71014421, "m": 10, "n": 10, "hi": 85, "alg": 80, "alg_times": [0.11296792500000041, 0.11590776500000022, 0.1167029460000002], "alg_med": 0.11590776500000022, "mip": 80, "status": "Optimal", "mip_build": 0.010955371999999741, "mip_total": 0.21994047799999983, "nodes": 57}
{"seed": 71119150, "m": 10, "n": 10, "hi": 85, "alg": 78, "alg_times": [0.12216663400000005, 0.12793083800000016, 0.12453627499999964], "alg_med": 0.12453627499999964, "mip": 78, "status": "Optimal", "mip_build": 0.01024696799999969, "mip_total": 0.3898387449999996, "nodes": 103}
{"seed": 71014436, "m": 10, "n": 10, "hi": 100, "alg": 98, "alg_times": [0.13595636600000027, 0.13337667099999972, 0.13485634300000005], "alg_med": 0.13485634300000005, "mip": 98, "status": "Optimal", "mip_build": 0.01038941900000001, "mip_total": 0.1350241480000003, "nodes": 45}
{"seed": 71119165, "m": 10, "n": 10, "hi": 100, "alg": 93, "alg_times": [0.12620509399999946, 0.12792081900000074, 0.13425033399999986], "alg_med": 0.12792081900000074, "mip": 93, "status": "Optimal", "mip_build": 0.01248246099999939, "mip_total": 0.7632491369999999, "nodes": 145}
{"seed": 71019361, "m": 10, "n": 15, "hi": 25, "alg": 23, "alg_times": [0.2715387739999997, 0.25552674599999925, 0.24466433999999992], "alg_med": 0.25552674599999925, "mip": 23, "status": "Optimal", "mip_build": 0.0158937580000007, "mip_total": 0.46253694600000017, "nodes": 61}
{"seed": 71124090, "m": 10, "n": 15, "hi": 25, "alg": 21, "alg_times": [0.22864184300000012, 0.17674820300000071, 0.23556623499999851], "alg_med": 0.22864184300000012, "mip": 21, "status": "Optimal", "mip_build": 0.01759767100000076, "mip_total": 0.38903067500000077, "nodes": 1}
{"seed": 71019376, "m": 10, "n": 15, "hi": 40, "alg": 33, "alg_times": [0.291689035000001, 0.3004176790000006, 0.28049852799999897], "alg_med": 0.291689035000001, "mip": 33, "status": "Optimal", "mip_build": 0.01473042499999977, "mip_total": 0.5341598229999995, "nodes": 198}
{"seed": 71124105, "m": 10, "n": 15, "hi": 40, "alg": 32, "alg_times": [0.2267123609999988, 0.22962581500000034, 0.22820219299999955], "alg_med": 0.22820219299999955, "mip": 32, "status": "Optimal", "mip_build": 0.016057509999999553, "mip_total": 0.5776565369999993, "nodes": 208}
{"seed": 71019406, "m": 10, "n": 15, "hi": 70, "alg": 63, "alg_times": [0.23871656900000104, 0.2293032789999998, 0.24144636800000008], "alg_med": 0.23871656900000104, "mip": 63, "status": "Optimal", "mip_build": 0.015341750999999348, "mip_total": 0.5209950810000006, "nodes": 51}
{"seed": 71124135, "m": 10, "n": 15, "hi": 70, "alg": 68, "alg_times": [0.2930980039999991, 0.28241677299999957, 0.26995992400000013], "alg_med": 0.28241677299999957, "mip": 68, "status": "Optimal", "mip_build": 0.01611942899999974, "mip_total": 0.5490133880000005, "nodes": 74}
{"seed": 71019421, "m": 10, "n": 15, "hi": 85, "alg": 72, "alg_times": [0.2591036229999979, 0.23690990100000064, 0.23710657200000185], "alg_med": 0.23710657200000185, "mip": 72, "status": "Optimal", "mip_build": 0.015377009000001607, "mip_total": 0.46870354500000033, "nodes": 79}
{"seed": 71124150, "m": 10, "n": 15, "hi": 85, "alg": 72, "alg_times": [0.18477863300000053, 0.19076669900000098, 0.19931666900000167], "alg_med": 0.19076669900000098, "mip": 72, "status": "Optimal", "mip_build": 0.015539256000000279, "mip_total": 0.5059997529999976, "nodes": 75}
{"seed": 71019436, "m": 10, "n": 15, "hi": 100, "alg": 68, "alg_times": [0.2267709300000007, 0.21533169900000004, 0.2239597179999997], "alg_med": 0.2239597179999997, "mip": 68, "status": "Optimal", "mip_build": 0.015346727000000726, "mip_total": 1.3778748790000002, "nodes": 155}
{"seed": 71124165, "m": 10, "n": 15, "hi": 100, "alg": 102, "alg_times": [0.4176120290000007, 0.4320853169999985, 0.4184500490000005], "alg_med": 0.4184500490000005, "mip": 102, "status": "Optimal", "mip_build": 0.01485810400000176, "mip_total": 0.45236403800000247, "nodes": 155}
{"seed": 72024361, "m": 20, "n": 20, "hi": 25, "alg": 15, "alg_times": [0.4731941649999989, 0.488824060999999, 0.47998373699999775], "alg_med": 0.47998373699999775, "mip": 15, "status": "Optimal", "mip_build": 0.04050130599999946, "mip_total": 3.8053958839999993, "nodes": 248}
{"seed": 72129090, "m": 20, "n": 20, "hi": 25, "alg": 14, "alg_times": [1.1544711680000006, 1.110003226, 1.0691761409999998], "alg_med": 1.110003226, "mip": 14, "status": "Optimal", "mip_build": 0.04004564299999913, "mip_total": 2.0541578880000024, "nodes": 795}
{"seed": 72024376, "m": 20, "n": 20, "hi": 40, "alg": 21, "alg_times": [0.6815496560000014, 0.7030660900000001, 0.6850593149999966], "alg_med": 0.6850593149999966, "mip": 21, "status": "Optimal", "mip_build": 0.039951859999995065, "mip_total": 7.1668459069999955, "nodes": 849}
{"seed": 72129105, "m": 20, "n": 20, "hi": 40, "alg": 30, "alg_times": [1.337431989999999, 1.3888888740000027, 1.386364480999994], "alg_med": 1.386364480999994, "mip": 30, "status": "Optimal", "mip_build": 0.05489170199999904, "mip_total": 0.799297432000003, "nodes": 0}
{"seed": 72024406, "m": 20, "n": 20, "hi": 70, "alg": 33, "alg_times": [1.03083994, 1.0349805620000012, 0.9305086009999997], "alg_med": 1.03083994, "mip": 33, "status": "Optimal", "mip_build": 0.04100885999999804, "mip_total": 9.029031168000003, "nodes": 1860}
{"seed": 72129135, "m": 20, "n": 20, "hi": 70, "alg": 43, "alg_times": [1.5648407990000024, 1.5767170210000003, 1.429810493000005], "alg_med": 1.5648407990000024, "mip": 43, "status": "Optimal", "mip_build": 0.04026130300000119, "mip_total": 6.773010137, "nodes": 1170}
{"seed": 72024421, "m": 20, "n": 20, "hi": 85, "alg": 50, "alg_times": [1.2824392160000002, 1.1208905839999943, 1.4200978410000005], "alg_med": 1.2824392160000002, "mip": 50, "status": "Optimal", "mip_build": 0.06897743999999761, "mip_total": 7.050345817999997, "nodes": 899}
{"seed": 72129150, "m": 20, "n": 20, "hi": 85, "alg": 46, "alg_times": [0.9261339590000119, 0.9225802870000024, 0.885059659999996], "alg_med": 0.9225802870000024, "mip": 46, "status": "Optimal", "mip_build": 0.04150003100001243, "mip_total": 6.227214069000013, "nodes": 780}
{"seed": 72024436, "m": 20, "n": 20, "hi": 100, "alg": 57, "alg_times": [1.0420591710000053, 1.0577959889999988, 1.0719481490000078], "alg_med": 1.0577959889999988, "mip": 57, "status": "Optimal", "mip_build": 0.040504764999994336, "mip_total": 3.4792175160000056, "nodes": 857}
{"seed": 72129165, "m": 20, "n": 20, "hi": 100, "alg": 46, "alg_times": [0.8767752130000019, 0.9201228109999988, 0.8184561190000039], "alg_med": 0.8767752130000019, "mip": 46, "status": "Optimal", "mip_build": 0.040872309000008045, "mip_total": 2.182004978000009, "nodes": 305}
{"seed": 72524361, "m": 25, "n": 20, "hi": 25, "alg": 15, "alg_times": [1.4971105350000045, 1.7498562589999977, 1.6195709590000007], "alg_med": 1.6195709590000007, "mip": 15, "status": "Optimal", "mip_build": 0.0572575389999912, "mip_total": 3.1099754759999882, "nodes": 362}
{"seed": 72629090, "m": 25, "n": 20, "hi": 25, "alg": 13, "alg_times": [0.9639307240000079, 1.018132890000004, 1.0904730889999996], "alg_med": 1.018132890000004, "mip": 13, "status": "Optimal", "mip_build": 0.050024438999997756, "mip_total": 6.533525643999994, "nodes": 482}
{"seed": 72524376, "m": 25, "n": 20, "hi": 40, "alg": 24, "alg_times": [1.5304458720000014, 1.6183381469999887, 1.6074254300000064], "alg_med": 1.6074254300000064, "mip": 24, "status": "Optimal", "mip_build": 0.05312358899999481, "mip_total": 4.65790714100001, "nodes": 368}
{"seed": 72629105, "m": 25, "n": 20, "hi": 40, "alg": 24, "alg_times": [1.455066462000019, 1.6577550429999803, 1.7100119289999895], "alg_med": 1.6577550429999803, "mip": 24, "status": "Optimal", "mip_build": 0.055124830000011116, "mip_total": 3.1792599199999927, "nodes": 513}
{"seed": 74044406, "m": 40, "n": 40, "hi": 70, "alg": 34, "alg_times": [15.337790404000003, 15.064891852000017, 14.93808043300001], "alg_med": 15.064891852000017, "mip": 34, "status": "Optimal", "mip_build": 0.1593173769999794, "mip_total": 31.200626193999994, "nodes": 4745}
{"seed": 74149135, "m": 40, "n": 40, "hi": 70, "alg": 29, "alg_times": [11.243976750999991, 10.622414093000003, 10.633775708000002], "alg_med": 10.633775708000002, "mip": 29, "status": "Optimal", "mip_build": 0.159346529000004, "mip_total": 48.74388867999997, "nodes": 5436}
{"seed": 74044421, "m": 40, "n": 40, "hi": 85, "alg": 37, "alg_times": [13.745587573000023, 14.474773397999968, 13.308761091999997], "alg_med": 13.745587573000023, "mip": 37, "status": "Optimal", "mip_build": 0.17415495099999134, "mip_total": 22.23331133800002, "nodes": 931}
{"seed": 74149150, "m": 40, "n": 40, "hi": 85, "alg": 35, "alg_times": [14.880651935000003, 14.238975252999978, 14.624809682999967], "alg_med": 14.624809682999967, "mip": 35, "status": "Optimal", "mip_build": 0.21946147699998164, "mip_total": 43.632357205999995, "nodes": 6862}
{"seed": 74044361, "m": 40, "n": 40, "hi": 25, "alg": 10, "alg_times": [6.5192175600000155, 6.1653583120000235, 6.565265857999975], "alg_med": 6.5192175600000155, "mip": 10, "status": "Optimal", "mip_build": 0.15448662099998955, "mip_total": 17.007798250999997, "nodes": 1275}
{"seed": 74149090, "m": 40, "n": 40, "hi": 25, "alg": 12, "alg_times": [13.478474193000011, 12.629438748999974, 13.176015436999933], "alg_med": 13.176015436999933, "mip": 12, "status": "Optimal", "mip_build": 0.17300440700000763, "mip_total": 21.61971220700002, "nodes": 1310}
{"seed": 74044376, "m": 40, "n": 40, "hi": 40, "alg": 17, "alg_times": [10.247592190999967, 10.410131687999979, 10.846852187000081], "alg_med": 10.410131687999979, "mip": 17, "status": "Optimal", "mip_build": 0.16922654699999384, "mip_total": 29.860223668000003, "nodes": 2944}
{"seed": 74149105, "m": 40, "n": 40, "hi": 40, "alg": 12, "alg_times": [7.709615382000038, 6.909651201000088, 6.998141214999919], "alg_med": 6.998141214999919, "mip": 12, "status": "Optimal", "mip_build": 0.17244962699999178, "mip_total": 21.269053670000062, "nodes": 1755}
{"seed": 73039421, "m": 30, "n": 35, "hi": 85, "alg": 35, "alg_times": [4.972075518999986, 4.149163206000026, 4.429280119000055], "alg_med": 4.429280119000055, "mip": 35, "status": "Optimal", "mip_build": 0.1086608340000339, "mip_total": 20.67144245899999, "nodes": 4053}
{"seed": 73144150, "m": 30, "n": 35, "hi": 85, "alg": 40, "alg_times": [5.855358697999918, 6.461818546000018, 6.1672786579999865], "alg_med": 6.1672786579999865, "mip": 40, "status": "Optimal", "mip_build": 0.10610923800004457, "mip_total": 20.683456585000044, "nodes": 2589}
{"seed": 74044436, "m": 40, "n": 40, "hi": 100, "alg": 37, "alg_times": [12.015254432999996, 12.340014397999994, 12.465975874000037], "alg_med": 12.340014397999994, "mip": 37, "status": "Optimal", "mip_build": 0.16268165600001794, "mip_total": 44.83788265600003, "nodes": 5016}
{"seed": 74149165, "m": 40, "n": 40, "hi": 100, "alg": 38, "alg_times": [11.825427791999914, 11.620365056999958, 10.957930081000086], "alg_med": 11.620365056999958, "mip": 38, "status": "Optimal", "mip_build": 0.18196948199999952, "mip_total": 7.909177224999894, "nodes": 674}
{"seed": 73039406, "m": 30, "n": 35, "hi": 70, "alg": 34, "alg_times": [5.667239402000064, 5.71148046899998, 6.458741519], "alg_med": 5.71148046899998, "mip": 34, "status": "Optimal", "mip_build": 0.11984351899991452, "mip_total": 2.8186452119999785, "nodes": 291}
{"seed": 73144135, "m": 30, "n": 35, "hi": 70, "alg": 34, "alg_times": [5.776246301000015, 6.124647522000032, 5.506289544999959], "alg_med": 5.776246301000015, "mip": 34, "status": "Optimal", "mip_build": 0.10486641400007102, "mip_total": 19.62840153100001, "nodes": 2673}
{"seed": 73039376, "m": 30, "n": 35, "hi": 40, "alg": 23, "alg_times": [9.452522230999989, 9.09395228699998, 8.615642583000067], "alg_med": 9.09395228699998, "mip": 23, "status": "Optimal", "mip_build": 0.10467195299997911, "mip_total": 12.89157838799997, "nodes": 1174}
{"seed": 73144105, "m": 30, "n": 35, "hi": 40, "alg": 17, "alg_times": [4.342345389999991, 4.361239593999926, 4.706194514999993], "alg_med": 4.361239593999926, "mip": 17, "status": "Optimal", "mip_build": 0.12202903799993692, "mip_total": 11.470589238000002, "nodes": 1944}
{"seed": 73039361, "m": 30, "n": 35, "hi": 25, "alg": 12, "alg_times": [5.412206204999961, 5.762524277000011, 5.744344597999998], "alg_med": 5.744344597999998, "mip": 12, "status": "Optimal", "mip_build": 0.10689532800006418, "mip_total": 1.6465020589999995, "nodes": 1}
{"seed": 73144090, "m": 30, "n": 35, "hi": 25, "alg": 12, "alg_times": [4.928137243999913, 4.524305158000061, 4.450540628999988], "alg_med": 4.524305158000061, "mip": 12, "status": "Optimal", "mip_build": 0.10521280500006469, "mip_total": 11.41222566500005, "nodes": 906}
{"seed": 73039436, "m": 30, "n": 35, "hi": 100, "alg": 55, "alg_times": [7.957085108000001, 8.422031294000021, 7.6898023050000575], "alg_med": 7.957085108000001, "mip": 55, "status": "Optimal", "mip_build": 0.108561292000104, "mip_total": 12.979729874000213, "nodes": 1039}
{"seed": 73144165, "m": 30, "n": 35, "hi": 100, "alg": 43, "alg_times": [4.835705330999872, 4.73080716000004, 5.014858341000036], "alg_med": 4.835705330999872, "mip": 43, "status": "Optimal", "mip_build": 0.10665571999993517, "mip_total": 22.767064334999986, "nodes": 3626}
{"seed": 73034406, "m": 30, "n": 30, "hi": 70, "alg": 44, "alg_times": [9.147619605999807, 8.997425718000159, 9.119341942999881], "alg_med": 9.119341942999881, "mip": 44, "status": "Optimal", "mip_build": 0.08867027499991309, "mip_total": 21.100178860999904, "nodes": 4318}
{"seed": 73139135, "m": 30, "n": 30, "hi": 70, "alg": 36, "alg_times": [4.187580814999819, 4.267791112000168, 3.7416869749999933], "alg_med": 4.187580814999819, "mip": 36, "status": "Optimal", "mip_build": 0.08893691399998715, "mip_total": 13.875296909000099, "nodes": 2173}
{"seed": 73034421, "m": 30, "n": 30, "hi": 85, "alg": 37, "alg_times": [4.053467608000119, 3.7657297169998856, 3.765819174000171], "alg_med": 3.765819174000171, "mip": 37, "status": "Optimal", "mip_build": 0.0914444420000109, "mip_total": 10.502632472999949, "nodes": 1911}
{"seed": 73139150, "m": 30, "n": 30, "hi": 85, "alg": 45, "alg_times": [3.7170955169999615, 3.621227372000021, 3.855783669000175], "alg_med": 3.7170955169999615, "mip": 45, "status": "Optimal", "mip_build": 0.08725581700014118, "mip_total": 22.716957904000083, "nodes": 3620}
{"seed": 73034361, "m": 30, "n": 30, "hi": 25, "alg": 16, "alg_times": [5.873730124000076, 6.252895626000054, 6.575736233000043], "alg_med": 6.252895626000054, "mip": 16, "status": "Optimal", "mip_build": 0.0892913119998866, "mip_total": 14.632497524999962, "nodes": 1552}
{"seed": 73139090, "m": 30, "n": 30, "hi": 25, "alg": 13, "alg_times": [2.6027109399999517, 2.710038467000004, 2.6951934020000863], "alg_med": 2.6951934020000863, "mip": 13, "status": "Optimal", "mip_build": 0.1082652740001322, "mip_total": 2.743127523000112, "nodes": 306}
{"seed": 73034376, "m": 30, "n": 30, "hi": 40, "alg": 20, "alg_times": [3.4285901949999698, 3.5197741609999866, 3.514718688999892], "alg_med": 3.514718688999892, "mip": 20, "status": "Optimal", "mip_build": 0.09818110900005195, "mip_total": 16.373447317, "nodes": 2315}
{"seed": 73139105, "m": 30, "n": 30, "hi": 40, "alg": 19, "alg_times": [3.1774284069999794, 3.1197192889999315, 3.061325257999897], "alg_med": 3.1197192889999315, "mip": 19, "status": "Optimal", "mip_build": 0.09904560300014964, "mip_total": 2.118499864000114, "nodes": 1}
{"seed": 72524421, "m": 25, "n": 20, "hi": 85, "alg": 61, "alg_times": [2.224817475000009, 2.050016997000057, 2.084850781000114], "alg_med": 2.084850781000114, "mip": 61, "status": "Optimal", "mip_build": 0.05626389000008203, "mip_total": 5.539852306000057, "nodes": 607}
{"seed": 72629150, "m": 25, "n": 20, "hi": 85, "alg": 33, "alg_times": [0.7511616140000115, 0.8176862299999357, 0.7171777329999713], "alg_med": 0.7511616140000115, "mip": 33, "status": "Optimal", "mip_build": 0.0529645999999957, "mip_total": 5.790884179000159, "nodes": 1219}
{"seed": 73034436, "m": 30, "n": 30, "hi": 100, "alg": 47, "alg_times": [3.8810341719999997, 4.046500278999929, 4.234623450999834], "alg_med": 4.046500278999929, "mip": 47, "status": "Optimal", "mip_build": 0.09329356500006725, "mip_total": 11.541646860000128, "nodes": 1638}
{"seed": 73139165, "m": 30, "n": 30, "hi": 100, "alg": 45, "alg_times": [3.206648503999986, 3.5201927499999783, 3.4676166800002193], "alg_med": 3.4676166800002193, "mip": 45, "status": "Optimal", "mip_build": 0.10528762199987796, "mip_total": 16.049678922999874, "nodes": 2132}
{"seed": 72524406, "m": 25, "n": 20, "hi": 70, "alg": 41, "alg_times": [2.0568263969998952, 1.9433051569999407, 1.927686784999878], "alg_med": 1.9433051569999407, "mip": 41, "status": "Optimal", "mip_build": 0.050206417000026704, "mip_total": 1.8596044550001807, "nodes": 518}
{"seed": 72629135, "m": 25, "n": 20, "hi": 70, "alg": 39, "alg_times": [1.5284957500000473, 1.5108601540000564, 1.485979049999969], "alg_med": 1.5108601540000564, "mip": 39, "status": "Optimal", "mip_build": 0.04899818000012601, "mip_total": 6.781222717999981, "nodes": 1285}
{"seed": 72524436, "m": 25, "n": 20, "hi": 100, "alg": 58, "alg_times": [1.8917405629999848, 1.856576367000116, 1.713455101000136], "alg_med": 1.856576367000116, "mip": 58, "status": "Optimal", "mip_build": 0.048271664999901986, "mip_total": 8.687705400999903, "nodes": 1534}
{"seed": 72629165, "m": 25, "n": 20, "hi": 100, "alg": 59, "alg_times": [2.1145431359998383, 2.1692795139999816, 1.9801255279999168], "alg_med": 2.1145431359998383, "mip": 59, "status": "Optimal", "mip_build": 0.05566891800003759, "mip_total": 9.146616042999995, "nodes": 2107}
{"seed": 74049386, "m": 40, "n": 45, "hi": 50, "alg": 19, "alg_times": [11.426908707999928, 11.642284332000145, 12.109816238000121], "alg_med": 11.642284332000145, "mip": 19, "status": "Optimal", "mip_build": 0.20475665599997228, "mip_total": 34.777351404, "nodes": 2526}
{"seed": 74154115, "m": 40, "n": 45, "hi": 50, "alg": 21, "alg_times": [13.272350298999982, 13.409923294999999, 12.640088592999973], "alg_med": 13.272350298999982, "mip": 21, "status": "Optimal", "mip_build": 0.19005484299987074, "mip_total": 8.387779636999994, "nodes": 1}
{"seed": 75054836, "m": 50, "n": 50, "hi": 500, "alg": 131, "alg_times": [21.86720666899987, 21.568265162999978, 20.73774464400003], "alg_med": 21.568265162999978, "mip": 131, "status": "Optimal", "mip_build": 0.2596172959999876, "mip_total": 58.46970039199982, "nodes": 4857}
{"seed": 75054386, "m": 50, "n": 50, "hi": 50, "alg": 19, "alg_times": [24.30951065699992, 24.67533695799989, 24.329561119000118], "alg_med": 24.329561119000118, "mip": 19, "status": "Optimal", "mip_build": 0.2902131680000366, "mip_total": 18.03586336500007, "nodes": 972}
{"seed": 75159565, "m": 50, "n": 50, "hi": 500, "alg": 160, "alg_times": [25.233872768000083, 25.336735132000058, 25.33379353700002], "alg_med": 25.33379353700002, "mip": 160, "status": "Optimal", "mip_build": 0.2489395779998631, "mip_total": 99.73626290699985, "nodes": 6820}
{"seed": 75159115, "m": 50, "n": 50, "hi": 50, "alg": 19, "alg_times": [20.839195727999822, 20.747402030999865, 21.18730669500019], "alg_med": 20.839195727999822, "mip": 19, "status": "Optimal", "mip_build": 0.2933636650000153, "mip_total": 55.883344967000085, "nodes": 4254}
{"seed": 75056336, "m": 50, "n": 50, "hi": 2000, "alg": 844, "alg_times": [42.3276986689998, 41.627637686999606, 41.451368357999854], "alg_med": 41.627637686999606, "mip": 844, "status": "Optimal", "mip_build": 0.2555212580000443, "mip_total": 41.25394729400023, "nodes": 2940}
{"seed": 75161065, "m": 50, "n": 50, "hi": 2000, "alg": 596, "alg_times": [27.379186735000076, 26.67013470999973, 27.096254735000002], "alg_med": 27.096254735000002, "mip": 596, "status": "Optimal", "mip_build": 0.2662668580001082, "mip_total": 61.65865362800014, "nodes": 5753}
{"seed": 75054636, "m": 50, "n": 50, "hi": 300, "alg": 99, "alg_times": [25.776294960000087, 27.433438072000172, 27.032237735000308], "alg_med": 27.032237735000308, "mip": 99, "status": "Optimal", "mip_build": 0.2987060649998057, "mip_total": 110.3120326219996, "nodes": 10658}
{"seed": 75159365, "m": 50, "n": 50, "hi": 300, "alg": 117, "alg_times": [37.92886516300041, 37.101489195999875, 36.545022791000065], "alg_med": 37.101489195999875, "mip": 117, "status": "Optimal", "mip_build": 0.3532376960001784, "mip_total": 64.3056097130002, "nodes": 3474}
{"seed": 74049836, "m": 40, "n": 45, "hi": 500, "alg": 198, "alg_times": [21.15421934899996, 21.430600715999844, 20.353463827999803], "alg_med": 21.15421934899996, "mip": 198, "status": "Optimal", "mip_build": 0.2162375670000074, "mip_total": 48.84606826499976, "nodes": 5965}
{"seed": 74154565, "m": 40, "n": 45, "hi": 500, "alg": 182, "alg_times": [14.599374172999887, 15.002088347999688, 13.910170163999737], "alg_med": 14.599374172999887, "mip": 182, "status": "Optimal", "mip_build": 0.1753531459999067, "mip_total": 50.14465861899998, "nodes": 5434}
{"seed": 75055336, "m": 50, "n": 50, "hi": 1000, "alg": 280, "alg_times": [21.697666373000175, 20.56586579399982, 21.829170602999966], "alg_med": 21.697666373000175, "mip": 280, "status": "Optimal", "mip_build": 0.2959955119999904, "mip_total": 8.291723761999947, "nodes": 248}
{"seed": 75160065, "m": 50, "n": 50, "hi": 1000, "alg": 322, "alg_times": [26.262716830000045, 28.516494318999776, 26.44911263799986], "alg_med": 26.44911263799986, "mip": 322, "status": "Optimal", "mip_build": 0.2740027380000356, "mip_total": 79.00071681100007, "nodes": 5915}
{"seed": 74049636, "m": 40, "n": 45, "hi": 300, "alg": 107, "alg_times": [14.239504350000061, 13.891900076999718, 13.679236292999576], "alg_med": 13.891900076999718, "mip": 107, "status": "Optimal", "mip_build": 0.18703408799956378, "mip_total": 57.850568626999575, "nodes": 7357}
{"seed": 74154365, "m": 40, "n": 45, "hi": 300, "alg": 111, "alg_times": [11.752482322000105, 13.165113760000168, 11.718728026999997], "alg_med": 11.752482322000105, "mip": 111, "status": "Optimal", "mip_build": 0.19799436900029832, "mip_total": 53.54347537900003, "nodes": 4351}
{"seed": 74050336, "m": 40, "n": 45, "hi": 1000, "alg": 424, "alg_times": [20.784680298999774, 22.07540555000014, 20.555288001999998], "alg_med": 20.784680298999774, "mip": 424, "status": "Optimal", "mip_build": 0.18069617999981347, "mip_total": 75.68554681399974, "nodes": 9987}
{"seed": 74155065, "m": 40, "n": 45, "hi": 1000, "alg": 459, "alg_times": [22.191345497000384, 21.007284921000064, 21.213105522000205], "alg_med": 21.213105522000205, "mip": 459, "status": "Optimal", "mip_build": 0.20281844400005866, "mip_total": 164.527342932, "nodes": 24840}
{"seed": 74051336, "m": 40, "n": 45, "hi": 2000, "alg": 685, "alg_times": [14.211650916000053, 14.118040490999647, 15.44265644699999], "alg_med": 14.211650916000053, "mip": 685, "status": "Optimal", "mip_build": 0.20592657500037603, "mip_total": 58.73165606900011, "nodes": 7768}
{"seed": 74156065, "m": 40, "n": 45, "hi": 2000, "alg": 866, "alg_times": [19.91068969900016, 19.518598468000164, 20.546624943000097], "alg_med": 19.91068969900016, "mip": 866, "status": "Optimal", "mip_build": 0.1837108309996438, "mip_total": 81.67116621199966, "nodes": 9672}


==> anc/three_phase_ni_supplement/original_studies/results/retime.jsonl <==
{"key": "E1|71014361", "cpu": 0.24278038500000002}
{"key": "E1|71119090", "cpu": 0.08504421899999998}
{"key": "E1|71223819", "cpu": 0.13480211200000003}
{"key": "E1|71328548", "cpu": 0.20136838899999998}
{"key": "E1|71433277", "cpu": 0.23103955099999995}
{"key": "E1|71538006", "cpu": 0.06211817799999997}
{"key": "E1|71642735", "cpu": 0.1065462800000001}
{"key": "E1|71747464", "cpu": 0.1335961699999999}
{"key": "E1|71852193", "cpu": 0.06984382099999986}
{"key": "E1|71956922", "cpu": 0.10567218300000003}
{"key": "E1|72061651", "cpu": 0.09819203600000015}
{"key": "E1|72166380", "cpu": 0.08033351399999988}
{"key": "E1|72271109", "cpu": 0.12384216699999984}
{"key": "E1|72375838", "cpu": 0.14941543499999987}
{"key": "E1|72480567", "cpu": 0.05903421000000009}
{"key": "E1|72585296", "cpu": 0.08761873200000014}
{"key": "E1|72690025", "cpu": 0.08319290699999993}
{"key": "E1|72794754", "cpu": 0.11811171699999967}
{"key": "E1|72899483", "cpu": 0.07982445199999999}
{"key": "E1|73004212", "cpu": 0.10547835100000036}
{"key": "E1|73108941", "cpu": 0.1604062359999996}
{"key": "E1|73213670", "cpu": 0.12288255700000006}
{"key": "E1|73318399", "cpu": 0.1355327289999999}
{"key": "E1|73423128", "cpu": 0.056505211000000166}
{"key": "E1|73527857", "cpu": 0.12030644499999976}
{"key": "E1|73632586", "cpu": 0.04127917599999975}
{"key": "E1|73737315", "cpu": 0.10148935999999997}
{"key": "E1|73842044", "cpu": 0.111458952}
{"key": "E1|73946773", "cpu": 0.09664371399999983}
{"key": "E1|74051502", "cpu": 0.26491383199999996}
{"key": "E1|74156231", "cpu": 0.1511620739999997}
{"key": "E1|74260960", "cpu": 0.1371741919999998}
{"key": "E1|74365689", "cpu": 0.11616379799999965}
{"key": "E1|74470418", "cpu": 0.10173635999999942}
{"key": "E1|74575147", "cpu": 0.07595793900000025}
{"key": "E1|74679876", "cpu": 0.10424259000000013}
{"key": "E1|74784605", "cpu": 0.1873159769999999}
{"key": "E1|74889334", "cpu": 0.17149823899999994}
{"key": "E1|74994063", "cpu": 0.1254230430000005}
{"key": "E1|75098792", "cpu": 0.1452384250000005}
{"key": "E1|75203521", "cpu": 0.08107596000000061}
{"key": "E1|75308250", "cpu": 0.15720422899999953}
{"key": "E1|75412979", "cpu": 0.1428741259999997}
{"key": "E1|75517708", "cpu": 0.15212226399999995}
{"key": "E1|75622437", "cpu": 0.22530620400000068}
{"key": "E1|75727166", "cpu": 0.19770349499999984}
{"key": "E1|75831895", "cpu": 0.0936541420000001}
{"key": "E1|75936624", "cpu": 0.1020431300000002}
{"key": "E1|76041353", "cpu": 0.11314697700000043}
{"key": "E1|76146082", "cpu": 0.07083262999999995}
{"key": "E1|71014376", "cpu": 0.17128581600000015}
{"key": "E1|71119105", "cpu": 0.08546208299999947}
{"key": "E1|71223834", "cpu": 0.12060420600000032}
{"key": "E1|71328563", "cpu": 0.040541947000000356}
{"key": "E1|71433292", "cpu": 0.06609124099999963}
{"key": "E1|71538021", "cpu": 0.056283956999999774}
{"key": "E1|71642750", "cpu": 0.12067647100000034}
{"key": "E1|71747479", "cpu": 0.10076448799999937}
{"key": "E1|71852208", "cpu": 0.13600539099999942}
{"key": "E1|71956937", "cpu": 0.13460526700000042}
{"key": "E1|72061666", "cpu": 0.09581802700000086}
{"key": "E1|72166395", "cpu": 0.21096263500000045}
{"key": "E1|72271124", "cpu": 0.1675860619999998}
{"key": "E1|72375853", "cpu": 0.10879963900000078}
{"key": "E1|72480582", "cpu": 0.19526046700000066}
{"key": "E1|72585311", "cpu": 0.1311493379999984}
{"key": "E1|72690040", "cpu": 0.10767880000000041}
{"key": "E1|72794769", "cpu": 0.08405381799999923}
{"key": "E1|72899498", "cpu": 0.183935709}
{"key": "E1|73004227", "cpu": 0.13770241900000002}
{"key": "E1|73108956", "cpu": 0.06928084699999992}
{"key": "E1|73213685", "cpu": 0.10785765199999986}
{"key": "E1|73318414", "cpu": 0.19679928999999952}
{"key": "E1|73423143", "cpu": 0.22221651799999975}
{"key": "E1|73527872", "cpu": 0.08466199299999921}
{"key": "E1|73632601", "cpu": 0.13817414000000028}
{"key": "E1|73737330", "cpu": 0.046950501999999616}
{"key": "E1|73842059", "cpu": 0.20915614199999943}
{"key": "E1|73946788", "cpu": 0.1692550500000003}
{"key": "E1|74051517", "cpu": 0.12307935699999994}
{"key": "E1|74156246", "cpu": 0.18984573600000054}
{"key": "E1|74260975", "cpu": 0.07593848000000136}
{"key": "E1|74365704", "cpu": 0.24097955499999912}
{"key": "E1|74470433", "cpu": 0.1507898739999991}
{"key": "E1|74575162", "cpu": 0.1366051129999999}
{"key": "E1|74679891", "cpu": 0.1644324930000014}
{"key": "E1|74784620", "cpu": 0.12182020600000065}
{"key": "E1|74889349", "cpu": 0.16578941800000102}
{"key": "E1|74994078", "cpu": 0.2162418559999999}
{"key": "E1|75098807", "cpu": 0.08521926200000074}
{"key": "E1|75203536", "cpu": 0.09010098899999974}
{"key": "E1|75308265", "cpu": 0.19676900199999992}
{"key": "E1|75412994", "cpu": 0.11266687999999903}
{"key": "E1|75517723", "cpu": 0.09305633900000032}
{"key": "E1|75622452", "cpu": 0.11505375800000017}
{"key": "E1|75727181", "cpu": 0.15571689099999908}
{"key": "E1|75831910", "cpu": 0.043074410000000896}
{"key": "E1|75936639", "cpu": 0.09371693999999842}
{"key": "E1|76041368", "cpu": 0.0860991440000003}
{"key": "E1|76146097", "cpu": 0.10661371099999961}
{"key": "E1|71014406", "cpu": 0.13225513899999974}
{"key": "E1|71119135", "cpu": 0.17281011699999915}
{"key": "E1|71223864", "cpu": 0.1712462479999992}
{"key": "E1|71328593", "cpu": 0.1622949829999989}
{"key": "E1|71433322", "cpu": 0.136405259}
{"key": "E1|71538051", "cpu": 0.07984118999999978}
{"key": "E1|71642780", "cpu": 0.1283002609999997}
{"key": "E1|71747509", "cpu": 0.13190431500000166}
{"key": "E1|71852238", "cpu": 0.1411998049999994}
{"key": "E1|71956967", "cpu": 0.061816401999999826}
{"key": "E1|72061696", "cpu": 0.10504318599999962}
{"key": "E1|72166425", "cpu": 0.0699921279999991}
{"key": "E1|72271154", "cpu": 0.22701144500000048}
{"key": "E1|72375883", "cpu": 0.12435682199999931}
{"key": "E1|72480612", "cpu": 0.08937966699999933}
{"key": "E1|72585341", "cpu": 0.09218219500000124}
{"key": "E1|72690070", "cpu": 0.10901644900000029}
{"key": "E1|72794799", "cpu": 0.10694454600000114}
{"key": "E1|72899528", "cpu": 0.08106292500000123}
{"key": "E1|73004257", "cpu": 0.15613856699999928}
{"key": "E1|73108986", "cpu": 0.09178579200000136}
{"key": "E1|73213715", "cpu": 0.10677847500000048}
{"key": "E1|73318444", "cpu": 0.0763975600000002}
{"key": "E1|73423173", "cpu": 0.11970243899999922}
{"key": "E1|73527902", "cpu": 0.05412178299999937}
{"key": "E1|73632631", "cpu": 0.2066495659999994}
{"key": "E1|73737360", "cpu": 0.09808262700000014}
{"key": "E1|73842089", "cpu": 0.1491067149999985}
{"key": "E1|73946818", "cpu": 0.15032338899999687}
{"key": "E1|74051547", "cpu": 0.12124044400000145}
{"key": "E1|74156276", "cpu": 0.16049283499999945}
{"key": "E1|74261005", "cpu": 0.11115840600000126}
{"key": "E1|74365734", "cpu": 0.10021032699999921}
{"key": "E1|74470463", "cpu": 0.1676819870000017}
{"key": "E1|74575192", "cpu": 0.08844858799999855}
{"key": "E1|74679921", "cpu": 0.1080770539999989}
{"key": "E1|74784650", "cpu": 0.09709431899999998}
{"key": "E1|74889379", "cpu": 0.1210704739999997}
{"key": "E1|74994108", "cpu": 0.08831659299999828}
{"key": "E1|75098837", "cpu": 0.12385537100000121}
{"key": "E1|75203566", "cpu": 0.11660630000000083}
{"key": "E1|75308295", "cpu": 0.08014529599999776}
{"key": "E1|75413024", "cpu": 0.13858856700000288}
{"key": "E1|75517753", "cpu": 0.16172869599999729}
{"key": "E1|75622482", "cpu": 0.1288482249999987}
{"key": "E1|75727211", "cpu": 0.15011584499999842}
{"key": "E1|75831940", "cpu": 0.0865072249999983}
{"key": "E1|75936669", "cpu": 0.07830791099999956}
{"key": "E1|76041398", "cpu": 0.24023268899999906}
{"key": "E1|76146127", "cpu": 0.11521387800000227}
{"key": "E1|71014421", "cpu": 0.11191514600000119}
{"key": "E1|71119150", "cpu": 0.12294044900000145}
{"key": "E1|71223879", "cpu": 0.10406972599999875}
{"key": "E1|71328608", "cpu": 0.06792969400000004}
{"key": "E1|71433337", "cpu": 0.09312577400000066}
{"key": "E1|71538066", "cpu": 0.14509472700000003}
{"key": "E1|71642795", "cpu": 0.07185657799999845}
{"key": "E1|71747524", "cpu": 0.06504360699999978}
{"key": "E1|71852253", "cpu": 0.07938529300000141}
{"key": "E1|71956982", "cpu": 0.06104082900000307}
{"key": "E1|72061711", "cpu": 0.12152406200000243}
{"key": "E1|72166440", "cpu": 0.13437871500000043}
{"key": "E1|72271169", "cpu": 0.17312372299999979}
{"key": "E1|72375898", "cpu": 0.11715435800000051}
{"key": "E1|72480627", "cpu": 0.26304924799999796}
{"key": "E1|72585356", "cpu": 0.20549017099999745}
{"key": "E1|72690085", "cpu": 0.0911146909999978}
{"key": "E1|72794814", "cpu": 0.2047370139999991}
{"key": "E1|72899543", "cpu": 0.09892956399999875}
{"key": "E1|73004272", "cpu": 0.07622450400000247}
{"key": "E1|73109001", "cpu": 0.08870375100000061}
{"key": "E1|73213730", "cpu": 0.09501145300000147}
{"key": "E1|73318459", "cpu": 0.06244044700000018}
{"key": "E1|73423188", "cpu": 0.2389858870000019}
{"key": "E1|73527917", "cpu": 0.11617394499999989}
{"key": "E1|73632646", "cpu": 0.07661039899999977}
{"key": "E1|73737375", "cpu": 0.14345934500000013}
{"key": "E1|73842104", "cpu": 0.16298384899999974}
{"key": "E1|73946833", "cpu": 0.14771455700000047}
{"key": "E1|74051562", "cpu": 0.2387440560000016}
{"key": "E1|74156291", "cpu": 0.10563182300000307}
{"key": "E1|74261020", "cpu": 0.09856098199999863}
{"key": "E1|74365749", "cpu": 0.10067662899999874}
{"key": "E1|74470478", "cpu": 0.07119489000000101}
{"key": "E1|74575207", "cpu": 0.08461862700000111}
{"key": "E1|74679936", "cpu": 0.14152215900000087}
{"key": "E1|74784665", "cpu": 0.13307434399999707}
{"key": "E1|74889394", "cpu": 0.20510197600000168}
{"key": "E1|74994123", "cpu": 0.11855211399999988}
{"key": "E1|75098852", "cpu": 0.12223022599999922}
{"key": "E1|75203581", "cpu": 0.10175332899999745}
{"key": "E1|75308310", "cpu": 0.09164286100000041}
{"key": "E1|75413039", "cpu": 0.10451844099999974}
{"key": "E1|75517768", "cpu": 0.21524535599999695}
{"key": "E1|75622497", "cpu": 0.14722061799999864}
{"key": "E1|75727226", "cpu": 0.13792108699999872}
{"key": "E1|75831955", "cpu": 0.07233815800000087}
{"key": "E1|75936684", "cpu": 0.1451689310000006}
{"key": "E1|76041413", "cpu": 0.12438513200000045}
{"key": "E1|76146142", "cpu": 0.15219766899999954}
{"key": "E1|71014436", "cpu": 0.13857770599999952}
{"key": "E1|71119165", "cpu": 0.12932719999999875}
{"key": "E1|71223894", "cpu": 0.21649103200000042}
{"key": "E1|71328623", "cpu": 0.07095765199999704}
{"key": "E1|71433352", "cpu": 0.0931650380000022}
{"key": "E1|71538081", "cpu": 0.10174943399999847}
{"key": "E1|71642810", "cpu": 0.14026803199999804}
{"key": "E1|71747539", "cpu": 0.20372309600000094}
{"key": "E1|71852268", "cpu": 0.13079280699999885}
{"key": "E1|71956997", "cpu": 0.1586284849999977}
{"key": "E1|72061726", "cpu": 0.08132034600000182}
{"key": "E1|72166455", "cpu": 0.17770801300000016}
{"key": "E1|72271184", "cpu": 0.12957752799999867}
{"key": "E1|72375913", "cpu": 0.18601380600000184}
{"key": "E1|72480642", "cpu": 0.11532063599999987}
{"key": "E1|72585371", "cpu": 0.18660386199999834}
{"key": "E1|72690100", "cpu": 0.15860741099999842}
{"key": "E1|72794829", "cpu": 0.12865198000000078}
{"key": "E1|72899558", "cpu": 0.09176215499999785}
{"key": "E1|73004287", "cpu": 0.1035912329999995}
{"key": "E1|73109016", "cpu": 0.23668842400000045}
{"key": "E1|73213745", "cpu": 0.10675614600000216}
{"key": "E1|73318474", "cpu": 0.16942112099999918}
{"key": "E1|73423203", "cpu": 0.15826620800000057}
{"key": "E1|73527932", "cpu": 0.15839397199999894}
{"key": "E1|73632661", "cpu": 0.15850254400000097}
{"key": "E1|73737390", "cpu": 0.2263060560000021}
{"key": "E1|73842119", "cpu": 0.1357085340000026}
{"key": "E1|73946848", "cpu": 0.17298924299999996}
{"key": "E1|74051577", "cpu": 0.1798588090000024}
{"key": "E1|74156306", "cpu": 0.16621330299999926}
{"key": "E1|74261035", "cpu": 0.10290668000000025}
{"key": "E1|74365764", "cpu": 0.1645276950000003}
{"key": "E1|74470493", "cpu": 0.17494748800000082}
{"key": "E1|74575222", "cpu": 0.06836293299999952}
{"key": "E1|74679951", "cpu": 0.12507612599999973}
{"key": "E1|74784680", "cpu": 0.15762881799999917}
{"key": "E1|74889409", "cpu": 0.19199720399999975}
{"key": "E1|74994138", "cpu": 0.10596915800000062}
{"key": "E1|75098867", "cpu": 0.08301373600000161}
{"key": "E1|75203596", "cpu": 0.1084611570000007}
{"key": "E1|75308325", "cpu": 0.06678845500000108}
{"key": "E1|75413054", "cpu": 0.06976198699999969}
{"key": "E1|75517783", "cpu": 0.11408990700000032}
{"key": "E1|75622512", "cpu": 0.09435343900000248}
{"key": "E1|75727241", "cpu": 0.12327448599999968}
{"key": "E1|75831970", "cpu": 0.17653222299999882}
{"key": "E1|75936699", "cpu": 0.058192111000000324}
{"key": "E1|76041428", "cpu": 0.1084956309999967}
{"key": "E1|76146157", "cpu": 0.07849056799999943}
{"key": "E1|71019361", "cpu": 0.22804036900000568}
{"key": "E1|71124090", "cpu": 0.17920108199999873}
{"key": "E1|71228819", "cpu": 0.17731049600000404}
{"key": "E1|71333548", "cpu": 0.2448891440000054}
{"key": "E1|71438277", "cpu": 0.19655284099999903}
{"key": "E1|71543006", "cpu": 0.1894065600000019}
{"key": "E1|71647735", "cpu": 0.19269813799999724}
{"key": "E1|71752464", "cpu": 0.2797887810000006}
{"key": "E1|71857193", "cpu": 0.2351094269999976}
{"key": "E1|71961922", "cpu": 0.14324491899999714}
{"key": "E1|72066651", "cpu": 0.20732570499999525}
{"key": "E1|72171380", "cpu": 0.44071707300000185}
{"key": "E1|72276109", "cpu": 0.3393676190000008}
{"key": "E1|72380838", "cpu": 0.19103330700000498}
{"key": "E1|72485567", "cpu": 0.20143803499999535}
{"key": "E1|72590296", "cpu": 0.1281835310000048}
{"key": "E1|72695025", "cpu": 0.3248172939999989}
{"key": "E1|72799754", "cpu": 0.22353442099999654}
{"key": "E1|72904483", "cpu": 0.11836085800000262}
{"key": "E1|73009212", "cpu": 0.17099921600000556}
{"key": "E1|73113941", "cpu": 0.18841824799999785}
{"key": "E1|73218670", "cpu": 0.23581683299999412}
{"key": "E1|73323399", "cpu": 0.17962074600000477}
{"key": "E1|73428128", "cpu": 0.19037897899999479}
{"key": "E1|73532857", "cpu": 0.18045565500000293}
{"key": "E1|73637586", "cpu": 0.12707226399999882}
{"key": "E1|73742315", "cpu": 0.19693641599999978}
{"key": "E1|73847044", "cpu": 0.33984102200000166}
{"key": "E1|73951773", "cpu": 0.23971087999999696}
{"key": "E1|74056502", "cpu": 0.32430424500000044}
{"key": "E1|74161231", "cpu": 0.1455433329999991}
{"key": "E1|74265960", "cpu": 0.2536578280000015}
{"key": "E1|74370689", "cpu": 0.181819523999998}
{"key": "E1|74475418", "cpu": 0.16593277400000517}
{"key": "E1|74580147", "cpu": 0.23362414400000375}
{"key": "E1|74684876", "cpu": 0.12327833399999832}
{"key": "E1|74789605", "cpu": 0.27154296199999806}
{"key": "E1|74894334", "cpu": 0.13306846100000058}
{"key": "E1|74999063", "cpu": 0.3133702929999984}
{"key": "E1|75103792", "cpu": 0.3663166010000012}
{"key": "E1|75208521", "cpu": 0.2752894599999962}
{"key": "E1|75313250", "cpu": 0.19373563399999938}
{"key": "E1|75417979", "cpu": 0.1999146180000011}
{"key": "E1|75522708", "cpu": 0.2354742690000009}
{"key": "E1|75627437", "cpu": 0.3912895800000058}
{"key": "E1|75732166", "cpu": 0.06433127500000069}
{"key": "E1|75836895", "cpu": 0.18245142299999628}
{"key": "E1|75941624", "cpu": 0.2280375539999966}
{"key": "E1|76046353", "cpu": 0.20502357099999813}
{"key": "E1|76151082", "cpu": 0.21025952000000103}
{"key": "E1|71019376", "cpu": 0.30147871100000145}
{"key": "E1|71124105", "cpu": 0.24111746900000242}
{"key": "E1|71228834", "cpu": 0.29021675399999936}
{"key": "E1|71333563", "cpu": 0.2884159319999995}
{"key": "E1|71438292", "cpu": 0.4048705450000014}
{"key": "E1|71543021", "cpu": 0.28287741300000135}
{"key": "E1|71647750", "cpu": 0.3095527619999956}
{"key": "E1|71752479", "cpu": 0.3487632269999992}
{"key": "E1|71857208", "cpu": 0.15764241799999468}
{"key": "E1|71961937", "cpu": 0.36010866299999833}
{"key": "E1|72066666", "cpu": 0.20867221299999983}
{"key": "E1|72171395", "cpu": 0.23508069999999748}
{"key": "E1|72276124", "cpu": 0.2527356350000005}
{"key": "E1|72380853", "cpu": 0.15097857199999964}
{"key": "E1|72485582", "cpu": 0.35566523399999994}
{"key": "E1|72590311", "cpu": 0.26350637500000573}
{"key": "E1|72695040", "cpu": 0.3187526829999996}
{"key": "E1|72799769", "cpu": 0.2956014479999993}
{"key": "E1|72904498", "cpu": 0.243000262999999}
{"key": "E1|73009227", "cpu": 0.11726912400000344}
{"key": "E1|73113956", "cpu": 0.3160346809999979}
{"key": "E1|73218685", "cpu": 0.27006715799999625}
{"key": "E1|73323414", "cpu": 0.15311145300000106}
{"key": "E1|73428143", "cpu": 0.19860739800000005}
{"key": "E1|73532872", "cpu": 0.26221619100000026}
{"key": "E1|73637601", "cpu": 0.21684602500000238}
{"key": "E1|73742330", "cpu": 0.24618066900000457}
{"key": "E1|73847059", "cpu": 0.10938618000000133}
{"key": "E1|73951788", "cpu": 0.17741152199999988}
{"key": "E1|74056517", "cpu": 0.19669101099999864}
{"key": "E1|74161246", "cpu": 0.15834777700000302}
{"key": "E1|74265975", "cpu": 0.198746038000003}
{"key": "E1|74370704", "cpu": 0.20029095200000313}
{"key": "E1|74475433", "cpu": 0.2664886220000042}
{"key": "E1|74580162", "cpu": 0.14794384100000002}
{"key": "E1|74684891", "cpu": 0.17793999100000235}
{"key": "E1|74789620", "cpu": 0.20587343499999378}
{"key": "E1|74894349", "cpu": 0.1650695519999985}
{"key": "E1|74999078", "cpu": 0.17362265200000593}
{"key": "E1|75103807", "cpu": 0.3326325600000004}
{"key": "E1|75208536", "cpu": 0.13273647800000532}
{"key": "E1|75313265", "cpu": 0.19517106700000397}
{"key": "E1|75417994", "cpu": 0.3230027570000047}
{"key": "E1|75522723", "cpu": 0.2577939280000052}
{"key": "E1|75627452", "cpu": 0.12741388799999953}
{"key": "E1|75732181", "cpu": 0.18242487799999907}
{"key": "E1|75836910", "cpu": 0.27973762700000293}
{"key": "E1|75941639", "cpu": 0.22399589699999467}
{"key": "E1|76046368", "cpu": 0.2229170929999995}
{"key": "E1|76151097", "cpu": 0.1855879680000001}
{"key": "E1|71019406", "cpu": 0.28269917200000094}
{"key": "E1|71124135", "cpu": 0.2551485609999986}
{"key": "E1|71228864", "cpu": 0.23982855799999925}
{"key": "E1|71333593", "cpu": 0.13885256000000368}
{"key": "E1|71438322", "cpu": 0.15569137600000005}
{"key": "E1|71543051", "cpu": 0.3681833880000056}
{"key": "E1|71647780", "cpu": 0.30042833800000324}
{"key": "E1|71752509", "cpu": 0.21339918900000043}
{"key": "E1|71857238", "cpu": 0.16447466099999986}
{"key": "E1|71961967", "cpu": 0.2733261040000059}
{"key": "E1|72066696", "cpu": 0.23234272900000263}
{"key": "E1|72171425", "cpu": 0.16206465700000194}
{"key": "E1|72276154", "cpu": 0.2029081669999968}
{"key": "E1|72380883", "cpu": 0.2823822519999979}
{"key": "E1|72485612", "cpu": 0.25187918199999615}
{"key": "E1|72590341", "cpu": 0.2819259340000002}
{"key": "E1|72695070", "cpu": 0.22292301899999956}
{"key": "E1|72799799", "cpu": 0.19263481299999796}
{"key": "E1|72904528", "cpu": 0.20699778499999866}
{"key": "E1|73009257", "cpu": 0.2961196159999986}
{"key": "E1|73113986", "cpu": 0.3463805299999976}
{"key": "E1|73218715", "cpu": 0.4015993529999946}
{"key": "E1|73323444", "cpu": 0.240602152000001}
{"key": "E1|73428173", "cpu": 0.16120908500000297}
{"key": "E1|73532902", "cpu": 0.18587490699999876}
{"key": "E1|73637631", "cpu": 0.1580792710000054}
{"key": "E1|73742360", "cpu": 0.13796063400000236}
{"key": "E1|73847089", "cpu": 0.3423563750000014}
{"key": "E1|73951818", "cpu": 0.22218088099999989}
{"key": "E1|74056547", "cpu": 0.20271237000000042}
{"key": "E1|74161276", "cpu": 0.14200718699999726}
{"key": "E1|74266005", "cpu": 0.1901500670000047}
{"key": "E1|74370734", "cpu": 0.23275855199999995}
{"key": "E1|74475463", "cpu": 0.2635784949999973}
{"key": "E1|74580192", "cpu": 0.21229774999999762}
{"key": "E1|74684921", "cpu": 0.286858303999999}
{"key": "E1|74789650", "cpu": 0.18278635000000065}
{"key": "E1|74894379", "cpu": 0.26359746699999675}
{"key": "E1|74999108", "cpu": 0.2181685669999993}
{"key": "E1|75103837", "cpu": 0.2234053509999967}
{"key": "E1|75208566", "cpu": 0.3275869400000033}
{"key": "E1|75313295", "cpu": 0.15204683499999305}
{"key": "E1|75418024", "cpu": 0.2248603150000008}
{"key": "E1|75522753", "cpu": 0.31504583999999625}
{"key": "E1|75627482", "cpu": 0.413487590999992}
{"key": "E1|75732211", "cpu": 0.19539771700000585}
{"key": "E1|75836940", "cpu": 0.12909239700000796}
{"key": "E1|75941669", "cpu": 0.24292635899999482}
{"key": "E1|76046398", "cpu": 0.1661851439999964}
{"key": "E1|76151127", "cpu": 0.1956003159999966}
{"key": "E1|71019421", "cpu": 0.2611805879999878}
{"key": "E1|71124150", "cpu": 0.1804344340000057}
{"key": "E1|71228879", "cpu": 0.14604386500001}
{"key": "E1|71333608", "cpu": 0.30880301699998824}
{"key": "E1|71438337", "cpu": 0.2784551649999969}
{"key": "E1|71543066", "cpu": 0.15181836000000715}
{"key": "E1|71647795", "cpu": 0.3235211189999916}
{"key": "E1|71752524", "cpu": 0.35743982200000346}
{"key": "E1|71857253", "cpu": 0.23231026400000587}
{"key": "E1|71961982", "cpu": 0.14398602600000743}
{"key": "E1|72066711", "cpu": 0.195254036999998}
{"key": "E1|72171440", "cpu": 0.24749084999999127}
{"key": "E1|72276169", "cpu": 0.3531907920000066}
{"key": "E1|72380898", "cpu": 0.2362872190000047}
{"key": "E1|72485627", "cpu": 0.18029924400001107}
{"key": "E1|72590356", "cpu": 0.18997445900001253}
{"key": "E1|72695085", "cpu": 0.23189171999999303}
{"key": "E1|72799814", "cpu": 0.3711627929999963}
{"key": "E1|72904543", "cpu": 0.44718092200000115}
{"key": "E1|73009272", "cpu": 0.3556559440000058}
{"key": "E1|73114001", "cpu": 0.17622710799999197}
{"key": "E1|73218730", "cpu": 0.44389086699999325}
{"key": "E1|73323459", "cpu": 0.2237139519999971}
{"key": "E1|73428188", "cpu": 0.1627541739999998}
{"key": "E1|73532917", "cpu": 0.2134051769999985}
{"key": "E1|73637646", "cpu": 0.43071469000000207}
{"key": "E1|73742375", "cpu": 0.408400266000001}
{"key": "E1|73847104", "cpu": 0.5113531230000063}
{"key": "E1|73951833", "cpu": 0.26870742299999506}
{"key": "E1|74056562", "cpu": 0.3328509899999972}
{"key": "E1|74161291", "cpu": 0.369891925999994}
{"key": "E1|74266020", "cpu": 0.22756820600000083}
{"key": "E1|74370749", "cpu": 0.20137368299999991}
{"key": "E1|74475478", "cpu": 0.2845672180000065}
{"key": "E1|74580207", "cpu": 0.2940579449999916}
{"key": "E1|74684936", "cpu": 0.2609619130000027}
{"key": "E1|74789665", "cpu": 0.27769411599999216}
{"key": "E1|74894394", "cpu": 0.21528483599999504}
{"key": "E1|74999123", "cpu": 0.2496750119999973}
{"key": "E1|75103852", "cpu": 0.3281008390000011}
{"key": "E1|75208581", "cpu": 0.3225452610000019}
{"key": "E1|75313310", "cpu": 0.1643595020000106}
{"key": "E1|75418039", "cpu": 0.24106184000000042}
{"key": "E1|75522768", "cpu": 0.1266192650000022}
{"key": "E1|75627497", "cpu": 0.23770943399999567}
{"key": "E1|75732226", "cpu": 0.33761376100000007}
{"key": "E1|75836955", "cpu": 0.2433157310000098}
{"key": "E1|75941684", "cpu": 0.2320856129999953}
{"key": "E1|76046413", "cpu": 0.3159276949999992}
{"key": "E1|76151142", "cpu": 0.31058177600000647}
{"key": "E1|71019436", "cpu": 0.2226216749999992}
{"key": "E1|71124165", "cpu": 0.4723821410000113}
{"key": "E1|71228894", "cpu": 0.23666578699999263}
{"key": "E1|71333623", "cpu": 0.3756803069999961}
{"key": "E1|71438352", "cpu": 0.24183318999999415}
{"key": "E1|71543081", "cpu": 0.19793905099999165}
{"key": "E1|71647810", "cpu": 0.2792394929999915}
{"key": "E1|71752539", "cpu": 0.2370433090000006}
{"key": "E1|71857268", "cpu": 0.18419433299999355}
{"key": "E1|71961997", "cpu": 0.21288415399999394}
{"key": "E1|72066726", "cpu": 0.36435846500000935}
{"key": "E1|72171455", "cpu": 0.33975877500000706}
{"key": "E1|72276184", "cpu": 0.29150437399999873}
{"key": "E1|72380913", "cpu": 0.2883718279999954}
{"key": "E1|72485642", "cpu": 0.2208959969999995}
{"key": "E1|72590371", "cpu": 0.22912940400000537}
{"key": "E1|72695100", "cpu": 0.16043343299999435}
{"key": "E1|72799829", "cpu": 0.21294339099999604}
{"key": "E1|72904558", "cpu": 0.25558761800000696}
{"key": "E1|73009287", "cpu": 0.29445520500000555}
{"key": "E1|73114016", "cpu": 0.2991683380000012}
{"key": "E1|73218745", "cpu": 0.16573960899999918}
{"key": "E1|73323474", "cpu": 0.13381968899999208}
{"key": "E1|73428203", "cpu": 0.13502761999998825}
{"key": "E1|73532932", "cpu": 0.37266043500000023}
{"key": "E1|73637661", "cpu": 0.3494349449999987}
{"key": "E1|73742390", "cpu": 0.255707299000008}
{"key": "E1|73847119", "cpu": 0.276514554000002}
{"key": "E1|73951848", "cpu": 0.2730699749999985}
{"key": "E1|74056577", "cpu": 0.37332294099999785}
{"key": "E1|74161306", "cpu": 0.3050228259999983}
{"key": "E1|74266035", "cpu": 0.1809550820000112}
{"key": "E1|74370764", "cpu": 0.17925034099999948}
{"key": "E1|74475493", "cpu": 0.20719603999999947}
{"key": "E1|74580222", "cpu": 0.3815708650000005}
{"key": "E1|74684951", "cpu": 0.19324459300000285}
{"key": "E1|74789680", "cpu": 0.3200534019999992}
{"key": "E1|74894409", "cpu": 0.2550536939999972}
{"key": "E1|74999138", "cpu": 0.3724432630000081}
{"key": "E1|75103867", "cpu": 0.20029296900000304}
{"key": "E1|75208596", "cpu": 0.1552457390000086}
{"key": "E1|75313325", "cpu": 0.21888868199999933}
{"key": "E1|75418054", "cpu": 0.10172971699999778}
{"key": "E1|75522783", "cpu": 0.18608579499999678}
{"key": "E1|75627512", "cpu": 0.33217812200000196}
{"key": "E1|75732241", "cpu": 0.23944937800000332}
{"key": "E1|75836970", "cpu": 0.21781542300000467}
{"key": "E1|75941699", "cpu": 0.26746425199999635}
{"key": "E1|76046428", "cpu": 0.27251897600000063}
{"key": "E1|76151157", "cpu": 0.16951776000000507}
{"key": "E1|72024361", "cpu": 0.502774706000011}
{"key": "E1|72129090", "cpu": 1.0459230660000003}
{"key": "E1|72233819", "cpu": 1.0005848599999894}
{"key": "E1|72338548", "cpu": 1.5383923500000094}
{"key": "E1|72443277", "cpu": 0.641491029000008}
{"key": "E1|72548006", "cpu": 1.1829835420000023}
{"key": "E1|72652735", "cpu": 1.3532126940000069}
{"key": "E1|72757464", "cpu": 1.981850570000006}
{"key": "E1|72862193", "cpu": 0.5617661889999965}
{"key": "E1|72966922", "cpu": 1.6137888859999947}
{"key": "E1|73071651", "cpu": 0.5421774940000006}
{"key": "E1|73176380", "cpu": 2.802247872999999}
{"key": "E1|73281109", "cpu": 1.194860926000004}
{"key": "E1|73385838", "cpu": 1.407408922000002}
{"key": "E1|73490567", "cpu": 0.9516950130000055}
{"key": "E1|73595296", "cpu": 0.9066777999999971}
{"key": "E1|73700025", "cpu": 0.7437172639999972}
{"key": "E1|73804754", "cpu": 1.001874457999989}
{"key": "E1|73909483", "cpu": 1.2653853639999966}
{"key": "E1|74014212", "cpu": 1.3282432270000015}
{"key": "E1|74118941", "cpu": 0.8907666799999987}
{"key": "E1|74223670", "cpu": 0.8920913679999956}
{"key": "E1|74328399", "cpu": 0.8307781429999892}
{"key": "E1|74433128", "cpu": 0.5805087099999895}
{"key": "E1|74537857", "cpu": 1.185284394000007}
{"key": "E1|74642586", "cpu": 1.3471481230000109}
{"key": "E1|74747315", "cpu": 1.9709909629999913}
{"key": "E1|74852044", "cpu": 1.5461438159999972}
{"key": "E1|74956773", "cpu": 1.8366527050000059}
{"key": "E1|75061502", "cpu": 1.0980029439999868}
{"key": "E1|75166231", "cpu": 0.8028585159999864}
{"key": "E1|75270960", "cpu": 0.8781960329999947}
{"key": "E1|75375689", "cpu": 0.8451877459999935}
{"key": "E1|75480418", "cpu": 1.9466218659999868}
{"key": "E1|75585147", "cpu": 1.080841356999997}
{"key": "E1|75689876", "cpu": 1.0228507559999969}
{"key": "E1|75794605", "cpu": 1.2621378169999957}
{"key": "E1|75899334", "cpu": 1.0100999519999903}
{"key": "E1|76004063", "cpu": 0.9988459710000086}
{"key": "E1|76108792", "cpu": 1.3021822659999884}
{"key": "E1|76213521", "cpu": 0.8658843030000014}
{"key": "E1|76318250", "cpu": 1.1918288640000014}
{"key": "E1|76422979", "cpu": 1.103655357000008}
{"key": "E1|76527708", "cpu": 1.778439700000007}
{"key": "E1|76632437", "cpu": 1.7594695220000176}
{"key": "E1|76737166", "cpu": 1.0048644960000104}
{"key": "E1|76841895", "cpu": 1.2672327399999972}
{"key": "E1|76946624", "cpu": 0.5997906769999872}
{"key": "E1|77051353", "cpu": 1.1781898070000238}
{"key": "E1|77156082", "cpu": 0.7837873100000081}
{"key": "E1|72024376", "cpu": 0.7737732920000155}
{"key": "E1|72129105", "cpu": 1.3680286899999885}
{"key": "E1|72233834", "cpu": 0.7572157559999937}
{"key": "E1|72338563", "cpu": 1.07974118300001}
{"key": "E1|72443292", "cpu": 1.254720791000011}
{"key": "E1|72548021", "cpu": 1.011652773999998}
{"key": "E1|72652750", "cpu": 1.1436629870000274}
{"key": "E1|72757479", "cpu": 1.4312226829999872}
{"key": "E1|72862208", "cpu": 0.7413421359999859}
{"key": "E1|72966937", "cpu": 0.7443633169999941}
{"key": "E1|73071666", "cpu": 2.1822944619999873}
{"key": "E1|73176395", "cpu": 0.8701638900000148}
{"key": "E1|73281124", "cpu": 0.8179803509999886}
{"key": "E1|73385853", "cpu": 0.9745456980000142}
{"key": "E1|73490582", "cpu": 1.1214024699999925}
{"key": "E1|73595311", "cpu": 1.8084152680000045}
{"key": "E1|73700040", "cpu": 1.480509522999995}
{"key": "E1|73804769", "cpu": 1.139340414000003}
{"key": "E1|73909498", "cpu": 1.5422610260000056}
{"key": "E1|74014227", "cpu": 1.2960294429999806}
{"key": "E1|74118956", "cpu": 1.3451851700000077}
{"key": "E1|74223685", "cpu": 1.0329447990000062}
{"key": "E1|74328414", "cpu": 1.5093234279999876}
{"key": "E1|74433143", "cpu": 1.5745638470000074}
{"key": "E1|74537872", "cpu": 1.715152355000015}
{"key": "E1|74642601", "cpu": 0.9325554019999913}
{"key": "E1|74747330", "cpu": 0.9262817439999935}
{"key": "E1|74852059", "cpu": 0.9035462859999939}
{"key": "E1|74956788", "cpu": 0.9036261379999928}
{"key": "E1|75061517", "cpu": 1.309978641000015}
{"key": "E1|75166246", "cpu": 1.0184571719999838}
{"key": "E1|75270975", "cpu": 2.3551560490000156}
{"key": "E1|75375704", "cpu": 1.0491257479999945}
{"key": "E1|75480433", "cpu": 1.5616064350000158}
{"key": "E1|75585162", "cpu": 0.809170752}
{"key": "E1|75689891", "cpu": 1.0298092379999844}
{"key": "E1|75794620", "cpu": 1.4745257700000138}
{"key": "E1|75899349", "cpu": 0.9985702380000134}
{"key": "E1|76004078", "cpu": 1.0956898120000176}
{"key": "E1|76108807", "cpu": 1.2152793859999917}
{"key": "E1|76213536", "cpu": 1.4247743220000189}
{"key": "E1|76318265", "cpu": 1.1820703279999805}
{"key": "E1|76422994", "cpu": 0.956721454000018}
{"key": "E1|76527723", "cpu": 0.7089997780000203}
{"key": "E1|76632452", "cpu": 1.1298700179999912}
{"key": "E1|76737181", "cpu": 1.2438278520000097}
{"key": "E1|76841910", "cpu": 1.1304779879999955}
{"key": "E1|76946639", "cpu": 0.8739715689999912}
{"key": "E1|77051368", "cpu": 1.6787091299999872}
{"key": "E1|77156097", "cpu": 0.8705260549999991}
{"key": "E1|72024406", "cpu": 0.8902135529999953}
{"key": "E1|72129135", "cpu": 1.4671453360000157}
{"key": "E1|72233864", "cpu": 1.268351564999989}
{"key": "E1|72338593", "cpu": 1.5679492799999935}
{"key": "E1|72443322", "cpu": 1.136611854000023}
{"key": "E1|72548051", "cpu": 0.5525258149999956}
{"key": "E1|72652780", "cpu": 0.7453855529999771}
{"key": "E1|72757509", "cpu": 0.8653962439999816}
{"key": "E1|72862238", "cpu": 1.0756759620000196}
{"key": "E1|72966967", "cpu": 0.9108438529999887}
{"key": "E1|73071696", "cpu": 1.5165096480000102}
{"key": "E1|73176425", "cpu": 1.3108341509999946}
{"key": "E1|73281154", "cpu": 1.1993483400000002}
{"key": "E1|73385883", "cpu": 2.0055923170000085}
{"key": "E1|73490612", "cpu": 1.1940220699999884}
{"key": "E1|73595341", "cpu": 1.9031171209999798}
{"key": "E1|73700070", "cpu": 1.397014673000001}
{"key": "E1|73804799", "cpu": 1.4106457860000035}
{"key": "E1|73909528", "cpu": 1.0245387770000036}
{"key": "E1|74014257", "cpu": 1.2985559769999782}
{"key": "E1|74118986", "cpu": 0.7908813530000032}
{"key": "E1|74223715", "cpu": 1.041449914999987}
{"key": "E1|74328444", "cpu": 0.6026596089999998}
{"key": "E1|74433173", "cpu": 0.8443202269999972}
{"key": "E1|74537902", "cpu": 1.2424894990000155}
{"key": "E1|74642631", "cpu": 0.659126528999991}
{"key": "E1|74747360", "cpu": 1.8631407629999899}
{"key": "E1|74852089", "cpu": 2.0880598200000122}
{"key": "E1|74956818", "cpu": 0.5182320990000164}
{"key": "E1|75061547", "cpu": 0.9341755460000059}
{"key": "E1|75166276", "cpu": 1.1463995379999972}
{"key": "E1|75271005", "cpu": 0.8889342819999797}
{"key": "E1|75375734", "cpu": 1.022270456000001}
{"key": "E1|75480463", "cpu": 0.5323176439999884}
{"key": "E1|75585192", "cpu": 0.7451916729999937}
{"key": "E1|75689921", "cpu": 0.8933559820000028}
{"key": "E1|75794650", "cpu": 0.7660438579999891}
{"key": "E1|75899379", "cpu": 0.8744030169999917}
{"key": "E1|76004108", "cpu": 1.2503438699999947}
{"key": "E1|76108837", "cpu": 1.1851446899999871}
{"key": "E1|76213566", "cpu": 1.0651621350000084}
{"key": "E1|76318295", "cpu": 0.8933030030000282}
{"key": "E1|76423024", "cpu": 1.2528955279999536}
{"key": "E1|76527753", "cpu": 0.8781390539999734}
{"key": "E1|76632482", "cpu": 1.5621453449999763}
{"key": "E1|76737211", "cpu": 1.7976805420000233}
{"key": "E1|76841940", "cpu": 1.1761261080000054}
{"key": "E1|76946669", "cpu": 1.027863663000005}
{"key": "E1|77051398", "cpu": 1.4805598029999487}
{"key": "E1|77156127", "cpu": 0.8197908780000489}
{"key": "E1|72024421", "cpu": 1.1776983429999746}
{"key": "E1|72129150", "cpu": 0.9391632589999972}
{"key": "E1|72233879", "cpu": 1.3477112269999907}
{"key": "E1|72338608", "cpu": 1.0601494040000148}
{"key": "E1|72443337", "cpu": 1.0156802449999986}
{"key": "E1|72548066", "cpu": 0.9168094220000285}
{"key": "E1|72652795", "cpu": 1.953968314000008}
{"key": "E1|72757524", "cpu": 0.9541680099999894}
{"key": "E1|72862253", "cpu": 1.9869639100000427}
{"key": "E1|72966982", "cpu": 1.2667458750000264}
{"key": "E1|73071711", "cpu": 1.0928707719999693}
{"key": "E1|73176440", "cpu": 1.7749445430000037}
{"key": "E1|73281169", "cpu": 1.0128101139999899}
{"key": "E1|73385898", "cpu": 0.7522474259999967}
{"key": "E1|73490627", "cpu": 0.8703570609999929}
{"key": "E1|73595356", "cpu": 1.0957778910000116}
{"key": "E1|73700085", "cpu": 1.846462814000006}
{"key": "E1|73804814", "cpu": 0.7598526060000381}
{"key": "E1|73909543", "cpu": 2.023662846000036}
{"key": "E1|74014272", "cpu": 1.4513156900000013}
{"key": "E1|74119001", "cpu": 1.4358503889999952}
{"key": "E1|74223730", "cpu": 1.5768623529999672}
{"key": "E1|74328459", "cpu": 1.3935169769999902}
{"key": "E1|74433188", "cpu": 1.0443763680000302}
{"key": "E1|74537917", "cpu": 1.2038278470000137}
{"key": "E1|74642646", "cpu": 1.5528795110000146}
{"key": "E1|74747375", "cpu": 1.7280824489999986}
{"key": "E1|74852104", "cpu": 0.8163885860000164}
{"key": "E1|74956833", "cpu": 1.125037309999982}
{"key": "E1|75061562", "cpu": 1.6234795459999987}
{"key": "E1|75166291", "cpu": 1.2363022000000115}
{"key": "E1|75271020", "cpu": 1.0492857790000016}
{"key": "E1|75375749", "cpu": 1.264258410000025}
{"key": "E1|75480478", "cpu": 0.8821275320000268}
{"key": "E1|75585207", "cpu": 0.9651265659999808}
{"key": "E1|75689936", "cpu": 1.144371456999977}
{"key": "E1|75794665", "cpu": 1.598001829999987}
{"key": "E1|75899394", "cpu": 0.5728656769999816}
{"key": "E1|76004123", "cpu": 1.6888138969999886}
{"key": "E1|76108852", "cpu": 1.9581616100000474}
{"key": "E1|76213581", "cpu": 0.41134496500001205}
{"key": "E1|76318310", "cpu": 1.0810231099999896}
{"key": "E1|76423039", "cpu": 1.0648188569999775}
{"key": "E1|76527768", "cpu": 1.9820317100000011}
{"key": "E1|76632497", "cpu": 1.9136800919999928}
{"key": "E1|76737226", "cpu": 1.2588645840000368}
{"key": "E1|76841955", "cpu": 1.2934547689999931}
{"key": "E1|76946684", "cpu": 1.0982030540000096}
{"key": "E1|77051413", "cpu": 1.0090881770000237}
{"key": "E1|77156142", "cpu": 1.5538377690000402}
{"key": "E1|72024436", "cpu": 1.1148377459999779}
{"key": "E1|72129165", "cpu": 0.9993086839999705}
{"key": "E1|72233894", "cpu": 1.3074064109999881}
{"key": "E1|72338623", "cpu": 1.4589213909999899}
{"key": "E1|72443352", "cpu": 1.3878206729999647}
{"key": "E1|72548081", "cpu": 0.9575737250000316}
{"key": "E1|72652810", "cpu": 1.9211486140000034}
{"key": "E1|72757539", "cpu": 1.2892705410000076}
{"key": "E1|72862268", "cpu": 1.3827667420000012}
{"key": "E1|72966997", "cpu": 0.766650320999986}
{"key": "E1|73071726", "cpu": 0.8886172859999988}
{"key": "E1|73176455", "cpu": 0.734046429999978}
{"key": "E1|73281184", "cpu": 1.4852761530000294}
{"key": "E1|73385913", "cpu": 0.7820681000000036}
{"key": "E1|73490642", "cpu": 1.1987506899999971}
{"key": "E1|73595371", "cpu": 2.1035715550000305}
{"key": "E1|73700100", "cpu": 1.4552149600000348}
{"key": "E1|73804829", "cpu": 1.1056993660000103}
{"key": "E1|73909558", "cpu": 1.1405928519999975}
{"key": "E1|74014287", "cpu": 1.1198070969999776}
{"key": "E1|74119016", "cpu": 1.3948662490000174}
{"key": "E1|74223745", "cpu": 1.2022854450000295}
{"key": "E1|74328474", "cpu": 1.3683899389999965}
{"key": "E1|74433203", "cpu": 1.4142044980000037}
{"key": "E1|74537932", "cpu": 1.2611890019999805}
{"key": "E1|74642661", "cpu": 1.3143755090000013}
{"key": "E1|74747390", "cpu": 1.6792542119999894}
{"key": "E1|74852119", "cpu": 2.1426727690000007}
{"key": "E1|74956848", "cpu": 1.5950496140000041}
{"key": "E1|75061577", "cpu": 2.622144726999977}
{"key": "E1|75166306", "cpu": 1.141973285000006}
{"key": "E1|75271035", "cpu": 0.6183435440000267}
{"key": "E1|75375764", "cpu": 1.1161103160000039}
{"key": "E1|75480493", "cpu": 1.151681090000011}
{"key": "E1|75585222", "cpu": 1.087719112000002}
{"key": "E1|75689951", "cpu": 1.9027024860000097}
{"key": "E1|75794680", "cpu": 1.0771225639999784}
{"key": "E1|75899409", "cpu": 0.7301729830000454}
{"key": "E1|76004138", "cpu": 1.2617331079999872}
{"key": "E1|76108867", "cpu": 1.8748821339999608}
{"key": "E1|76213596", "cpu": 1.9134395890000064}
{"key": "E1|76318325", "cpu": 1.6345276549999994}
{"key": "E1|76423054", "cpu": 0.8158971739999856}
{"key": "E1|76527783", "cpu": 0.9798338029999627}
{"key": "E1|76632512", "cpu": 1.449783654999976}
{"key": "E1|76737241", "cpu": 1.12680438000001}
{"key": "E1|76841970", "cpu": 1.5802255190000096}
{"key": "E1|76946699", "cpu": 1.3398714869999822}
{"key": "E1|77051428", "cpu": 1.5939440530000297}
{"key": "E1|77156157", "cpu": 1.497114828000008}
{"key": "E1|72524361", "cpu": 1.4326404539999658}
{"key": "E1|72629090", "cpu": 1.0437676450000026}
{"key": "E1|72733819", "cpu": 1.6701656879999973}
{"key": "E1|72838548", "cpu": 1.198350812000001}
{"key": "E1|72943277", "cpu": 1.9843528380000066}
{"key": "E1|73048006", "cpu": 1.427206859000023}
{"key": "E1|73152735", "cpu": 0.8919470459999843}
{"key": "E1|73257464", "cpu": 1.364861732999998}
{"key": "E1|73362193", "cpu": 1.18299749199997}
{"key": "E1|73466922", "cpu": 1.2183542660000057}
{"key": "E1|73571651", "cpu": 1.4052896139999689}
{"key": "E1|73676380", "cpu": 2.9404928229999996}
{"key": "E1|73781109", "cpu": 1.8699094639999885}
{"key": "E1|73885838", "cpu": 1.6106527439999923}
{"key": "E1|73990567", "cpu": 4.041587732999972}
{"key": "E1|74095296", "cpu": 2.278738773999976}
{"key": "E1|74200025", "cpu": 2.3096457039999905}
{"key": "E1|74304754", "cpu": 1.6782969469999784}
{"key": "E1|74409483", "cpu": 1.9251008990000287}
{"key": "E1|74514212", "cpu": 1.3416357959999914}
{"key": "E1|74618941", "cpu": 1.0363307769999892}
{"key": "E1|74723670", "cpu": 1.6963928509999846}
{"key": "E1|74828399", "cpu": 1.5967308190000153}
{"key": "E1|74933128", "cpu": 1.8115085860000022}
{"key": "E1|75037857", "cpu": 1.0258195590000128}
{"key": "E1|75142586", "cpu": 0.6207875979999926}
{"key": "E1|75247315", "cpu": 1.6993077669999934}
{"key": "E1|75352044", "cpu": 1.903649998999981}
{"key": "E1|75456773", "cpu": 1.4779916040000103}
{"key": "E1|75561502", "cpu": 0.5722320099999934}
{"key": "E1|75666231", "cpu": 1.1760950320000347}
{"key": "E1|75770960", "cpu": 1.2884750009999948}
{"key": "E1|75875689", "cpu": 1.2891409659999908}
{"key": "E1|75980418", "cpu": 1.9954086839999832}
{"key": "E1|76085147", "cpu": 2.894077049000032}
{"key": "E1|76189876", "cpu": 1.0210104179999462}
{"key": "E1|76294605", "cpu": 1.9865894059999505}
{"key": "E1|76399334", "cpu": 1.9168055720000439}
{"key": "E1|76504063", "cpu": 1.7800805069999797}
{"key": "E1|76608792", "cpu": 1.777217792999977}
{"key": "E1|76713521", "cpu": 1.3592747170000052}
{"key": "E1|76818250", "cpu": 1.058373653999979}
{"key": "E1|76922979", "cpu": 1.593997824999974}
{"key": "E1|77027708", "cpu": 1.8884038449999707}
{"key": "E1|77132437", "cpu": 1.9924899179999898}
{"key": "E1|77237166", "cpu": 1.8415075870000237}
{"key": "E1|77341895", "cpu": 1.7485445369999866}
{"key": "E1|77446624", "cpu": 1.8226234549999845}
{"key": "E1|77551353", "cpu": 1.4832992879999551}
{"key": "E1|77656082", "cpu": 1.5388373260000208}
{"key": "E1|72524376", "cpu": 1.565849361000005}
{"key": "E1|72629105", "cpu": 1.530140748000008}
{"key": "E1|72733834", "cpu": 0.9254646640000033}
{"key": "E1|72838563", "cpu": 1.6594973089999598}
{"key": "E1|72943292", "cpu": 2.227198126000019}
{"key": "E1|73048021", "cpu": 1.3731880529999785}
{"key": "E1|73152750", "cpu": 1.1739011789999836}
{"key": "E1|73257479", "cpu": 1.3753789730000108}
{"key": "E1|73362208", "cpu": 2.167615877000003}
{"key": "E1|73466937", "cpu": 1.8042944059999968}
{"key": "E1|73571666", "cpu": 1.9697930670000119}
{"key": "E1|73676395", "cpu": 1.4234644590000016}
{"key": "E1|73781124", "cpu": 0.9936255459999757}
{"key": "E1|73885853", "cpu": 2.816257991000043}
{"key": "E1|73990582", "cpu": 1.9520624510000175}
{"key": "E1|74095311", "cpu": 1.5230272229999855}
{"key": "E1|74200040", "cpu": 1.1464177009999617}
{"key": "E1|74304769", "cpu": 1.221977881999976}
{"key": "E1|74409498", "cpu": 1.4695185580000043}
{"key": "E1|74514227", "cpu": 1.7700529500000357}
{"key": "E1|74618956", "cpu": 2.071312283999987}
{"key": "E1|74723685", "cpu": 1.8406533620000118}
{"key": "E1|74828414", "cpu": 1.2814556879999373}
{"key": "E1|74933143", "cpu": 0.7217817829999831}
{"key": "E1|75037872", "cpu": 1.99618817999999}
{"key": "E1|75142601", "cpu": 1.739394501999982}
{"key": "E1|75247330", "cpu": 0.7122793500000171}
{"key": "E1|75352059", "cpu": 1.5165404750000562}
{"key": "E1|75456788", "cpu": 1.6255756820000897}
{"key": "E1|75561517", "cpu": 1.3385396570000694}
{"key": "E1|75666246", "cpu": 1.3541514500000176}
{"key": "E1|75770975", "cpu": 2.1489616039999646}
{"key": "E1|75875704", "cpu": 2.00603603400009}
{"key": "E1|75980433", "cpu": 1.6160946689999491}
{"key": "E1|76085162", "cpu": 1.3614585789999865}
{"key": "E1|76189891", "cpu": 1.4196300769999652}
{"key": "E1|76294620", "cpu": 1.2563674639999363}
{"key": "E1|76399349", "cpu": 1.6646988240000837}
{"key": "E1|76504078", "cpu": 1.3152959870000132}
{"key": "E1|76608807", "cpu": 1.8817719489999263}
{"key": "E1|76713536", "cpu": 1.5138249329999098}
{"key": "E1|76818265", "cpu": 2.025111092999964}
{"key": "E1|76922994", "cpu": 2.5536360600000307}
{"key": "E1|77027723", "cpu": 2.532398339999986}
{"key": "E1|77132452", "cpu": 1.889895743000011}
{"key": "E1|74044406", "cpu": 14.596518910999976}
{"key": "E1|74149135", "cpu": 12.07731142800003}
{"key": "E1|74253864", "cpu": 13.658842741999933}
{"key": "E1|74358593", "cpu": 16.222957447}
{"key": "E1|74463322", "cpu": 9.783137675000035}
{"key": "E1|74568051", "cpu": 12.315014670999972}
{"key": "E1|74044421", "cpu": 13.686618193000072}
{"key": "E1|74672780", "cpu": 10.813403229000073}
{"key": "E1|74149150", "cpu": 14.516113956999902}
{"key": "E1|74777509", "cpu": 10.688931132999983}
{"key": "E1|74882238", "cpu": 8.008689590000017}
{"key": "E1|74253879", "cpu": 12.167358203000049}
{"key": "E1|74358608", "cpu": 9.098510394999948}
{"key": "E1|74986967", "cpu": 10.148546175999968}
{"key": "E1|75091696", "cpu": 12.846732096999972}
{"key": "E1|74463337", "cpu": 12.827395118000027}
{"key": "E1|74568066", "cpu": 12.981408645999977}
{"key": "E1|75196425", "cpu": 15.242219645999967}
{"key": "E1|74672795", "cpu": 11.288248228000043}
{"key": "E1|75301154", "cpu": 13.151910870000052}
{"key": "E1|75405883", "cpu": 10.724952144999975}
{"key": "E1|74777524", "cpu": 15.121198507000031}
{"key": "E1|75510612", "cpu": 10.948874707000073}
{"key": "E1|74882253", "cpu": 9.839061847000039}
{"key": "E1|74986982", "cpu": 11.939318464000053}
{"key": "E1|75615341", "cpu": 15.007356752999954}
{"key": "E1|75091711", "cpu": 10.368346287000008}
{"key": "E1|75720070", "cpu": 10.553240778000031}
{"key": "E1|75196440", "cpu": 11.766731359999994}
{"key": "E1|75824799", "cpu": 20.471704577999958}
{"key": "E1|75301169", "cpu": 15.008097828000018}
{"key": "E1|75929528", "cpu": 10.498915322000016}
{"key": "E1|75405898", "cpu": 9.813916327000015}
{"key": "E1|75510627", "cpu": 9.933389673999955}
{"key": "E1|76034257", "cpu": 14.446180714999969}
{"key": "E1|75615356", "cpu": 11.201433707999968}
{"key": "E1|76138986", "cpu": 13.648874508000063}
{"key": "E1|75720085", "cpu": 13.600924294000038}
{"key": "E1|76243715", "cpu": 8.419701173000021}
{"key": "E1|75824814", "cpu": 10.99478605399986}
{"key": "E1|76348444", "cpu": 13.165371065000045}
{"key": "E1|75929543", "cpu": 10.295989729999974}
{"key": "E1|76453173", "cpu": 7.788746177000121}
{"key": "E1|76034272", "cpu": 9.477424602000156}
{"key": "E1|76557902", "cpu": 9.99445750200016}
{"key": "E1|76139001", "cpu": 10.056831482999996}
{"key": "E1|76662631", "cpu": 11.3692699180001}
{"key": "E1|76767360", "cpu": 7.405403547999867}
{"key": "E1|76243730", "cpu": 10.65610565399993}
{"key": "E1|76872089", "cpu": 6.714787541000078}
{"key": "E1|76976818", "cpu": 8.61643327999991}
{"key": "E1|76348459", "cpu": 16.542722593999997}
{"key": "E1|76453188", "cpu": 11.230869857000016}
{"key": "E1|77081547", "cpu": 11.671937428999854}
{"key": "E1|77186276", "cpu": 12.710393162999935}
{"key": "E1|76557917", "cpu": 16.02362427900016}
{"key": "E1|77291005", "cpu": 10.100957168999912}
{"key": "E1|76662646", "cpu": 12.014808389999871}
{"key": "E1|77395734", "cpu": 13.55973102500002}
{"key": "E1|76767375", "cpu": 13.557408145999943}
{"key": "E1|77500463", "cpu": 14.85936222600003}
{"key": "E1|76872104", "cpu": 13.127700704999825}
{"key": "E1|77605192", "cpu": 9.351938457000188}
{"key": "E1|76976833", "cpu": 14.861292649999996}
{"key": "E1|77709921", "cpu": 13.627596958999902}
{"key": "E1|77081562", "cpu": 11.251312693000045}
{"key": "E1|77814650", "cpu": 16.1550910389999}
{"key": "E1|77186291", "cpu": 11.328461126000093}
{"key": "E1|77919379", "cpu": 8.234465597000053}
{"key": "E1|77291020", "cpu": 12.085222350000095}
{"key": "E1|78024108", "cpu": 8.65975145099992}
{"key": "E1|77395749", "cpu": 12.18974461400012}
{"key": "E1|78128837", "cpu": 9.485826724999924}
{"key": "E1|77500478", "cpu": 7.684888435999937}
{"key": "E1|78233566", "cpu": 11.762950429999819}
{"key": "E1|77605207", "cpu": 10.771370007000087}
{"key": "E1|78338295", "cpu": 10.548509411000168}
{"key": "E1|77709936", "cpu": 8.46784443599995}
{"key": "E1|78443024", "cpu": 8.199657259000105}
{"key": "E1|77814665", "cpu": 11.450521494999975}
{"key": "E1|78547753", "cpu": 11.15653231300007}
{"key": "E1|77919394", "cpu": 14.560088689000168}
{"key": "E1|78652482", "cpu": 11.248187874999985}
{"key": "E1|78024123", "cpu": 9.393005457000072}
{"key": "E1|78757211", "cpu": 15.993246532000057}
{"key": "E1|78128852", "cpu": 10.870188786999961}
{"key": "E1|78861940", "cpu": 11.155296853999971}
{"key": "E1|78233581", "cpu": 9.272319827000047}
{"key": "E1|78966669", "cpu": 8.605455785999993}
{"key": "E1|79071398", "cpu": 10.917428143000052}
{"key": "E1|78338310", "cpu": 20.62039202799997}
{"key": "E1|79176127", "cpu": 9.337030255999935}
{"key": "E1|78443039", "cpu": 9.702691521999895}
{"key": "E1|74044361", "cpu": 6.64934462899987}
{"key": "E1|78547768", "cpu": 12.087937452999995}
{"key": "E1|74149090", "cpu": 13.024786466000023}
{"key": "E1|78652497", "cpu": 8.599767704999977}
{"key": "E1|74253819", "cpu": 13.197078891000046}
{"key": "E1|74358548", "cpu": 8.678065048999997}
{"key": "E1|78757226", "cpu": 28.00548996700013}
{"key": "E1|74463277", "cpu": 11.865504375}
{"key": "E1|78861955", "cpu": 8.91476731900002}
{"key": "E1|74568006", "cpu": 14.498432148999882}
{"key": "E1|74672735", "cpu": 7.824946675999854}
{"key": "E1|78966684", "cpu": 18.551392879000105}
{"key": "E1|74777464", "cpu": 12.298782570999947}
{"key": "E1|79071413", "cpu": 11.073185893000073}
{"key": "E1|74882193", "cpu": 7.560673360999999}
{"key": "E1|79176142", "cpu": 8.002699775999872}
{"key": "E1|74986922", "cpu": 9.750024179000093}
{"key": "E1|74044376", "cpu": 10.61828470799992}
{"key": "E1|74149105", "cpu": 6.607461216000047}
{"key": "E1|75091651", "cpu": 11.600434676000077}
{"key": "E1|74253834", "cpu": 8.32874724599992}
{"key": "E1|75196380", "cpu": 9.143777260999968}
{"key": "E1|74358563", "cpu": 7.296980609999991}
{"key": "E1|75301109", "cpu": 8.101469680000037}
{"key": "E1|74463292", "cpu": 12.108404167000117}
{"key": "E1|75405838", "cpu": 14.764515111000037}
{"key": "E1|74568021", "cpu": 10.548825218000047}
{"key": "E1|75510567", "cpu": 13.43449793700006}
{"key": "E1|74672750", "cpu": 11.09452884999996}
{"key": "E1|75615296", "cpu": 6.828256971999963}
{"key": "E1|74777479", "cpu": 9.549664772999904}
{"key": "E1|75720025", "cpu": 6.633242684999914}
{"key": "E1|75824754", "cpu": 8.250196509000034}
{"key": "E1|75929483", "cpu": 6.800909823999973}
{"key": "E1|74882208", "cpu": 20.176588641999842}
{"key": "E1|76034212", "cpu": 13.06728940700009}
{"key": "E1|74986937", "cpu": 11.043947782000032}
{"key": "E1|76138941", "cpu": 6.894416253000145}
{"key": "E1|76243670", "cpu": 4.796728393999729}
{"key": "E1|75091666", "cpu": 11.194092016000013}
{"key": "E1|75196395", "cpu": 9.25580767800011}
{"key": "E1|76348399", "cpu": 9.563888743999996}
{"key": "E1|75301124", "cpu": 10.675644142000237}
{"key": "E1|75405853", "cpu": 8.33665047400018}
{"key": "E1|76453128", "cpu": 19.757926419999876}
{"key": "E1|76557857", "cpu": 8.207196807999935}
{"key": "E1|75510582", "cpu": 11.880867727999885}
{"key": "E1|76662586", "cpu": 7.206742869999744}
{"key": "E1|75615311", "cpu": 8.198298409000017}
{"key": "E1|76767315", "cpu": 9.622150865000094}
{"key": "E1|75720040", "cpu": 12.452510178000011}
{"key": "E1|76872044", "cpu": 10.537042085999929}
{"key": "E1|75824769", "cpu": 7.545059996999953}
{"key": "E1|75929498", "cpu": 11.074283723999997}
{"key": "E1|76976773", "cpu": 29.615498644000127}
{"key": "E1|76034227", "cpu": 15.56876050000028}
{"key": "E1|77081502", "cpu": 4.335196394999912}
{"key": "E1|76138956", "cpu": 9.366278686999976}
{"key": "E1|77186231", "cpu": 13.75230406799983}
{"key": "E1|76243685", "cpu": 17.065036227999826}
{"key": "E1|77290960", "cpu": 11.429382135999731}
{"key": "E1|77395689", "cpu": 6.653735096999753}
{"key": "E1|77500418", "cpu": 6.827024330999848}
{"key": "E1|76348414", "cpu": 19.953806195999732}
{"key": "E1|77605147", "cpu": 10.773587020999912}
{"key": "E1|76453143", "cpu": 5.9321321119996355}
{"key": "E1|77709876", "cpu": 7.937182997000036}
{"key": "E1|76557872", "cpu": 12.37216834200035}
{"key": "E1|77814605", "cpu": 7.41465825000023}
{"key": "E1|77919334", "cpu": 5.500029772999824}
{"key": "E1|76662601", "cpu": 10.789666928000315}
{"key": "E1|78024063", "cpu": 8.00349593699957}
{"key": "E1|76767330", "cpu": 10.631567110000105}
{"key": "E1|78128792", "cpu": 12.38177167899994}
{"key": "E1|76872059", "cpu": 10.265060907000134}
{"key": "E1|78233521", "cpu": 8.896079064000332}
{"key": "E1|76976788", "cpu": 14.306136011000035}
{"key": "E1|78338250", "cpu": 7.060562249999748}
{"key": "E1|77081517", "cpu": 7.893456472999787}
{"key": "E1|78442979", "cpu": 10.308975140999792}
{"key": "E1|78547708", "cpu": 9.138527956000416}
{"key": "E1|77186246", "cpu": 15.159656011000152}
{"key": "E1|78652437", "cpu": 7.024283884999932}
{"key": "E1|77290975", "cpu": 16.85822356200015}
{"key": "E1|78757166", "cpu": 13.885306424999726}
{"key": "E1|78861895", "cpu": 10.299242693999986}
{"key": "E1|77395704", "cpu": 15.883519687999978}
{"key": "E1|77500433", "cpu": 9.004828990000078}
{"key": "E1|78966624", "cpu": 16.994442789000004}
{"key": "E1|77605162", "cpu": 5.072873941000125}
{"key": "E1|77709891", "cpu": 10.72728764700014}
{"key": "E1|79071353", "cpu": 19.724047708999933}
{"key": "E1|77814620", "cpu": 8.277679332000389}
{"key": "E1|79176082", "cpu": 9.146446104999995}
{"key": "E1|77919349", "cpu": 12.190985432999696}
{"key": "E1|73039421", "cpu": 4.635714990999986}
{"key": "E1|73144150", "cpu": 6.188746271000127}
{"key": "E1|78024078", "cpu": 11.527915738000047}
{"key": "E1|73248879", "cpu": 5.07460822100029}
{"key": "E1|78128807", "cpu": 7.891529472999991}
{"key": "E1|73353608", "cpu": 7.177224314999876}
{"key": "E1|73458337", "cpu": 6.508783190000031}
{"key": "E1|78233536", "cpu": 12.741809842999828}
{"key": "E1|73563066", "cpu": 6.6304105510002955}
{"key": "E1|73667795", "cpu": 3.020117779999964}
{"key": "E1|73772524", "cpu": 5.332381369999894}
{"key": "E1|78338265", "cpu": 13.462840013000005}
{"key": "E1|73877253", "cpu": 4.831752333000168}
{"key": "E1|73981982", "cpu": 4.74794201900022}
{"key": "E1|74086711", "cpu": 3.4981028960000913}
{"key": "E1|78442994", "cpu": 10.925146242999745}
{"key": "E1|74191440", "cpu": 4.084757679000177}
{"key": "E1|74296169", "cpu": 4.8594885200000135}
{"key": "E1|78547723", "cpu": 9.855319642000268}
{"key": "E1|74400898", "cpu": 7.3613048289998915}
{"key": "E1|74505627", "cpu": 5.883704879000106}
{"key": "E1|74610356", "cpu": 3.166433255999891}
{"key": "E1|78652452", "cpu": 19.691653351999776}
{"key": "E1|74715085", "cpu": 6.668900598000164}
{"key": "E1|74819814", "cpu": 6.184647444999882}
{"key": "E1|78757181", "cpu": 9.959090586999992}
{"key": "E1|74924543", "cpu": 5.272140614999898}
{"key": "E1|75029272", "cpu": 4.1539071110000805}
{"key": "E1|75134001", "cpu": 5.340159305999805}
{"key": "E1|78861910", "cpu": 16.993403397999828}
{"key": "E1|75238730", "cpu": 5.449090616999911}
{"key": "E1|75343459", "cpu": 5.774976484000035}
{"key": "E1|78966639", "cpu": 8.394507929000156}
{"key": "E1|75448188", "cpu": 7.078798714000186}
{"key": "E1|79071368", "cpu": 6.292001229000107}
{"key": "E1|75552917", "cpu": 7.785684066000158}
{"key": "E1|79176097", "cpu": 9.091597163999722}
{"key": "E1|75657646", "cpu": 4.642646067999976}
{"key": "E1|75762375", "cpu": 5.418735219000155}
{"key": "E1|75867104", "cpu": 4.8123973199999455}
{"key": "E1|74044436", "cpu": 11.980314687999908}
{"key": "E1|75971833", "cpu": 5.153814791999594}
{"key": "E1|76076562", "cpu": 5.50463702099978}
{"key": "E1|74149165", "cpu": 10.8237290699999}
{"key": "E1|76181291", "cpu": 7.637076492000233}
{"key": "E1|76286020", "cpu": 6.4700025140000434}
{"key": "E1|74253894", "cpu": 18.184664712000085}
{"key": "E1|76390749", "cpu": 5.325422321000133}
{"key": "E1|76495478", "cpu": 6.707941490999929}
{"key": "E1|74358623", "cpu": 10.481814698999642}
{"key": "E1|76600207", "cpu": 6.520980423999845}
{"key": "E1|76704936", "cpu": 6.072637958000087}
{"key": "E1|74463352", "cpu": 12.669088998000007}
{"key": "E1|76809665", "cpu": 6.157158215999971}
{"key": "E1|76914394", "cpu": 3.041875353999785}
{"key": "E1|77019123", "cpu": 4.477028024999981}
{"key": "E1|74568081", "cpu": 14.643813706999936}
{"key": "E1|77123852", "cpu": 7.764243377999719}
{"key": "E1|77228581", "cpu": 5.958600445999764}
{"key": "E1|74672810", "cpu": 10.453961183000047}
{"key": "E1|77333310", "cpu": 4.60734725500015}
{"key": "E1|77438039", "cpu": 5.281737572000111}
{"key": "E1|74777539", "cpu": 10.845949051999924}
{"key": "E1|77542768", "cpu": 3.451755356999911}
{"key": "E1|77647497", "cpu": 4.048183907999828}
{"key": "E1|74882268", "cpu": 11.701085997000064}
{"key": "E1|77752226", "cpu": 7.247733573000005}
{"key": "E1|77856955", "cpu": 4.531974772000012}
{"key": "E1|77961684", "cpu": 8.606113691000246}
{"key": "E1|74986997", "cpu": 16.451284652999675}
{"key": "E1|78066413", "cpu": 6.757219324000289}
{"key": "E1|78171142", "cpu": 3.117485606000173}
{"key": "E1|75091726", "cpu": 8.816441357000258}
{"key": "E1|73039406", "cpu": 5.697177757999725}
{"key": "E1|75196455", "cpu": 10.213729673999751}
{"key": "E1|73144135", "cpu": 6.162581570000384}
{"key": "E1|73248864", "cpu": 8.059539189999668}
{"key": "E1|75301184", "cpu": 11.459073119000095}
{"key": "E1|73353593", "cpu": 5.498939163000159}
{"key": "E1|73458322", "cpu": 3.0755272339997646}
{"key": "E1|75405913", "cpu": 13.14158459700002}
{"key": "E1|73563051", "cpu": 6.918707225999697}
{"key": "E1|73667780", "cpu": 5.940544100000352}
{"key": "E1|75510642", "cpu": 8.825912839000011}
{"key": "E1|73772509", "cpu": 5.413848461999805}
{"key": "E1|73877238", "cpu": 5.7608182270000725}
{"key": "E1|73981967", "cpu": 3.6968715069997415}
{"key": "E1|74086696", "cpu": 4.6630396220002694}
{"key": "E1|75615371", "cpu": 22.438491384999907}
{"key": "E1|74191425", "cpu": 3.99875482599964}
{"key": "E1|74296154", "cpu": 5.7533663009999145}
{"key": "E1|75720100", "cpu": 9.393968735999806}
{"key": "E1|74400883", "cpu": 3.665760930000033}
{"key": "E1|74505612", "cpu": 4.784857624000324}
{"key": "E1|75824829", "cpu": 8.395390143999975}
{"key": "E1|74610341", "cpu": 7.224488807999933}
{"key": "E1|74715070", "cpu": 5.454180180000094}
{"key": "E1|75929558", "cpu": 12.6170012890002}
{"key": "E1|74819799", "cpu": 8.046691769999597}
{"key": "E1|74924528", "cpu": 5.7368543610000415}
{"key": "E1|76034287", "cpu": 12.186364931999833}
{"key": "E1|75029257", "cpu": 4.808122891000039}
{"key": "E1|75133986", "cpu": 4.474259992000043}
{"key": "E1|76139016", "cpu": 12.170050003999677}
{"key": "E1|75238715", "cpu": 3.2509557670000504}
{"key": "E1|75343444", "cpu": 5.046182154999769}
{"key": "E1|75448173", "cpu": 4.913431378000041}
{"key": "E1|76243745", "cpu": 12.58630649900033}
{"key": "E1|75552902", "cpu": 4.672545621000154}
{"key": "E1|75657631", "cpu": 5.890712686999905}
{"key": "E1|76348474", "cpu": 8.978039720000197}
{"key": "E1|75762360", "cpu": 5.013155563000055}
{"key": "E1|75867089", "cpu": 3.7945754139996097}
{"key": "E1|76453203", "cpu": 11.296103616999972}
{"key": "E1|75971818", "cpu": 11.115920793999976}
{"key": "E1|76557932", "cpu": 12.203300563000084}
{"key": "E1|76076547", "cpu": 4.82917442300004}
{"key": "E1|76181276", "cpu": 6.8037038020002}
{"key": "E1|76286005", "cpu": 5.88422083200021}
{"key": "E1|76662661", "cpu": 16.600113952000356}
{"key": "E1|76390734", "cpu": 6.069529385999886}
{"key": "E1|76495463", "cpu": 4.429939972999819}
{"key": "E1|76600192", "cpu": 4.377252138000131}
{"key": "E1|76767390", "cpu": 14.440997135000089}
{"key": "E1|76704921", "cpu": 6.615347698000278}
{"key": "E1|76872119", "cpu": 11.279476813000201}
{"key": "E1|76809650", "cpu": 8.337448179000148}
{"key": "E1|76914379", "cpu": 2.988077995000367}
{"key": "E1|77019108", "cpu": 7.660470309000175}
{"key": "E1|76976848", "cpu": 13.938791257000048}
{"key": "E1|77123837", "cpu": 5.880362899999909}
{"key": "E1|77081577", "cpu": 6.682525065000391}
{"key": "E1|77228566", "cpu": 7.741834029000074}
{"key": "E1|77333295", "cpu": 5.930243535000045}
{"key": "E1|77438024", "cpu": 6.988820167000085}
{"key": "E1|77186306", "cpu": 18.631207047000316}
{"key": "E1|77542753", "cpu": 5.917868644000009}
{"key": "E1|77647482", "cpu": 6.313657477000106}
{"key": "E1|77752211", "cpu": 5.657722649999869}
{"key": "E1|77291035", "cpu": 21.591683921999902}
{"key": "E1|77856940", "cpu": 4.80366594599991}
{"key": "E1|77961669", "cpu": 4.918170738999834}
{"key": "E1|77395764", "cpu": 9.928347010999914}
{"key": "E1|78066398", "cpu": 5.774805836999803}
{"key": "E1|78171127", "cpu": 3.178048036000291}
{"key": "E1|73039376", "cpu": 9.665157291000014}
{"key": "E1|77500493", "cpu": 14.723315846999867}
{"key": "E1|73144105", "cpu": 4.432023099999697}
{"key": "E1|77605222", "cpu": 8.64814622699987}
{"key": "E1|73248834", "cpu": 5.9040856269998585}
{"key": "E1|73353563", "cpu": 4.668839997999839}
{"key": "E1|73458292", "cpu": 3.267292068000188}
{"key": "E1|73563021", "cpu": 5.614117267999973}
{"key": "E1|77709951", "cpu": 18.402404982000007}
{"key": "E1|73667750", "cpu": 6.940680308000083}
{"key": "E1|73772479", "cpu": 4.445896651000112}
{"key": "E1|77814680", "cpu": 11.413629971999853}
{"key": "E1|73877208", "cpu": 7.741845824999928}
{"key": "E1|73981937", "cpu": 10.544971438000175}
{"key": "E1|77919409", "cpu": 17.36746981999977}
{"key": "E1|74086666", "cpu": 4.914250035999885}
{"key": "E1|74191395", "cpu": 6.9309282430003805}
{"key": "E1|78024138", "cpu": 14.46645341600015}
{"key": "E1|74296124", "cpu": 5.384288865999679}
{"key": "E1|74400853", "cpu": 3.448252704999959}
{"key": "E1|78128867", "cpu": 8.301988871000049}
{"key": "E1|74505582", "cpu": 4.913814265000383}
{"key": "E1|74610311", "cpu": 7.807811550999759}
{"key": "E1|78233596", "cpu": 13.554321542999787}
{"key": "E1|74715040", "cpu": 8.226162992999889}
{"key": "E1|74819769", "cpu": 3.859994422999989}
{"key": "E1|74924498", "cpu": 4.8685710290001225}
{"key": "E1|78338325", "cpu": 12.683348845000182}
{"key": "E1|75029227", "cpu": 5.372890223000013}
{"key": "E1|75133956", "cpu": 5.932866125000146}
{"key": "E1|78443054", "cpu": 11.413594656999976}
{"key": "E1|75238685", "cpu": 4.928340578999723}
{"key": "E1|75343414", "cpu": 3.652761322999595}
{"key": "E1|78547783", "cpu": 8.166123374999643}
{"key": "E1|75448143", "cpu": 5.443399918000068}
{"key": "E1|78652512", "cpu": 8.59355523999966}
{"key": "E1|75552872", "cpu": 3.6158724629999597}
{"key": "E1|75657601", "cpu": 4.703164831999857}
{"key": "E1|75762330", "cpu": 6.5372404310001}
{"key": "E1|78757241", "cpu": 11.25568957699943}
{"key": "E1|75867059", "cpu": 4.123514256999442}
{"key": "E1|78861970", "cpu": 6.863058759000523}
{"key": "E1|75971788", "cpu": 5.7319284599998355}
{"key": "E1|76076517", "cpu": 4.055864138999823}
{"key": "E1|76181246", "cpu": 3.234577041999728}
{"key": "E1|78966699", "cpu": 14.56357992699941}
{"key": "E1|76285975", "cpu": 5.646409362999293}
{"key": "E1|76390704", "cpu": 6.301190305999626}
{"key": "E1|79071428", "cpu": 10.859915485999409}
{"key": "E1|76495433", "cpu": 5.792291588999433}
{"key": "E1|76600162", "cpu": 4.2047534190005535}
{"key": "E1|79176157", "cpu": 9.905623990000095}
{"key": "E1|76704891", "cpu": 4.550424850999661}
{"key": "E1|73039361", "cpu": 4.938058085999728}
{"key": "E1|76809620", "cpu": 8.738264534000336}
{"key": "E1|73144090", "cpu": 4.322842708999815}
{"key": "E1|76914349", "cpu": 3.5721801070003494}
{"key": "E1|73248819", "cpu": 4.800569268999425}
{"key": "E1|77019078", "cpu": 4.486914165999224}
{"key": "E1|73353548", "cpu": 5.61033267700077}
{"key": "E1|77123807", "cpu": 3.7117286010006865}
{"key": "E1|77228536", "cpu": 4.006446645000324}
{"key": "E1|73458277", "cpu": 6.263789304999591}
{"key": "E1|77333265", "cpu": 5.562715676000153}
{"key": "E1|73563006", "cpu": 5.232548814999973}
{"key": "E1|77437994", "cpu": 3.5936172140000053}
{"key": "E1|73667735", "cpu": 4.381367357999807}
{"key": "E1|77542723", "cpu": 6.260209980000582}
{"key": "E1|77647452", "cpu": 5.556770051999592}
{"key": "E1|73772464", "cpu": 12.2515824660004}
{"key": "E1|77752181", "cpu": 4.604485742000179}
{"key": "E1|73877193", "cpu": 4.680434874000639}
{"key": "E1|77856910", "cpu": 6.000468541999908}
{"key": "E1|73981922", "cpu": 5.169787427999836}
{"key": "E1|77961639", "cpu": 4.5609917900001165}
{"key": "E1|74086651", "cpu": 5.325819837999916}
{"key": "E1|74191380", "cpu": 4.002864010999474}
{"key": "E1|78066368", "cpu": 6.790801528999509}
{"key": "E1|78171097", "cpu": 4.881013088000145}
{"key": "E1|74296109", "cpu": 5.065281266999591}
{"key": "E1|74400838", "cpu": 2.9779225649999717}
{"key": "E1|73039436", "cpu": 7.454057987000851}
{"key": "E1|74505567", "cpu": 6.860723937999865}
{"key": "E1|73144165", "cpu": 5.057884898999873}
{"key": "E1|74610296", "cpu": 3.991908900999988}
{"key": "E1|74715025", "cpu": 4.960877015000733}
{"key": "E1|73248894", "cpu": 6.327802217999306}
{"key": "E1|74819754", "cpu": 7.682670543999848}
{"key": "E1|73353623", "cpu": 9.367483574000289}
{"key": "E1|74924483", "cpu": 3.7954627279996203}
{"key": "E1|75029212", "cpu": 2.099003606000224}
{"key": "E1|73458352", "cpu": 4.318135051000354}
{"key": "E1|75133941", "cpu": 3.6693326200002048}
{"key": "E1|73563081", "cpu": 5.1842315459998645}
{"key": "E1|75238670", "cpu": 5.875868629999786}
{"key": "E1|73667810", "cpu": 6.394723699999304}
{"key": "E1|75343399", "cpu": 5.041798776999713}
{"key": "E1|73772539", "cpu": 5.635025153000242}
{"key": "E1|75448128", "cpu": 5.447454575999473}
{"key": "E1|73877268", "cpu": 5.255721395000364}
{"key": "E1|75552857", "cpu": 5.643311697000172}
{"key": "E1|73981997", "cpu": 6.804421701999672}
{"key": "E1|75657586", "cpu": 5.644753143999878}
{"key": "E1|74086726", "cpu": 3.104125023999586}
{"key": "E1|75762315", "cpu": 5.792700439999862}
{"key": "E1|74191455", "cpu": 4.964752407999185}
{"key": "E1|75867044", "cpu": 4.855911415999799}
{"key": "E1|75971773", "cpu": 4.634201310999742}
{"key": "E1|74296184", "cpu": 9.525705799000207}
{"key": "E1|76076502", "cpu": 6.35841361599978}
{"key": "E1|74400913", "cpu": 7.1112401609998415}
{"key": "E1|76181231", "cpu": 6.506984429000113}
{"key": "E1|74505642", "cpu": 5.2836195820000285}
{"key": "E1|74610371", "cpu": 4.32607826200001}
{"key": "E1|76285960", "cpu": 6.853732503000174}
{"key": "E1|74715100", "cpu": 5.968169857999783}
{"key": "E1|76390689", "cpu": 8.795689206999668}
{"key": "E1|74819829", "cpu": 6.42408915499982}
{"key": "E1|76495418", "cpu": 6.609287722999397}
{"key": "E1|74924558", "cpu": 5.678528757000095}
{"key": "E1|76600147", "cpu": 3.0130112189999636}
{"key": "E1|75029287", "cpu": 4.6769463130003714}
{"key": "E1|76704876", "cpu": 5.001510037000116}
{"key": "E1|75134016", "cpu": 3.479539672000101}
{"key": "E1|76809605", "cpu": 3.2677871960004268}
{"key": "E1|76914334", "cpu": 5.066732481999679}
{"key": "E1|75238745", "cpu": 8.719181303000369}
{"key": "E1|77019063", "cpu": 4.184342575999835}
{"key": "E1|75343474", "cpu": 7.19312221600012}
{"key": "E1|77123792", "cpu": 5.3909528260001025}
{"key": "E1|77228521", "cpu": 3.7778168390004794}
{"key": "E1|75448203", "cpu": 6.333329498000239}
{"key": "E1|77333250", "cpu": 4.368212923999636}
{"key": "E1|75552932", "cpu": 6.557579334000366}
{"key": "E1|75657661", "cpu": 4.569947609999872}
{"key": "E1|77437979", "cpu": 7.718230399999811}
{"key": "E1|75762390", "cpu": 4.460392787999808}
{"key": "E1|77542708", "cpu": 5.99802809799985}
{"key": "E1|75867119", "cpu": 6.024152097000297}
{"key": "E1|77647437", "cpu": 4.229541626000355}
{"key": "E1|77752166", "cpu": 3.4971352409993415}
{"key": "E1|75971848", "cpu": 7.09291451900026}
{"key": "E1|77856895", "cpu": 5.464880157000152}
{"key": "E1|76076577", "cpu": 7.341716961999737}
{"key": "E1|77961624", "cpu": 9.281444947000637}
{"key": "E1|76181306", "cpu": 4.827457856999899}
{"key": "E1|78066353", "cpu": 4.258792177000032}
{"key": "E1|76286035", "cpu": 5.309752016999482}
{"key": "E1|78171082", "cpu": 5.553694632999395}
{"key": "E1|76390764", "cpu": 7.13021998000022}
{"key": "E1|76495493", "cpu": 6.056682190999709}
{"key": "E1|76600222", "cpu": 4.7750795890005975}
{"key": "E1|76704951", "cpu": 4.397570936999728}
{"key": "E1|76809680", "cpu": 9.219386525000118}
{"key": "E1|76914409", "cpu": 5.380653682999764}
{"key": "E1|77019138", "cpu": 6.897868273999848}
{"key": "E1|77123867", "cpu": 8.567754096000499}
{"key": "E1|77228596", "cpu": 5.449906336999447}
{"key": "E1|77333325", "cpu": 6.359678644000269}
{"key": "E1|77438054", "cpu": 4.536248960999728}
{"key": "E1|77542783", "cpu": 6.248379988999659}
{"key": "E1|77647512", "cpu": 5.0579962290003095}
{"key": "E1|77752241", "cpu": 6.385804120000103}
{"key": "E1|77856970", "cpu": 5.423796225999467}
{"key": "E1|77961699", "cpu": 6.550541290000183}
{"key": "E1|78066428", "cpu": 5.06716727300045}
{"key": "E1|78171157", "cpu": 7.1634385689994815}
{"key": "E1|73034406", "cpu": 8.323796646999654}
{"key": "E1|73139135", "cpu": 3.903727245000482}
{"key": "E1|73243864", "cpu": 4.378325958999994}
{"key": "E1|73348593", "cpu": 4.102246913000272}
{"key": "E1|73453322", "cpu": 3.677962886000387}
{"key": "E1|73558051", "cpu": 3.57072037800026}
{"key": "E1|73662780", "cpu": 5.12808300100005}
{"key": "E1|73767509", "cpu": 3.3581719120002163}
{"key": "E1|73872238", "cpu": 5.187096435000058}
{"key": "E1|73976967", "cpu": 4.104444233000322}
{"key": "E1|74081696", "cpu": 3.6369357220000893}
{"key": "E1|74186425", "cpu": 5.0050530480002635}
{"key": "E1|74291154", "cpu": 2.3910279399997307}
{"key": "E1|74395883", "cpu": 3.7224799890000213}
{"key": "E1|74500612", "cpu": 4.405521617999511}
{"key": "E1|74605341", "cpu": 4.46623060300044}
{"key": "E1|74710070", "cpu": 2.9627221630007625}
{"key": "E1|74814799", "cpu": 4.243583274999764}
{"key": "E1|74919528", "cpu": 4.812570712999332}
{"key": "E1|75024257", "cpu": 3.6620900189991517}
{"key": "E1|75128986", "cpu": 4.498925416999555}
{"key": "E1|75233715", "cpu": 3.6485484130007535}
{"key": "E1|75338444", "cpu": 2.404983843000082}
{"key": "E1|75443173", "cpu": 4.35531761600032}
{"key": "E1|75547902", "cpu": 3.029478382999514}
{"key": "E1|75652631", "cpu": 8.222996300999512}
{"key": "E1|75757360", "cpu": 5.200576809999802}
{"key": "E1|75862089", "cpu": 4.8114686730004905}
{"key": "E1|75966818", "cpu": 2.6189014050005426}
{"key": "E1|76071547", "cpu": 3.360055645999637}
{"key": "E1|73034421", "cpu": 3.7832544220000273}
{"key": "E1|76176276", "cpu": 4.658175290999679}
{"key": "E1|73139150", "cpu": 3.754357536000498}
{"key": "E1|76281005", "cpu": 2.5604862570007754}
{"key": "E1|76385734", "cpu": 4.265768319000017}
{"key": "E1|73243879", "cpu": 5.780719680999937}
{"key": "E1|76490463", "cpu": 3.4454802370000834}
{"key": "E1|73348608", "cpu": 4.196429612000429}
{"key": "E1|76595192", "cpu": 4.4810761799999455}
{"key": "E1|73453337", "cpu": 6.133003515999917}
{"key": "E1|76699921", "cpu": 3.060125985999548}
{"key": "E1|73558066", "cpu": 5.733404235999842}
{"key": "E1|76804650", "cpu": 4.480311106000045}
{"key": "E1|73662795", "cpu": 3.595230101999732}
{"key": "E1|76909379", "cpu": 5.8193067120000705}
{"key": "E1|73767524", "cpu": 5.439141030000428}
{"key": "E1|77014108", "cpu": 3.0270202140000038}
{"key": "E1|77118837", "cpu": 4.402319533000082}
{"key": "E1|73872253", "cpu": 4.90581797699997}
{"key": "E1|73976982", "cpu": 3.5603416690000813}
{"key": "E1|77223566", "cpu": 5.58428178199938}
{"key": "E1|74081711", "cpu": 3.553412711000419}
{"key": "E1|74186440", "cpu": 3.980394062000414}
{"key": "E1|77328295", "cpu": 5.639416184999391}
{"key": "E1|77433024", "cpu": 2.9044915220001712}
{"key": "E1|74291169", "cpu": 8.038283556999886}
{"key": "E1|77537753", "cpu": 7.061365493000267}
{"key": "E1|74395898", "cpu": 3.621203247000267}
{"key": "E1|77642482", "cpu": 3.808891650000078}
{"key": "E1|74500627", "cpu": 5.645873774999927}
{"key": "E1|77747211", "cpu": 4.827428296999642}
{"key": "E1|74605356", "cpu": 5.358840169999894}
{"key": "E1|77851940", "cpu": 6.522871457999827}
{"key": "E1|74710085", "cpu": 2.8116076789992803}
{"key": "E1|74814814", "cpu": 3.430501509000351}
{"key": "E1|77956669", "cpu": 5.293901044999984}
{"key": "E1|74919543", "cpu": 4.006956233999517}
{"key": "E1|75024272", "cpu": 3.9362851149999187}
{"key": "E1|78061398", "cpu": 5.76700763000008}
{"key": "E1|75129001", "cpu": 2.7292486440001085}
{"key": "E1|78166127", "cpu": 3.3721587210002326}
{"key": "E1|75233730", "cpu": 3.0239340719999745}
{"key": "E1|73034361", "cpu": 6.4620568740001545}
{"key": "E1|75338459", "cpu": 7.444281320999835}
{"key": "E1|73139090", "cpu": 2.890508807000515}
{"key": "E1|73243819", "cpu": 2.466297379000025}
{"key": "E1|75443188", "cpu": 3.7189208560002953}
{"key": "E1|75547917", "cpu": 4.274742483999944}
{"key": "E1|73348548", "cpu": 5.075043449000077}
{"key": "E1|75652646", "cpu": 4.245063753999602}
{"key": "E1|73453277", "cpu": 4.108858213000531}
{"key": "E1|75757375", "cpu": 4.5163683549999405}
{"key": "E1|73558006", "cpu": 4.21591013699981}
{"key": "E1|75862104", "cpu": 2.6467786510002043}
{"key": "E1|73662735", "cpu": 2.744637107000017}
{"key": "E1|73767464", "cpu": 2.4231819610004095}
{"key": "E1|75966833", "cpu": 5.22674736800036}
{"key": "E1|73872193", "cpu": 4.685850962000586}
{"key": "E1|76071562", "cpu": 4.400178363000123}
{"key": "E1|73976922", "cpu": 3.6537840869996216}
{"key": "E1|76176291", "cpu": 4.016057600999375}
{"key": "E1|76281020", "cpu": 3.6432365089995074}
{"key": "E1|74081651", "cpu": 5.611314429000231}
{"key": "E1|76385749", "cpu": 2.3720939220002037}
{"key": "E1|74186380", "cpu": 2.6939404040003865}
{"key": "E1|76490478", "cpu": 3.039038948999405}
{"key": "E1|74291109", "cpu": 2.9380589980000877}
{"key": "E1|74395838", "cpu": 2.2125469390002763}
{"key": "E1|76595207", "cpu": 4.534228428999995}
{"key": "E1|76699936", "cpu": 4.197008856999673}
{"key": "E1|74500567", "cpu": 6.455183567999484}
{"key": "E1|76804665", "cpu": 4.905627807000201}
{"key": "E1|74605296", "cpu": 4.8987266489994}
{"key": "E1|74710025", "cpu": 2.348814435999884}
{"key": "E1|76909394", "cpu": 6.563474966000285}
{"key": "E1|74814754", "cpu": 5.640397936999761}
{"key": "E1|77014123", "cpu": 3.471701951000796}
{"key": "E1|74919483", "cpu": 2.427716452999448}
{"key": "E1|77118852", "cpu": 4.465393242999198}
{"key": "E1|75024212", "cpu": 8.159479587000533}
{"key": "E1|77223581", "cpu": 4.59498664900002}
{"key": "E1|77328310", "cpu": 3.144927665999603}
{"key": "E1|75128941", "cpu": 4.820911926999543}
{"key": "E1|75233670", "cpu": 2.574298412999269}
{"key": "E1|77433039", "cpu": 4.006526625999868}
{"key": "E1|77537768", "cpu": 6.1733458540002175}
{"key": "E1|75338399", "cpu": 6.895914005000122}
{"key": "E1|77642497", "cpu": 2.1976495330000034}
{"key": "E1|75443128", "cpu": 3.7977029929998025}
{"key": "E1|77747226", "cpu": 3.5909591510007886}
{"key": "E1|75547857", "cpu": 4.357585551999364}
{"key": "E1|77851955", "cpu": 4.863684966000619}
{"key": "E1|77956684", "cpu": 4.0143049039998004}
{"key": "E1|75652586", "cpu": 5.894118791999972}
{"key": "E1|78061413", "cpu": 5.5961241630002405}
{"key": "E1|75757315", "cpu": 5.396686449000299}
{"key": "E1|75862044", "cpu": 3.330271175999769}
{"key": "E1|78166142", "cpu": 5.266230944999734}
{"key": "E1|75966773", "cpu": 4.144592845999796}
{"key": "E1|73034376", "cpu": 3.432858705000399}
{"key": "E1|76071502", "cpu": 3.9751088339999114}
{"key": "E1|73139105", "cpu": 2.9618079909996595}
{"key": "E1|76176231", "cpu": 3.6257210089997898}
{"key": "E1|73243834", "cpu": 6.426637981000567}
{"key": "E1|76280960", "cpu": 4.848983025000052}
{"key": "E1|76385689", "cpu": 2.5765272149992597}
{"key": "E1|73348563", "cpu": 4.79111068399925}
{"key": "E1|76490418", "cpu": 3.7012383320006847}
{"key": "E1|73453292", "cpu": 4.01999746599995}
{"key": "E1|76595147", "cpu": 3.1312141939997673}
{"key": "E1|73558021", "cpu": 3.468660042999545}
{"key": "E1|76699876", "cpu": 4.698047236999628}
{"key": "E1|73662750", "cpu": 4.237582626000403}
{"key": "E1|76804605", "cpu": 4.657858161999684}
{"key": "E1|73767479", "cpu": 6.878699476999827}
{"key": "E1|76909334", "cpu": 2.58382452800015}
{"key": "E1|73872208", "cpu": 3.5219734530001006}
{"key": "E1|77014063", "cpu": 4.719584868999846}
{"key": "E1|73976937", "cpu": 4.2083810069998435}
{"key": "E1|77118792", "cpu": 4.051553247999436}
{"key": "E1|77223521", "cpu": 3.0137993260004805}
{"key": "E1|74081666", "cpu": 5.2216235679998135}
{"key": "E1|77328250", "cpu": 3.7667690150001363}
{"key": "E1|74186395", "cpu": 2.8021615039997414}
{"key": "E1|77432979", "cpu": 3.3182406370005992}
{"key": "E1|74291124", "cpu": 5.177136446000077}
{"key": "E1|77537708", "cpu": 3.9122630550000395}
{"key": "E1|74395853", "cpu": 4.047047183999894}
{"key": "E1|77642437", "cpu": 4.102452355999958}
{"key": "E1|77747166", "cpu": 3.322837246000745}
{"key": "E1|74500582", "cpu": 4.605075538000165}
{"key": "E1|74605311", "cpu": 2.550742518000334}
{"key": "E1|77851895", "cpu": 5.032993827999235}
{"key": "E1|77956624", "cpu": 2.7713250000006155}
{"key": "E1|74710040", "cpu": 6.746063673000208}
{"key": "E1|78061353", "cpu": 4.367262817000665}
{"key": "E1|74814769", "cpu": 4.321207840999705}
{"key": "E1|78166082", "cpu": 4.546550242999729}
{"key": "E1|74919498", "cpu": 4.474245624000105}
{"key": "E1|75024227", "cpu": 2.4792929369996273}
{"key": "E1|75128956", "cpu": 2.762584883999807}
{"key": "E1|75233685", "cpu": 3.6969655820003027}
{"key": "E1|75338414", "cpu": 4.476416636999602}
{"key": "E1|75443143", "cpu": 11.671706193999853}
{"key": "E1|75547872", "cpu": 2.5590389059998415}
{"key": "E1|75652601", "cpu": 3.934132501000022}
{"key": "E1|75757330", "cpu": 11.553741026999887}
{"key": "E1|75862059", "cpu": 4.753735108000001}
{"key": "E1|75966788", "cpu": 3.9077469089997976}
{"key": "E1|76071517", "cpu": 2.255672104000041}
{"key": "E1|76176246", "cpu": 5.560744487999727}
{"key": "E1|76280975", "cpu": 2.221491862000221}
{"key": "E1|76385704", "cpu": 4.593476200000623}
{"key": "E1|76490433", "cpu": 3.4543230619992755}
{"key": "E1|76595162", "cpu": 4.926173724999899}
{"key": "E1|72524421", "cpu": 2.211304041999938}
{"key": "E1|72629150", "cpu": 0.8391960039998594}
{"key": "E1|72733879", "cpu": 1.4409168969996244}
{"key": "E1|76699891", "cpu": 6.357201062999593}
{"key": "E1|72838608", "cpu": 2.019598834000135}
{"key": "E1|72943337", "cpu": 1.7503190659999746}
{"key": "E1|73048066", "cpu": 2.086928576999526}
{"key": "E1|76804620", "cpu": 4.64760579599988}
{"key": "E1|73152795", "cpu": 1.2892713450000883}
{"key": "E1|76909349", "cpu": 2.844664154000384}
{"key": "E1|73257524", "cpu": 2.0455998360002923}
{"key": "E1|77014078", "cpu": 1.8112062870004593}
{"key": "E1|73362253", "cpu": 3.4663586970000324}
{"key": "E1|77118807", "cpu": 3.4434779189996334}
{"key": "E1|73466982", "cpu": 2.042229466000208}
{"key": "E1|73571711", "cpu": 2.166346590000103}
{"key": "E1|73676440", "cpu": 2.376822569000069}
{"key": "E1|77223536", "cpu": 5.041448996999861}
{"key": "E1|73781169", "cpu": 0.8750464490003651}
{"key": "E1|73885898", "cpu": 2.050689161000264}
{"key": "E1|77328265", "cpu": 4.0191514670004835}
{"key": "E1|73990627", "cpu": 2.5443579700004193}
{"key": "E1|74095356", "cpu": 2.2865607270005057}
{"key": "E1|77432994", "cpu": 5.084019665999222}
{"key": "E1|74200085", "cpu": 1.4447483490002924}
{"key": "E1|74304814", "cpu": 1.5737943879994418}
{"key": "E1|74409543", "cpu": 1.8296599809991676}
{"key": "E1|77537723", "cpu": 4.637558764999994}
{"key": "E1|74514272", "cpu": 1.9354831520004154}
{"key": "E1|74619001", "cpu": 1.3812105429997246}
{"key": "E1|77642452", "cpu": 5.4842267080002784}
{"key": "E1|74723730", "cpu": 2.071930494999833}
{"key": "E1|74828459", "cpu": 2.856703864999872}
{"key": "E1|77747181", "cpu": 4.607327001999693}
{"key": "E1|74933188", "cpu": 2.17458082200028}
{"key": "E1|75037917", "cpu": 1.548112489000232}
{"key": "E1|77851910", "cpu": 2.573343396999917}
{"key": "E1|75142646", "cpu": 2.9279131630000848}
{"key": "E1|77956639", "cpu": 3.9569731410001623}
{"key": "E1|75247375", "cpu": 2.3257347979997576}
{"key": "E1|75352104", "cpu": 1.7123972829995182}
{"key": "E1|78061368", "cpu": 3.1951648980002574}
{"key": "E1|75456833", "cpu": 1.130656641999849}
{"key": "E1|75561562", "cpu": 1.585558275999574}
{"key": "E1|78166097", "cpu": 2.77234196200061}
{"key": "E1|75666291", "cpu": 1.544795140000133}
{"key": "E1|75771020", "cpu": 2.0338208809998832}
{"key": "E1|75875749", "cpu": 1.9407786839992696}
{"key": "E1|73034436", "cpu": 4.111415362999651}
{"key": "E1|75980478", "cpu": 1.7698486099998263}
{"key": "E1|73139165", "cpu": 3.0529282269999385}
{"key": "E1|76085207", "cpu": 2.5021998450001774}
{"key": "E1|76189936", "cpu": 1.7445506860003661}
{"key": "E1|73243894", "cpu": 4.737858006999886}
{"key": "E1|76294665", "cpu": 3.443548537999959}
{"key": "E1|76399394", "cpu": 1.7573681510002643}
{"key": "E1|73348623", "cpu": 4.931897434000348}
{"key": "E1|76504123", "cpu": 2.045216251000056}
{"key": "E1|76608852", "cpu": 2.1868096750004042}
{"key": "E1|73453352", "cpu": 3.7944040399997903}
{"key": "E1|76713581", "cpu": 2.2450116359996173}
{"key": "E1|76818310", "cpu": 1.7271148649997485}
{"key": "E1|73558081", "cpu": 5.551451244000418}
{"key": "E1|76923039", "cpu": 2.5791369689995918}
{"key": "E1|77027768", "cpu": 2.2233337719999327}
{"key": "E1|73662810", "cpu": 3.7109690810002576}
{"key": "E1|77132497", "cpu": 1.7127000370001042}
{"key": "E1|77237226", "cpu": 1.590507525999783}
{"key": "E1|73767539", "cpu": 3.176873109000553}
{"key": "E1|77341955", "cpu": 1.3767193070007124}
{"key": "E1|77446684", "cpu": 1.6820503520002603}
{"key": "E1|77551413", "cpu": 1.0445714759998737}
{"key": "E1|77656142", "cpu": 0.9029220470001746}
{"key": "E1|73872268", "cpu": 4.8578279789999215}
{"key": "E1|72524406", "cpu": 2.2631793489999836}
{"key": "E1|72629135", "cpu": 1.6425338660001216}
{"key": "E1|73976997", "cpu": 4.485455603000446}
{"key": "E1|72733864", "cpu": 2.445774430999336}
{"key": "E1|72838593", "cpu": 1.7441691780004476}
{"key": "E1|74081726", "cpu": 4.867163773000357}
{"key": "E1|72943322", "cpu": 2.3193462560002445}
{"key": "E1|73048051", "cpu": 1.6672827339998548}
{"key": "E1|74186455", "cpu": 3.858581010999842}
{"key": "E1|73152780", "cpu": 2.721244547000424}
{"key": "E1|73257509", "cpu": 1.4609350640002958}
{"key": "E1|73362238", "cpu": 1.6904634959992109}
{"key": "E1|74291184", "cpu": 6.27708466599961}
{"key": "E1|73466967", "cpu": 2.248468863999733}
{"key": "E1|74395913", "cpu": 2.564200783999695}
{"key": "E1|73571696", "cpu": 2.59428312}
{"key": "E1|74500642", "cpu": 4.333278035999683}
{"key": "E1|73676425", "cpu": 2.79560671299987}
{"key": "E1|73781154", "cpu": 2.08902612699967}
{"key": "E1|74605371", "cpu": 3.2138117269996656}
{"key": "E1|73885883", "cpu": 1.9909459110003809}
{"key": "E1|73990612", "cpu": 2.1425155030001406}
{"key": "E1|74710100", "cpu": 4.479086267999264}
{"key": "E1|74095341", "cpu": 1.6143272260005688}
{"key": "E1|74200070", "cpu": 2.2766601430002993}
{"key": "E1|74304799", "cpu": 0.7497367240002859}
{"key": "E1|74814829", "cpu": 3.631858665999971}
{"key": "E1|74409528", "cpu": 2.6032787350004583}
{"key": "E1|74514257", "cpu": 1.176011832999393}
{"key": "E1|74919558", "cpu": 4.55801897099991}
{"key": "E1|74618986", "cpu": 2.4792150630000833}
{"key": "E1|74723715", "cpu": 1.4572876590000305}
{"key": "E1|75024287", "cpu": 3.989771976999691}
{"key": "E1|74828444", "cpu": 1.5037028739998277}
{"key": "E1|74933173", "cpu": 1.5488364949997049}
{"key": "E1|75037902", "cpu": 2.7433732279996548}
{"key": "E1|75129016", "cpu": 5.58327767999981}
{"key": "E1|75142631", "cpu": 3.475227716000518}
{"key": "E1|75233745", "cpu": 2.96765412700006}
{"key": "E1|75247360", "cpu": 1.9852774649998537}
{"key": "E1|75352089", "cpu": 1.659814632999769}
{"key": "E1|75456818", "cpu": 1.791341361999912}
{"key": "E1|75338474", "cpu": 6.8935600759996305}
{"key": "E1|75561547", "cpu": 2.11829788400064}
{"key": "E1|75666276", "cpu": 1.1389552660002664}
{"key": "E1|75771005", "cpu": 1.7612893770001392}
{"key": "E1|75443203", "cpu": 5.309442789000059}
{"key": "E1|75875734", "cpu": 1.9372056889997111}
{"key": "E1|75980463", "cpu": 1.7733438999994178}
{"key": "E1|75547932", "cpu": 4.141257291000329}
{"key": "E1|76085192", "cpu": 2.1238247480005157}
{"key": "E1|76189921", "cpu": 1.7066241379998246}
{"key": "E1|76294650", "cpu": 0.9130124249995788}
{"key": "E1|76399379", "cpu": 1.8550821829994675}
{"key": "E1|75652661", "cpu": 4.732120442999985}
{"key": "E1|76504108", "cpu": 1.12664624899935}
{"key": "E1|76608837", "cpu": 1.0229365670002153}
{"key": "E1|75757390", "cpu": 2.529137976999664}
{"key": "E1|76713566", "cpu": 1.5636124499997095}
{"key": "E1|76818295", "cpu": 1.2063701929992021}
{"key": "E1|76923024", "cpu": 2.3740435849995265}
{"key": "E1|77027753", "cpu": 0.9642826559993409}
{"key": "E1|75862119", "cpu": 5.9825631879994035}
{"key": "E1|77132482", "cpu": 1.665672232000361}
{"key": "E1|75966848", "cpu": 2.632485734000511}
{"key": "E1|77237211", "cpu": 2.735886233999736}
{"key": "E1|76071577", "cpu": 2.7732018270007757}
{"key": "E1|77341940", "cpu": 1.6142103060001318}
{"key": "E1|77446669", "cpu": 1.387486488999457}
{"key": "E1|76176306", "cpu": 4.264933974999622}
{"key": "E1|77551398", "cpu": 3.010435712999424}
{"key": "E1|77656127", "cpu": 1.1145623379998142}
{"key": "E1|76281035", "cpu": 2.641684137000084}
{"key": "E1|76385764", "cpu": 4.620976799000346}
{"key": "E1|76490493", "cpu": 5.687694544999431}
{"key": "E1|76595222", "cpu": 5.46989208100058}
{"key": "E1|76699951", "cpu": 5.4640599080003085}
{"key": "E1|76804680", "cpu": 4.976840428999822}
{"key": "E1|76909409", "cpu": 5.601050451000447}
{"key": "E1|77014138", "cpu": 3.807289278999633}
{"key": "E1|77118867", "cpu": 3.3429233470005784}
{"key": "E1|77223596", "cpu": 6.199591677999706}
{"key": "E1|77328325", "cpu": 4.427818820000539}
{"key": "E1|77433054", "cpu": 4.7877587419998235}
{"key": "E1|77537783", "cpu": 3.728268444000605}
{"key": "E1|77642512", "cpu": 4.1393898429996625}
{"key": "E1|77747241", "cpu": 3.7920381789999738}
{"key": "E1|77851970", "cpu": 4.005189179999434}
{"key": "E1|77956699", "cpu": 5.96361399899979}
{"key": "E1|78061428", "cpu": 5.9136177020000105}
{"key": "E1|78166157", "cpu": 4.370476183999926}
{"key": "E1|72524436", "cpu": 1.8349833559996114}
{"key": "E1|72629165", "cpu": 1.9236338880000403}
{"key": "E1|72733894", "cpu": 3.0382867250000345}
{"key": "E1|72838623", "cpu": 2.8028299159996095}
{"key": "E1|72943352", "cpu": 1.7339926149998064}
{"key": "E1|73048081", "cpu": 0.8977029119996587}
{"key": "E1|73152810", "cpu": 1.837526672000422}
{"key": "E1|73257539", "cpu": 3.417049577000398}
{"key": "E1|73362268", "cpu": 2.402500709999913}
{"key": "E1|73466997", "cpu": 2.17470106699966}
{"key": "E1|73571726", "cpu": 2.914126006000515}
{"key": "E1|73676455", "cpu": 2.5801215080000475}
{"key": "E1|73781184", "cpu": 1.1873471560002145}
{"key": "E1|73885913", "cpu": 2.17138529299973}
{"key": "E1|73990642", "cpu": 1.7654394620003586}
{"key": "E1|74095371", "cpu": 3.462233686000218}
{"key": "E1|74200100", "cpu": 1.7594866260005801}
{"key": "E1|74304829", "cpu": 1.306483171999389}
{"key": "E1|74409558", "cpu": 2.4667608589998054}
{"key": "E1|74514287", "cpu": 1.361060866999651}
{"key": "E1|74619016", "cpu": 1.3225920500008215}
{"key": "E1|74723745", "cpu": 1.6511167500002557}
{"key": "E1|74828474", "cpu": 1.7923431290000735}
{"key": "E1|74933203", "cpu": 1.4352077519997692}
{"key": "E1|75037932", "cpu": 1.3835164240008453}
{"key": "E1|75142661", "cpu": 2.215050619000067}
{"key": "E1|75247390", "cpu": 1.6967259439998088}
{"key": "E1|75352119", "cpu": 0.842205525999816}
{"key": "E1|75456848", "cpu": 1.6858697139996366}
{"key": "E1|75561577", "cpu": 1.6496224080001411}
{"key": "E1|75666306", "cpu": 1.2728034280007705}
{"key": "E1|75771035", "cpu": 1.5312775709999187}
{"key": "E1|75875764", "cpu": 1.485231054999531}
{"key": "E1|75980493", "cpu": 1.7118475349998334}
{"key": "E1|76085222", "cpu": 2.014372123000612}
{"key": "E1|76189951", "cpu": 1.6255665629996656}
{"key": "E1|76294680", "cpu": 1.3260556410004938}
{"key": "E1|76399409", "cpu": 1.9760420860002341}
{"key": "E1|76504138", "cpu": 2.2779041009998764}
{"key": "E1|76608867", "cpu": 1.7126324849996308}
{"key": "E1|76713596", "cpu": 1.6327912019996802}
{"key": "E1|76818325", "cpu": 2.138877971000511}
{"key": "E1|76923054", "cpu": 1.6803250960001606}
{"key": "E1|77027783", "cpu": 1.307360097000128}
{"key": "E1|77132512", "cpu": 1.386220687999412}
{"key": "E1|77237241", "cpu": 1.3000553939991732}
{"key": "E1|77341970", "cpu": 1.5425319030000537}
{"key": "E1|77446699", "cpu": 2.3852183790004347}
{"key": "E1|77551428", "cpu": 2.2174408880000556}
{"key": "E1|77656157", "cpu": 2.5842865210006494}
{"key": "E1|77237181", "cpu": 1.640860571000303}
{"key": "E1|77341910", "cpu": 3.21041237099962}
{"key": "E1|77446639", "cpu": 1.0689381219999632}
{"key": "E1|77551368", "cpu": 1.8832933280000361}
{"key": "E1|77656097", "cpu": 2.1651081460004207}
{"key": "E2|74049386", "cpu": 11.011940170000344}
{"key": "E2|74154115", "cpu": 12.448726446999899}
{"key": "E2|74258844", "cpu": 17.143967018000694}
{"key": "E2|74363573", "cpu": 14.386812720999842}
{"key": "E2|74468302", "cpu": 12.614850832999764}
{"key": "E2|74573031", "cpu": 12.780324129999826}
{"key": "E2|74677760", "cpu": 14.923382092999418}
{"key": "E2|74782489", "cpu": 11.365112956999837}
{"key": "E2|74887218", "cpu": 12.525588690999939}
{"key": "E2|74991947", "cpu": 11.876300907999394}
{"key": "E2|75096676", "cpu": 12.271815203000187}
{"key": "E2|75201405", "cpu": 14.791807189999417}
{"key": "E2|75306134", "cpu": 9.035871928000233}
{"key": "E2|75410863", "cpu": 11.196725268999216}
{"key": "E2|75515592", "cpu": 9.369054474999757}
{"key": "E2|75620321", "cpu": 12.983146753000256}
{"key": "E2|75725050", "cpu": 12.784183840999503}
{"key": "E2|75829779", "cpu": 18.615350425000543}
{"key": "E2|75934508", "cpu": 12.271087697999974}
{"key": "E2|76039237", "cpu": 21.9863695439999}
{"key": "E2|76143966", "cpu": 12.238149314999646}
{"key": "E2|76248695", "cpu": 10.577169434000098}
{"key": "E2|76353424", "cpu": 12.618202796999867}
{"key": "E2|76458153", "cpu": 16.859655737999674}
{"key": "E2|76562882", "cpu": 15.01815801399971}
{"key": "E2|76667611", "cpu": 15.237692136000078}
{"key": "E2|76772340", "cpu": 10.05314833600005}
{"key": "E2|76877069", "cpu": 17.419560055999682}
{"key": "E2|76981798", "cpu": 8.786961024000448}
{"key": "E2|77086527", "cpu": 5.830008197000097}
{"key": "E2|77191256", "cpu": 12.087187942000128}
{"key": "E2|77295985", "cpu": 13.717829522999637}
{"key": "E2|77400714", "cpu": 11.343558360000316}
{"key": "E2|77505443", "cpu": 10.493698141000095}
{"key": "E2|77610172", "cpu": 10.454159558000356}
{"key": "E2|77714901", "cpu": 17.05715495700042}
{"key": "E2|77819630", "cpu": 19.1157861949996}
{"key": "E2|77924359", "cpu": 10.340691449000587}
{"key": "E2|78029088", "cpu": 19.886658249999527}
{"key": "E2|78133817", "cpu": 9.62734569999975}
{"key": "E2|78238546", "cpu": 10.111357772999327}
{"key": "E2|78343275", "cpu": 10.837855962000503}
{"key": "E2|78448004", "cpu": 15.092263360000288}
{"key": "E2|78552733", "cpu": 10.767292486999395}
{"key": "E2|75054836", "cpu": 20.437090245000036}
{"key": "E2|75054386", "cpu": 24.038235977999648}
{"key": "E2|75159565", "cpu": 25.02604490700014}
{"key": "E2|75159115", "cpu": 20.607496689999607}
{"key": "E2|75263844", "cpu": 20.22878843200033}
{"key": "E2|75264294", "cpu": 29.496401196999614}
{"key": "E2|75368573", "cpu": 22.52318060899961}
{"key": "E2|75369023", "cpu": 26.747296784000355}
{"key": "E2|75473302", "cpu": 24.116128810999726}
{"key": "E2|75578031", "cpu": 18.949719411000842}
{"key": "E2|75473752", "cpu": 33.92507387000023}
{"key": "E2|75682760", "cpu": 17.25746253699981}
{"key": "E2|75578481", "cpu": 33.75038768200011}
{"key": "E2|75787489", "cpu": 41.540357013000175}
{"key": "E2|75683210", "cpu": 38.76095268300014}
{"key": "E2|75892218", "cpu": 21.811813248999897}
{"key": "E2|75996947", "cpu": 20.27090412799953}
{"key": "E2|75787939", "cpu": 32.89217755499976}
{"key": "E2|76101676", "cpu": 32.581003278000026}
{"key": "E2|75892668", "cpu": 29.65958574999968}
{"key": "E2|75997397", "cpu": 17.009448447000068}
{"key": "E2|76206405", "cpu": 34.379511127000114}
{"key": "E2|76102126", "cpu": 24.84134033400005}
{"key": "E2|76311134", "cpu": 21.428575205000016}
{"key": "E2|76206855", "cpu": 20.195215400999587}
{"key": "E2|76415863", "cpu": 23.039977966999686}
{"key": "E2|76520592", "cpu": 18.35923486000047}
{"key": "E2|76311584", "cpu": 43.19034783499956}
{"key": "E2|76625321", "cpu": 24.71749047999947}
{"key": "E2|76730050", "cpu": 18.535566833999837}
{"key": "E2|76416313", "cpu": 22.15383625999948}
{"key": "E2|76521042", "cpu": 21.38605481400009}
{"key": "E2|76834779", "cpu": 30.830305137999858}
{"key": "E2|76625771", "cpu": 23.811979737999536}
{"key": "E2|76939508", "cpu": 19.85989719600002}
{"key": "E2|77044237", "cpu": 17.377488794000783}
{"key": "E2|76730500", "cpu": 26.218463879999945}
{"key": "E2|77148966", "cpu": 19.74781570399955}
{"key": "E2|76835229", "cpu": 25.501672049999797}
{"key": "E2|77253695", "cpu": 16.324507589999484}
{"key": "E2|76939958", "cpu": 27.678966280000168}
{"key": "E2|77358424", "cpu": 28.021926647999862}
{"key": "E2|77463153", "cpu": 20.930804198999795}
{"key": "E2|77044687", "cpu": 32.82262187000015}
{"key": "E2|77567882", "cpu": 23.383585860000494}
{"key": "E2|77149416", "cpu": 27.88504670400016}
{"key": "E2|77672611", "cpu": 23.731714057999852}
{"key": "E2|77254145", "cpu": 28.85150952100048}
{"key": "E2|77777340", "cpu": 20.871020162000605}
{"key": "E2|77882069", "cpu": 27.803951488000166}
{"key": "E2|77358874", "cpu": 40.78716614900077}
{"key": "E2|77986798", "cpu": 31.992403958999603}
{"key": "E2|77463603", "cpu": 27.157896663999963}
{"key": "E2|78091527", "cpu": 22.946651554999335}
{"key": "E2|77568332", "cpu": 31.081082339000204}
{"key": "E2|78196256", "cpu": 27.79541317999974}
{"key": "E2|77673061", "cpu": 27.942938738999146}
{"key": "E2|78300985", "cpu": 32.13017017299899}
{"key": "E2|77777790", "cpu": 24.146434563001094}
{"key": "E2|78405714", "cpu": 19.46557136299998}
{"key": "E2|77882519", "cpu": 20.131298405000052}
{"key": "E2|78510443", "cpu": 22.72598458399989}
{"key": "E2|77987248", "cpu": 26.63236184299967}
{"key": "E2|78615172", "cpu": 18.82446104600058}
{"key": "E2|78719901", "cpu": 22.582081194001148}
{"key": "E2|78091977", "cpu": 35.06428726300146}
{"key": "E2|78824630", "cpu": 23.060506543000884}
{"key": "E2|78196706", "cpu": 41.37632390500039}
{"key": "E2|78929359", "cpu": 25.012424722001015}
{"key": "E2|79034088", "cpu": 13.72564577400044}
{"key": "E2|78301435", "cpu": 26.99244756799999}
{"key": "E2|79138817", "cpu": 27.961662079000234}
{"key": "E2|78406164", "cpu": 31.26319578499897}
{"key": "E2|79243546", "cpu": 19.038494453001476}
{"key": "E2|78510893", "cpu": 20.838363169999866}
{"key": "E2|79348275", "cpu": 34.40296944500005}
{"key": "E2|78615622", "cpu": 23.54660114899889}
{"key": "E2|79453004", "cpu": 12.536395297998752}
{"key": "E2|78720351", "cpu": 28.8106902970012}
{"key": "E2|79557733", "cpu": 25.808606614000382}
{"key": "E2|78825080", "cpu": 18.959535856000002}
{"key": "E2|79662462", "cpu": 16.239462698998977}
{"key": "E2|79767191", "cpu": 19.515982979999535}
{"key": "E2|78929809", "cpu": 30.906869082000412}
{"key": "E2|79034538", "cpu": 24.624820402001205}
{"key": "E2|79871920", "cpu": 48.366685036999115}
{"key": "E2|79139267", "cpu": 30.44736437499887}
{"key": "E2|79976649", "cpu": 19.30187546399975}
{"key": "E2|79243996", "cpu": 28.883433535998847}
{"key": "E2|80081378", "cpu": 26.963564998999573}
{"key": "E2|79348725", "cpu": 21.874393010999484}
{"key": "E2|80186107", "cpu": 21.449430441000004}
{"key": "E2|79453454", "cpu": 26.679118161999213}
{"key": "E2|75056336", "cpu": 40.32222787699902}
{"key": "E2|79558183", "cpu": 29.920272177001607}
{"key": "E2|75161065", "cpu": 26.402408492000177}
{"key": "E2|79662912", "cpu": 24.168504626999493}
{"key": "E2|75265794", "cpu": 31.486311890999787}
{"key": "E2|79767641", "cpu": 33.785416505001194}
{"key": "E2|79872370", "cpu": 21.01672106499973}
{"key": "E2|75370523", "cpu": 31.54336217800119}
{"key": "E2|79977099", "cpu": 26.014340959000037}
{"key": "E2|75475252", "cpu": 28.92100069300068}
{"key": "E2|80081828", "cpu": 23.694229225000527}
{"key": "E2|75579981", "cpu": 28.333439604999512}
{"key": "E2|75684710", "cpu": 9.103589936999924}
{"key": "E2|80186557", "cpu": 22.13039557999946}
{"key": "E2|75789439", "cpu": 26.35474688300019}
{"key": "E2|75054636", "cpu": 25.999094336999406}
{"key": "E2|75894168", "cpu": 27.12125116900097}
{"key": "E2|75159365", "cpu": 33.3840698669992}
{"key": "E2|75998897", "cpu": 28.66306019500007}
{"key": "E2|75264094", "cpu": 27.988785649999045}
{"key": "E2|76103626", "cpu": 24.103295531000185}
{"key": "E2|75368823", "cpu": 40.59405227099887}
{"key": "E2|76208355", "cpu": 29.920853141000407}
{"key": "E2|75473552", "cpu": 23.215087911999944}
{"key": "E2|76313084", "cpu": 20.931714882999586}
{"key": "E2|75578281", "cpu": 24.137152773999333}
{"key": "E2|76417813", "cpu": 24.15149161000045}
{"key": "E2|75683010", "cpu": 23.503444085999945}
{"key": "E2|76522542", "cpu": 28.182688660999702}
{"key": "E2|75787739", "cpu": 22.294412383000235}
{"key": "E2|76627271", "cpu": 28.29166903999976}
{"key": "E2|75892468", "cpu": 22.22728088400072}
{"key": "E2|76732000", "cpu": 28.762825365000026}
{"key": "E2|75997197", "cpu": 28.952396251999744}
{"key": "E2|76836729", "cpu": 20.256525275000968}
{"key": "E2|76101926", "cpu": 23.556554933998996}
{"key": "E2|76941458", "cpu": 26.109687807998853}
{"key": "E2|76206655", "cpu": 22.507268933000887}
{"key": "E2|77046187", "cpu": 29.830562036999254}
{"key": "E2|76311384", "cpu": 28.977295090000553}
{"key": "E2|77150916", "cpu": 20.077970775999347}
{"key": "E2|76416113", "cpu": 23.19538533800005}
{"key": "E2|77255645", "cpu": 31.674762915999963}
{"key": "E2|76520842", "cpu": 29.315125955999974}
{"key": "E2|77360374", "cpu": 28.838782138998795}
{"key": "E2|76625571", "cpu": 45.65939166999851}
{"key": "E2|77465103", "cpu": 27.576644167000268}
{"key": "E2|76730300", "cpu": 27.767169098000522}
{"key": "E2|77569832", "cpu": 24.483766670000477}
{"key": "E2|76835029", "cpu": 17.11101996599973}
{"key": "E2|77674561", "cpu": 23.727602857999955}
{"key": "E2|76939758", "cpu": 22.721982434999518}
{"key": "E2|77779290", "cpu": 19.563778777999687}
{"key": "E2|77044487", "cpu": 16.435057635000703}
{"key": "E2|77884019", "cpu": 23.46421671399912}
{"key": "E2|77149216", "cpu": 24.195470833999934}
{"key": "E3|76143068", "cpu": 0.021342733000000003}
{"key": "E3|76038339", "cpu": 0.036230351999999966}
{"key": "E3|75933610", "cpu": 0.028119490999999996}
{"key": "E3|75828881", "cpu": 0.038115892999999956}
{"key": "E3|75724152", "cpu": 0.07120356699999997}
{"key": "E3|75619423", "cpu": 0.056785058000000055}
{"key": "E3|75514694", "cpu": 0.058297218000000095}
{"key": "E3|75409965", "cpu": 0.07945053700000004}
{"key": "E3|75305236", "cpu": 0.06682332800000002}
{"key": "E3|75200507", "cpu": 0.05499069199999995}
{"key": "E3|75095778", "cpu": 0.028938398000000087}
{"key": "E3|74991049", "cpu": 0.020593269999999997}
{"key": "E3|74886320", "cpu": 0.08612277700000004}
{"key": "E3|74781591", "cpu": 0.020856575999999905}
{"key": "E3|74676862", "cpu": 0.04815357200000003}
{"key": "E3|74572133", "cpu": 0.03435081100000004}
{"key": "E3|74467404", "cpu": 0.04138603200000013}
{"key": "E3|74362675", "cpu": 0.04242548400000001}
{"key": "E3|74257946", "cpu": 0.034139533999999916}
{"key": "E3|74153217", "cpu": 0.04750140599999986}
{"key": "E3|74048488", "cpu": 0.08020792500000007}
{"key": "E3|73943759", "cpu": 0.06766927899999997}
{"key": "E3|73839030", "cpu": 0.04677103699999985}
{"key": "E3|73734301", "cpu": 0.055105503000000056}
{"key": "E3|73629572", "cpu": 0.046790998000000084}
{"key": "E3|73524843", "cpu": 0.05461194300000005}
{"key": "E3|73420114", "cpu": 0.12891650499999985}
{"key": "E3|73315385", "cpu": 0.06585752}
{"key": "E3|73210656", "cpu": 0.059881037000000026}
{"key": "E3|73105927", "cpu": 0.04496176399999996}
{"key": "E3|73001198", "cpu": 0.04181827300000007}
{"key": "E3|72896469", "cpu": 0.022257932999999896}
{"key": "E3|72791740", "cpu": 0.04195479300000016}
{"key": "E3|72687011", "cpu": 0.05169546899999977}
{"key": "E3|72582282", "cpu": 0.021523994999999907}
{"key": "E3|72477553", "cpu": 0.035024308000000115}
{"key": "E3|72372824", "cpu": 0.02125519400000009}
{"key": "E3|72268095", "cpu": 0.04591629200000025}
{"key": "E3|72163366", "cpu": 0.05229828399999992}
{"key": "E3|72058637", "cpu": 0.05754190399999981}
{"key": "E3|71953908", "cpu": 0.037841122999999754}
{"key": "E3|71849179", "cpu": 0.07304659099999977}
{"key": "E3|71744450", "cpu": 0.039787766999999974}
{"key": "E3|71639721", "cpu": 0.03183957599999987}
{"key": "E3|71534992", "cpu": 0.04082637999999994}
{"key": "E3|71430263", "cpu": 0.04288752400000018}
{"key": "E3|71325534", "cpu": 0.05501289399999987}
{"key": "E3|71220805", "cpu": 0.07168797500000013}
{"key": "E3|71116076", "cpu": 0.07619425200000007}
{"key": "E3|71011347", "cpu": 0.0352977000000001}
{"key": "E3|76146097", "cpu": 0.10126885399999974}
{"key": "E3|76041368", "cpu": 0.08661115100000005}
{"key": "E3|75936639", "cpu": 0.09013425700000033}
{"key": "E3|75831910", "cpu": 0.04436871500000006}
{"key": "E3|75727181", "cpu": 0.14432944599999997}
{"key": "E3|75622452", "cpu": 0.10612475500000018}
{"key": "E3|75517723", "cpu": 0.10791243999999978}
{"key": "E3|75412994", "cpu": 0.157175842}
{"key": "E3|75308265", "cpu": 0.14599819800000002}
{"key": "E3|75203536", "cpu": 0.08375739099999979}
{"key": "E3|75098807", "cpu": 0.07105024700000007}
{"key": "E3|74994078", "cpu": 0.20048267699999966}
{"key": "E3|74889349", "cpu": 0.1836190870000003}
{"key": "E3|74784620", "cpu": 0.10277343199999933}
{"key": "E3|74679891", "cpu": 0.1425831139999998}
{"key": "E3|74575162", "cpu": 0.13713993600000052}
{"key": "E3|74470433", "cpu": 0.14967273999999975}
{"key": "E3|74365704", "cpu": 0.17734925799999957}
{"key": "E3|74260975", "cpu": 0.07501865500000005}
{"key": "E3|74156246", "cpu": 0.17493671600000038}
{"key": "E3|74051517", "cpu": 0.11072286399999953}
{"key": "E3|73946788", "cpu": 0.1606385690000005}
{"key": "E3|73842059", "cpu": 0.2078527750000001}
{"key": "E3|73737330", "cpu": 0.04649056800000029}
{"key": "E3|73632601", "cpu": 0.13901384299999986}
{"key": "E3|73527872", "cpu": 0.08644609200000009}
{"key": "E3|73423143", "cpu": 0.16299238700000007}
{"key": "E3|73318414", "cpu": 0.24478609700000042}
{"key": "E3|73213685", "cpu": 0.10488986499999964}
{"key": "E3|73108956", "cpu": 0.0538395180000002}
{"key": "E3|73004227", "cpu": 0.16143513499999962}
{"key": "E3|72899498", "cpu": 0.16558406000000048}
{"key": "E3|72794769", "cpu": 0.09457073500000046}
{"key": "E3|72690040", "cpu": 0.10704377700000034}
{"key": "E3|72585311", "cpu": 0.13413336200000003}
{"key": "E3|72480582", "cpu": 0.19472748799999984}
{"key": "E3|72375853", "cpu": 0.09720381499999942}
{"key": "E3|72271124", "cpu": 0.15572021400000047}
{"key": "E3|72166395", "cpu": 0.1984825989999992}
{"key": "E3|72061666", "cpu": 0.09743602800000062}
{"key": "E3|71956937", "cpu": 0.14868505299999946}
{"key": "E3|71852208", "cpu": 0.1968873569999996}
{"key": "E3|71747479", "cpu": 0.0943702679999987}
{"key": "E3|71642750", "cpu": 0.11501350400000021}
{"key": "E3|71538021", "cpu": 0.056226338999998404}
{"key": "E3|71433292", "cpu": 0.06555813399999977}
{"key": "E3|71328563", "cpu": 0.039429523999999105}
{"key": "E3|71223834", "cpu": 0.12535153800000032}
{"key": "E3|71119105", "cpu": 0.08894788099999928}
{"key": "E3|71014376", "cpu": 0.17273034299999956}
{"key": "E3|76648068", "cpu": 0.18391944899999935}
{"key": "E3|76543339", "cpu": 0.10700690400000035}
{"key": "E3|76438610", "cpu": 0.09946559499999985}
{"key": "E3|76333881", "cpu": 0.22559078299999946}
{"key": "E3|76229152", "cpu": 0.1506387319999991}
{"key": "E3|76124423", "cpu": 0.14179527800000002}
{"key": "E3|76019694", "cpu": 0.07581952299999983}
{"key": "E3|75914965", "cpu": 0.09314765000000058}
{"key": "E3|75810236", "cpu": 0.11805806700000154}
{"key": "E3|75705507", "cpu": 0.12440149000000034}
{"key": "E3|75600778", "cpu": 0.19617158900000042}
{"key": "E3|75496049", "cpu": 0.1440153389999992}
{"key": "E3|75391320", "cpu": 0.14754400899999887}
{"key": "E3|75286591", "cpu": 0.14997694299999864}
{"key": "E3|75181862", "cpu": 0.10265408199999904}
{"key": "E3|75077133", "cpu": 0.1270071900000005}
{"key": "E3|74972404", "cpu": 0.09577600600000125}
{"key": "E3|74867675", "cpu": 0.14140497100000005}
{"key": "E3|74762946", "cpu": 0.09550173300000075}
{"key": "E3|74658217", "cpu": 0.1583738659999998}
{"key": "E3|74553488", "cpu": 0.14282675300000136}
{"key": "E3|74448759", "cpu": 0.0926645310000005}
{"key": "E3|74344030", "cpu": 0.1796369999999996}
{"key": "E3|74239301", "cpu": 0.13174619599999993}
{"key": "E3|74134572", "cpu": 0.2075007339999999}
{"key": "E3|74029843", "cpu": 0.16828068200000068}
{"key": "E3|73925114", "cpu": 0.10973547100000047}
{"key": "E3|73820385", "cpu": 0.13358554300000058}
{"key": "E3|73715656", "cpu": 0.16485307100000135}
{"key": "E3|73610927", "cpu": 0.15649752300000053}
{"key": "E3|73506198", "cpu": 0.12336013600000051}
{"key": "E3|73401469", "cpu": 0.1956508250000013}
{"key": "E3|73296740", "cpu": 0.09283728900000021}
{"key": "E3|73192011", "cpu": 0.09424866200000004}
{"key": "E3|73087282", "cpu": 0.3055585799999996}
{"key": "E3|72982553", "cpu": 0.15569984900000122}
{"key": "E3|72877824", "cpu": 0.10048192500000042}
{"key": "E3|72773095", "cpu": 0.14664994399999998}
{"key": "E3|72668366", "cpu": 0.10444308400000146}
{"key": "E3|72563637", "cpu": 0.12682170499999934}
{"key": "E3|72458908", "cpu": 0.14293905100000082}
{"key": "E3|72354179", "cpu": 0.06433818799999891}
{"key": "E3|72249450", "cpu": 0.11965899600000007}
{"key": "E3|72144721", "cpu": 0.1546284189999998}
{"key": "E3|72039992", "cpu": 0.08161591500000043}
{"key": "E3|71935263", "cpu": 0.04056837799999968}
{"key": "E3|71830534", "cpu": 0.1060877970000007}
{"key": "E3|71725805", "cpu": 0.11012844499999908}
{"key": "E3|71621076", "cpu": 0.12445909800000088}
{"key": "E3|71516347", "cpu": 0.06664916200000093}
{"key": "E3|76651097", "cpu": 0.5906383309999992}
{"key": "E3|76546368", "cpu": 0.39375552200000286}
{"key": "E3|76441639", "cpu": 0.44834958199999875}
{"key": "E3|76336910", "cpu": 0.5831394030000006}
{"key": "E3|76232181", "cpu": 0.47415378600000224}
{"key": "E3|76127452", "cpu": 0.19139037800000125}
{"key": "E3|76022723", "cpu": 0.3995068329999967}
{"key": "E3|75917994", "cpu": 0.43614291000000094}
{"key": "E3|75813265", "cpu": 0.322267655000001}
{"key": "E3|75708536", "cpu": 0.3771438140000001}
{"key": "E3|75603807", "cpu": 0.7966807060000001}
{"key": "E3|75499078", "cpu": 0.4527709640000026}
{"key": "E3|75394349", "cpu": 0.3246642400000006}
{"key": "E3|75289620", "cpu": 0.4294381919999992}
{"key": "E3|75184891", "cpu": 0.3744136729999994}
{"key": "E3|75080162", "cpu": 1.1256541350000013}
{"key": "E3|74975433", "cpu": 0.47181571799999844}
{"key": "E3|74870704", "cpu": 0.570595032}
{"key": "E3|74765975", "cpu": 0.8112099860000015}
{"key": "E3|74661246", "cpu": 0.6898839700000003}
{"key": "E3|74556517", "cpu": 0.6491082489999975}
{"key": "E3|74451788", "cpu": 0.2689756170000024}
{"key": "E3|74347059", "cpu": 0.6324597879999985}
{"key": "E3|74242330", "cpu": 0.5433409650000023}
{"key": "E3|74137601", "cpu": 0.8932714789999991}
{"key": "E3|74032872", "cpu": 0.36247695600000185}
{"key": "E3|73928143", "cpu": 0.3366586159999976}
{"key": "E3|73823414", "cpu": 0.25297315199999915}
{"key": "E3|73718685", "cpu": 0.46404075799999944}
{"key": "E3|73613956", "cpu": 0.5891709469999995}
{"key": "E3|73509227", "cpu": 0.3750041870000018}
{"key": "E3|73404498", "cpu": 0.4185662780000037}
{"key": "E3|73299769", "cpu": 0.41219831600000134}
{"key": "E3|73195040", "cpu": 0.5679883550000042}
{"key": "E3|73090311", "cpu": 0.2805544989999973}
{"key": "E3|72985582", "cpu": 0.34827340999999734}
{"key": "E3|72880853", "cpu": 0.21582870900000017}
{"key": "E3|72776124", "cpu": 0.5654460130000061}
{"key": "E3|72671395", "cpu": 0.2809441039999996}
{"key": "E3|72566666", "cpu": 0.36037801100000166}
{"key": "E3|72461937", "cpu": 0.47519397499999627}
{"key": "E3|72357208", "cpu": 0.6058753869999975}
{"key": "E3|72252479", "cpu": 0.7939334670000022}
{"key": "E3|72147750", "cpu": 0.3218251950000024}
{"key": "E3|72043021", "cpu": 0.5690569599999975}
{"key": "E3|71938292", "cpu": 0.628878529000005}
{"key": "E3|71833563", "cpu": 0.2997069370000034}
{"key": "E3|71728834", "cpu": 0.37950014599999804}
{"key": "E3|71624105", "cpu": 0.3325960869999989}
{"key": "E3|71519376", "cpu": 0.4409331650000041}
{"key": "E3|76656518", "cpu": 0.06264445899999771}
{"key": "E3|76551789", "cpu": 0.06767317700000319}
{"key": "E3|76447060", "cpu": 0.047604327999998475}
{"key": "E3|76342331", "cpu": 0.019831775000000107}
{"key": "E3|76237602", "cpu": 0.03201624400000469}
{"key": "E3|76132873", "cpu": 0.05867608999999874}
{"key": "E3|76028144", "cpu": 0.0459664759999967}
{"key": "E3|75923415", "cpu": 0.053671862999998154}
{"key": "E3|75818686", "cpu": 0.025840432000002522}
{"key": "E3|75713957", "cpu": 0.04900581599999754}
{"key": "E3|75609228", "cpu": 0.04719158000000334}
{"key": "E3|75504499", "cpu": 0.024306606999999758}
{"key": "E3|75399770", "cpu": 0.03013918900000334}
{"key": "E3|75295041", "cpu": 0.035816314999998156}
{"key": "E3|75190312", "cpu": 0.08929756799999922}
{"key": "E3|75085583", "cpu": 0.042545248999999785}
{"key": "E3|74980854", "cpu": 0.06394363699999417}
{"key": "E3|74876125", "cpu": 0.0337465930000036}
{"key": "E3|74771396", "cpu": 0.07442650699999831}
{"key": "E3|74666667", "cpu": 0.04714587799999492}
{"key": "E3|74561938", "cpu": 0.03667566600000072}
{"key": "E3|74457209", "cpu": 0.03558279399999975}
{"key": "E3|74352480", "cpu": 0.022809774999998922}
{"key": "E3|74247751", "cpu": 0.06612190100000248}
{"key": "E3|74143022", "cpu": 0.03617177699999985}
{"key": "E3|74038293", "cpu": 0.05815374800000228}
{"key": "E3|73933564", "cpu": 0.04345519999999681}
{"key": "E3|73828835", "cpu": 0.020633763999995836}
{"key": "E3|73724106", "cpu": 0.04411535599999894}
{"key": "E3|73619377", "cpu": 0.0665069320000029}
{"key": "E3|73514648", "cpu": 0.023534320999999636}
{"key": "E3|73409919", "cpu": 0.04161439800000011}
{"key": "E3|73305190", "cpu": 0.024270985999997663}
{"key": "E3|73200461", "cpu": 0.033600311999997245}
{"key": "E3|73095732", "cpu": 0.026332236000001785}
{"key": "E3|72991003", "cpu": 0.03365195800000009}
{"key": "E3|72886274", "cpu": 0.01926293300000026}
{"key": "E3|72781545", "cpu": 0.029357955000001823}
{"key": "E3|72676816", "cpu": 0.026802946000003658}
{"key": "E3|72572087", "cpu": 0.03424223600000431}
{"key": "E3|72467358", "cpu": 0.01569793800000241}
{"key": "E3|72362629", "cpu": 0.036799617999996315}
{"key": "E3|72257900", "cpu": 0.03904269600000276}
{"key": "E3|72153171", "cpu": 0.044310814999995785}
{"key": "E3|72048442", "cpu": 0.02067514400000192}
{"key": "E3|71943713", "cpu": 0.021394520000001194}
{"key": "E3|71838984", "cpu": 0.033288910999999644}
{"key": "E3|71734255", "cpu": 0.033854586000003906}
{"key": "E3|71629526", "cpu": 0.04442824499999887}
{"key": "E3|71524797", "cpu": 0.04076910300000236}
{"key": "E3|76658468", "cpu": 0.011688173999999663}
{"key": "E3|76553739", "cpu": 0.019784988000004944}
{"key": "E3|76449010", "cpu": 0.01033313999999308}
{"key": "E3|76344281", "cpu": 0.012590280000004839}
{"key": "E3|76239552", "cpu": 0.008478011000001118}
{"key": "E3|76134823", "cpu": 0.010292853000002822}
{"key": "E3|76030094", "cpu": 0.011065782999999385}
{"key": "E3|75925365", "cpu": 0.008361006000001225}
{"key": "E3|75820636", "cpu": 0.008232676999995192}
{"key": "E3|75715907", "cpu": 0.01257416899999697}
{"key": "E3|75611178", "cpu": 0.014949590000000512}
{"key": "E3|75506449", "cpu": 0.009549735000000226}
{"key": "E3|75401720", "cpu": 0.015562725999998861}
{"key": "E3|75296991", "cpu": 0.009537829000002773}
{"key": "E3|75192262", "cpu": 0.015549693000004083}
{"key": "E3|75087533", "cpu": 0.011792722999999228}
{"key": "E3|74982804", "cpu": 0.020883584999999982}
{"key": "E3|74878075", "cpu": 0.009900953999995465}
{"key": "E3|74773346", "cpu": 0.01396370500000188}
{"key": "E3|74668617", "cpu": 0.02174128499999739}
{"key": "E3|74563888", "cpu": 0.013725756000006584}
{"key": "E3|74459159", "cpu": 0.007655105999994305}
{"key": "E3|74354430", "cpu": 0.013205900999999187}
{"key": "E3|74249701", "cpu": 0.006657109999999022}
{"key": "E3|74144972", "cpu": 0.007303266999997504}
{"key": "E3|74040243", "cpu": 0.015928821000002813}
{"key": "E3|73935514", "cpu": 0.011464592000002938}
{"key": "E3|73830785", "cpu": 0.020755812000004425}
{"key": "E3|73726056", "cpu": 0.01196397900000079}
{"key": "E3|73621327", "cpu": 0.008090210000005982}
{"key": "E3|73516598", "cpu": 0.009188809999997716}
{"key": "E3|73411869", "cpu": 0.011828089999994518}
{"key": "E3|73307140", "cpu": 0.009402157000003797}
{"key": "E3|73202411", "cpu": 0.006321323999998185}
{"key": "E3|73097682", "cpu": 0.0091371250000023}
{"key": "E3|72992953", "cpu": 0.009282036999998411}
{"key": "E3|72888224", "cpu": 0.0056333749999950555}
{"key": "E3|72783495", "cpu": 0.012168076999998334}
{"key": "E3|72678766", "cpu": 0.015092291000001978}
{"key": "E3|72574037", "cpu": 0.010607411999998817}
{"key": "E3|72469308", "cpu": 0.009641989999998657}
{"key": "E3|72364579", "cpu": 0.009774650000004215}
{"key": "E3|72259850", "cpu": 0.013397648000001539}
{"key": "E3|72155121", "cpu": 0.008543693000000019}
{"key": "E3|72050392", "cpu": 0.010453301999994835}
{"key": "E3|71945663", "cpu": 0.012264157000004161}
{"key": "E3|71840934", "cpu": 0.014110432999999034}
{"key": "E3|71736205", "cpu": 0.009721851000001891}
{"key": "E3|71631476", "cpu": 0.011046106000001998}
{"key": "E3|71526747", "cpu": 0.01122834000000239}
{"key": "E3|77153068", "cpu": 0.3838525200000049}
{"key": "E3|77048339", "cpu": 0.05973781699999847}
{"key": "E3|76943610", "cpu": 0.19389831800000223}
{"key": "E3|76838881", "cpu": 0.6578460429999993}
{"key": "E3|76734152", "cpu": 0.48717474200000055}
{"key": "E3|76629423", "cpu": 0.4052953340000016}
{"key": "E3|76524694", "cpu": 0.4242833389999987}
{"key": "E3|76419965", "cpu": 0.452560014999996}
{"key": "E3|76315236", "cpu": 0.588538058999994}
{"key": "E3|76210507", "cpu": 0.19594423999999577}
{"key": "E3|76105778", "cpu": 0.45014648200000096}
{"key": "E3|76001049", "cpu": 0.29492487800000333}
{"key": "E3|75896320", "cpu": 0.19980672399999833}
{"key": "E3|75791591", "cpu": 0.6141953300000011}
{"key": "E3|75686862", "cpu": 0.2669543619999999}
{"key": "E3|75582133", "cpu": 0.3520785089999947}
{"key": "E3|75477404", "cpu": 0.35673819499999837}
{"key": "E3|75372675", "cpu": 0.3212227109999972}
{"key": "E3|75267946", "cpu": 0.37291286199999973}
{"key": "E3|75163217", "cpu": 0.23534218199999657}
{"key": "E3|75058488", "cpu": 0.4989669630000009}
{"key": "E3|74953759", "cpu": 0.4041031559999979}
{"key": "E3|74849030", "cpu": 0.1790488709999991}
{"key": "E3|74744301", "cpu": 0.37420678699999854}
{"key": "E3|74639572", "cpu": 0.40368103100000496}
{"key": "E3|74534843", "cpu": 0.3138561829999986}
{"key": "E3|74430114", "cpu": 0.2944775340000021}
{"key": "E3|74325385", "cpu": 0.3499165129999966}
{"key": "E3|74220656", "cpu": 0.2939268650000031}
{"key": "E3|74115927", "cpu": 0.3531344109999992}
{"key": "E3|74011198", "cpu": 0.3044646350000022}
{"key": "E3|73906469", "cpu": 0.17813965999999937}
{"key": "E3|73801740", "cpu": 0.2636022760000003}
{"key": "E3|73697011", "cpu": 0.2768404100000055}
{"key": "E3|73592282", "cpu": 0.364892925999996}
{"key": "E3|73487553", "cpu": 0.6264302189999995}
{"key": "E3|73382824", "cpu": 0.40682857400000216}
{"key": "E3|73278095", "cpu": 0.4882146010000028}
{"key": "E3|73173366", "cpu": 0.4282482170000037}
{"key": "E3|73068637", "cpu": 0.4734844299999992}
{"key": "E3|72963908", "cpu": 0.26542983499999906}
{"key": "E3|72859179", "cpu": 0.22737139399999506}
{"key": "E3|72754450", "cpu": 0.29936575500000373}
{"key": "E3|72649721", "cpu": 0.5435495580000023}
{"key": "E3|72544992", "cpu": 0.29277643399999675}
{"key": "E3|72440263", "cpu": 0.2296145910000007}
{"key": "E3|72335534", "cpu": 0.5650200349999963}
{"key": "E3|72230805", "cpu": 0.2247714789999975}
{"key": "E3|72126076", "cpu": 0.5171114209999956}
{"key": "E3|72021347", "cpu": 0.2469318919999992}
{"key": "E3|77156097", "cpu": 0.8468421449999965}
{"key": "E3|77051368", "cpu": 1.6235056229999998}
{"key": "E3|76946639", "cpu": 0.8473034650000031}
{"key": "E3|76841910", "cpu": 0.9987870990000118}
{"key": "E3|76737181", "cpu": 1.1640866390000042}
{"key": "E3|76632452", "cpu": 0.9764997810000011}
{"key": "E3|76527723", "cpu": 0.669702767000004}
{"key": "E3|76422994", "cpu": 1.015438773999989}
{"key": "E3|76318265", "cpu": 1.3521639599999986}
{"key": "E3|76213536", "cpu": 1.6420056360000075}
{"key": "E3|76108807", "cpu": 1.3389822030000005}
{"key": "E3|76004078", "cpu": 1.145369278000004}
{"key": "E3|75899349", "cpu": 0.9517135850000074}
{"key": "E3|75794620", "cpu": 1.4800371620000021}
{"key": "E3|75689891", "cpu": 1.045441292999996}
{"key": "E3|75585162", "cpu": 0.8486932790000026}
{"key": "E3|75480433", "cpu": 1.545165217999994}
{"key": "E3|75375704", "cpu": 0.9188588680000009}
{"key": "E3|75270975", "cpu": 2.2776473879999912}
{"key": "E3|75166246", "cpu": 1.0524867510000036}
{"key": "E3|75061517", "cpu": 1.2343326149999996}
{"key": "E3|74956788", "cpu": 0.8135243339999931}
{"key": "E3|74852059", "cpu": 0.8060758040000024}
{"key": "E3|74747330", "cpu": 0.8049776530000088}
{"key": "E3|74642601", "cpu": 0.9091138790000031}
{"key": "E3|74537872", "cpu": 1.5545103729999994}
{"key": "E3|74433143", "cpu": 1.4611503880000072}
{"key": "E3|74328414", "cpu": 1.552007758000002}
{"key": "E3|74223685", "cpu": 1.152564439999992}
{"key": "E3|74118956", "cpu": 1.3726772549999993}
{"key": "E3|74014227", "cpu": 1.2374911169999905}
{"key": "E3|73909498", "cpu": 1.1579668930000082}
{"key": "E3|73804769", "cpu": 1.0520154230000003}
{"key": "E3|73700040", "cpu": 1.4014815789999915}
{"key": "E3|73595311", "cpu": 1.6258643359999922}
{"key": "E3|73490582", "cpu": 1.1278668359999955}
{"key": "E3|73385853", "cpu": 1.0405581569999924}
{"key": "E3|73281124", "cpu": 0.8657131989999982}
{"key": "E3|73176395", "cpu": 0.8017480080000041}
{"key": "E3|73071666", "cpu": 2.1653691270000053}
{"key": "E3|72966937", "cpu": 0.5808558800000014}
{"key": "E3|72862208", "cpu": 0.730799255000008}
{"key": "E3|72757479", "cpu": 1.4158512799999983}
{"key": "E3|72652750", "cpu": 1.2993785949999932}
{"key": "E3|72548021", "cpu": 1.3685175800000025}
{"key": "E3|72443292", "cpu": 1.239215379000001}
{"key": "E3|72338563", "cpu": 1.0271365910000014}
{"key": "E3|72233834", "cpu": 0.8356234390000026}
{"key": "E3|72129105", "cpu": 1.3304852800000049}
{"key": "E3|72024376", "cpu": 0.8437768940000012}
{"key": "E3|77161518", "cpu": 0.08770725700000526}
{"key": "E3|77056789", "cpu": 0.03586522999999886}
{"key": "E3|76952060", "cpu": 0.08408679600000823}
{"key": "E3|76847331", "cpu": 0.04182061100000567}
{"key": "E3|76742602", "cpu": 0.06335709900000097}
{"key": "E3|76637873", "cpu": 0.08516687200000206}
{"key": "E3|76533144", "cpu": 0.06881894500000385}
{"key": "E3|76428415", "cpu": 0.059371386999998776}
{"key": "E3|76323686", "cpu": 0.07481451200000322}
{"key": "E3|76218957", "cpu": 0.046049474000000146}
{"key": "E3|76114228", "cpu": 0.06488216500000021}
{"key": "E3|76009499", "cpu": 0.05208449699999562}
{"key": "E3|75904770", "cpu": 0.11574132199999099}
{"key": "E3|75800041", "cpu": 0.06737213099999906}
{"key": "E3|75695312", "cpu": 0.061823902999989855}
{"key": "E3|75590583", "cpu": 0.14594779600000152}
{"key": "E3|75485854", "cpu": 0.0712729899999971}
{"key": "E3|75381125", "cpu": 0.14475421799998855}
{"key": "E3|75276396", "cpu": 0.08347214799999847}
{"key": "E3|75171667", "cpu": 0.056486714000001825}
{"key": "E3|75066938", "cpu": 0.03882240299999751}
{"key": "E3|74962209", "cpu": 0.09455876699999521}
{"key": "E3|74857480", "cpu": 0.05750367599999606}
{"key": "E3|74752751", "cpu": 0.1007836200000014}
{"key": "E3|74648022", "cpu": 0.05665718900000627}
{"key": "E3|74543293", "cpu": 0.0723945009999909}
{"key": "E3|74438564", "cpu": 0.07097367800000143}
{"key": "E3|74333835", "cpu": 0.044016303000006474}
{"key": "E3|74229106", "cpu": 0.04262820800001066}
{"key": "E3|74124377", "cpu": 0.04823353999999824}
{"key": "E3|74019648", "cpu": 0.14001635099999987}
{"key": "E3|73914919", "cpu": 0.04134463600000515}
{"key": "E3|73810190", "cpu": 0.07663275699999872}
{"key": "E3|73705461", "cpu": 0.06231547000000148}
{"key": "E3|73600732", "cpu": 0.0718904670000029}
{"key": "E3|73496003", "cpu": 0.11358727800001134}
{"key": "E3|73391274", "cpu": 0.0384465439999957}
{"key": "E3|73286545", "cpu": 0.05841216800000382}
{"key": "E3|73181816", "cpu": 0.08684095799999625}
{"key": "E3|73077087", "cpu": 0.06114512000000616}
{"key": "E3|72972358", "cpu": 0.08151145699999063}
{"key": "E3|72867629", "cpu": 0.038285235999993006}
{"key": "E3|72762900", "cpu": 0.040072128999995016}
{"key": "E3|72658171", "cpu": 0.08369758599999955}
{"key": "E3|72553442", "cpu": 0.07244648700000766}
{"key": "E3|72448713", "cpu": 0.04489040200000716}
{"key": "E3|72343984", "cpu": 0.04837183699999059}
{"key": "E3|72239255", "cpu": 0.05384014699998829}
{"key": "E3|72134526", "cpu": 0.03495866200000819}
{"key": "E3|72029797", "cpu": 0.07473825700000702}
{"key": "E3|76142418", "cpu": 0.028939929000003417}
{"key": "E3|76037689", "cpu": 0.02553283999999678}
{"key": "E3|75932960", "cpu": 0.015752899000005982}
{"key": "E3|75828231", "cpu": 0.02763944100000515}
{"key": "E3|75723502", "cpu": 0.03810919800000079}
{"key": "E3|75618773", "cpu": 0.04196083700000486}
{"key": "E3|75514044", "cpu": 0.02270808000000102}
{"key": "E3|75409315", "cpu": 0.03817741299999966}
{"key": "E3|75304586", "cpu": 0.025919389999998543}
{"key": "E3|75199857", "cpu": 0.02712082700000451}
{"key": "E3|75095128", "cpu": 0.03310448699998858}
{"key": "E3|74990399", "cpu": 0.025383099999999104}
{"key": "E3|74885670", "cpu": 0.026106056000003264}
{"key": "E3|74780941", "cpu": 0.019700516000000334}
{"key": "E3|74676212", "cpu": 0.021792234999992388}
{"key": "E3|74571483", "cpu": 0.024969074000011915}
{"key": "E3|74466754", "cpu": 0.022990370000002258}
{"key": "E3|74362025", "cpu": 0.02737204599999643}
{"key": "E3|74257296", "cpu": 0.024923607000005177}
{"key": "E3|74152567", "cpu": 0.037065854999994485}
{"key": "E3|74047838", "cpu": 0.014546072999991111}
{"key": "E3|73943109", "cpu": 0.030024253999997086}
{"key": "E3|73838380", "cpu": 0.03918869099999256}
{"key": "E3|73733651", "cpu": 0.03488429899999801}
{"key": "E3|73628922", "cpu": 0.027423788999996646}
{"key": "E3|73524193", "cpu": 0.02468254299999728}
{"key": "E3|73419464", "cpu": 0.03860355800000548}
{"key": "E3|73314735", "cpu": 0.024951949999987733}
{"key": "E3|73210006", "cpu": 0.033516835000000356}
{"key": "E3|73105277", "cpu": 0.05437807599999189}
{"key": "E3|73000548", "cpu": 0.027245278999998845}
{"key": "E3|72895819", "cpu": 0.02763438899999926}
{"key": "E3|72791090", "cpu": 0.05152536600000701}
{"key": "E3|72686361", "cpu": 0.0442819940000021}
{"key": "E3|72581632", "cpu": 0.022675805000005766}
{"key": "E3|72476903", "cpu": 0.026135511999996197}
{"key": "E3|72372174", "cpu": 0.02896251800000016}
{"key": "E3|72267445", "cpu": 0.025401513000005593}
{"key": "E3|72162716", "cpu": 0.02577620799999636}
{"key": "E3|72057987", "cpu": 0.021881782999997768}
{"key": "E3|71953258", "cpu": 0.016284909000006564}
{"key": "E3|71848529", "cpu": 0.03410238499999707}
{"key": "E3|71743800", "cpu": 0.03337858499999413}
{"key": "E3|71639071", "cpu": 0.018490346999996632}
{"key": "E3|71534342", "cpu": 0.02671637999999632}
{"key": "E3|71429613", "cpu": 0.027281799999997247}
{"key": "E3|71324884", "cpu": 0.018312940000001277}
{"key": "E3|71220155", "cpu": 0.03640903199999457}
{"key": "E3|71115426", "cpu": 0.02689200000000369}
{"key": "E3|71010697", "cpu": 0.0332454480000024}
{"key": "E3|76145018", "cpu": 0.1439955639999937}
{"key": "E3|76040289", "cpu": 0.10289376699999764}
{"key": "E3|75935560", "cpu": 0.06699256899999284}
{"key": "E3|75830831", "cpu": 0.1261363349999982}
{"key": "E3|75726102", "cpu": 0.1275056789999951}
{"key": "E3|75621373", "cpu": 0.046942180000002054}
{"key": "E3|75516644", "cpu": 0.025595612999993023}
{"key": "E3|75411915", "cpu": 0.09452972100000068}
{"key": "E3|75307186", "cpu": 0.10712116999999921}
{"key": "E3|75202457", "cpu": 0.0626204879999932}
{"key": "E3|75097728", "cpu": 0.149206018000001}
{"key": "E3|74992999", "cpu": 0.12040058399999509}
{"key": "E3|74888270", "cpu": 0.07179835499999854}
{"key": "E3|74783541", "cpu": 0.04946857499999169}
{"key": "E3|74678812", "cpu": 0.0650673429999955}
{"key": "E3|74574083", "cpu": 0.09408191700001112}
{"key": "E3|74469354", "cpu": 0.1197075500000011}
{"key": "E3|74364625", "cpu": 0.17085041499998965}
{"key": "E3|74259896", "cpu": 0.11215005100000042}
{"key": "E3|74155167", "cpu": 0.07581310300000155}
{"key": "E3|74050438", "cpu": 0.11433950999999354}
{"key": "E3|73945709", "cpu": 0.13509400499999913}
{"key": "E3|73840980", "cpu": 0.09386202700000013}
{"key": "E3|73736251", "cpu": 0.13754795700000955}
{"key": "E3|73631522", "cpu": 0.10730414699999358}
{"key": "E3|73526793", "cpu": 0.14893078200000787}
{"key": "E3|73422064", "cpu": 0.06671349100000157}
{"key": "E3|73317335", "cpu": 0.06894735099999139}
{"key": "E3|73212606", "cpu": 0.15091540199999542}
{"key": "E3|73107877", "cpu": 0.17332243700001015}
{"key": "E3|73003148", "cpu": 0.0654128070000155}
{"key": "E3|72898419", "cpu": 0.1409339280000097}
{"key": "E3|72793690", "cpu": 0.11896326699999804}
{"key": "E3|72688961", "cpu": 0.07030073899997547}
{"key": "E3|72584232", "cpu": 0.037127024999989544}
{"key": "E3|72479503", "cpu": 0.050517640999999}
{"key": "E3|72374774", "cpu": 0.0881674299999986}
{"key": "E3|72270045", "cpu": 0.06584318599999506}
{"key": "E3|72165316", "cpu": 0.07787816499998712}
{"key": "E3|72060587", "cpu": 0.019001599999995733}
{"key": "E3|71955858", "cpu": 0.14334397999999737}
{"key": "E3|71851129", "cpu": 0.0385590539999896}
{"key": "E3|71746400", "cpu": 0.029015864000001557}
{"key": "E3|71641671", "cpu": 0.08356798599999138}
{"key": "E3|71536942", "cpu": 0.05699327500002482}
{"key": "E3|71432213", "cpu": 0.08035040600000798}
{"key": "E3|71327484", "cpu": 0.07885289199998624}
{"key": "E3|71222755", "cpu": 0.061075025000008054}
{"key": "E3|71118026", "cpu": 0.08547751999998354}
{"key": "E3|71013297", "cpu": 0.1450394270000004}
{"key": "E3|76148268", "cpu": 0.1081012729999884}
{"key": "E3|76043539", "cpu": 0.037544926999999007}
{"key": "E3|75938810", "cpu": 0.04110623700000815}
{"key": "E3|75834081", "cpu": 0.04387666100001297}
{"key": "E3|75729352", "cpu": 0.03694092399999249}
{"key": "E3|75624623", "cpu": 0.07128583100001151}
{"key": "E3|75519894", "cpu": 0.03639572899999166}
{"key": "E3|75415165", "cpu": 0.07372783000002414}
{"key": "E3|75310436", "cpu": 0.11602325500001598}
{"key": "E3|75205707", "cpu": 0.04661876899999129}
{"key": "E3|75100978", "cpu": 0.05293478199999413}
{"key": "E3|74996249", "cpu": 0.06014822299999878}
{"key": "E3|74891520", "cpu": 0.05059930200002327}
{"key": "E3|74786791", "cpu": 0.0815396929999963}
{"key": "E3|74682062", "cpu": 0.0838655000000017}
{"key": "E3|74577333", "cpu": 0.0957453869999938}
{"key": "E3|74472604", "cpu": 0.06173355699999661}
{"key": "E3|74367875", "cpu": 0.08336196300001575}
{"key": "E3|74263146", "cpu": 0.06586444100000222}
{"key": "E3|74158417", "cpu": 0.05119669500001578}
{"key": "E3|74053688", "cpu": 0.036594339000004084}
{"key": "E3|73948959", "cpu": 0.07770484599998895}
{"key": "E3|73844230", "cpu": 0.04848905000000059}
{"key": "E3|73739501", "cpu": 0.028711263999980474}
{"key": "E3|73634772", "cpu": 0.033291402000003245}
{"key": "E3|73530043", "cpu": 0.0516813890000094}
{"key": "E3|73425314", "cpu": 0.03575561499999935}
{"key": "E3|73320585", "cpu": 0.06992252699998858}
{"key": "E3|73215856", "cpu": 0.036985335999986546}
{"key": "E3|73111127", "cpu": 0.07397760900002481}
{"key": "E3|73006398", "cpu": 0.036362416000002895}
{"key": "E3|72901669", "cpu": 0.05454175599999189}
{"key": "E3|72796940", "cpu": 0.036277537999978904}
{"key": "E3|72692211", "cpu": 0.022944216000013284}
{"key": "E3|72587482", "cpu": 0.035069923000008885}
{"key": "E3|72482753", "cpu": 0.06943140699999617}
{"key": "E3|72378024", "cpu": 0.057149158999976635}
{"key": "E3|72273295", "cpu": 0.043630514000000176}
{"key": "E3|72168566", "cpu": 0.07827499600000465}
{"key": "E3|72063837", "cpu": 0.0511661609999976}
{"key": "E3|71959108", "cpu": 0.04651924699999199}
{"key": "E3|71854379", "cpu": 0.06831784900001026}
{"key": "E3|71749650", "cpu": 0.07474255500000027}
{"key": "E3|71644921", "cpu": 0.040918874999988475}
{"key": "E3|71540192", "cpu": 0.07986896500000285}
{"key": "E3|71435463", "cpu": 0.02821656699998698}
{"key": "E3|71330734", "cpu": 0.04741459299998496}
{"key": "E3|71226005", "cpu": 0.09235651200000916}
{"key": "E3|71121276", "cpu": 0.08350364999998305}
{"key": "E3|71016547", "cpu": 0.03293883500001016}
{"key": "E3|76151518", "cpu": 0.022280483999992384}
{"key": "E3|76046789", "cpu": 0.01975694099999714}
{"key": "E3|75942060", "cpu": 0.008181951000011622}
{"key": "E3|75837331", "cpu": 0.007692112000000861}
{"key": "E3|75732602", "cpu": 0.020804349000002276}
{"key": "E3|75627873", "cpu": 0.012710001000016291}
{"key": "E3|75523144", "cpu": 0.017690033999997468}
{"key": "E3|75418415", "cpu": 0.005972552999992331}
{"key": "E3|75313686", "cpu": 0.005910405999998147}
{"key": "E3|75208957", "cpu": 0.020343800999995665}
{"key": "E3|75104228", "cpu": 0.01687489400001141}
{"key": "E3|74999499", "cpu": 0.01854124600001228}
{"key": "E3|74894770", "cpu": 0.02178095799999369}
{"key": "E3|74790041", "cpu": 0.015860696000004282}
{"key": "E3|74685312", "cpu": 0.010221784000009393}
{"key": "E3|74580583", "cpu": 0.009639703999994254}
{"key": "E3|74475854", "cpu": 0.014587695999978223}
{"key": "E3|74371125", "cpu": 0.009147657999989178}
{"key": "E3|74266396", "cpu": 0.016111431000013}
{"key": "E3|74161667", "cpu": 0.019701146999977937}
{"key": "E3|74056938", "cpu": 0.005213123999993741}
{"key": "E3|73952209", "cpu": 0.014284616999987065}
{"key": "E3|73847480", "cpu": 0.014201492000012195}
{"key": "E3|73742751", "cpu": 0.018838568000006717}
{"key": "E3|73638022", "cpu": 0.019617887999999084}
{"key": "E3|73533293", "cpu": 0.012898020000022825}
{"key": "E3|73428564", "cpu": 0.018532323000016504}
{"key": "E3|73323835", "cpu": 0.012136776000005511}
{"key": "E3|73219106", "cpu": 0.0249342390000038}
{"key": "E3|73114377", "cpu": 0.0160785399999952}
{"key": "E3|73009648", "cpu": 0.016211921999996548}
{"key": "E3|72904919", "cpu": 0.014608688999999231}
{"key": "E3|72800190", "cpu": 0.018700316000007433}
{"key": "E3|72695461", "cpu": 0.0176870909999991}
{"key": "E3|72590732", "cpu": 0.009262414999994917}
{"key": "E3|72486003", "cpu": 0.014014674000009109}
{"key": "E3|72381274", "cpu": 0.010257779999989225}
{"key": "E3|72276545", "cpu": 0.009986865999991323}
{"key": "E3|72171816", "cpu": 0.009016451999997344}
{"key": "E3|72067087", "cpu": 0.009716079000014588}
{"key": "E3|71962358", "cpu": 0.011492447999984279}
{"key": "E3|71857629", "cpu": 0.015862738999999237}
{"key": "E3|71752900", "cpu": 0.01424166799998261}
{"key": "E3|71648171", "cpu": 0.013094131999991987}
{"key": "E3|71543442", "cpu": 0.01665051800000583}
{"key": "E3|71438713", "cpu": 0.010063747000003787}
{"key": "E3|71333984", "cpu": 0.016426754999997684}
{"key": "E3|71229255", "cpu": 0.014278109000002814}
{"key": "E3|71124526", "cpu": 0.011305067000023428}
{"key": "E3|71019797", "cpu": 0.016086088000008658}
{"key": "E3|76153468", "cpu": 0.005188488000015923}
{"key": "E3|76048739", "cpu": 0.00411581599999522}
{"key": "E3|75944010", "cpu": 0.00862742999999}
{"key": "E3|75839281", "cpu": 0.00582571199998938}
{"key": "E3|75734552", "cpu": 0.004965808999997989}
{"key": "E3|75629823", "cpu": 0.006970148000021936}
{"key": "E3|75525094", "cpu": 0.006114630000013221}
{"key": "E3|75420365", "cpu": 0.006229128000001083}
{"key": "E3|75315636", "cpu": 0.0044269699999972545}
{"key": "E3|75210907", "cpu": 0.006299914999999601}
{"key": "E3|75106178", "cpu": 0.004916856999983565}
{"key": "E3|75001449", "cpu": 0.005085019999995666}
{"key": "E3|74896720", "cpu": 0.008363861000020734}
{"key": "E3|74791991", "cpu": 0.006363284999991947}
{"key": "E3|74687262", "cpu": 0.0071739810000224224}
{"key": "E3|74582533", "cpu": 0.004001066000000719}
{"key": "E3|74477804", "cpu": 0.0047554930000046625}
{"key": "E3|74373075", "cpu": 0.004009629999984554}
{"key": "E3|74268346", "cpu": 0.00884874099998001}
{"key": "E3|74163617", "cpu": 0.00869021400001202}
{"key": "E3|74058888", "cpu": 0.003899940999986029}
{"key": "E3|73954159", "cpu": 0.008303929999982529}
{"key": "E3|73849430", "cpu": 0.005054932000007284}
{"key": "E3|73744701", "cpu": 0.008616460000013149}
{"key": "E3|73639972", "cpu": 0.004874528000016198}
{"key": "E3|73535243", "cpu": 0.00562281599999892}
{"key": "E3|73430514", "cpu": 0.005658680000010463}
{"key": "E3|73325785", "cpu": 0.00857207999999332}
{"key": "E3|73221056", "cpu": 0.009067164000015282}
{"key": "E3|73116327", "cpu": 0.009864713000013126}
{"key": "E3|73011598", "cpu": 0.005233253000000104}
{"key": "E3|72906869", "cpu": 0.005680066999985911}
{"key": "E3|72802140", "cpu": 0.0069776089999891155}
{"key": "E3|72697411", "cpu": 0.004088669000026357}
{"key": "E3|72592682", "cpu": 0.005226572999987411}
{"key": "E3|72487953", "cpu": 0.010771756999986337}
{"key": "E3|72383224", "cpu": 0.006102242999986629}
{"key": "E3|72278495", "cpu": 0.009056522999998151}
{"key": "E3|72173766", "cpu": 0.005679502999981878}
{"key": "E3|72069037", "cpu": 0.0056834999999750835}
{"key": "E3|71964308", "cpu": 0.00917955099998835}
{"key": "E3|71859579", "cpu": 0.008846873000010191}
{"key": "E3|71754850", "cpu": 0.005661357999997563}
{"key": "E3|71650121", "cpu": 0.006329958000009128}
{"key": "E3|71545392", "cpu": 0.004453588999979274}
{"key": "E3|71440663", "cpu": 0.0059526040000150715}
{"key": "E3|71335934", "cpu": 0.007361043999992489}
{"key": "E3|71231205", "cpu": 0.007442728000000898}
{"key": "E3|71126476", "cpu": 0.010109834000019191}
{"key": "E3|71021747", "cpu": 0.006881004999996776}
{"key": "E3|76647418", "cpu": 0.03327943800002231}
{"key": "E3|76542689", "cpu": 0.08472568099998057}
{"key": "E3|76437960", "cpu": 0.08230681799997797}
{"key": "E3|76333231", "cpu": 0.06461681199999703}
{"key": "E3|76228502", "cpu": 0.10631624300000908}
{"key": "E3|76123773", "cpu": 0.15272313299999496}
{"key": "E3|76019044", "cpu": 0.10355401099999995}
{"key": "E3|75914315", "cpu": 0.04798127400002272}
{"key": "E3|75809586", "cpu": 0.0684295460000044}
{"key": "E3|75704857", "cpu": 0.10796399299999848}
{"key": "E3|75600128", "cpu": 0.09535948900000335}
{"key": "E3|75495399", "cpu": 0.13056402700001968}
{"key": "E3|75390670", "cpu": 0.07471197699999266}
{"key": "E3|75285941", "cpu": 0.08744009299999789}
{"key": "E3|75181212", "cpu": 0.08966571499999532}
{"key": "E3|75076483", "cpu": 0.0758882490000019}
{"key": "E3|74971754", "cpu": 0.05481910599999651}
{"key": "E3|74867025", "cpu": 0.07646089200000006}
{"key": "E3|74762296", "cpu": 0.09607184400002211}
{"key": "E3|74657567", "cpu": 0.05681646700000442}
{"key": "E3|74552838", "cpu": 0.051310611000019435}
{"key": "E3|74448109", "cpu": 0.053018264999991516}
{"key": "E3|74343380", "cpu": 0.04075779499999044}
{"key": "E3|74238651", "cpu": 0.045572099999986904}
{"key": "E3|74133922", "cpu": 0.06168072500000221}
{"key": "E3|74029193", "cpu": 0.058847028999991835}
{"key": "E3|73924464", "cpu": 0.08682429500001376}
{"key": "E3|73819735", "cpu": 0.1288119360000053}
{"key": "E3|73715006", "cpu": 0.07238212199999339}
{"key": "E3|73610277", "cpu": 0.06533561800000598}
{"key": "E3|73505548", "cpu": 0.07451619899998718}
{"key": "E3|73400819", "cpu": 0.10063798500002008}
{"key": "E3|73296090", "cpu": 0.09222008000000415}
{"key": "E3|73191361", "cpu": 0.13910678800002074}
{"key": "E3|73086632", "cpu": 0.05816269000001739}
{"key": "E3|72981903", "cpu": 0.09301102000000583}
{"key": "E3|72877174", "cpu": 0.10119676899998353}
{"key": "E3|72772445", "cpu": 0.068826716999979}
{"key": "E3|72667716", "cpu": 0.07606568099998867}
{"key": "E3|72562987", "cpu": 0.06771359499998653}
{"key": "E3|72458258", "cpu": 0.04607460599999058}
{"key": "E3|72353529", "cpu": 0.09901589200001126}
{"key": "E3|72248800", "cpu": 0.11207032000001504}
{"key": "E3|72144071", "cpu": 0.14172525800000813}
{"key": "E3|72039342", "cpu": 0.058276091999999835}
{"key": "E3|71934613", "cpu": 0.11077842999998211}
{"key": "E3|71829884", "cpu": 0.05665869300000281}
{"key": "E3|71725155", "cpu": 0.03547199099998011}
{"key": "E3|71620426", "cpu": 0.03989410700000917}
{"key": "E3|71515697", "cpu": 0.07344095499999526}
{"key": "E3|76650018", "cpu": 0.15201052400001913}
{"key": "E3|76545289", "cpu": 0.4941779160000124}
{"key": "E3|76440560", "cpu": 0.1564177070000028}
{"key": "E3|76335831", "cpu": 0.30184066699999335}
{"key": "E3|76231102", "cpu": 0.5956729460000076}
{"key": "E3|76126373", "cpu": 0.33039704899999833}
{"key": "E3|76021644", "cpu": 0.3464967430000172}
{"key": "E3|75916915", "cpu": 0.41789880700000026}
{"key": "E3|75812186", "cpu": 0.3044798319999984}
{"key": "E3|75707457", "cpu": 0.3781095440000115}
{"key": "E3|75602728", "cpu": 0.14497440200000256}
{"key": "E3|75497999", "cpu": 0.5230627079999977}
{"key": "E3|75393270", "cpu": 0.4294446389999962}
{"key": "E3|75288541", "cpu": 0.17263527000000067}
{"key": "E3|75183812", "cpu": 0.18062048300001265}
{"key": "E3|75079083", "cpu": 0.27941664899998386}
{"key": "E3|74974354", "cpu": 0.35634270700001025}
{"key": "E3|74869625", "cpu": 0.34212051800000154}
{"key": "E3|74764896", "cpu": 0.21850429599999188}
{"key": "E3|74660167", "cpu": 0.390468420000019}
{"key": "E3|74555438", "cpu": 0.3204817769999977}
{"key": "E3|74450709", "cpu": 0.4588079209999876}
{"key": "E3|74345980", "cpu": 0.5145917549999979}
{"key": "E3|74241251", "cpu": 0.16853769800002283}
{"key": "E3|74136522", "cpu": 0.542393034000014}
{"key": "E3|74031793", "cpu": 0.29770937600000025}
{"key": "E3|73927064", "cpu": 0.32434922899997787}
{"key": "E3|73822335", "cpu": 0.39629008800000065}
{"key": "E3|73717606", "cpu": 0.3918495759999985}
{"key": "E3|73612877", "cpu": 0.3219535300000018}
{"key": "E3|73508148", "cpu": 0.4284470100000135}
{"key": "E3|73403419", "cpu": 0.6411089120000213}
{"key": "E3|73298690", "cpu": 0.5570678849999808}
{"key": "E3|73193961", "cpu": 0.5657142919999956}
{"key": "E3|73089232", "cpu": 0.3079026129999818}
{"key": "E3|72984503", "cpu": 0.3198159060000023}
{"key": "E3|72879774", "cpu": 0.3784850899999981}
{"key": "E3|72775045", "cpu": 0.24452525999998898}
{"key": "E3|72670316", "cpu": 0.4230224890000045}
{"key": "E3|72565587", "cpu": 0.23385583699999302}
{"key": "E3|72460858", "cpu": 0.17529922800000008}
{"key": "E3|72356129", "cpu": 0.2393099250000148}
{"key": "E3|72251400", "cpu": 0.23385032600000955}
{"key": "E3|72146671", "cpu": 0.3868344400000012}
{"key": "E3|72041942", "cpu": 0.6348003870000127}
{"key": "E3|71937213", "cpu": 0.30734999899999593}
{"key": "E3|71832484", "cpu": 0.2986856649999936}
{"key": "E3|71727755", "cpu": 0.46313359699999523}
{"key": "E3|71623026", "cpu": 0.42473304000000667}
{"key": "E3|71518297", "cpu": 0.21434097499999893}
{"key": "E3|76653268", "cpu": 0.2309850790000212}
{"key": "E3|76548539", "cpu": 0.29976111900001}
{"key": "E3|76443810", "cpu": 0.2868477700000085}
{"key": "E3|76339081", "cpu": 0.10347165900000732}
{"key": "E3|76234352", "cpu": 0.13399097600000687}
{"key": "E3|76129623", "cpu": 0.21254909400002475}
{"key": "E3|76024894", "cpu": 0.10982326800001374}
{"key": "E3|75920165", "cpu": 0.4015519929999982}
{"key": "E3|75815436", "cpu": 0.24230038499999296}
{"key": "E3|75710707", "cpu": 0.2171970750000014}
{"key": "E3|75605978", "cpu": 0.18633577599999285}
{"key": "E3|75501249", "cpu": 0.263553786999978}
{"key": "E3|75396520", "cpu": 0.18662062900000365}
{"key": "E3|75291791", "cpu": 0.37098708999999985}
{"key": "E3|75187062", "cpu": 0.13280289600001538}
{"key": "E3|75082333", "cpu": 0.08486112099998877}
{"key": "E3|74977604", "cpu": 0.2627004940000006}
{"key": "E3|74872875", "cpu": 0.4240327180000065}
{"key": "E3|74768146", "cpu": 0.24529747299999372}
{"key": "E3|74663417", "cpu": 0.22794333000001643}
{"key": "E3|74558688", "cpu": 0.1781071489999988}
{"key": "E3|74453959", "cpu": 0.2931187910000119}
{"key": "E3|74349230", "cpu": 0.20626597500000798}
{"key": "E3|74244501", "cpu": 0.22842937799998708}
{"key": "E3|74139772", "cpu": 0.13403624299999706}
{"key": "E3|74035043", "cpu": 0.15905083800001307}
{"key": "E3|73930314", "cpu": 0.1592572030000099}
{"key": "E3|73825585", "cpu": 0.27425403299997697}
{"key": "E3|73720856", "cpu": 0.08420678000001658}
{"key": "E3|73616127", "cpu": 0.35609041499998284}
{"key": "E3|73511398", "cpu": 0.12752354299999524}
{"key": "E3|73406669", "cpu": 0.25733398699998133}
{"key": "E3|73301940", "cpu": 0.28776887300000453}
{"key": "E3|73197211", "cpu": 0.07259874499999341}
{"key": "E3|73092482", "cpu": 0.19403281099999958}
{"key": "E3|72987753", "cpu": 0.15709389700000997}
{"key": "E3|72883024", "cpu": 0.08002093700000046}
{"key": "E3|72778295", "cpu": 0.15885258200000862}
{"key": "E3|72673566", "cpu": 0.09376170199999478}
{"key": "E3|72568837", "cpu": 0.19848265600001014}
{"key": "E3|72464108", "cpu": 0.11213120200000048}
{"key": "E3|72359379", "cpu": 0.2178788470000086}
{"key": "E3|72254650", "cpu": 0.375306127999977}
{"key": "E3|72149921", "cpu": 0.3463047040000049}
{"key": "E3|72045192", "cpu": 0.26778546900001743}
{"key": "E3|71940463", "cpu": 0.24259922100000608}
{"key": "E3|71835734", "cpu": 0.1592320729999983}
{"key": "E3|71731005", "cpu": 0.3287534410000035}
{"key": "E3|71626276", "cpu": 0.21225131700001043}
{"key": "E3|71521547", "cpu": 0.24786315899999067}
{"key": "E3|77152418", "cpu": 0.14948117599999478}
{"key": "E3|77047689", "cpu": 0.25517973000000893}
{"key": "E3|76942960", "cpu": 0.0851297129999864}
{"key": "E3|76838231", "cpu": 0.223088759999996}
{"key": "E3|76733502", "cpu": 0.13454546599999162}
{"key": "E3|76628773", "cpu": 0.27790951900001915}
{"key": "E3|76524044", "cpu": 0.32326470600000334}
{"key": "E3|76419315", "cpu": 0.13458409000000415}
{"key": "E3|76314586", "cpu": 0.28455695200000264}
{"key": "E3|76209857", "cpu": 0.09698402699999065}
{"key": "E3|76105128", "cpu": 0.18729572399999483}
{"key": "E3|76000399", "cpu": 0.23461286899998868}
{"key": "E3|75895670", "cpu": 0.07502176200000577}
{"key": "E3|75790941", "cpu": 0.0685768140000107}
{"key": "E3|75686212", "cpu": 0.16881238999999937}
{"key": "E3|75581483", "cpu": 0.14315219799999568}
{"key": "E3|75476754", "cpu": 0.16394064599998615}
{"key": "E3|75372025", "cpu": 0.21953808400002117}
{"key": "E3|75267296", "cpu": 0.5396412069999883}
{"key": "E3|75162567", "cpu": 0.12514644899999894}
{"key": "E3|75057838", "cpu": 0.17045409599998607}
{"key": "E3|74953109", "cpu": 0.32165718999999626}
{"key": "E3|74848380", "cpu": 0.15191732499999944}
{"key": "E3|74743651", "cpu": 0.1633931120000227}
{"key": "E3|74638922", "cpu": 0.17653334799999243}
{"key": "E3|74534193", "cpu": 0.22309447399999272}
{"key": "E3|74429464", "cpu": 0.1676707469999883}
{"key": "E3|74324735", "cpu": 0.2971746439999947}
{"key": "E3|74220006", "cpu": 0.19853912799999307}
{"key": "E3|74115277", "cpu": 0.16597331999997778}
{"key": "E3|74010548", "cpu": 0.25640649800001825}
{"key": "E3|73905819", "cpu": 0.31949161300002515}
{"key": "E3|73801090", "cpu": 0.1796582199999932}
{"key": "E3|73696361", "cpu": 0.25014348400000586}
{"key": "E3|73591632", "cpu": 0.10743798499999002}
{"key": "E3|73486903", "cpu": 0.0866579110000032}
{"key": "E3|73382174", "cpu": 0.20591270900001746}
{"key": "E3|73277445", "cpu": 0.12722097600001803}
{"key": "E3|73172716", "cpu": 0.14378508199999374}
{"key": "E3|73067987", "cpu": 0.4580873630000042}
{"key": "E3|72963258", "cpu": 0.19250724299999433}
{"key": "E3|72858529", "cpu": 0.14624251900002605}
{"key": "E3|72753800", "cpu": 0.11606665799999405}
{"key": "E3|72649071", "cpu": 0.07736190299999635}
{"key": "E3|72544342", "cpu": 0.134636128000011}
{"key": "E3|72439613", "cpu": 0.1499071370000138}
{"key": "E3|72334884", "cpu": 0.15524013499998546}
{"key": "E3|72230155", "cpu": 0.24875586399997474}
{"key": "E3|72125426", "cpu": 0.11720503899999812}
{"key": "E3|72020697", "cpu": 0.14620768800000405}
{"key": "E3|77155018", "cpu": 0.6412163239999984}
{"key": "E3|77050289", "cpu": 0.9465245109999785}
{"key": "E3|76945560", "cpu": 0.9287301740000089}
{"key": "E3|76840831", "cpu": 0.6056355669999789}
{"key": "E3|76736102", "cpu": 0.8937121999999817}
{"key": "E3|76631373", "cpu": 1.2543031900000017}
{"key": "E3|76526644", "cpu": 1.3766655329999935}
{"key": "E3|76421915", "cpu": 0.4152674169999955}
{"key": "E3|76317186", "cpu": 0.7164970249999953}
{"key": "E3|76212457", "cpu": 1.1954755739999996}
{"key": "E3|76107728", "cpu": 1.119470798000009}
{"key": "E3|76002999", "cpu": 0.6034476539999787}
{"key": "E3|75898270", "cpu": 0.9368508830000053}
{"key": "E3|75793541", "cpu": 1.2175245779999955}
{"key": "E3|75688812", "cpu": 1.619946461000012}
{"key": "E3|75584083", "cpu": 1.6201922209999964}
{"key": "E3|75479354", "cpu": 1.1140211580000141}
{"key": "E3|75374625", "cpu": 0.5513457769999945}
{"key": "E3|75269896", "cpu": 0.9762091350000048}
{"key": "E3|75165167", "cpu": 0.6983141000000046}
{"key": "E3|75060438", "cpu": 1.0098794299999838}
{"key": "E3|74955709", "cpu": 0.9944668680000177}
{"key": "E3|74850980", "cpu": 0.5963277349999885}
{"key": "E3|74746251", "cpu": 0.9552905179999982}
{"key": "E3|74641522", "cpu": 1.069274202999992}
{"key": "E3|74536793", "cpu": 1.0252672870000197}
{"key": "E3|74432064", "cpu": 0.8977089470000124}
{"key": "E3|74327335", "cpu": 0.6084777370000154}
{"key": "E3|74222606", "cpu": 0.965723660000009}
{"key": "E3|74117877", "cpu": 1.0483628949999968}
{"key": "E3|74013148", "cpu": 0.9192001760000039}
{"key": "E3|73908419", "cpu": 0.4998004569999921}
{"key": "E3|73803690", "cpu": 0.8763336639999864}
{"key": "E3|73698961", "cpu": 0.9439040510000041}
{"key": "E3|73594232", "cpu": 0.8471778500000084}
{"key": "E3|73489503", "cpu": 0.8330225200000143}
{"key": "E3|73384774", "cpu": 0.7337626040000202}
{"key": "E3|73280045", "cpu": 0.43782181099999207}
{"key": "E3|73175316", "cpu": 1.2576009009999893}
{"key": "E3|73070587", "cpu": 0.3759250159999965}
{"key": "E3|72965858", "cpu": 1.1225460639999767}
{"key": "E3|72861129", "cpu": 1.7893583379999995}
{"key": "E3|72756400", "cpu": 0.6196066830000007}
{"key": "E3|72651671", "cpu": 1.0989313219999985}
{"key": "E3|72546942", "cpu": 1.0313060699999994}
{"key": "E3|72442213", "cpu": 1.3499371199999928}
{"key": "E3|72337484", "cpu": 1.340526600000004}
{"key": "E3|72232755", "cpu": 0.30116178299999774}
{"key": "E3|72128026", "cpu": 1.161314401999988}
{"key": "E3|72023297", "cpu": 0.6883038819999854}
{"key": "E3|77158268", "cpu": 0.869838647999984}
{"key": "E3|77053539", "cpu": 0.4812180810000086}
{"key": "E3|76948810", "cpu": 0.5281849319999878}
{"key": "E3|76844081", "cpu": 0.22860676900000954}
{"key": "E3|76739352", "cpu": 0.7351117390000184}
{"key": "E3|76634623", "cpu": 0.3842387029999941}
{"key": "E3|76529894", "cpu": 0.4925353730000097}
{"key": "E3|76425165", "cpu": 0.31285360900000114}
{"key": "E3|76320436", "cpu": 0.18466863999998395}
{"key": "E3|76215707", "cpu": 0.3460760979999975}
{"key": "E3|76110978", "cpu": 0.5072246829999756}
{"key": "E3|76006249", "cpu": 0.48562759100002495}
{"key": "E3|75901520", "cpu": 0.3596385509999891}
{"key": "E3|75796791", "cpu": 0.3683632540000019}
{"key": "E3|75692062", "cpu": 0.5302823530000182}
{"key": "E3|75587333", "cpu": 0.4634414440000114}
{"key": "E3|75482604", "cpu": 0.5569410109999922}
{"key": "E3|75377875", "cpu": 0.3876228450000099}
{"key": "E3|75273146", "cpu": 0.4243390139999974}
{"key": "E3|75168417", "cpu": 0.7463077689999977}
{"key": "E3|75063688", "cpu": 0.35346872599998846}
{"key": "E3|74958959", "cpu": 0.41298895400001356}
{"key": "E3|74854230", "cpu": 0.8290066259999946}
{"key": "E3|74749501", "cpu": 0.6904370199999903}
{"key": "E3|74644772", "cpu": 0.41616449400001443}
{"key": "E3|74540043", "cpu": 0.47630017700001304}
{"key": "E3|74435314", "cpu": 0.6317073949999781}
{"key": "E3|74330585", "cpu": 0.45952695099998664}
{"key": "E3|74225856", "cpu": 0.1600203540000109}
{"key": "E3|74121127", "cpu": 0.5385533209999949}
{"key": "E3|74016398", "cpu": 0.3694322620000037}
{"key": "E3|73911669", "cpu": 0.6000722649999943}
{"key": "E3|73806940", "cpu": 0.44648062599998184}
{"key": "E3|73702211", "cpu": 0.5453478440000197}
{"key": "E3|73597482", "cpu": 0.7672497060000012}
{"key": "E3|73492753", "cpu": 0.21057927699999368}
{"key": "E3|73388024", "cpu": 0.37543562400000496}
{"key": "E3|73283295", "cpu": 0.4467401230000121}
{"key": "E3|73178566", "cpu": 0.6129892699999857}
{"key": "E3|73073837", "cpu": 0.366240576999985}
{"key": "E3|72969108", "cpu": 0.585628832999987}
{"key": "E3|72864379", "cpu": 0.3475483459999964}
{"key": "E3|72759650", "cpu": 0.7218239299999993}
{"key": "E3|72654921", "cpu": 0.3532936280000172}
{"key": "E3|72550192", "cpu": 0.7249355460000118}
{"key": "E3|72445463", "cpu": 0.36398722200002}
{"key": "E3|72340734", "cpu": 0.7029008699999792}
{"key": "E3|72236005", "cpu": 0.7149471800000242}
{"key": "E3|72131276", "cpu": 0.7054335539999954}
{"key": "E3|72026547", "cpu": 0.25147856600000296}
{"key": "E3|77163468", "cpu": 0.03457905600001254}
{"key": "E3|77058739", "cpu": 0.026336237000009532}
{"key": "E3|76954010", "cpu": 0.021496415000001434}
{"key": "E3|76849281", "cpu": 0.0128018700000041}
{"key": "E3|76744552", "cpu": 0.028057744999983925}
{"key": "E3|76639823", "cpu": 0.022560300999998617}
{"key": "E3|76535094", "cpu": 0.03275111900001093}
{"key": "E3|76430365", "cpu": 0.016471311999993077}
{"key": "E3|76325636", "cpu": 0.010653642999983504}
{"key": "E3|76220907", "cpu": 0.017575372000010248}
{"key": "E3|76116178", "cpu": 0.014327084999990802}
{"key": "E3|76011449", "cpu": 0.01932909500001756}
{"key": "E3|75906720", "cpu": 0.015097388999976147}
{"key": "E3|75801991", "cpu": 0.013257979999991676}
{"key": "E3|75697262", "cpu": 0.019054764999992813}
{"key": "E3|75592533", "cpu": 0.02066906300001392}
{"key": "E3|75487804", "cpu": 0.029109339000001455}
{"key": "E3|75383075", "cpu": 0.032520820000002004}
{"key": "E3|75278346", "cpu": 0.013586594999992485}
{"key": "E3|75173617", "cpu": 0.02149230399999169}
{"key": "E3|75068888", "cpu": 0.0421728029999997}
{"key": "E3|74964159", "cpu": 0.02170364599999175}
{"key": "E3|74859430", "cpu": 0.02728080500000374}
{"key": "E3|74754701", "cpu": 0.023848942999990186}
{"key": "E3|74649972", "cpu": 0.021960745000001225}
{"key": "E3|74545243", "cpu": 0.02535842699998625}
{"key": "E3|74440514", "cpu": 0.01115285199998084}
{"key": "E3|74335785", "cpu": 0.016859234000008883}
{"key": "E3|74231056", "cpu": 0.019290229999995745}
{"key": "E3|74126327", "cpu": 0.018003831999976683}
{"key": "E3|74021598", "cpu": 0.01992267200000697}
{"key": "E3|73916869", "cpu": 0.013584421999979668}
{"key": "E3|73812140", "cpu": 0.02027299900001367}
{"key": "E3|73707411", "cpu": 0.022047920999995085}
{"key": "E3|73602682", "cpu": 0.01702925899999741}
{"key": "E3|73497953", "cpu": 0.01911204000001021}
{"key": "E3|73393224", "cpu": 0.024219278000003897}
{"key": "E3|73288495", "cpu": 0.026919767000009642}
{"key": "E3|73183766", "cpu": 0.01676589799998851}
{"key": "E3|73079037", "cpu": 0.015435488999997915}
{"key": "E3|72974308", "cpu": 0.014792424999996001}
{"key": "E3|72869579", "cpu": 0.035967366000022594}
{"key": "E3|72764850", "cpu": 0.02075717699997881}
{"key": "E3|72660121", "cpu": 0.021766988000024412}
{"key": "E3|72555392", "cpu": 0.020542468000002145}
{"key": "E3|72450663", "cpu": 0.013174206000002187}
{"key": "E3|72345934", "cpu": 0.027186192000016263}
{"key": "E3|72241205", "cpu": 0.015506743000003098}
{"key": "E3|72136476", "cpu": 0.031166855000009264}
{"key": "E3|72031747", "cpu": 0.028641222000004518}
{"key": "E3|78163068", "cpu": 1.3013609439999811}
{"key": "E3|78058339", "cpu": 1.1585965929999986}
{"key": "E3|77953610", "cpu": 1.1687104269999793}
{"key": "E3|77848881", "cpu": 1.7592406379999943}
{"key": "E3|77744152", "cpu": 0.9877367060000211}
{"key": "E3|77639423", "cpu": 0.9410906070000067}
{"key": "E3|77534694", "cpu": 1.3184369300000185}
{"key": "E3|77429965", "cpu": 1.0655468880000285}
{"key": "E3|77325236", "cpu": 1.2843432559999997}
{"key": "E3|77220507", "cpu": 1.6110396419999802}
{"key": "E3|77115778", "cpu": 0.9243773999999689}
{"key": "E3|77011049", "cpu": 1.0127714030000448}
{"key": "E3|76906320", "cpu": 0.8389805150000029}
{"key": "E3|76801591", "cpu": 1.041839385000003}
{"key": "E3|76696862", "cpu": 0.4548899179999921}
{"key": "E3|76592133", "cpu": 1.2620721440000011}
{"key": "E3|76487404", "cpu": 1.435285241000031}
{"key": "E3|76382675", "cpu": 0.728763094000044}
{"key": "E3|76277946", "cpu": 0.9738817390000349}
{"key": "E3|76173217", "cpu": 1.3236446970000202}
{"key": "E3|76068488", "cpu": 0.82695462800001}
{"key": "E3|75963759", "cpu": 1.048349518000009}
{"key": "E3|75859030", "cpu": 0.6406800200000475}
{"key": "E3|75754301", "cpu": 1.6976304140000025}
{"key": "E3|75649572", "cpu": 0.7774992709999538}
{"key": "E3|75544843", "cpu": 1.160060288000011}
{"key": "E3|75440114", "cpu": 1.4512307250000163}
{"key": "E3|75335385", "cpu": 0.9446153600000002}
{"key": "E3|75230656", "cpu": 0.7588824139999701}
{"key": "E3|75125927", "cpu": 1.371544746999973}
{"key": "E3|75021198", "cpu": 1.6523085619999733}
{"key": "E3|74916469", "cpu": 1.0743680560000257}
{"key": "E3|74811740", "cpu": 1.1342006149999975}
{"key": "E3|74707011", "cpu": 0.8061787789999926}
{"key": "E3|74602282", "cpu": 1.0724497530000008}
{"key": "E3|74497553", "cpu": 1.2365911299999652}
{"key": "E3|74392824", "cpu": 1.2197571049999851}
{"key": "E3|74288095", "cpu": 1.0016889579999884}
{"key": "E3|74183366", "cpu": 1.2531057730000157}
{"key": "E3|74078637", "cpu": 0.5617033350000042}
{"key": "E3|73973908", "cpu": 0.7974441650000017}
{"key": "E3|73869179", "cpu": 1.0557316579999565}
{"key": "E3|73764450", "cpu": 1.8732711350000386}
{"key": "E3|73659721", "cpu": 1.212515877000044}
{"key": "E3|73554992", "cpu": 0.8654069410000034}
{"key": "E3|73450263", "cpu": 0.5798155989999714}
{"key": "E3|73345534", "cpu": 0.7057774419999987}
{"key": "E3|73240805", "cpu": 0.6177169320000075}
{"key": "E3|73136076", "cpu": 1.0032280350000065}
{"key": "E3|73031347", "cpu": 1.3565327039999602}
{"key": "E3|78166097", "cpu": 2.660768843000028}
{"key": "E3|78061368", "cpu": 3.061824618000003}
{"key": "E3|77956639", "cpu": 4.03710217400004}
{"key": "E3|77851910", "cpu": 2.495332415000007}
{"key": "E3|77747181", "cpu": 5.192047955000021}
{"key": "E3|77642452", "cpu": 4.596553875999973}
{"key": "E3|77537723", "cpu": 4.569506930999978}
{"key": "E3|77432994", "cpu": 4.747974408999994}
{"key": "E3|77328265", "cpu": 3.906624768000029}
{"key": "E3|77223536", "cpu": 5.335872139000003}
{"key": "E3|77118807", "cpu": 3.8221009430000095}
{"key": "E3|77014078", "cpu": 1.8025863689999824}
{"key": "E3|76909349", "cpu": 3.0397886529999596}
{"key": "E3|76804620", "cpu": 4.088744378999991}
{"key": "E3|76699891", "cpu": 6.32627613599999}
{"key": "E3|76595162", "cpu": 4.9923651309999855}
{"key": "E3|78162418", "cpu": 1.0034980720000135}
{"key": "E3|78057689", "cpu": 0.47244576100001723}
{"key": "E3|76490433", "cpu": 3.170593413000006}
{"key": "E3|77952960", "cpu": 0.3377315709999493}
{"key": "E3|77848231", "cpu": 0.441117681000037}
{"key": "E3|77743502", "cpu": 0.9080746770000019}
{"key": "E3|77638773", "cpu": 0.5875457110000184}
{"key": "E3|77534044", "cpu": 0.3460094159999585}
{"key": "E3|77429315", "cpu": 0.6161939730000086}
{"key": "E3|76385704", "cpu": 4.798233131000018}
{"key": "E3|77324586", "cpu": 0.7177104320000467}
{"key": "E3|77219857", "cpu": 0.3729251200000476}
{"key": "E3|77115128", "cpu": 0.3708833289999802}
{"key": "E3|77010399", "cpu": 0.5345963199999915}
{"key": "E3|76905670", "cpu": 0.39048193299998957}
{"key": "E3|76800941", "cpu": 0.5938663550000456}
{"key": "E3|76696212", "cpu": 0.4191870160000235}
{"key": "E3|76591483", "cpu": 0.8296344350000027}
{"key": "E3|76280975", "cpu": 2.2832665340000062}
{"key": "E3|76486754", "cpu": 0.42330341599995336}
{"key": "E3|76382025", "cpu": 0.754779037999981}
{"key": "E3|76277296", "cpu": 0.293442506999952}
{"key": "E3|76172567", "cpu": 0.4231641669999817}
{"key": "E3|76067838", "cpu": 0.30501203699998314}
{"key": "E3|76176246", "cpu": 5.282470924999984}
{"key": "E3|75963109", "cpu": 0.4466838690000259}
{"key": "E3|75858380", "cpu": 0.48496979899999815}
{"key": "E3|75753651", "cpu": 0.8102003609999997}
{"key": "E3|75648922", "cpu": 0.6628220789999659}
{"key": "E3|75544193", "cpu": 0.5480366539999864}
{"key": "E3|75439464", "cpu": 0.2549658770000178}
{"key": "E3|75334735", "cpu": 0.6387585329999865}
{"key": "E3|75230006", "cpu": 0.8306914280000228}
{"key": "E3|75125277", "cpu": 0.2544521089999989}
{"key": "E3|75020548", "cpu": 0.6943616590000374}
{"key": "E3|76071517", "cpu": 2.4345822859999657}
{"key": "E3|74915819", "cpu": 0.4364910049999935}
{"key": "E3|74811090", "cpu": 0.5463166469999692}
{"key": "E3|74706361", "cpu": 1.1183818050000127}
{"key": "E3|75966788", "cpu": 3.9009196399999837}
{"key": "E3|74601632", "cpu": 0.24609428399998023}
{"key": "E3|74496903", "cpu": 0.473217051000006}
{"key": "E3|74392174", "cpu": 0.43780000300000665}
{"key": "E3|74287445", "cpu": 0.4170100139999704}
{"key": "E3|74182716", "cpu": 0.9491511319999972}
{"key": "E3|74077987", "cpu": 0.7175183539999921}
{"key": "E3|73973258", "cpu": 0.5202896740000256}
{"key": "E3|75862059", "cpu": 4.663224643000035}
{"key": "E3|73868529", "cpu": 0.40270049600002267}
{"key": "E3|73763800", "cpu": 0.6295892040000126}
{"key": "E3|73659071", "cpu": 0.6367799340000033}
{"key": "E3|73554342", "cpu": 0.5804546409999602}
{"key": "E3|73449613", "cpu": 0.4444691319999947}
{"key": "E3|73344884", "cpu": 0.21008892599996898}
{"key": "E3|73240155", "cpu": 0.7643572590000076}
{"key": "E3|73135426", "cpu": 0.6677583050000067}
{"key": "E3|73030697", "cpu": 0.4194299819999969}
{"key": "E3|75757330", "cpu": 12.080741580999984}
{"key": "E3|78165018", "cpu": 3.241993722000018}
{"key": "E3|78060289", "cpu": 1.9590666689999807}
{"key": "E3|77955560", "cpu": 3.077627829999983}
{"key": "E3|77850831", "cpu": 2.0689017990000025}
{"key": "E3|77746102", "cpu": 3.2945349710000187}
{"key": "E3|75652601", "cpu": 3.9896829920000414}
{"key": "E3|77641373", "cpu": 1.971453064000002}
{"key": "E3|75547872", "cpu": 2.5943339339999625}
{"key": "E3|77536644", "cpu": 3.621434738000005}
{"key": "E3|75443143", "cpu": 11.33907200599998}
{"key": "E3|77431915", "cpu": 2.7203475270000013}
{"key": "E3|77327186", "cpu": 2.430618934999984}
{"key": "E3|77222457", "cpu": 2.024927204999983}
{"key": "E3|77117728", "cpu": 3.4577733460000104}
{"key": "E3|75338414", "cpu": 4.548408348999999}
{"key": "E3|77012999", "cpu": 4.548660289999987}
{"key": "E3|75233685", "cpu": 3.5529864519999705}
{"key": "E3|76908270", "cpu": 2.7900079620000042}
{"key": "E3|76803541", "cpu": 5.023529442999973}
{"key": "E3|75128956", "cpu": 2.6306571019999865}
{"key": "E3|75024227", "cpu": 2.4296420940000303}
{"key": "E3|76698812", "cpu": 2.1545427899999936}
{"key": "E3|74919498", "cpu": 4.186582540000018}
{"key": "E3|76594083", "cpu": 1.9924143120000508}
{"key": "E3|76489354", "cpu": 2.5423686200000475}
{"key": "E3|74814769", "cpu": 4.2285951320000095}
{"key": "E3|76384625", "cpu": 2.169939423999949}
{"key": "E3|76279896", "cpu": 2.093634077000047}
{"key": "E3|74710040", "cpu": 7.024854964000042}
{"key": "E3|76175167", "cpu": 2.7378267550000146}
{"key": "E3|76070438", "cpu": 3.244270080999968}
{"key": "E3|74605311", "cpu": 2.636880777999977}
{"key": "E3|75965709", "cpu": 3.792649272999938}
{"key": "E3|74500582", "cpu": 4.713426974000072}
{"key": "E3|75860980", "cpu": 4.172983349999981}
{"key": "E3|74395853", "cpu": 4.132698805000018}
{"key": "E3|75756251", "cpu": 5.786710534000008}
{"key": "E3|74291124", "cpu": 5.052356025999984}
{"key": "E3|75651522", "cpu": 3.585561478000045}
{"key": "E3|74186395", "cpu": 2.586421481000002}
{"key": "E3|75546793", "cpu": 4.120993637999959}
{"key": "E3|74081666", "cpu": 5.070601080000074}
{"key": "E3|75442064", "cpu": 2.431214447000002}
{"key": "E3|75337335", "cpu": 2.6979318290000265}
{"key": "E3|73976937", "cpu": 4.084218693000025}
{"key": "E3|75232606", "cpu": 3.1581177440000374}
{"key": "E3|73872208", "cpu": 3.348366959000032}
{"key": "E3|75127877", "cpu": 4.046075088000066}
{"key": "E3|73767479", "cpu": 6.69080102199996}
{"key": "E3|75023148", "cpu": 2.0546035509999}
{"key": "E3|74918419", "cpu": 3.6328252979999434}
{"key": "E3|74813690", "cpu": 2.3255152499999667}
{"key": "E3|73662750", "cpu": 3.8768675420000136}
{"key": "E3|74708961", "cpu": 4.060242449000043}
{"key": "E3|73558021", "cpu": 3.0854916499999945}
{"key": "E3|74604232", "cpu": 3.980267319999939}
{"key": "E3|73453292", "cpu": 4.105654867999988}
{"key": "E3|74499503", "cpu": 1.6093398909999905}
{"key": "E3|73348563", "cpu": 5.010067348000007}
{"key": "E3|74394774", "cpu": 2.4539682279998942}
{"key": "E3|74290045", "cpu": 1.7709196870000596}
{"key": "E3|74185316", "cpu": 2.6061262829999805}
{"key": "E3|73243834", "cpu": 5.890818729999978}
{"key": "E3|74080587", "cpu": 4.170210590000011}
{"key": "E3|73139105", "cpu": 3.0294203019999486}
{"key": "E3|73975858", "cpu": 2.790542258999949}
{"key": "E3|73871129", "cpu": 3.059891164000078}
{"key": "E3|73034376", "cpu": 3.8164224649999596}
{"key": "E3|73766400", "cpu": 3.529596530000049}
{"key": "E3|78171518", "cpu": 0.18717613699993763}
{"key": "E3|78066789", "cpu": 0.21971906600003877}
{"key": "E3|77962060", "cpu": 0.16915881800002808}
{"key": "E3|77857331", "cpu": 0.4408552590000454}
{"key": "E3|77752602", "cpu": 0.42243941900005666}
{"key": "E3|77647873", "cpu": 0.48266081299993857}
{"key": "E3|73661671", "cpu": 3.0460077029999866}
{"key": "E3|77543144", "cpu": 0.37353776099996594}
{"key": "E3|77438415", "cpu": 0.1829947109999921}
{"key": "E3|77333686", "cpu": 0.2351541940000743}
{"key": "E3|77228957", "cpu": 0.2812148000000434}
{"key": "E3|77124228", "cpu": 0.14369922600008067}
{"key": "E3|77019499", "cpu": 0.30232978899994123}
{"key": "E3|76914770", "cpu": 0.270668176000072}
{"key": "E3|76810041", "cpu": 0.25484548100007487}
{"key": "E3|76705312", "cpu": 0.14207499799999823}
{"key": "E3|76600583", "cpu": 0.2151011449999487}
{"key": "E3|76495854", "cpu": 0.3552745640000694}
{"key": "E3|73556942", "cpu": 5.177690553000048}
{"key": "E3|76391125", "cpu": 0.20338351100008367}
{"key": "E3|76286396", "cpu": 0.3143156620000127}
{"key": "E3|76181667", "cpu": 0.18541657100001885}
{"key": "E3|76076938", "cpu": 0.35064337699998305}
{"key": "E3|75972209", "cpu": 0.20905359999994744}
{"key": "E3|75867480", "cpu": 0.3042465280000215}
{"key": "E3|75762751", "cpu": 0.1304531030000362}
{"key": "E3|75658022", "cpu": 0.16646609300005366}
{"key": "E3|75553293", "cpu": 0.10411714800000027}
{"key": "E3|75448564", "cpu": 0.15573476700001265}
{"key": "E3|75343835", "cpu": 0.08348675000002004}
{"key": "E3|75239106", "cpu": 0.3488091030000078}
{"key": "E3|75134377", "cpu": 0.18937501100003828}
{"key": "E3|75029648", "cpu": 0.21358659899999566}
{"key": "E3|74924919", "cpu": 0.20327747700002874}
{"key": "E3|74820190", "cpu": 0.29333781800005454}
{"key": "E3|74715461", "cpu": 0.3301815490000308}
{"key": "E3|74610732", "cpu": 0.11776600700000017}
{"key": "E3|74506003", "cpu": 0.26882583899998735}
{"key": "E3|74401274", "cpu": 0.13258235499995408}
{"key": "E3|74296545", "cpu": 0.1772349899999881}
{"key": "E3|74191816", "cpu": 0.5633228749999262}
{"key": "E3|73452213", "cpu": 3.3203292509999756}
{"key": "E3|74087087", "cpu": 0.10983670999996775}
{"key": "E3|73982358", "cpu": 0.16832920199999535}
{"key": "E3|73877629", "cpu": 0.3071221479999622}
{"key": "E3|73772900", "cpu": 0.5520077219999848}
{"key": "E3|73668171", "cpu": 0.337732032999952}
{"key": "E3|73563442", "cpu": 0.13857134299996687}
{"key": "E3|73458713", "cpu": 0.35237293000000136}
{"key": "E3|73353984", "cpu": 0.21501247500009413}
{"key": "E3|73249255", "cpu": 0.18013793599993733}
{"key": "E3|73144526", "cpu": 0.3017948269999806}
{"key": "E3|73039797", "cpu": 0.39602876100002504}
{"key": "E3|73347484", "cpu": 1.96718399100007}
{"key": "E3|73242755", "cpu": 2.707397341999922}
{"key": "E3|73138026", "cpu": 3.1709426049999365}
{"key": "E3|73033297", "cpu": 2.658191063000004}
{"key": "E3|78168268", "cpu": 3.4949746529999857}
{"key": "E3|78063539", "cpu": 0.5407205149999754}
{"key": "E3|77958810", "cpu": 2.2328323899999987}
{"key": "E3|77854081", "cpu": 2.168069566999975}
{"key": "E3|77749352", "cpu": 1.7909262400000898}
{"key": "E3|77644623", "cpu": 2.031213182999977}
{"key": "E3|77539894", "cpu": 1.4279283429999623}
{"key": "E3|77435165", "cpu": 3.5852085829999396}
{"key": "E3|77330436", "cpu": 2.107450291999953}
{"key": "E3|77225707", "cpu": 1.0897556400000212}
{"key": "E3|77120978", "cpu": 2.884695271000055}
{"key": "E3|77016249", "cpu": 3.1590208020001}
{"key": "E3|76911520", "cpu": 1.986811090999936}
{"key": "E3|76806791", "cpu": 0.874144949999959}
{"key": "E3|76702062", "cpu": 1.4164048110000067}
{"key": "E3|76597333", "cpu": 2.136507011000049}
{"key": "E3|76492604", "cpu": 0.5698214760000155}
{"key": "E3|76387875", "cpu": 1.4336606890000212}
{"key": "E3|76283146", "cpu": 1.9080997999999454}
{"key": "E3|76178417", "cpu": 0.996404138999992}
{"key": "E3|76073688", "cpu": 0.7562566400000605}
{"key": "E3|75968959", "cpu": 0.7448839989999669}
{"key": "E3|75864230", "cpu": 1.8416277599999376}
{"key": "E3|75759501", "cpu": 1.605408228999977}
{"key": "E3|75654772", "cpu": 1.3387830509999503}
{"key": "E3|75550043", "cpu": 2.3225495649999175}
{"key": "E3|75445314", "cpu": 2.6597636740000326}
{"key": "E3|75340585", "cpu": 2.370099750999998}
{"key": "E3|75235856", "cpu": 1.5932301509999434}
{"key": "E3|75131127", "cpu": 2.0849779960000205}
{"key": "E3|75026398", "cpu": 2.087735727999984}
{"key": "E3|74921669", "cpu": 2.010539544999915}
{"key": "E3|74816940", "cpu": 1.6617814159999398}
{"key": "E3|74712211", "cpu": 1.7418240380000043}
{"key": "E3|74607482", "cpu": 1.339841283999931}
{"key": "E3|74502753", "cpu": 0.7927895660000104}
{"key": "E3|74398024", "cpu": 2.2420048179999412}
{"key": "E3|74293295", "cpu": 2.4123710399999254}
{"key": "E3|74188566", "cpu": 1.0426897490000329}
{"key": "E3|74083837", "cpu": 1.6352708299999676}
{"key": "E3|73979108", "cpu": 0.9091946470000494}
{"key": "E3|73874379", "cpu": 1.2353064080000422}
{"key": "E3|73769650", "cpu": 1.6642071420000093}
{"key": "E3|73664921", "cpu": 1.2987708809999958}
{"key": "E3|73560192", "cpu": 2.573581818999969}
{"key": "E3|73455463", "cpu": 3.5569583210000246}
{"key": "E3|73350734", "cpu": 1.9773906729999453}
{"key": "E3|73246005", "cpu": 3.1166908300000387}
{"key": "E3|73141276", "cpu": 1.494846078999899}
{"key": "E3|73036547", "cpu": 1.0476110380000137}
{"key": "E3|78173468", "cpu": 0.056724166000094556}
{"key": "E3|78068739", "cpu": 0.03327419899994766}
{"key": "E3|77964010", "cpu": 0.030505242999993243}
{"key": "E3|77859281", "cpu": 0.08340256600001794}
{"key": "E3|77754552", "cpu": 0.05978201999994326}
{"key": "E3|77649823", "cpu": 0.07294479600000159}
{"key": "E3|77545094", "cpu": 0.03221770799996193}
{"key": "E3|77440365", "cpu": 0.06968877399992834}
{"key": "E3|77335636", "cpu": 0.05080756500001371}
{"key": "E3|77230907", "cpu": 0.0539251200000308}
{"key": "E3|77126178", "cpu": 0.09045980600001258}
{"key": "E3|77021449", "cpu": 0.07929618000002847}
{"key": "E3|76916720", "cpu": 0.03630320699994627}
{"key": "E3|76811991", "cpu": 0.04742009999995389}
{"key": "E3|76707262", "cpu": 0.04867427400006363}
{"key": "E3|76602533", "cpu": 0.04656508899995515}
{"key": "E3|76497804", "cpu": 0.03225403200008259}
{"key": "E3|76393075", "cpu": 0.0469099050000068}
{"key": "E3|76288346", "cpu": 0.02391124899997976}
{"key": "E3|76183617", "cpu": 0.07612174899998081}
{"key": "E3|76078888", "cpu": 0.06918223100001342}
{"key": "E3|75974159", "cpu": 0.032974425000020346}
{"key": "E3|75869430", "cpu": 0.046065208000072744}
{"key": "E3|75764701", "cpu": 0.03779814899996836}
{"key": "E3|75659972", "cpu": 0.0325535919999993}
{"key": "E3|75555243", "cpu": 0.03509705999999824}
{"key": "E3|75450514", "cpu": 0.10716982499991445}
{"key": "E3|75345785", "cpu": 0.06565786499993465}
{"key": "E3|75241056", "cpu": 0.041577008999979626}
{"key": "E3|75136327", "cpu": 0.051801156999999876}
{"key": "E3|75031598", "cpu": 0.07411992899994857}
{"key": "E3|74926869", "cpu": 0.040689585999984956}
{"key": "E3|74822140", "cpu": 0.034422994000010476}
{"key": "E3|74717411", "cpu": 0.05084429600003659}
{"key": "E3|74612682", "cpu": 0.06721066500006145}
{"key": "E3|74507953", "cpu": 0.15347498499988887}
{"key": "E3|74403224", "cpu": 0.05334215100003803}
{"key": "E3|74298495", "cpu": 0.051944496000032814}
{"key": "E3|74193766", "cpu": 0.037474723000059385}
{"key": "E3|74089037", "cpu": 0.0821927990000404}
{"key": "E3|73984308", "cpu": 0.038993232999928296}
{"key": "E3|73879579", "cpu": 0.046975696000004064}
{"key": "E3|73774850", "cpu": 0.04359833900002741}
{"key": "E3|73670121", "cpu": 0.02670400600004541}
{"key": "E3|73565392", "cpu": 0.023020731999963573}
{"key": "E3|73460663", "cpu": 0.03912112800003342}
{"key": "E3|73355934", "cpu": 0.0493851909999421}
{"key": "E3|73251205", "cpu": 0.05899397300004239}
{"key": "E3|73146476", "cpu": 0.05420759499997985}
{"key": "E3|73041747", "cpu": 0.032947506000027715}
{"key": "E2|79181107", "cpu": 11.660502312999938}
{"key": "E2|79076378", "cpu": 12.62252795300003}
{"key": "E2|78971649", "cpu": 15.709475881999992}
{"key": "E2|78866920", "cpu": 11.522767255000076}
{"key": "E2|78762191", "cpu": 13.25476956700004}
{"key": "E2|78657462", "cpu": 13.914932171999908}
{"key": "E2|79183057", "cpu": 7.8206362720000016}
{"key": "E2|79078328", "cpu": 19.308282209999902}
{"key": "E2|78973599", "cpu": 10.260708939999972}
{"key": "E2|78868870", "cpu": 18.268351956999936}
{"key": "E2|78764141", "cpu": 10.231729739000002}
{"key": "E2|79182057", "cpu": 17.355890835999958}
{"key": "E2|78659412", "cpu": 11.18128395000008}
{"key": "E2|78554683", "cpu": 11.226422623999952}
{"key": "E2|79077328", "cpu": 16.94495533700001}
{"key": "E2|78449954", "cpu": 9.994155911000007}
{"key": "E2|78345225", "cpu": 9.807401946000027}
{"key": "E2|78972599", "cpu": 9.527509754999983}
{"key": "E2|78867870", "cpu": 15.160003852000045}
{"key": "E2|78240496", "cpu": 14.047670622000169}
{"key": "E2|78135767", "cpu": 17.7756232050001}
{"key": "E2|78763141", "cpu": 16.71847486599995}
{"key": "E2|78658412", "cpu": 12.336872187000154}
{"key": "E2|78031038", "cpu": 17.119176369999877}
{"key": "E2|78553683", "cpu": 15.22890993399983}
{"key": "E2|77926309", "cpu": 15.290968597000074}
{"key": "E2|78448954", "cpu": 12.250744517000157}
{"key": "E2|77821580", "cpu": 13.189519657000119}
{"key": "E2|78344225", "cpu": 17.722795669000106}
{"key": "E2|77716851", "cpu": 12.39458227099999}
{"key": "E2|78239496", "cpu": 12.99174750300017}
{"key": "E2|77612122", "cpu": 12.375303678999899}
{"key": "E2|78134767", "cpu": 11.89296369900012}
{"key": "E2|77507393", "cpu": 14.053489268000021}
{"key": "E2|78030038", "cpu": 15.656328663000068}
{"key": "E2|77402664", "cpu": 21.756191242000114}
{"key": "E2|77925309", "cpu": 8.286757615999932}
{"key": "E2|77297935", "cpu": 15.81176828799994}
{"key": "E2|77820580", "cpu": 15.147902402}
{"key": "E2|77193206", "cpu": 14.389619464000134}
{"key": "E2|77715851", "cpu": 23.087782997999966}
{"key": "E2|77088477", "cpu": 10.763398659999893}
{"key": "E2|77611122", "cpu": 18.112294999999904}
{"key": "E2|76983748", "cpu": 16.26618584599987}
{"key": "E2|76879019", "cpu": 10.656275856999855}
{"key": "E2|77506393", "cpu": 16.471703892999813}
{"key": "E2|76774290", "cpu": 10.807116840999925}
{"key": "E2|77401664", "cpu": 22.578479913000137}
{"key": "E2|76669561", "cpu": 19.945118252000157}
{"key": "E2|77296935", "cpu": 16.517673014000138}
{"key": "E2|76564832", "cpu": 9.080940766999902}
{"key": "E2|76460103", "cpu": 17.226737475999926}
{"key": "E2|77192206", "cpu": 15.337902604999954}
{"key": "E2|76355374", "cpu": 19.872808762999966}
{"key": "E2|77087477", "cpu": 15.174993462999964}
{"key": "E2|76982748", "cpu": 10.499258600000076}
{"key": "E2|76250645", "cpu": 15.98081058799994}
{"key": "E2|76878019", "cpu": 19.331739792999997}
{"key": "E2|76145916", "cpu": 18.975354038000205}
{"key": "E2|76773290", "cpu": 15.117096956000069}
{"key": "E2|76041187", "cpu": 16.563382429000058}
{"key": "E2|76668561", "cpu": 11.767378101000077}
{"key": "E2|75936458", "cpu": 15.390924129000041}
{"key": "E2|76563832", "cpu": 9.956724680999969}
{"key": "E2|76459103", "cpu": 11.69271310399995}
{"key": "E2|75831729", "cpu": 10.65477202499983}
{"key": "E2|76354374", "cpu": 19.80204195600004}
{"key": "E2|75727000", "cpu": 12.105622692999987}
{"key": "E2|75622271", "cpu": 21.598676783999963}
{"key": "E2|76249645", "cpu": 9.76851145899991}
{"key": "E2|76144916", "cpu": 13.683303055999886}
{"key": "E2|75517542", "cpu": 21.514894753999897}
{"key": "E2|76040187", "cpu": 16.37022782600002}
{"key": "E2|75412813", "cpu": 17.307708980999905}
{"key": "E2|75935458", "cpu": 13.757317709000063}
{"key": "E2|75830729", "cpu": 13.787016018999793}
{"key": "E2|75308084", "cpu": 15.79315587699989}
{"key": "E2|75726000", "cpu": 11.85145731700004}
{"key": "E2|75203355", "cpu": 13.004069711999819}
{"key": "E2|75621271", "cpu": 22.657649498999945}
{"key": "E2|75098626", "cpu": 15.459276163999903}
{"key": "E2|74993897", "cpu": 12.285957613000164}
{"key": "E2|75516542", "cpu": 14.28204106599992}
{"key": "E2|74889168", "cpu": 12.08156461600015}
{"key": "E2|75411813", "cpu": 12.435744906999844}
{"key": "E2|74784439", "cpu": 17.00010410699997}
{"key": "E2|75307084", "cpu": 20.71416674200009}
{"key": "E2|74679710", "cpu": 13.66133317899994}
{"key": "E2|75202355", "cpu": 14.686501167000188}
{"key": "E2|74574981", "cpu": 8.030881893999776}
{"key": "E2|75097626", "cpu": 11.0125573360001}
{"key": "E2|74470252", "cpu": 14.64634487300009}
{"key": "E2|74992897", "cpu": 14.250713954000275}
{"key": "E2|74365523", "cpu": 9.444141330999628}
{"key": "E2|74888168", "cpu": 14.403840486000263}
{"key": "E2|74260794", "cpu": 12.52615295700025}
{"key": "E2|74156065", "cpu": 19.798969185999795}
{"key": "E2|74783439", "cpu": 23.903610028999992}
{"key": "E2|74051336", "cpu": 13.987675397000203}
{"key": "E2|74678710", "cpu": 11.212901648999832}
{"key": "E2|79181357", "cpu": 13.773998370999834}
{"key": "E2|74573981", "cpu": 8.544352189000165}
{"key": "E2|74469252", "cpu": 13.816669959000137}
{"key": "E2|79076628", "cpu": 19.94334122500004}
{"key": "E2|74364523", "cpu": 16.314681110000038}
{"key": "E2|78971899", "cpu": 20.216171393999957}
{"key": "E2|74259794", "cpu": 27.245369913000104}
{"key": "E2|78867170", "cpu": 11.27567916399994}
{"key": "E2|78762441", "cpu": 13.582875821000016}
{"key": "E2|74155065", "cpu": 21.269453196000086}
{"key": "E2|78657712", "cpu": 12.65767647499979}
{"key": "E2|74050336", "cpu": 19.857837330000166}
{"key": "E2|78552983", "cpu": 14.58560465399978}
{"key": "E2|78448254", "cpu": 16.419210753999778}
{"key": "E2|80187057", "cpu": 31.739242232999914}
{"key": "E2|78343525", "cpu": 14.834104366000247}
{"key": "E2|78238796", "cpu": 18.634782007000013}
{"key": "E2|80082328", "cpu": 32.65845406700009}
{"key": "E2|78134067", "cpu": 13.968697145999613}
{"key": "E2|78029338", "cpu": 10.95472264099999}
{"key": "E2|79977599", "cpu": 22.378181693999977}
{"key": "E2|77924609", "cpu": 10.295075587000156}
{"key": "E2|77819880", "cpu": 17.992224207000163}
{"key": "E2|79872870", "cpu": 28.067004650999934}
{"key": "E2|77715151", "cpu": 9.439552439000181}
{"key": "E2|77610422", "cpu": 12.915550920999976}
{"key": "E2|79768141", "cpu": 47.44308176200002}
{"key": "E2|77505693", "cpu": 11.901608255000156}
{"key": "E2|77400964", "cpu": 8.22371966100036}
{"key": "E2|77296235", "cpu": 8.930916558000263}
{"key": "E2|77191506", "cpu": 17.25412687800008}
{"key": "E2|79663412", "cpu": 26.31557031200009}
{"key": "E2|77086777", "cpu": 12.420169151999744}
{"key": "E2|76982048", "cpu": 11.627515039000173}
{"key": "E2|76877319", "cpu": 14.187100822000048}
{"key": "E2|79558683", "cpu": 22.46006804400031}
{"key": "E2|76772590", "cpu": 13.996862574999795}
{"key": "E2|79453954", "cpu": 23.195013185000334}
{"key": "E2|76667861", "cpu": 11.874516235000101}
{"key": "E2|76563132", "cpu": 20.90086502300028}
{"key": "E2|79349225", "cpu": 23.178168478000316}
{"key": "E2|76458403", "cpu": 12.1432878290002}
{"key": "E2|79244496", "cpu": 26.908805612999913}
{"key": "E2|76353674", "cpu": 10.07587800500005}
{"key": "E2|76248945", "cpu": 17.207901702000072}
{"key": "E2|79139767", "cpu": 31.448274751999634}
{"key": "E2|76144216", "cpu": 13.48917363999999}
{"key": "E2|76039487", "cpu": 13.722540921000018}
{"key": "E2|75934758", "cpu": 15.584884672000044}
{"key": "E2|79035038", "cpu": 22.879795933999958}
{"key": "E2|75830029", "cpu": 16.560256079999817}
{"key": "E2|78930309", "cpu": 25.21164488300019}
{"key": "E2|75725300", "cpu": 13.810937786000068}
{"key": "E2|75620571", "cpu": 13.103425234000042}
{"key": "E2|78825580", "cpu": 26.421469951999825}
{"key": "E2|75515842", "cpu": 15.056755307000003}
{"key": "E2|75411113", "cpu": 12.757641993000107}
{"key": "E2|78720851", "cpu": 24.599232492999818}
{"key": "E2|75306384", "cpu": 12.366545582000072}
{"key": "E2|75201655", "cpu": 12.784172013999978}
{"key": "E2|78616122", "cpu": 26.97930538499986}
{"key": "E2|75096926", "cpu": 11.616385577000074}
{"key": "E2|74992197", "cpu": 12.310793164000188}
{"key": "E2|78511393", "cpu": 23.984209505999843}
{"key": "E2|74887468", "cpu": 10.790889409000101}
{"key": "E2|74782739", "cpu": 14.767412151999906}
{"key": "E2|78406664", "cpu": 18.402760386999944}
{"key": "E2|74678010", "cpu": 18.996353775999978}
{"key": "E2|78301935", "cpu": 31.262597579999692}
{"key": "E2|74573281", "cpu": 18.636985048000042}
{"key": "E2|74468552", "cpu": 22.758494513000187}
{"key": "E2|78197206", "cpu": 35.83551763000014}
{"key": "E2|74363823", "cpu": 27.835475493000104}
{"key": "E2|78092477", "cpu": 24.16005707899967}
{"key": "E2|74259094", "cpu": 15.331803100999878}
{"key": "E2|77987748", "cpu": 28.713857683999777}
{"key": "E2|74154365", "cpu": 10.945379693000177}
{"key": "E2|74049636", "cpu": 15.509314535000158}
{"key": "E2|77883019", "cpu": 23.89559125200003}
{"key": "E2|79181557", "cpu": 14.880553487999805}
{"key": "E2|79076828", "cpu": 14.156837205000102}
{"key": "E2|77778290", "cpu": 29.97285431199998}
{"key": "E2|78972099", "cpu": 16.004056205000325}
{"key": "E2|78867370", "cpu": 18.385292430999925}
{"key": "E2|77673561", "cpu": 36.64846653699988}
{"key": "E2|78762641", "cpu": 20.04782764599986}
{"key": "E2|78657912", "cpu": 15.961902650999946}
{"key": "E2|77568832", "cpu": 27.77725787600002}
{"key": "E2|78553183", "cpu": 16.792184576999716}
{"key": "E2|77464103", "cpu": 28.511557369000002}
{"key": "E2|78448454", "cpu": 14.237511283000003}
{"key": "E2|78343725", "cpu": 19.694332867999947}
{"key": "E2|77359374", "cpu": 20.456050884999968}
{"key": "E2|78238996", "cpu": 25.384678468999937}
{"key": "E2|77254645", "cpu": 32.619178612999804}
{"key": "E2|78134267", "cpu": 16.816693406000013}
{"key": "E2|78029538", "cpu": 23.929890643000363}
{"key": "E2|77149916", "cpu": 22.93169811000007}
{"key": "E2|77924809", "cpu": 11.189272057999915}
{"key": "E2|77045187", "cpu": 15.03609650999988}
{"key": "E2|77820080", "cpu": 17.07067920499958}
{"key": "E2|76940458", "cpu": 26.360366477000753}
{"key": "E2|77715351", "cpu": 13.244082126000649}
{"key": "E2|77610622", "cpu": 13.909120241999517}
{"key": "E2|76835729", "cpu": 33.37148771500051}
{"key": "E2|77505893", "cpu": 19.654917996999757}
{"key": "E2|77401164", "cpu": 14.458197879999716}
{"key": "E2|76731000", "cpu": 30.48365419000038}
{"key": "E2|77296435", "cpu": 9.77594382299958}
{"key": "E2|77191706", "cpu": 9.341840955000407}
{"key": "E2|76626271", "cpu": 20.375355567000042}
{"key": "E2|77086977", "cpu": 15.981068101999881}
{"key": "E2|76982248", "cpu": 16.162860070000534}
{"key": "E2|76521542", "cpu": 25.982853845000136}
{"key": "E2|76877519", "cpu": 7.929439898000055}
{"key": "E2|76772790", "cpu": 27.631257312999878}
{"key": "E2|76416813", "cpu": 25.010389256999588}
{"key": "E2|76668061", "cpu": 13.417858658000114}
{"key": "E2|76312084", "cpu": 34.00351417299953}
{"key": "E2|76563332", "cpu": 22.56051065199972}
{"key": "E2|76458603", "cpu": 12.187631204000354}
{"key": "E2|76207355", "cpu": 23.41069971900015}
{"key": "E2|76353874", "cpu": 18.742923763999897}
{"key": "E2|76102626", "cpu": 34.407103903999996}
{"key": "E2|76249145", "cpu": 16.82804872199995}
{"key": "E2|76144416", "cpu": 17.253797775999374}
{"key": "E2|75997897", "cpu": 33.039880448000076}
{"key": "E2|76039687", "cpu": 11.850687499999367}
{"key": "E2|75934958", "cpu": 16.468772317000003}
{"key": "E2|75893168", "cpu": 20.347517799999878}
{"key": "E2|75830229", "cpu": 14.208982737000042}
{"key": "E2|75725500", "cpu": 15.069304167000155}
{"key": "E2|75788439", "cpu": 26.09832566499972}
{"key": "E2|75620771", "cpu": 11.254000326000096}
{"key": "E2|75516042", "cpu": 14.422696156000711}
{"key": "E2|75683710", "cpu": 25.347115315000337}
{"key": "E2|75411313", "cpu": 12.368613917999937}
{"key": "E2|75306584", "cpu": 23.2481257670006}
{"key": "E2|75578981", "cpu": 34.03421212499961}
{"key": "E2|75201855", "cpu": 12.346591687}
{"key": "E2|75474252", "cpu": 21.57582614600051}
{"key": "E2|75097126", "cpu": 15.840150132999952}
{"key": "E2|74992397", "cpu": 12.3716470140007}
{"key": "E2|75369523", "cpu": 30.4816822519997}
{"key": "E2|74887668", "cpu": 15.74408144500012}
{"key": "E2|74782939", "cpu": 12.402123961000143}
{"key": "E2|75264794", "cpu": 34.22455869500027}
{"key": "E2|74678210", "cpu": 25.482879405999483}
{"key": "E2|74573481", "cpu": 11.220134870000038}
{"key": "E2|75160065", "cpu": 25.58847374099969}
{"key": "E2|74468752", "cpu": 11.359798464999585}
{"key": "E2|74364023", "cpu": 16.5151759219998}
{"key": "E2|75055336", "cpu": 20.413400505000027}
{"key": "E2|74259294", "cpu": 16.523930771999403}
{"key": "E2|80186357", "cpu": 17.724917812999593}
{"key": "E2|74154565", "cpu": 13.483151919999727}
{"key": "E2|80081628", "cpu": 17.810874802999933}
{"key": "E2|74049836", "cpu": 18.966228705000503}
{"key": "E2|79976899", "cpu": 17.83380459}
{"key": "E2|80188057", "cpu": 25.68606857800023}
{"key": "E2|79872170", "cpu": 29.26089085300009}
{"key": "E2|80083328", "cpu": 35.56108345099983}
{"key": "E2|79767441", "cpu": 27.11664246500004}
{"key": "E2|79978599", "cpu": 37.12154510499931}
{"key": "E2|79662712", "cpu": 23.909218108999994}
{"key": "E2|79557983", "cpu": 22.00225494999995}
{"key": "E2|79873870", "cpu": 31.863909428000625}
{"key": "E2|79453254", "cpu": 23.28636044799987}
{"key": "E2|79769141", "cpu": 32.73769809500027}
{"key": "E2|79348525", "cpu": 19.991324442000405}
{"key": "E2|79243796", "cpu": 19.385727474000305}
{"key": "E2|79664412", "cpu": 50.17745628800003}
{"key": "E2|79139067", "cpu": 30.022361649999766}
{"key": "E2|79034338", "cpu": 21.349580616999447}
{"key": "E2|79559683", "cpu": 34.37153485900035}
{"key": "E2|78929609", "cpu": 26.37450886700026}
{"key": "E2|79454954", "cpu": 21.592287673999635}
{"key": "E2|78824880", "cpu": 33.578042528999504}
{"key": "E2|79350225", "cpu": 23.15326408100009}
{"key": "E2|78720151", "cpu": 31.92322515000069}
{"key": "E2|79245496", "cpu": 30.344958396000038}
{"key": "E2|78615422", "cpu": 17.51109514000018}
{"key": "E2|79140767", "cpu": 31.85564232300021}
{"key": "E2|78510693", "cpu": 26.30452068300019}
{"key": "E2|79036038", "cpu": 33.34379577799973}
{"key": "E2|78405964", "cpu": 24.298124335000466}
{"key": "E2|78301235", "cpu": 31.98737606299983}
{"key": "E2|78931309", "cpu": 27.165780946999803}
{"key": "E2|78196506", "cpu": 22.52122526599942}
{"key": "E2|78826580", "cpu": 25.38130240100054}
{"key": "E2|78091777", "cpu": 25.508347254}
{"key": "E2|78721851", "cpu": 30.34426416899987}
{"key": "E2|77987048", "cpu": 24.966499899000155}
{"key": "E2|78617122", "cpu": 29.98811059699983}
{"key": "E2|77882319", "cpu": 28.412399206999908}
{"key": "E2|78512393", "cpu": 21.484595790999265}
{"key": "E2|77777590", "cpu": 35.109801490999416}
{"key": "E2|78407664", "cpu": 29.77212277400031}
{"key": "E2|77672861", "cpu": 20.36762490700039}
{"key": "E2|78302935", "cpu": 24.502532229999815}
{"key": "E2|77568132", "cpu": 18.230719028999374}
{"key": "E2|78198206", "cpu": 20.645689069000582}
{"key": "E2|77463403", "cpu": 15.338067534999936}
{"key": "E2|78093477", "cpu": 29.037792992000504}
{"key": "E2|77358674", "cpu": 26.33400778699979}
{"key": "E2|77253945", "cpu": 28.144495438000376}
{"key": "E2|77988748", "cpu": 29.961641296999915}


==> anc/three_phase_ni_supplement/original_studies/results/studyA.jsonl <==
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1303043, "Q": 897, "sizes": [300, 300, 300], "gammaC": 40, "z": 23, "triad": [1, 10, 12], "cpu": 10.426389385, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.8226332640000003, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 15151, "pairs_pruned": 165, "pairs_margin": 0, "pairs_evaluated": 14986, "probes_main": 15006, "probes_pre": 0, "inner_breaks": 165, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1310962, "Q": 1014, "sizes": [300, 300, 300], "gammaC": 40, "z": 26, "triad": [3, 3, 20], "cpu": 10.963169768, "zplain": 26, "triad_plain": [3, 3, 20], "cpu_plain": 0.8813177670000023, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 16318, "pairs_pruned": 171, "pairs_margin": 20, "pairs_evaluated": 16127, "probes_main": 16149, "probes_pre": 0, "inner_breaks": 171, "outer_stop": 1, "improvements": 6}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1318881, "Q": 946, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [8, 10, 1], "cpu": 7.293751343999997, "zplain": 18, "triad_plain": [8, 10, 0], "cpu_plain": 0.5080174540000009, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 9981, "pairs_pruned": 117, "pairs_margin": 0, "pairs_evaluated": 9864, "probes_main": 9882, "probes_pre": 0, "inner_breaks": 117, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1326800, "Q": 797, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [14, 1, 2], "cpu": 7.8115928, "zplain": 17, "triad_plain": [14, 1, 2], "cpu_plain": 0.610413586, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 10711, "pairs_pruned": 113, "pairs_margin": 2, "pairs_evaluated": 10596, "probes_main": 10607, "probes_pre": 0, "inner_breaks": 113, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1334719, "Q": 894, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [8, 4, 5], "cpu": 4.520408975000002, "zplain": 16, "triad_plain": [9, 0, 7], "cpu_plain": 0.5844712199999975, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 6918, "pairs_pruned": 122, "pairs_margin": 0, "pairs_evaluated": 6796, "probes_main": 6813, "probes_pre": 0, "inner_breaks": 122, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1342638, "Q": 861, "sizes": [300, 300, 300], "gammaC": 40, "z": 17, "triad": [12, 4, 1], "cpu": 6.782088279, "zplain": 16, "triad_plain": [12, 4, 0], "cpu_plain": 0.5614349350000012, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 9586, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 9480, "probes_main": 9504, "probes_pre": 0, "inner_breaks": 106, "outer_stop": 1, "improvements": 7}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1350557, "Q": 1005, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [2, 9, 11], "cpu": 9.049499994999998, "zplain": 22, "triad_plain": [2, 9, 11], "cpu_plain": 0.7992906030000029, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 10945, "pairs_pruned": 149, "pairs_margin": 4, "pairs_evaluated": 10792, "probes_main": 10802, "probes_pre": 0, "inner_breaks": 149, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1358476, "Q": 760, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [13, 1, 8], "cpu": 8.740623061999997, "zplain": 21, "triad_plain": [13, 0, 8], "cpu_plain": 0.6423646460000043, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 11538, "pairs_pruned": 142, "pairs_margin": 0, "pairs_evaluated": 11396, "probes_main": 11409, "probes_pre": 0, "inner_breaks": 142, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1366395, "Q": 1061, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [3, 11, 2], "cpu": 4.1679892800000005, "zplain": 16, "triad_plain": [3, 11, 2], "cpu_plain": 0.4610212199999921, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 6743, "pairs_pruned": 108, "pairs_margin": 0, "pairs_evaluated": 6635, "probes_main": 6649, "probes_pre": 0, "inner_breaks": 108, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1374314, "Q": 981, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [1, 11, 4], "cpu": 3.0580282140000037, "zplain": 16, "triad_plain": [1, 11, 4], "cpu_plain": 0.5290051080000069, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 4875, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4784, "probes_main": 4796, "probes_pre": 0, "inner_breaks": 91, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1382233, "Q": 920, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [4, 9, 6], "cpu": 5.676898254999998, "zplain": 19, "triad_plain": [4, 9, 6], "cpu_plain": 0.6379318230000024, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8089, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 7964, "probes_main": 7974, "probes_pre": 0, "inner_breaks": 125, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1390152, "Q": 870, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [9, 1, 8], "cpu": 5.002740579999994, "zplain": 18, "triad_plain": [9, 1, 8], "cpu_plain": 0.5889040840000064, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 7933, "pairs_pruned": 117, "pairs_margin": 23, "pairs_evaluated": 7793, "probes_main": 7814, "probes_pre": 0, "inner_breaks": 117, "outer_stop": 1, "improvements": 6}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1398071, "Q": 877, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [12, 5, 5], "cpu": 8.436078076000001, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.7068512310000017, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 12157, "pairs_pruned": 147, "pairs_margin": 40, "pairs_evaluated": 11970, "probes_main": 11978, "probes_pre": 0, "inner_breaks": 147, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1405990, "Q": 825, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [1, 13, 5], "cpu": 4.506720082000001, "zplain": 18, "triad_plain": [0, 13, 5], "cpu_plain": 0.4615549039999962, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 6890, "pairs_pruned": 116, "pairs_margin": 0, "pairs_evaluated": 6774, "probes_main": 6783, "probes_pre": 0, "inner_breaks": 116, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1413909, "Q": 921, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [8, 5, 8], "cpu": 7.271546275999995, "zplain": 21, "triad_plain": [8, 5, 8], "cpu_plain": 0.706278717999993, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 11241, "pairs_pruned": 129, "pairs_margin": 0, "pairs_evaluated": 11112, "probes_main": 11133, "probes_pre": 0, "inner_breaks": 129, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1421828, "Q": 886, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [12, 5, 1], "cpu": 6.0289094709999915, "zplain": 17, "triad_plain": [12, 5, 0], "cpu_plain": 0.457247664999997, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 9321, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 9196, "probes_main": 9220, "probes_pre": 0, "inner_breaks": 125, "outer_stop": 1, "improvements": 8}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1429747, "Q": 914, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [3, 1, 15], "cpu": 4.576791646999993, "zplain": 19, "triad_plain": [2, 0, 17], "cpu_plain": 0.6199335559999923, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 7179, "pairs_pruned": 113, "pairs_margin": 15, "pairs_evaluated": 7051, "probes_main": 7068, "probes_pre": 0, "inner_breaks": 113, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1437666, "Q": 736, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [11, 4, 3], "cpu": 6.8911163989999835, "zplain": 18, "triad_plain": [11, 4, 3], "cpu_plain": 0.6747391419999929, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 9517, "pairs_pruned": 114, "pairs_margin": 0, "pairs_evaluated": 9403, "probes_main": 9418, "probes_pre": 0, "inner_breaks": 114, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1445585, "Q": 883, "sizes": [300, 300, 300], "gammaC": 40, "z": 26, "triad": [1, 1, 24], "cpu": 12.015006118000002, "zplain": 25, "triad_plain": [0, 1, 24], "cpu_plain": 1.03793551199999, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 14400, "pairs_pruned": 174, "pairs_margin": 16, "pairs_evaluated": 14210, "probes_main": 14215, "probes_pre": 0, "inner_breaks": 174, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1453504, "Q": 782, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [1, 10, 7], "cpu": 5.597577094000002, "zplain": 18, "triad_plain": [1, 10, 7], "cpu_plain": 0.695044944000017, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 6926, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 6801, "probes_main": 6811, "probes_pre": 0, "inner_breaks": 125, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1461423, "Q": 846, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [1, 19, 1], "cpu": 6.512927501000007, "zplain": 21, "triad_plain": [1, 19, 1], "cpu_plain": 0.7056457770000009, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 10217, "pairs_pruned": 144, "pairs_margin": 6, "pairs_evaluated": 10067, "probes_main": 10082, "probes_pre": 0, "inner_breaks": 144, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1469342, "Q": 947, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [8, 11, 1], "cpu": 6.485031762999995, "zplain": 19, "triad_plain": [8, 11, 0], "cpu_plain": 0.5969712130000175, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8909, "pairs_pruned": 124, "pairs_margin": 15, "pairs_evaluated": 8770, "probes_main": 8787, "probes_pre": 0, "inner_breaks": 124, "outer_stop": 1, "improvements": 6}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1477261, "Q": 864, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [10, 7, 4], "cpu": 8.124889891999999, "zplain": 21, "triad_plain": [10, 7, 4], "cpu_plain": 0.7973598369999877, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 11538, "pairs_pruned": 151, "pairs_margin": 0, "pairs_evaluated": 11387, "probes_main": 11397, "probes_pre": 0, "inner_breaks": 151, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1485180, "Q": 945, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [17, 1, 2], "cpu": 6.915374667999998, "zplain": 20, "triad_plain": [17, 1, 2], "cpu_plain": 0.5983296219999943, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 11701, "pairs_pruned": 137, "pairs_margin": 4, "pairs_evaluated": 11560, "probes_main": 11575, "probes_pre": 0, "inner_breaks": 137, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1493099, "Q": 906, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [1, 8, 10], "cpu": 5.56394790600001, "zplain": 19, "triad_plain": [1, 8, 10], "cpu_plain": 0.6110546410000097, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8232, "pairs_pruned": 123, "pairs_margin": 9, "pairs_evaluated": 8100, "probes_main": 8109, "probes_pre": 0, "inner_breaks": 123, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1501018, "Q": 979, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [1, 3, 17], "cpu": 5.378955033000011, "zplain": 21, "triad_plain": [1, 3, 17], "cpu_plain": 0.6703596420000224, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8331, "pairs_pruned": 128, "pairs_margin": 2, "pairs_evaluated": 8201, "probes_main": 8216, "probes_pre": 0, "inner_breaks": 128, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1508937, "Q": 906, "sizes": [300, 300, 300], "gammaC": 40, "z": 21, "triad": [1, 16, 4], "cpu": 6.052619648000018, "zplain": 21, "triad_plain": [0, 16, 5], "cpu_plain": 0.7199216210000259, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 9174, "pairs_pruned": 143, "pairs_margin": 0, "pairs_evaluated": 9031, "probes_main": 9045, "probes_pre": 0, "inner_breaks": 143, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1516856, "Q": 950, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [1, 3, 12], "cpu": 3.530583512999982, "zplain": 15, "triad_plain": [0, 3, 12], "cpu_plain": 0.36766219000000433, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 5562, "pairs_pruned": 93, "pairs_margin": 0, "pairs_evaluated": 5469, "probes_main": 5482, "probes_pre": 0, "inner_breaks": 93, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1524775, "Q": 904, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [1, 12, 3], "cpu": 2.594105546999998, "zplain": 16, "triad_plain": [1, 12, 3], "cpu_plain": 0.4386329799999942, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 5113, "pairs_pruned": 102, "pairs_margin": 0, "pairs_evaluated": 5011, "probes_main": 5024, "probes_pre": 0, "inner_breaks": 102, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1532694, "Q": 998, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [2, 4, 10], "cpu": 3.0301419390000035, "zplain": 16, "triad_plain": [2, 4, 10], "cpu_plain": 0.45213946000001215, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 5238, "pairs_pruned": 103, "pairs_margin": 7, "pairs_evaluated": 5128, "probes_main": 5149, "probes_pre": 0, "inner_breaks": 103, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1540613, "Q": 905, "sizes": [300, 300, 300], "gammaC": 40, "z": 23, "triad": [1, 17, 5], "cpu": 6.740344933999978, "zplain": 23, "triad_plain": [1, 17, 5], "cpu_plain": 0.7899986159999912, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 9778, "pairs_pruned": 123, "pairs_margin": 0, "pairs_evaluated": 9655, "probes_main": 9663, "probes_pre": 0, "inner_breaks": 123, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1548532, "Q": 886, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [11, 1, 7], "cpu": 8.992957911000019, "zplain": 19, "triad_plain": [11, 1, 7], "cpu_plain": 0.7420820159999835, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 13871, "pairs_pruned": 132, "pairs_margin": 0, "pairs_evaluated": 13739, "probes_main": 13751, "probes_pre": 0, "inner_breaks": 132, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1556451, "Q": 899, "sizes": [300, 300, 300], "gammaC": 40, "z": 24, "triad": [3, 19, 2], "cpu": 7.785062982999989, "zplain": 24, "triad_plain": [3, 19, 2], "cpu_plain": 0.8287819959999752, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 11490, "pairs_pruned": 149, "pairs_margin": 0, "pairs_evaluated": 11341, "probes_main": 11351, "probes_pre": 0, "inner_breaks": 149, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1564370, "Q": 834, "sizes": [300, 300, 300], "gammaC": 39, "z": 25, "triad": [1, 23, 1], "cpu": 10.311921890000008, "zplain": 23, "triad_plain": [0, 23, 0], "cpu_plain": 0.8557116940000071, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 14211, "pairs_pruned": 178, "pairs_margin": 14, "pairs_evaluated": 14019, "probes_main": 14030, "probes_pre": 0, "inner_breaks": 178, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1572289, "Q": 811, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [3, 15, 2], "cpu": 5.724002753999997, "zplain": 20, "triad_plain": [3, 15, 2], "cpu_plain": 0.6949068750000151, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8945, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 8819, "probes_main": 8829, "probes_pre": 0, "inner_breaks": 126, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1580208, "Q": 759, "sizes": [300, 300, 300], "gammaC": 40, "z": 20, "triad": [3, 16, 1], "cpu": 6.728260801999994, "zplain": 20, "triad_plain": [3, 16, 1], "cpu_plain": 0.6409000619999574, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 10122, "pairs_pruned": 142, "pairs_margin": 15, "pairs_evaluated": 9965, "probes_main": 9979, "probes_pre": 0, "inner_breaks": 142, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1588127, "Q": 802, "sizes": [300, 300, 300], "gammaC": 40, "z": 24, "triad": [1, 15, 8], "cpu": 9.888134477999984, "zplain": 23, "triad_plain": [0, 15, 8], "cpu_plain": 0.7724362420000261, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 14261, "pairs_pruned": 171, "pairs_margin": 11, "pairs_evaluated": 14079, "probes_main": 14087, "probes_pre": 0, "inner_breaks": 171, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1596046, "Q": 972, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [2, 15, 2], "cpu": 5.386478520999958, "zplain": 19, "triad_plain": [2, 15, 2], "cpu_plain": 0.6302136200000064, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8103, "pairs_pruned": 119, "pairs_margin": 0, "pairs_evaluated": 7984, "probes_main": 7997, "probes_pre": 0, "inner_breaks": 119, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1603965, "Q": 968, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [8, 1, 10], "cpu": 6.07517511399999, "zplain": 18, "triad_plain": [8, 0, 10], "cpu_plain": 0.6068221269999867, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8360, "pairs_pruned": 121, "pairs_margin": 0, "pairs_evaluated": 8239, "probes_main": 8260, "probes_pre": 0, "inner_breaks": 121, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1611884, "Q": 953, "sizes": [300, 300, 300], "gammaC": 40, "z": 24, "triad": [17, 3, 4], "cpu": 13.605316175999974, "zplain": 23, "triad_plain": [20, 3, 0], "cpu_plain": 0.9757582199999888, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 18248, "pairs_pruned": 167, "pairs_margin": 0, "pairs_evaluated": 18081, "probes_main": 18103, "probes_pre": 0, "inner_breaks": 167, "outer_stop": 1, "improvements": 7}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1619803, "Q": 915, "sizes": [300, 300, 300], "gammaC": 40, "z": 15, "triad": [7, 6, 2], "cpu": 3.6739499139999907, "zplain": 15, "triad_plain": [7, 6, 2], "cpu_plain": 0.3917289390000178, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 6280, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 6196, "probes_main": 6212, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 6}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1627722, "Q": 911, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [1, 16, 1], "cpu": 4.577014348999967, "zplain": 18, "triad_plain": [0, 16, 2], "cpu_plain": 0.7561067419999858, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 6912, "pairs_pruned": 118, "pairs_margin": 3, "pairs_evaluated": 6791, "probes_main": 6810, "probes_pre": 0, "inner_breaks": 118, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1635641, "Q": 908, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [1, 1, 14], "cpu": 2.769650153999976, "zplain": 16, "triad_plain": [0, 1, 15], "cpu_plain": 0.4047039789999758, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 5125, "pairs_pruned": 105, "pairs_margin": 3, "pairs_evaluated": 5017, "probes_main": 5022, "probes_pre": 0, "inner_breaks": 105, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1643560, "Q": 930, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [1, 15, 6], "cpu": 7.281377139000028, "zplain": 21, "triad_plain": [0, 15, 6], "cpu_plain": 0.6493766359999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 10198, "pairs_pruned": 141, "pairs_margin": 0, "pairs_evaluated": 10057, "probes_main": 10078, "probes_pre": 0, "inner_breaks": 141, "outer_stop": 1, "improvements": 6}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1651479, "Q": 899, "sizes": [300, 300, 300], "gammaC": 40, "z": 19, "triad": [4, 14, 1], "cpu": 5.117396719999988, "zplain": 19, "triad_plain": [3, 16, 0], "cpu_plain": 0.4998546109999893, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8911, "pairs_pruned": 112, "pairs_margin": 0, "pairs_evaluated": 8799, "probes_main": 8807, "probes_pre": 0, "inner_breaks": 112, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1659398, "Q": 810, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [1, 13, 4], "cpu": 4.28683904799999, "zplain": 17, "triad_plain": [0, 13, 4], "cpu_plain": 0.674421231999986, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 6669, "pairs_pruned": 116, "pairs_margin": 13, "pairs_evaluated": 6540, "probes_main": 6559, "probes_pre": 0, "inner_breaks": 116, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1667317, "Q": 760, "sizes": [300, 300, 300], "gammaC": 40, "z": 18, "triad": [13, 1, 4], "cpu": 4.708694507000018, "zplain": 17, "triad_plain": [13, 0, 4], "cpu_plain": 0.6717888190000281, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 7691, "pairs_pruned": 107, "pairs_margin": 0, "pairs_evaluated": 7584, "probes_main": 7607, "probes_pre": 0, "inner_breaks": 107, "outer_stop": 1, "improvements": 8}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1675236, "Q": 840, "sizes": [300, 300, 300], "gammaC": 40, "z": 16, "triad": [11, 1, 4], "cpu": 6.189163622999956, "zplain": 16, "triad_plain": [11, 1, 4], "cpu_plain": 0.5656225230000018, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 8387, "pairs_pruned": 101, "pairs_margin": 19, "pairs_evaluated": 8267, "probes_main": 8288, "probes_pre": 0, "inner_breaks": 101, "outer_stop": 1, "improvements": 6}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1683155, "Q": 914, "sizes": [300, 300, 300], "gammaC": 40, "z": 22, "triad": [7, 12, 3], "cpu": 7.712237964999986, "zplain": 21, "triad_plain": [0, 21, 0], "cpu_plain": 0.8006541590000325, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 9907, "pairs_pruned": 138, "pairs_margin": 1, "pairs_evaluated": 9768, "probes_main": 9783, "probes_pre": 0, "inner_breaks": 138, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "bal", "seed": 1691074, "Q": 902, "sizes": [300, 300, 300], "gammaC": 40, "z": 23, "triad": [10, 1, 12], "cpu": 10.28470224099999, "zplain": 23, "triad_plain": [10, 1, 12], "cpu_plain": 0.8696262789999878, "tau": [1, 1, 1], "ell": null, "pairs_total": 90000, "pairs_generated": 14129, "pairs_pruned": 156, "pairs_margin": 18, "pairs_evaluated": 13955, "probes_main": 13970, "probes_pre": 0, "inner_breaks": 156, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1303050, "Q": 936, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 6.440141026999999, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.06036004400000028, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 9363, "pairs_pruned": 115, "pairs_margin": 24, "pairs_evaluated": 9224, "probes_main": 9228, "probes_pre": 0, "inner_breaks": 115, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1310969, "Q": 1024, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 3.207992099, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.033959165000000624, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 5406, "pairs_pruned": 93, "pairs_margin": 4, "pairs_evaluated": 5309, "probes_main": 5313, "probes_pre": 0, "inner_breaks": 93, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1318888, "Q": 811, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 11, 12], "cpu": 3.1453049449999995, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.05043491099999997, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4538, "pairs_pruned": 70, "pairs_margin": 9, "pairs_evaluated": 4459, "probes_main": 4464, "probes_pre": 0, "inner_breaks": 70, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1326807, "Q": 811, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 2.1981047489999987, "zplain": 14, "triad_plain": [14, 0, 0], "cpu_plain": 0.038545101000000415, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 3871, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 3790, "probes_main": 3795, "probes_pre": 0, "inner_breaks": 81, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1334726, "Q": 956, "sizes": [300, 300, 300], "gammaC": 11, "z": 32, "triad": [10, 11, 11], "cpu": 1.0884198329999997, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03257886900000173, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 2343, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 2286, "probes_main": 2291, "probes_pre": 0, "inner_breaks": 57, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1342645, "Q": 967, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [11, 10, 12], "cpu": 2.6599313189999982, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.04706248699999804, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4485, "pairs_pruned": 75, "pairs_margin": 0, "pairs_evaluated": 4410, "probes_main": 4416, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1350564, "Q": 850, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [13, 10, 10], "cpu": 3.9566538829999978, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.05304904599999816, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 5876, "pairs_pruned": 80, "pairs_margin": 2, "pairs_evaluated": 5794, "probes_main": 5800, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1358483, "Q": 900, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 4.925063057999999, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.049325454999998186, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 7878, "pairs_pruned": 112, "pairs_margin": 0, "pairs_evaluated": 7766, "probes_main": 7771, "probes_pre": 0, "inner_breaks": 112, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1366402, "Q": 868, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 4.8393877110000005, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.06242543999999839, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 7142, "pairs_pruned": 108, "pairs_margin": 0, "pairs_evaluated": 7034, "probes_main": 7038, "probes_pre": 0, "inner_breaks": 108, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1374321, "Q": 979, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 2.885736612999999, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03785929099999663, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4585, "pairs_pruned": 72, "pairs_margin": 14, "pairs_evaluated": 4499, "probes_main": 4506, "probes_pre": 0, "inner_breaks": 72, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1382240, "Q": 960, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [12, 11, 10], "cpu": 3.306543660999999, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03592122699999578, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4816, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 4739, "probes_main": 4743, "probes_pre": 0, "inner_breaks": 77, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1390159, "Q": 947, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 2.513320304000004, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.044900978000001146, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4371, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 4280, "probes_main": 4284, "probes_pre": 0, "inner_breaks": 91, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1398078, "Q": 928, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [11, 12, 10], "cpu": 4.539683666000002, "zplain": 15, "triad_plain": [0, 15, 0], "cpu_plain": 0.04957431500000098, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 5962, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 5881, "probes_main": 5885, "probes_pre": 0, "inner_breaks": 81, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1405997, "Q": 855, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [12, 11, 10], "cpu": 3.2932676869999966, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.04401525000000106, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 5871, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 5789, "probes_main": 5795, "probes_pre": 0, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1413916, "Q": 869, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 4.911027230000002, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.041893471999998155, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 7446, "pairs_pruned": 107, "pairs_margin": 0, "pairs_evaluated": 7339, "probes_main": 7344, "probes_pre": 0, "inner_breaks": 107, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1421835, "Q": 939, "sizes": [300, 300, 300], "gammaC": 11, "z": 35, "triad": [10, 11, 14], "cpu": 7.051538661000002, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.03931648999999737, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 9976, "pairs_pruned": 120, "pairs_margin": 30, "pairs_evaluated": 9826, "probes_main": 9832, "probes_pre": 0, "inner_breaks": 120, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1429754, "Q": 992, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 11, 12], "cpu": 4.223171456000003, "zplain": 15, "triad_plain": [0, 15, 0], "cpu_plain": 0.04096132900001237, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 6485, "pairs_pruned": 93, "pairs_margin": 8, "pairs_evaluated": 6384, "probes_main": 6389, "probes_pre": 0, "inner_breaks": 93, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1437673, "Q": 834, "sizes": [300, 300, 300], "gammaC": 11, "z": 32, "triad": [11, 10, 11], "cpu": 2.6571169499999883, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.026630636000007257, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4790, "pairs_pruned": 61, "pairs_margin": 4, "pairs_evaluated": 4725, "probes_main": 4731, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1445592, "Q": 759, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 14, 10], "cpu": 5.088602844999997, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.037244698999998604, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 8703, "pairs_pruned": 122, "pairs_margin": 10, "pairs_evaluated": 8571, "probes_main": 8576, "probes_pre": 0, "inner_breaks": 122, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1453511, "Q": 927, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 4.731415440999996, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.05135098899999946, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 6711, "pairs_pruned": 107, "pairs_margin": 10, "pairs_evaluated": 6594, "probes_main": 6598, "probes_pre": 0, "inner_breaks": 107, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1461430, "Q": 831, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [11, 11, 11], "cpu": 2.5628524130000017, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.04213093399999934, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 3786, "pairs_pruned": 79, "pairs_margin": 0, "pairs_evaluated": 3707, "probes_main": 3716, "probes_pre": 0, "inner_breaks": 79, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1469349, "Q": 932, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 5.6292906209999956, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.042035024000000476, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 8293, "pairs_pruned": 118, "pairs_margin": 0, "pairs_evaluated": 8175, "probes_main": 8179, "probes_pre": 0, "inner_breaks": 118, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1477268, "Q": 847, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 13, 10], "cpu": 3.0243723039999963, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.04879521000000864, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4696, "pairs_pruned": 81, "pairs_margin": 21, "pairs_evaluated": 4594, "probes_main": 4598, "probes_pre": 0, "inner_breaks": 81, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1485187, "Q": 884, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [12, 11, 11], "cpu": 5.80554077699999, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03941290599999547, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 9397, "pairs_pruned": 107, "pairs_margin": 0, "pairs_evaluated": 9290, "probes_main": 9294, "probes_pre": 0, "inner_breaks": 107, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1493106, "Q": 866, "sizes": [300, 300, 300], "gammaC": 11, "z": 32, "triad": [12, 10, 10], "cpu": 3.412761341999996, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.036399455999998054, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 5372, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 5314, "probes_main": 5319, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1501025, "Q": 1029, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [12, 10, 12], "cpu": 6.380807348000005, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03516240300000106, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 9424, "pairs_pruned": 117, "pairs_margin": 11, "pairs_evaluated": 9296, "probes_main": 9300, "probes_pre": 0, "inner_breaks": 117, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1508944, "Q": 961, "sizes": [300, 300, 300], "gammaC": 11, "z": 35, "triad": [10, 15, 10], "cpu": 9.443814376000006, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.05500006799999824, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 11580, "pairs_pruned": 142, "pairs_margin": 27, "pairs_evaluated": 11411, "probes_main": 11418, "probes_pre": 0, "inner_breaks": 142, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1516863, "Q": 964, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 2.2204028499999993, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.050732607000000485, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 3759, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 3698, "probes_main": 3704, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1524782, "Q": 850, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [11, 12, 10], "cpu": 4.403051919999996, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.08010987300001204, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 6141, "pairs_pruned": 89, "pairs_margin": 3, "pairs_evaluated": 6049, "probes_main": 6055, "probes_pre": 0, "inner_breaks": 89, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1532701, "Q": 773, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [14, 10, 10], "cpu": 8.117758440000003, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.03685692199999835, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 11506, "pairs_pruned": 114, "pairs_margin": 0, "pairs_evaluated": 11392, "probes_main": 11398, "probes_pre": 0, "inner_breaks": 114, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1540620, "Q": 930, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [11, 12, 11], "cpu": 6.386386575999978, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.04651572399998827, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 8834, "pairs_pruned": 111, "pairs_margin": 8, "pairs_evaluated": 8715, "probes_main": 8722, "probes_pre": 0, "inner_breaks": 111, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1548539, "Q": 957, "sizes": [300, 300, 300], "gammaC": 11, "z": 32, "triad": [10, 11, 11], "cpu": 1.636820567000001, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.04743182599997908, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 2784, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 2722, "probes_main": 2727, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1556458, "Q": 1015, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.9688347930000134, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03556869499999493, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 3724, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 3639, "probes_main": 3643, "probes_pre": 0, "inner_breaks": 85, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1564377, "Q": 977, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 2.485394608000007, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.04237798200000498, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4230, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 4145, "probes_main": 4150, "probes_pre": 0, "inner_breaks": 85, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1572296, "Q": 978, "sizes": [300, 300, 300], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 7.516942892999992, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.03418739899998968, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 9791, "pairs_pruned": 143, "pairs_margin": 0, "pairs_evaluated": 9648, "probes_main": 9651, "probes_pre": 0, "inner_breaks": 143, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1580215, "Q": 885, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 5.668103048000006, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.06838664899999003, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 7200, "pairs_pruned": 108, "pairs_margin": 6, "pairs_evaluated": 7086, "probes_main": 7090, "probes_pre": 0, "inner_breaks": 108, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1588134, "Q": 925, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 3.263225619999986, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03640366099998005, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4814, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 4734, "probes_main": 4739, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1596053, "Q": 980, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [14, 10, 10], "cpu": 6.543389526999988, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.057836407999985795, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 8688, "pairs_pruned": 96, "pairs_margin": 21, "pairs_evaluated": 8571, "probes_main": 8577, "probes_pre": 0, "inner_breaks": 96, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1603972, "Q": 928, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 2.413140026999997, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.04262299900000244, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4482, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 4393, "probes_main": 4397, "probes_pre": 0, "inner_breaks": 89, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1611891, "Q": 1016, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [12, 11, 10], "cpu": 4.238035514000018, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.04113582599998722, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 6174, "pairs_pruned": 83, "pairs_margin": 12, "pairs_evaluated": 6079, "probes_main": 6088, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 6}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1619810, "Q": 946, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [12, 11, 11], "cpu": 6.027301280000017, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03642170700001657, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 9220, "pairs_pruned": 113, "pairs_margin": 0, "pairs_evaluated": 9107, "probes_main": 9111, "probes_pre": 0, "inner_breaks": 113, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1627729, "Q": 882, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [12, 11, 11], "cpu": 7.5258797019999975, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03871344300000601, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 9810, "pairs_pruned": 116, "pairs_margin": 46, "pairs_evaluated": 9648, "probes_main": 9654, "probes_pre": 0, "inner_breaks": 116, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1635648, "Q": 846, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 6.996242660999997, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.036899382000001424, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 8370, "pairs_pruned": 117, "pairs_margin": 2, "pairs_evaluated": 8251, "probes_main": 8255, "probes_pre": 0, "inner_breaks": 117, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1643567, "Q": 896, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 6.196958864999999, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.05269055200000139, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 7947, "pairs_pruned": 111, "pairs_margin": 4, "pairs_evaluated": 7832, "probes_main": 7839, "probes_pre": 0, "inner_breaks": 111, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1651486, "Q": 746, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 6.751624700999997, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.048808121999996956, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 8152, "pairs_pruned": 104, "pairs_margin": 16, "pairs_evaluated": 8032, "probes_main": 8036, "probes_pre": 0, "inner_breaks": 104, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1659405, "Q": 879, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [11, 10, 13], "cpu": 3.9390439119999883, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.054683702000005496, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 5610, "pairs_pruned": 94, "pairs_margin": 0, "pairs_evaluated": 5516, "probes_main": 5521, "probes_pre": 0, "inner_breaks": 94, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1667324, "Q": 894, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [11, 10, 13], "cpu": 5.2988566809999895, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.05753797700000973, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 6498, "pairs_pruned": 97, "pairs_margin": 12, "pairs_evaluated": 6389, "probes_main": 6394, "probes_pre": 0, "inner_breaks": 97, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1675243, "Q": 910, "sizes": [300, 300, 300], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 4.818236626000015, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.049605534000022544, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 7408, "pairs_pruned": 119, "pairs_margin": 13, "pairs_evaluated": 7276, "probes_main": 7280, "probes_pre": 0, "inner_breaks": 119, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1683162, "Q": 849, "sizes": [300, 300, 300], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 3.312077498000008, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.04508820000000924, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 4676, "pairs_pruned": 90, "pairs_margin": 0, "pairs_evaluated": 4586, "probes_main": 4590, "probes_pre": 0, "inner_breaks": 90, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "bal", "seed": 1691081, "Q": 935, "sizes": [300, 300, 300], "gammaC": 11, "z": 35, "triad": [12, 13, 10], "cpu": 6.929023753999985, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.050864283999999316, "tau": [10, 10, 10], "ell": null, "pairs_total": 90000, "pairs_generated": 10505, "pairs_pruned": 116, "pairs_margin": 0, "pairs_evaluated": 10389, "probes_main": 10393, "probes_pre": 0, "inner_breaks": 116, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2303043, "Q": 859, "sizes": [180, 270, 450], "gammaC": 40, "z": 21, "triad": [1, 11, 9], "cpu": 2.5119321799999996, "zplain": 20, "triad_plain": [0, 11, 9], "cpu_plain": 0.6283524460000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4547, "pairs_pruned": 75, "pairs_margin": 0, "pairs_evaluated": 4472, "probes_main": 4485, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2310962, "Q": 976, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [1, 2, 15], "cpu": 1.9499944369999995, "zplain": 17, "triad_plain": [0, 2, 15], "cpu_plain": 0.547232589, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3718, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 3649, "probes_main": 3658, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2318881, "Q": 920, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [11, 1, 8], "cpu": 2.9508916440000004, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.553201778, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4765, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 4680, "probes_main": 4691, "probes_pre": 0, "inner_breaks": 85, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2326800, "Q": 910, "sizes": [180, 270, 450], "gammaC": 40, "z": 22, "triad": [11, 2, 9], "cpu": 4.249866885000001, "zplain": 22, "triad_plain": [11, 0, 11], "cpu_plain": 0.8572610009999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 6183, "pairs_pruned": 88, "pairs_margin": 2, "pairs_evaluated": 6093, "probes_main": 6110, "probes_pre": 0, "inner_breaks": 88, "outer_stop": 1, "improvements": 5}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2334719, "Q": 763, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [2, 2, 16], "cpu": 2.9496682080000003, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.6647584729999991, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4527, "pairs_pruned": 80, "pairs_margin": 5, "pairs_evaluated": 4442, "probes_main": 4455, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2342638, "Q": 1033, "sizes": [180, 270, 450], "gammaC": 40, "z": 19, "triad": [3, 4, 12], "cpu": 2.5275933459999997, "zplain": 18, "triad_plain": [0, 7, 11], "cpu_plain": 0.5225811259999986, "tau": [2, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3835, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 3768, "probes_main": 3780, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2350557, "Q": 961, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [4, 5, 11], "cpu": 3.1590464219999994, "zplain": 20, "triad_plain": [4, 5, 11], "cpu_plain": 0.7006046580000032, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 5037, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 4957, "probes_main": 4970, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2358476, "Q": 739, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [2, 2, 14], "cpu": 2.31757451, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.5957673269999972, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3492, "pairs_pruned": 69, "pairs_margin": 11, "pairs_evaluated": 3412, "probes_main": 3424, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2366395, "Q": 828, "sizes": [180, 270, 450], "gammaC": 40, "z": 26, "triad": [1, 1, 24], "cpu": 5.159045380000002, "zplain": 24, "triad_plain": [0, 0, 24], "cpu_plain": 0.7391638949999972, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 8241, "pairs_pruned": 106, "pairs_margin": 0, "pairs_evaluated": 8135, "probes_main": 8140, "probes_pre": 0, "inner_breaks": 106, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2374314, "Q": 959, "sizes": [180, 270, 450], "gammaC": 40, "z": 14, "triad": [1, 2, 11], "cpu": 0.9947334169999991, "zplain": 13, "triad_plain": [0, 2, 11], "cpu_plain": 0.37496496199999996, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 1944, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 1895, "probes_main": 1903, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2382233, "Q": 964, "sizes": [180, 270, 450], "gammaC": 40, "z": 21, "triad": [1, 6, 14], "cpu": 3.3867349380000036, "zplain": 20, "triad_plain": [0, 6, 14], "cpu_plain": 0.5529026160000043, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 5432, "pairs_pruned": 84, "pairs_margin": 12, "pairs_evaluated": 5336, "probes_main": 5346, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2390152, "Q": 884, "sizes": [180, 270, 450], "gammaC": 40, "z": 15, "triad": [5, 1, 9], "cpu": 1.7609125950000006, "zplain": 15, "triad_plain": [1, 0, 14], "cpu_plain": 0.580959067000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2861, "pairs_pruned": 59, "pairs_margin": 1, "pairs_evaluated": 2801, "probes_main": 2809, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2398071, "Q": 872, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [1, 3, 14], "cpu": 2.1320809179999998, "zplain": 17, "triad_plain": [0, 3, 14], "cpu_plain": 0.5272091450000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3751, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 3687, "probes_main": 3696, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2405990, "Q": 851, "sizes": [180, 270, 450], "gammaC": 40, "z": 16, "triad": [1, 1, 14], "cpu": 2.1946449939999937, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.356352213000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3465, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 3404, "probes_main": 3409, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2413909, "Q": 876, "sizes": [180, 270, 450], "gammaC": 40, "z": 19, "triad": [1, 6, 12], "cpu": 2.3082559459999956, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.5054803980000031, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3643, "pairs_pruned": 66, "pairs_margin": 6, "pairs_evaluated": 3571, "probes_main": 3579, "probes_pre": 0, "inner_breaks": 66, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2421828, "Q": 932, "sizes": [180, 270, 450], "gammaC": 40, "z": 16, "triad": [1, 6, 9], "cpu": 1.537764750000001, "zplain": 16, "triad_plain": [1, 6, 9], "cpu_plain": 0.48398942100000397, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2641, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 2596, "probes_main": 2604, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2429747, "Q": 898, "sizes": [180, 270, 450], "gammaC": 40, "z": 25, "triad": [11, 1, 13], "cpu": 5.881675985999998, "zplain": 24, "triad_plain": [0, 0, 24], "cpu_plain": 0.9090773949999971, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 7881, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 7789, "probes_main": 7797, "probes_pre": 0, "inner_breaks": 92, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2437666, "Q": 1011, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 2.001649355000005, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.3861082570000036, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3344, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 3284, "probes_main": 3289, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2445585, "Q": 950, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 1.4288396430000034, "zplain": 17, "triad_plain": [0, 1, 16], "cpu_plain": 0.4550304609999998, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2469, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 2417, "probes_main": 2423, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2453504, "Q": 929, "sizes": [180, 270, 450], "gammaC": 40, "z": 14, "triad": [1, 2, 11], "cpu": 0.7465517779999971, "zplain": 13, "triad_plain": [0, 2, 11], "cpu_plain": 0.33440172899999965, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 1660, "pairs_pruned": 45, "pairs_margin": 9, "pairs_evaluated": 1606, "probes_main": 1615, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2461423, "Q": 959, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [4, 1, 15], "cpu": 2.7489327120000056, "zplain": 19, "triad_plain": [4, 0, 15], "cpu_plain": 0.5647671859999974, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4555, "pairs_pruned": 75, "pairs_margin": 4, "pairs_evaluated": 4476, "probes_main": 4489, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2469342, "Q": 931, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [2, 2, 13], "cpu": 2.044801761000002, "zplain": 17, "triad_plain": [2, 2, 13], "cpu_plain": 0.43906199100000265, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3475, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 3418, "probes_main": 3433, "probes_pre": 0, "inner_breaks": 57, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2477261, "Q": 856, "sizes": [180, 270, 450], "gammaC": 40, "z": 21, "triad": [1, 4, 16], "cpu": 3.369272621999997, "zplain": 20, "triad_plain": [0, 4, 16], "cpu_plain": 0.5767193819999932, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 5084, "pairs_pruned": 86, "pairs_margin": 10, "pairs_evaluated": 4988, "probes_main": 5002, "probes_pre": 0, "inner_breaks": 86, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2485180, "Q": 816, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 1.656347979000003, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.5039132579999972, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3306, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 3244, "probes_main": 3249, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2493099, "Q": 904, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 1.5082299759999955, "zplain": 16, "triad_plain": [0, 2, 14], "cpu_plain": 0.4012788900000004, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2967, "pairs_pruned": 51, "pairs_margin": 4, "pairs_evaluated": 2912, "probes_main": 2917, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2501018, "Q": 882, "sizes": [180, 270, 450], "gammaC": 40, "z": 14, "triad": [1, 1, 12], "cpu": 1.2214601839999943, "zplain": 12, "triad_plain": [0, 0, 12], "cpu_plain": 0.2981597160000007, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2347, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 2297, "probes_main": 2303, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2508937, "Q": 911, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 1.7652863019999927, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.40919176100000243, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3027, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 2962, "probes_main": 2968, "probes_pre": 0, "inner_breaks": 65, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2516856, "Q": 1118, "sizes": [180, 270, 450], "gammaC": 40, "z": 19, "triad": [1, 1, 17], "cpu": 2.769088976000006, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.42748748599998976, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4493, "pairs_pruned": 74, "pairs_margin": 5, "pairs_evaluated": 4414, "probes_main": 4420, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2524775, "Q": 916, "sizes": [180, 270, 450], "gammaC": 40, "z": 22, "triad": [1, 1, 20], "cpu": 4.028450726999992, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.6059536420000029, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 6055, "pairs_pruned": 93, "pairs_margin": 3, "pairs_evaluated": 5959, "probes_main": 5964, "probes_pre": 0, "inner_breaks": 93, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2532694, "Q": 895, "sizes": [180, 270, 450], "gammaC": 40, "z": 14, "triad": [1, 2, 11], "cpu": 0.770712993999993, "zplain": 13, "triad_plain": [0, 2, 11], "cpu_plain": 0.3175404149999963, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 1793, "pairs_pruned": 42, "pairs_margin": 9, "pairs_evaluated": 1742, "probes_main": 1751, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2540613, "Q": 795, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [1, 5, 14], "cpu": 2.477122836999996, "zplain": 19, "triad_plain": [4, 0, 15], "cpu_plain": 0.5169193859999979, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4917, "pairs_pruned": 77, "pairs_margin": 9, "pairs_evaluated": 4831, "probes_main": 4841, "probes_pre": 0, "inner_breaks": 77, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2548532, "Q": 879, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [4, 6, 8], "cpu": 2.5524142070000124, "zplain": 18, "triad_plain": [0, 6, 12], "cpu_plain": 0.5022609990000007, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3926, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3855, "probes_main": 3867, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2556451, "Q": 880, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [1, 2, 14], "cpu": 2.540974014999989, "zplain": 16, "triad_plain": [0, 2, 14], "cpu_plain": 0.40537343500000134, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4356, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 4278, "probes_main": 4288, "probes_pre": 0, "inner_breaks": 78, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2564370, "Q": 859, "sizes": [180, 270, 450], "gammaC": 40, "z": 14, "triad": [1, 2, 11], "cpu": 1.3435994090000065, "zplain": 13, "triad_plain": [0, 2, 11], "cpu_plain": 0.28111516399999914, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2754, "pairs_pruned": 56, "pairs_margin": 4, "pairs_evaluated": 2694, "probes_main": 2703, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2572289, "Q": 846, "sizes": [180, 270, 450], "gammaC": 40, "z": 19, "triad": [1, 1, 17], "cpu": 2.8040823810000006, "zplain": 18, "triad_plain": [1, 0, 17], "cpu_plain": 0.44074953899999514, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4541, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 4467, "probes_main": 4473, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2580208, "Q": 897, "sizes": [180, 270, 450], "gammaC": 40, "z": 19, "triad": [1, 14, 4], "cpu": 2.425313249999988, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.503153994999991, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3831, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 3775, "probes_main": 3782, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2588127, "Q": 928, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 1.5973484260000106, "zplain": 16, "triad_plain": [1, 0, 15], "cpu_plain": 0.40849059299999624, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3045, "pairs_pruned": 64, "pairs_margin": 30, "pairs_evaluated": 2951, "probes_main": 2956, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2596046, "Q": 983, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [1, 4, 15], "cpu": 3.6791980120000005, "zplain": 19, "triad_plain": [0, 4, 15], "cpu_plain": 0.5651266379999953, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 5698, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 5606, "probes_main": 5619, "probes_pre": 0, "inner_breaks": 92, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2603965, "Q": 755, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [2, 4, 12], "cpu": 2.105969713999997, "zplain": 18, "triad_plain": [2, 4, 12], "cpu_plain": 0.6288768320000031, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3518, "pairs_pruned": 71, "pairs_margin": 9, "pairs_evaluated": 3438, "probes_main": 3454, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2611884, "Q": 897, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [1, 4, 15], "cpu": 2.999938795999995, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.5379279959999934, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4491, "pairs_pruned": 72, "pairs_margin": 12, "pairs_evaluated": 4407, "probes_main": 4415, "probes_pre": 0, "inner_breaks": 72, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2619803, "Q": 832, "sizes": [180, 270, 450], "gammaC": 40, "z": 16, "triad": [2, 1, 13], "cpu": 1.8085535560000068, "zplain": 15, "triad_plain": [2, 0, 13], "cpu_plain": 0.4196487399999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3218, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 3156, "probes_main": 3164, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2627722, "Q": 869, "sizes": [180, 270, 450], "gammaC": 40, "z": 15, "triad": [1, 4, 10], "cpu": 1.4315712170000126, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.35514704700000266, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2514, "pairs_pruned": 52, "pairs_margin": 2, "pairs_evaluated": 2460, "probes_main": 2468, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2635641, "Q": 910, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 2.1183651449999985, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.43191047499999513, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3118, "pairs_pruned": 69, "pairs_margin": 8, "pairs_evaluated": 3041, "probes_main": 3046, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2643560, "Q": 952, "sizes": [180, 270, 450], "gammaC": 40, "z": 17, "triad": [1, 3, 13], "cpu": 2.9831108340000014, "zplain": 16, "triad_plain": [0, 3, 13], "cpu_plain": 0.4273672280000085, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4351, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 4288, "probes_main": 4301, "probes_pre": 0, "inner_breaks": 63, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2651479, "Q": 949, "sizes": [180, 270, 450], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 2.2210073490000184, "zplain": 18, "triad_plain": [1, 1, 16], "cpu_plain": 0.5364421650000111, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 3526, "pairs_pruned": 59, "pairs_margin": 1, "pairs_evaluated": 3466, "probes_main": 3472, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2659398, "Q": 977, "sizes": [180, 270, 450], "gammaC": 40, "z": 16, "triad": [1, 1, 14], "cpu": 1.5892301539999778, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.3356861190000018, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 2728, "pairs_pruned": 65, "pairs_margin": 5, "pairs_evaluated": 2658, "probes_main": 2663, "probes_pre": 0, "inner_breaks": 65, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2667317, "Q": 901, "sizes": [180, 270, 450], "gammaC": 40, "z": 21, "triad": [1, 1, 19], "cpu": 3.3296270319999905, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.5218998690000092, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 5062, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 4981, "probes_main": 4986, "probes_pre": 0, "inner_breaks": 81, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2675236, "Q": 919, "sizes": [180, 270, 450], "gammaC": 40, "z": 22, "triad": [1, 13, 8], "cpu": 3.9141420249999896, "zplain": 21, "triad_plain": [0, 13, 8], "cpu_plain": 0.6721670800000084, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 5861, "pairs_pruned": 89, "pairs_margin": 8, "pairs_evaluated": 5764, "probes_main": 5776, "probes_pre": 0, "inner_breaks": 89, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2683155, "Q": 933, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [1, 17, 2], "cpu": 3.278549720000001, "zplain": 19, "triad_plain": [0, 17, 2], "cpu_plain": 0.7482708630000161, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 4394, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4311, "probes_main": 4326, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 4}
{"m": 30, "n": 30, "lo": 1, "hi": 40, "split": "unb", "seed": 2691074, "Q": 992, "sizes": [180, 270, 450], "gammaC": 40, "z": 20, "triad": [1, 4, 15], "cpu": 3.8868655109999963, "zplain": 19, "triad_plain": [0, 8, 11], "cpu_plain": 0.6776211520000004, "tau": [1, 1, 1], "ell": null, "pairs_total": 48600, "pairs_generated": 5416, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 5336, "probes_main": 5349, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2303050, "Q": 917, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 13, 10], "cpu": 1.231524808, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.05376606500000003, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2120, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 2083, "probes_main": 2087, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2310969, "Q": 901, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [11, 10, 11], "cpu": 1.0840100289999999, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03070950799999972, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1872, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 1836, "probes_main": 1842, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2318888, "Q": 880, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 1.698372429, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.04136634099999981, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2461, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 2409, "probes_main": 2415, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 3}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2326807, "Q": 910, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 2.261299597, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.055130763000000194, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3178, "pairs_pruned": 61, "pairs_margin": 7, "pairs_evaluated": 3110, "probes_main": 3114, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2334726, "Q": 824, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 3.922571434999999, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03429859000000057, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 5264, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 5187, "probes_main": 5191, "probes_pre": 0, "inner_breaks": 77, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2342645, "Q": 931, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 2.111693957, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.033252880999999235, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3458, "pairs_pruned": 59, "pairs_margin": 6, "pairs_evaluated": 3393, "probes_main": 3397, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2350564, "Q": 943, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 2.2061615250000006, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.032752472999998616, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3941, "pairs_pruned": 67, "pairs_margin": 7, "pairs_evaluated": 3867, "probes_main": 3871, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2358483, "Q": 819, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.9509499479999999, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.023471267999999768, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1866, "pairs_pruned": 41, "pairs_margin": 4, "pairs_evaluated": 1821, "probes_main": 1825, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2366402, "Q": 962, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.085946259, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.024431263000000314, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1916, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1877, "probes_main": 1881, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2374321, "Q": 948, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.1504862259999982, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.020306421999997326, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2346, "pairs_pruned": 45, "pairs_margin": 9, "pairs_evaluated": 2292, "probes_main": 2296, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2382240, "Q": 912, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 13, 11], "cpu": 2.6440118949999984, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.04527465399999997, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 4131, "pairs_pruned": 69, "pairs_margin": 3, "pairs_evaluated": 4059, "probes_main": 4065, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2390159, "Q": 891, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.7459900669999975, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03648311000000248, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2712, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 2656, "probes_main": 2660, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2398078, "Q": 783, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.8249143120000006, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03599068799999827, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1403, "pairs_pruned": 32, "pairs_margin": 1, "pairs_evaluated": 1370, "probes_main": 1373, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2405997, "Q": 807, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 2.052808364999997, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03862529199999898, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2681, "pairs_pruned": 43, "pairs_margin": 6, "pairs_evaluated": 2632, "probes_main": 2637, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2413916, "Q": 986, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.4470432470000034, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.030813340000001688, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2700, "pairs_pruned": 44, "pairs_margin": 3, "pairs_evaluated": 2653, "probes_main": 2657, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2421835, "Q": 896, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.7251182560000018, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.05362907399999983, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2956, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 2902, "probes_main": 2906, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2429754, "Q": 823, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.8727817709999997, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.04548271399999848, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1544, "pairs_pruned": 33, "pairs_margin": 3, "pairs_evaluated": 1508, "probes_main": 1511, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2437673, "Q": 905, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 3.6384130369999994, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.038899538000002565, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 4474, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 4420, "probes_main": 4424, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2445592, "Q": 840, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.3984211520000045, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.04072756700000468, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2074, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 2034, "probes_main": 2038, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2453511, "Q": 762, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 2.858210884000002, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.02886815499999784, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3389, "pairs_pruned": 63, "pairs_margin": 16, "pairs_evaluated": 3310, "probes_main": 3314, "probes_pre": 0, "inner_breaks": 63, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2461430, "Q": 991, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.7435692090000003, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.034908180000002176, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2819, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 2767, "probes_main": 2771, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2469349, "Q": 1010, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.511736464000002, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.02445791699999944, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1143, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 1115, "probes_main": 1118, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2477268, "Q": 775, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 2.3039518710000024, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.02951782499999922, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3193, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 3126, "probes_main": 3130, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2485187, "Q": 754, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.6829647100000003, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.035191530000005855, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1232, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 1200, "probes_main": 1203, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2493106, "Q": 883, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.7540738289999993, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03179186300000225, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2609, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2551, "probes_main": 2555, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2501025, "Q": 779, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 11, 11], "cpu": 0.7468922469999981, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.029014451000001884, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1124, "pairs_pruned": 38, "pairs_margin": 3, "pairs_evaluated": 1083, "probes_main": 1088, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2508944, "Q": 969, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 2.6657384640000004, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.03757621799999811, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3287, "pairs_pruned": 51, "pairs_margin": 6, "pairs_evaluated": 3230, "probes_main": 3234, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2516863, "Q": 999, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 12, 10], "cpu": 0.7789816770000044, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.04349313699999868, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1142, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 1108, "probes_main": 1112, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2524782, "Q": 897, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 2.9042131920000003, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.06294219799999468, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 4280, "pairs_pruned": 67, "pairs_margin": 4, "pairs_evaluated": 4209, "probes_main": 4214, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2532701, "Q": 881, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.6718958519999987, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.0416385460000015, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1003, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 968, "probes_main": 971, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2540620, "Q": 867, "sizes": [180, 270, 450], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 11.160579878, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.06015974900000742, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 14396, "pairs_pruned": 129, "pairs_margin": 0, "pairs_evaluated": 14267, "probes_main": 14270, "probes_pre": 0, "inner_breaks": 129, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2548539, "Q": 850, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 2.365054495999999, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.02378857200000084, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3159, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 3099, "probes_main": 3103, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2556458, "Q": 977, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.9942599169999937, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03075606000000164, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1429, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 1396, "probes_main": 1399, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2564377, "Q": 961, "sizes": [180, 270, 450], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 4.9017988770000045, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03538833400000385, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 6555, "pairs_pruned": 84, "pairs_margin": 9, "pairs_evaluated": 6462, "probes_main": 6465, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2572296, "Q": 932, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.9915588749999955, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.06860308500000656, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2555, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 2506, "probes_main": 2510, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2580215, "Q": 908, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.5932969720000045, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03696176300000786, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1371, "pairs_pruned": 36, "pairs_margin": 9, "pairs_evaluated": 1326, "probes_main": 1329, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2588134, "Q": 994, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.6122213769999973, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03916814100000465, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2775, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2717, "probes_main": 2721, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2596053, "Q": 1022, "sizes": [180, 270, 450], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 1.1235650670000012, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03403455999999494, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1895, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1854, "probes_main": 1857, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2603972, "Q": 879, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 13, 11], "cpu": 3.652544787999986, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.031149564000003238, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 5089, "pairs_pruned": 75, "pairs_margin": 5, "pairs_evaluated": 5009, "probes_main": 5013, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2611891, "Q": 972, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.673203860000001, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.02990177499999902, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2737, "pairs_pruned": 50, "pairs_margin": 4, "pairs_evaluated": 2683, "probes_main": 2687, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2619810, "Q": 932, "sizes": [180, 270, 450], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 4.425691513000004, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.04422418699999753, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 6098, "pairs_pruned": 84, "pairs_margin": 9, "pairs_evaluated": 6005, "probes_main": 6008, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2627729, "Q": 902, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.180957528999997, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.0220339420000073, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2261, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 2214, "probes_main": 2218, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2635648, "Q": 1019, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 1.6142208410000052, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03097386599999652, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2422, "pairs_pruned": 49, "pairs_margin": 4, "pairs_evaluated": 2369, "probes_main": 2374, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2643567, "Q": 867, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 2.2097371750000008, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.030466004999993856, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2993, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 2938, "probes_main": 2942, "probes_pre": 0, "inner_breaks": 55, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2651486, "Q": 1060, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.3569353089999936, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.0513167889999977, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2661, "pairs_pruned": 55, "pairs_margin": 5, "pairs_evaluated": 2601, "probes_main": 2605, "probes_pre": 0, "inner_breaks": 55, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2659405, "Q": 975, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 2.9483917270000006, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.02712607599998762, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 4486, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 4415, "probes_main": 4419, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2667324, "Q": 741, "sizes": [180, 270, 450], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 3.8534976880000045, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.032428234999997585, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 5697, "pairs_pruned": 72, "pairs_margin": 5, "pairs_evaluated": 5620, "probes_main": 5623, "probes_pre": 0, "inner_breaks": 72, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2675243, "Q": 970, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.917571633999998, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.031026450999988242, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 1793, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 1756, "probes_main": 1760, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2683162, "Q": 837, "sizes": [180, 270, 450], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 1.1035561749999943, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.022554988000010212, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 2162, "pairs_pruned": 47, "pairs_margin": 5, "pairs_evaluated": 2110, "probes_main": 2114, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 1}
{"m": 30, "n": 30, "lo": 10, "hi": 20, "split": "unb", "seed": 2691081, "Q": 886, "sizes": [180, 270, 450], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 2.4209432789999994, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.04312071899998671, "tau": [10, 10, 10], "ell": null, "pairs_total": 48600, "pairs_generated": 3603, "pairs_pruned": 62, "pairs_margin": 2, "pairs_evaluated": 3539, "probes_main": 3545, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 2}


==> anc/three_phase_ni_supplement/original_studies/results/studyB.jsonl <==
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1030343, "Q": 42, "sizes": [3, 3, 3], "gammaC": 2, "z": 54, "triad": [29, 1, 24], "cpu": 0.00042945999999999956, "zplain": 53, "triad_plain": [29, 0, 24], "cpu_plain": 0.0005977110000000008, "tau": [1, 1, 7], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1038262, "Q": 84, "sizes": [3, 3, 3], "gammaC": 3, "z": 62, "triad": [35, 3, 24], "cpu": 0.00025920200000000004, "zplain": 59, "triad_plain": [35, 0, 24], "cpu_plain": 0.0004636100000000032, "tau": [21, 3, 2], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1046181, "Q": 86, "sizes": [3, 3, 3], "gammaC": 3, "z": 59, "triad": [7, 20, 32], "cpu": 0.00020809000000000105, "zplain": 59, "triad_plain": [7, 20, 32], "cpu_plain": 0.000988945000000005, "tau": [7, 10, 31], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1054100, "Q": 88, "sizes": [3, 3, 3], "gammaC": 3, "z": 31, "triad": [2, 12, 17], "cpu": 0.00040339900000000567, "zplain": 31, "triad_plain": [2, 12, 17], "cpu_plain": 0.0004290079999999946, "tau": [2, 8, 14], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1062019, "Q": 66, "sizes": [3, 3, 3], "gammaC": 3, "z": 62, "triad": [4, 30, 28], "cpu": 0.00012857700000000472, "zplain": 62, "triad_plain": [4, 30, 28], "cpu_plain": 0.00044513800000000464, "tau": [4, 26, 28], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1069938, "Q": 70, "sizes": [3, 3, 3], "gammaC": 3, "z": 49, "triad": [6, 23, 20], "cpu": 0.00018361199999999966, "zplain": 49, "triad_plain": [6, 23, 20], "cpu_plain": 0.0003224920000000006, "tau": [6, 2, 17], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1077857, "Q": 73, "sizes": [3, 3, 3], "gammaC": 3, "z": 69, "triad": [15, 30, 24], "cpu": 0.00021334900000000157, "zplain": 58, "triad_plain": [28, 30, 0], "cpu_plain": 0.0005124180000000006, "tau": [2, 25, 14], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1085776, "Q": 107, "sizes": [3, 3, 3], "gammaC": 3, "z": 70, "triad": [31, 31, 8], "cpu": 0.0002474999999999977, "zplain": 39, "triad_plain": [0, 31, 8], "cpu_plain": 0.00019286699999999934, "tau": [31, 12, 4], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1093695, "Q": 87, "sizes": [3, 3, 3], "gammaC": 3, "z": 77, "triad": [16, 28, 33], "cpu": 0.00016194599999999615, "zplain": 76, "triad_plain": [38, 38, 0], "cpu_plain": 0.0006765930000000031, "tau": [16, 10, 26], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1101614, "Q": 95, "sizes": [3, 3, 3], "gammaC": 3, "z": 37, "triad": [25, 9, 3], "cpu": 0.0001545670000000013, "zplain": 21, "triad_plain": [0, 18, 3], "cpu_plain": 0.0001344549999999986, "tau": [25, 4, 3], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1109533, "Q": 84, "sizes": [3, 3, 3], "gammaC": 3, "z": 70, "triad": [33, 19, 18], "cpu": 0.00028919399999999956, "zplain": 70, "triad_plain": [33, 19, 18], "cpu_plain": 0.000654268999999999, "tau": [19, 19, 5], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 12, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1117452, "Q": 54, "sizes": [3, 3, 3], "gammaC": 3, "z": 78, "triad": [32, 39, 7], "cpu": 0.000305312000000002, "zplain": 71, "triad_plain": [32, 39, 0], "cpu_plain": 0.0003595600000000018, "tau": [8, 37, 7], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 11, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1125371, "Q": 48, "sizes": [3, 3, 3], "gammaC": 3, "z": 64, "triad": [36, 7, 21], "cpu": 0.0002771360000000042, "zplain": 43, "triad_plain": [36, 7, 0], "cpu_plain": 0.0004564599999999988, "tau": [23, 6, 21], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 11, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1133290, "Q": 102, "sizes": [3, 3, 3], "gammaC": 3, "z": 40, "triad": [5, 12, 23], "cpu": 0.0001186729999999997, "zplain": 40, "triad_plain": [5, 12, 23], "cpu_plain": 0.00019636800000000232, "tau": [5, 12, 6], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1141209, "Q": 73, "sizes": [3, 3, 3], "gammaC": 3, "z": 45, "triad": [20, 19, 6], "cpu": 0.0002390499999999976, "zplain": 45, "triad_plain": [20, 19, 6], "cpu_plain": 0.000628469999999999, "tau": [11, 15, 6], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1149128, "Q": 91, "sizes": [3, 3, 3], "gammaC": 3, "z": 35, "triad": [1, 31, 3], "cpu": 0.00018218899999999927, "zplain": 35, "triad_plain": [1, 31, 3], "cpu_plain": 0.0003177569999999949, "tau": [1, 2, 1], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1157047, "Q": 93, "sizes": [3, 3, 3], "gammaC": 3, "z": 60, "triad": [25, 34, 1], "cpu": 0.0002833830000000051, "zplain": 59, "triad_plain": [25, 34, 0], "cpu_plain": 0.0003268319999999991, "tau": [15, 4, 1], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1164966, "Q": 99, "sizes": [3, 3, 3], "gammaC": 3, "z": 69, "triad": [9, 32, 28], "cpu": 0.00022258200000000589, "zplain": 60, "triad_plain": [0, 32, 28], "cpu_plain": 0.00046899499999999983, "tau": [9, 17, 11], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1172885, "Q": 89, "sizes": [3, 3, 3], "gammaC": 3, "z": 66, "triad": [4, 39, 23], "cpu": 0.0004617000000000024, "zplain": 62, "triad_plain": [0, 39, 23], "cpu_plain": 0.00043054599999999693, "tau": [4, 8, 8], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1180804, "Q": 87, "sizes": [3, 3, 3], "gammaC": 3, "z": 70, "triad": [33, 8, 29], "cpu": 0.00042308300000000465, "zplain": 57, "triad_plain": [20, 37, 0], "cpu_plain": 0.000558481999999999, "tau": [14, 8, 5], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 12, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1188723, "Q": 116, "sizes": [3, 3, 3], "gammaC": 3, "z": 43, "triad": [14, 6, 23], "cpu": 0.0003310379999999988, "zplain": 43, "triad_plain": [14, 6, 23], "cpu_plain": 0.00040382300000000454, "tau": [10, 6, 6], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1196642, "Q": 105, "sizes": [3, 3, 3], "gammaC": 2, "z": 32, "triad": [9, 1, 22], "cpu": 8.427099999999688e-05, "zplain": 32, "triad_plain": [9, 1, 22], "cpu_plain": 0.0004812199999999975, "tau": [9, 1, 15], "ell": null, "pairs_total": 9, "pairs_generated": 4, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 3, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1204561, "Q": 91, "sizes": [3, 3, 3], "gammaC": 3, "z": 51, "triad": [29, 20, 2], "cpu": 0.00019474099999999828, "zplain": 46, "triad_plain": [0, 20, 26], "cpu_plain": 0.0002467590000000061, "tau": [19, 8, 2], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1212480, "Q": 49, "sizes": [3, 3, 3], "gammaC": 3, "z": 68, "triad": [34, 19, 15], "cpu": 0.00026135099999999994, "zplain": 49, "triad_plain": [34, 0, 15], "cpu_plain": 0.0004099430000000029, "tau": [22, 15, 15], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1220399, "Q": 91, "sizes": [3, 3, 3], "gammaC": 2, "z": 35, "triad": [22, 12, 1], "cpu": 0.00017851799999999557, "zplain": 28, "triad_plain": [0, 27, 1], "cpu_plain": 0.00019049999999999623, "tau": [16, 11, 1], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1228318, "Q": 73, "sizes": [3, 3, 3], "gammaC": 3, "z": 85, "triad": [38, 8, 39], "cpu": 0.00019191500000000083, "zplain": 85, "triad_plain": [38, 8, 39], "cpu_plain": 0.0017486520000000033, "tau": [8, 8, 22], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1236237, "Q": 95, "sizes": [3, 3, 3], "gammaC": 3, "z": 71, "triad": [17, 14, 40], "cpu": 0.000245473000000003, "zplain": 60, "triad_plain": [20, 0, 40], "cpu_plain": 0.00048363600000000256, "tau": [17, 14, 9], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 10, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1244156, "Q": 77, "sizes": [3, 3, 3], "gammaC": 3, "z": 34, "triad": [7, 14, 13], "cpu": 0.00010055699999999418, "zplain": 34, "triad_plain": [7, 14, 13], "cpu_plain": 0.0002892229999999982, "tau": [7, 3, 1], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1252075, "Q": 64, "sizes": [3, 3, 3], "gammaC": 2, "z": 60, "triad": [37, 21, 2], "cpu": 0.00029436099999999993, "zplain": 58, "triad_plain": [37, 21, 0], "cpu_plain": 0.000352729000000003, "tau": [13, 5, 2], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1259994, "Q": 74, "sizes": [3, 3, 3], "gammaC": 3, "z": 65, "triad": [38, 23, 4], "cpu": 0.000500175999999998, "zplain": 61, "triad_plain": [38, 23, 0], "cpu_plain": 0.00047294199999999703, "tau": [6, 14, 4], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 11, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 3}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1267913, "Q": 130, "sizes": [3, 3, 3], "gammaC": 3, "z": 26, "triad": [2, 14, 10], "cpu": 0.00014703400000000422, "zplain": 24, "triad_plain": [0, 14, 10], "cpu_plain": 0.00022818200000000038, "tau": [2, 10, 7], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1275832, "Q": 90, "sizes": [3, 3, 3], "gammaC": 3, "z": 40, "triad": [10, 11, 19], "cpu": 0.0002455989999999991, "zplain": 40, "triad_plain": [10, 11, 19], "cpu_plain": 0.00024360699999999985, "tau": [10, 11, 2], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1283751, "Q": 58, "sizes": [3, 3, 3], "gammaC": 3, "z": 65, "triad": [36, 15, 14], "cpu": 0.0002742170000000002, "zplain": 65, "triad_plain": [36, 15, 14], "cpu_plain": 0.00044285399999999947, "tau": [11, 15, 14], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1291670, "Q": 65, "sizes": [3, 3, 3], "gammaC": 3, "z": 69, "triad": [25, 35, 9], "cpu": 0.0005901050000000005, "zplain": 34, "triad_plain": [25, 0, 9], "cpu_plain": 0.000520925999999998, "tau": [16, 35, 4], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1299589, "Q": 66, "sizes": [3, 3, 3], "gammaC": 3, "z": 19, "triad": [9, 3, 7], "cpu": 0.00016719800000000035, "zplain": 10, "triad_plain": [0, 3, 7], "cpu_plain": 0.00015395899999999518, "tau": [9, 1, 1], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1307508, "Q": 74, "sizes": [3, 3, 3], "gammaC": 3, "z": 56, "triad": [11, 26, 19], "cpu": 0.00014798900000000115, "zplain": 56, "triad_plain": [11, 26, 19], "cpu_plain": 0.0006406129999999982, "tau": [11, 7, 19], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1315427, "Q": 101, "sizes": [3, 3, 3], "gammaC": 3, "z": 30, "triad": [8, 19, 3], "cpu": 0.00020373199999999814, "zplain": 30, "triad_plain": [8, 19, 3], "cpu_plain": 0.00035426100000000155, "tau": [5, 12, 3], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1323346, "Q": 104, "sizes": [3, 3, 3], "gammaC": 3, "z": 38, "triad": [11, 26, 1], "cpu": 0.0004428490000000021, "zplain": 38, "triad_plain": [11, 26, 1], "cpu_plain": 0.0004401699999999967, "tau": [7, 19, 1], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1331265, "Q": 81, "sizes": [3, 3, 3], "gammaC": 3, "z": 48, "triad": [31, 6, 11], "cpu": 0.00030679000000000123, "zplain": 48, "triad_plain": [31, 6, 11], "cpu_plain": 0.0004553040000000036, "tau": [14, 6, 7], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1339184, "Q": 61, "sizes": [3, 3, 3], "gammaC": 3, "z": 91, "triad": [38, 19, 34], "cpu": 0.0003889050000000019, "zplain": 72, "triad_plain": [38, 0, 34], "cpu_plain": 0.0006846590000000041, "tau": [7, 19, 23], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1347103, "Q": 74, "sizes": [3, 3, 3], "gammaC": 3, "z": 54, "triad": [21, 21, 12], "cpu": 0.0003134979999999954, "zplain": 54, "triad_plain": [21, 21, 12], "cpu_plain": 0.0007351550000000012, "tau": [18, 3, 12], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1355022, "Q": 83, "sizes": [3, 3, 3], "gammaC": 3, "z": 81, "triad": [33, 36, 12], "cpu": 0.00015558200000000133, "zplain": 58, "triad_plain": [0, 36, 22], "cpu_plain": 0.00016418499999999725, "tau": [33, 26, 12], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1362941, "Q": 97, "sizes": [3, 3, 3], "gammaC": 3, "z": 69, "triad": [31, 22, 16], "cpu": 0.00027292299999999436, "zplain": 61, "triad_plain": [0, 22, 39], "cpu_plain": 0.0005006180000000082, "tau": [13, 2, 16], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 10, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1370860, "Q": 101, "sizes": [3, 3, 3], "gammaC": 3, "z": 51, "triad": [16, 10, 25], "cpu": 0.00035293100000000077, "zplain": 51, "triad_plain": [16, 10, 25], "cpu_plain": 0.0005698179999999997, "tau": [1, 10, 2], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 11, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1378779, "Q": 83, "sizes": [3, 3, 3], "gammaC": 3, "z": 44, "triad": [11, 28, 5], "cpu": 0.00025113499999999955, "zplain": 39, "triad_plain": [11, 28, 0], "cpu_plain": 0.0004832399999999959, "tau": [11, 22, 5], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1386698, "Q": 105, "sizes": [3, 3, 3], "gammaC": 3, "z": 63, "triad": [36, 19, 8], "cpu": 0.0003542069999999953, "zplain": 55, "triad_plain": [36, 19, 0], "cpu_plain": 0.0005563780000000101, "tau": [27, 3, 8], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1394617, "Q": 57, "sizes": [3, 3, 3], "gammaC": 3, "z": 54, "triad": [2, 34, 18], "cpu": 0.00022238400000000602, "zplain": 52, "triad_plain": [0, 34, 18], "cpu_plain": 0.00045655299999999843, "tau": [2, 20, 5], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1402536, "Q": 87, "sizes": [3, 3, 3], "gammaC": 3, "z": 71, "triad": [37, 15, 19], "cpu": 0.00037134799999999357, "zplain": 68, "triad_plain": [37, 31, 0], "cpu_plain": 0.0006105150000000059, "tau": [16, 15, 19], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1410455, "Q": 64, "sizes": [3, 3, 3], "gammaC": 3, "z": 38, "triad": [25, 1, 12], "cpu": 0.0004327760000000097, "zplain": 38, "triad_plain": [25, 1, 12], "cpu_plain": 0.0004849420000000021, "tau": [2, 1, 6], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "bal", "seed": 1418374, "Q": 77, "sizes": [3, 3, 3], "gammaC": 3, "z": 50, "triad": [12, 3, 35], "cpu": 9.122500000000033e-05, "zplain": 50, "triad_plain": [12, 3, 35], "cpu_plain": 0.0004393869999999994, "tau": [12, 3, 32], "ell": null, "pairs_total": 9, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 2, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1030350, "Q": 91, "sizes": [3, 3, 3], "gammaC": 3, "z": 43, "triad": [10, 18, 15], "cpu": 0.00020080000000000098, "zplain": 34, "triad_plain": [20, 0, 14], "cpu_plain": 0.00033077499999999843, "tau": [10, 18, 11], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 4, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1038269, "Q": 66, "sizes": [3, 3, 3], "gammaC": 2, "z": 42, "triad": [13, 19, 10], "cpu": 0.00017211899999999836, "zplain": 29, "triad_plain": [0, 19, 10], "cpu_plain": 0.00018528900000000167, "tau": [13, 12, 10], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1046188, "Q": 95, "sizes": [3, 3, 3], "gammaC": 3, "z": 39, "triad": [11, 16, 12], "cpu": 0.0001983569999999997, "zplain": 31, "triad_plain": [11, 20, 0], "cpu_plain": 0.00039978699999999867, "tau": [10, 14, 12], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1054107, "Q": 104, "sizes": [3, 3, 3], "gammaC": 3, "z": 44, "triad": [18, 16, 10], "cpu": 0.00032091899999999937, "zplain": 44, "triad_plain": [18, 16, 10], "cpu_plain": 0.0005408460000000011, "tau": [11, 12, 10], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 11, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1062026, "Q": 96, "sizes": [3, 3, 3], "gammaC": 3, "z": 47, "triad": [18, 13, 16], "cpu": 0.00024713199999999713, "zplain": 35, "triad_plain": [0, 18, 17], "cpu_plain": 0.00041440000000000227, "tau": [16, 13, 11], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 9, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1069945, "Q": 107, "sizes": [3, 3, 3], "gammaC": 3, "z": 38, "triad": [11, 16, 11], "cpu": 0.00012224900000000136, "zplain": 38, "triad_plain": [11, 16, 11], "cpu_plain": 0.0004390990000000018, "tau": [11, 11, 10], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1077864, "Q": 98, "sizes": [3, 3, 3], "gammaC": 3, "z": 44, "triad": [15, 10, 19], "cpu": 0.0001489330000000004, "zplain": 44, "triad_plain": [15, 10, 19], "cpu_plain": 0.00047601499999999977, "tau": [15, 10, 12], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 4, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1085783, "Q": 114, "sizes": [3, 3, 3], "gammaC": 2, "z": 52, "triad": [20, 13, 19], "cpu": 0.0004929559999999993, "zplain": 33, "triad_plain": [20, 13, 0], "cpu_plain": 0.00026001100000000096, "tau": [10, 10, 19], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 10, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1093702, "Q": 70, "sizes": [3, 3, 3], "gammaC": 3, "z": 45, "triad": [11, 18, 16], "cpu": 0.00023225500000000066, "zplain": 34, "triad_plain": [0, 18, 16], "cpu_plain": 0.0004670950000000007, "tau": [11, 11, 11], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1101621, "Q": 76, "sizes": [3, 3, 3], "gammaC": 3, "z": 36, "triad": [11, 10, 15], "cpu": 0.00015945100000000142, "zplain": 34, "triad_plain": [19, 0, 15], "cpu_plain": 0.0004270330000000003, "tau": [11, 10, 14], "ell": null, "pairs_total": 9, "pairs_generated": 4, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1109540, "Q": 110, "sizes": [3, 3, 3], "gammaC": 2, "z": 47, "triad": [17, 11, 19], "cpu": 9.333599999999942e-05, "zplain": 35, "triad_plain": [0, 16, 19], "cpu_plain": 0.00040805099999999955, "tau": [17, 11, 18], "ell": null, "pairs_total": 9, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 2, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1117459, "Q": 94, "sizes": [3, 3, 3], "gammaC": 3, "z": 47, "triad": [20, 10, 17], "cpu": 0.00045780300000000315, "zplain": 37, "triad_plain": [20, 0, 17], "cpu_plain": 0.0003205689999999997, "tau": [16, 10, 16], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1125378, "Q": 80, "sizes": [3, 3, 3], "gammaC": 3, "z": 35, "triad": [10, 14, 11], "cpu": 0.00016239199999999732, "zplain": 26, "triad_plain": [0, 14, 12], "cpu_plain": 0.00034321000000000004, "tau": [10, 10, 11], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1133297, "Q": 80, "sizes": [3, 3, 3], "gammaC": 2, "z": 53, "triad": [19, 16, 18], "cpu": 0.00018515700000000176, "zplain": 37, "triad_plain": [19, 0, 18], "cpu_plain": 0.0002125320000000014, "tau": [12, 16, 16], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1141216, "Q": 66, "sizes": [3, 3, 3], "gammaC": 2, "z": 43, "triad": [12, 13, 18], "cpu": 0.00025149299999999847, "zplain": 31, "triad_plain": [13, 0, 18], "cpu_plain": 0.0004133150000000009, "tau": [11, 13, 15], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 9, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1149135, "Q": 86, "sizes": [3, 3, 3], "gammaC": 3, "z": 44, "triad": [11, 19, 14], "cpu": 0.0003672350000000005, "zplain": 33, "triad_plain": [0, 19, 14], "cpu_plain": 0.0003588969999999969, "tau": [11, 13, 12], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1157054, "Q": 71, "sizes": [3, 3, 3], "gammaC": 3, "z": 45, "triad": [18, 12, 15], "cpu": 0.00025979599999999964, "zplain": 33, "triad_plain": [18, 0, 15], "cpu_plain": 0.0003096110000000013, "tau": [15, 12, 13], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1164973, "Q": 77, "sizes": [3, 3, 3], "gammaC": 3, "z": 43, "triad": [14, 15, 14], "cpu": 0.0001396900000000048, "zplain": 29, "triad_plain": [0, 15, 14], "cpu_plain": 0.0001870959999999977, "tau": [14, 14, 12], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1172892, "Q": 101, "sizes": [3, 3, 3], "gammaC": 2, "z": 41, "triad": [10, 20, 11], "cpu": 0.00017547500000000132, "zplain": 40, "triad_plain": [20, 20, 0], "cpu_plain": 0.00046136000000000094, "tau": [10, 12, 11], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 5, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1180811, "Q": 92, "sizes": [3, 3, 3], "gammaC": 3, "z": 47, "triad": [18, 11, 18], "cpu": 0.00030291400000000135, "zplain": 35, "triad_plain": [0, 17, 18], "cpu_plain": 0.0007493260000000015, "tau": [13, 11, 11], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 12, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1188730, "Q": 91, "sizes": [3, 3, 3], "gammaC": 3, "z": 40, "triad": [10, 13, 17], "cpu": 0.00016762200000000615, "zplain": 40, "triad_plain": [10, 13, 17], "cpu_plain": 0.0005750900000000003, "tau": [10, 11, 14], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1196649, "Q": 68, "sizes": [3, 3, 3], "gammaC": 3, "z": 45, "triad": [18, 12, 15], "cpu": 0.00023734699999999886, "zplain": 37, "triad_plain": [18, 19, 0], "cpu_plain": 0.00032792499999999974, "tau": [10, 12, 12], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 9, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1204568, "Q": 83, "sizes": [3, 3, 3], "gammaC": 3, "z": 44, "triad": [17, 15, 12], "cpu": 0.00011227899999999985, "zplain": 31, "triad_plain": [0, 20, 11], "cpu_plain": 0.00014448899999999765, "tau": [17, 15, 10], "ell": null, "pairs_total": 9, "pairs_generated": 4, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 3, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1212487, "Q": 88, "sizes": [3, 3, 3], "gammaC": 3, "z": 39, "triad": [14, 14, 11], "cpu": 0.000549545999999998, "zplain": 28, "triad_plain": [14, 14, 0], "cpu_plain": 0.0003499490000000022, "tau": [13, 11, 11], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 11, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 3}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1220406, "Q": 99, "sizes": [3, 3, 3], "gammaC": 3, "z": 45, "triad": [18, 11, 16], "cpu": 0.00027749999999999997, "zplain": 35, "triad_plain": [18, 0, 17], "cpu_plain": 0.000338516000000004, "tau": [10, 11, 10], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 11, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1228325, "Q": 118, "sizes": [3, 3, 3], "gammaC": 3, "z": 40, "triad": [13, 11, 16], "cpu": 0.00022103700000000032, "zplain": 30, "triad_plain": [0, 14, 16], "cpu_plain": 0.0005388350000000014, "tau": [12, 11, 15], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1236244, "Q": 84, "sizes": [3, 3, 3], "gammaC": 3, "z": 41, "triad": [17, 11, 13], "cpu": 0.00013401299999999533, "zplain": 30, "triad_plain": [0, 12, 18], "cpu_plain": 0.0018237809999999965, "tau": [15, 11, 13], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1244163, "Q": 73, "sizes": [3, 3, 3], "gammaC": 3, "z": 47, "triad": [17, 13, 17], "cpu": 0.00016168300000000274, "zplain": 36, "triad_plain": [17, 0, 19], "cpu_plain": 0.00031830599999999737, "tau": [10, 13, 16], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1252082, "Q": 72, "sizes": [3, 3, 3], "gammaC": 2, "z": 54, "triad": [19, 19, 16], "cpu": 0.0003244189999999994, "zplain": 38, "triad_plain": [19, 19, 0], "cpu_plain": 0.0003717979999999996, "tau": [13, 10, 16], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 10, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1260001, "Q": 114, "sizes": [3, 3, 3], "gammaC": 3, "z": 39, "triad": [15, 13, 11], "cpu": 0.00019945200000000274, "zplain": 39, "triad_plain": [15, 13, 11], "cpu_plain": 0.0004302460000000022, "tau": [10, 11, 10], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1267920, "Q": 78, "sizes": [3, 3, 3], "gammaC": 2, "z": 41, "triad": [12, 12, 17], "cpu": 0.00015022800000000225, "zplain": 29, "triad_plain": [0, 12, 17], "cpu_plain": 0.0006445350000000016, "tau": [12, 11, 16], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1275839, "Q": 102, "sizes": [3, 3, 3], "gammaC": 1, "z": 45, "triad": [11, 17, 17], "cpu": 0.00010867500000000252, "zplain": 34, "triad_plain": [17, 0, 17], "cpu_plain": 0.0002492870000000008, "tau": [11, 12, 17], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 2, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1283758, "Q": 130, "sizes": [3, 3, 3], "gammaC": 3, "z": 41, "triad": [13, 16, 12], "cpu": 0.0002805540000000023, "zplain": 32, "triad_plain": [0, 20, 12], "cpu_plain": 0.0004630880000000004, "tau": [10, 10, 11], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 9, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1291677, "Q": 86, "sizes": [3, 3, 3], "gammaC": 3, "z": 44, "triad": [15, 16, 13], "cpu": 0.00014525800000000227, "zplain": 31, "triad_plain": [15, 16, 0], "cpu_plain": 0.00019702600000000292, "tau": [15, 14, 13], "ell": null, "pairs_total": 9, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1299596, "Q": 89, "sizes": [3, 3, 3], "gammaC": 2, "z": 47, "triad": [19, 14, 14], "cpu": 0.00022617600000000154, "zplain": 35, "triad_plain": [19, 16, 0], "cpu_plain": 0.0005458949999999976, "tau": [15, 14, 12], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1307515, "Q": 93, "sizes": [3, 3, 3], "gammaC": 3, "z": 43, "triad": [14, 16, 13], "cpu": 0.00019325599999999582, "zplain": 32, "triad_plain": [0, 19, 13], "cpu_plain": 0.00032502300000000067, "tau": [14, 10, 12], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1315434, "Q": 138, "sizes": [3, 3, 3], "gammaC": 3, "z": 47, "triad": [10, 20, 17], "cpu": 0.0001655969999999965, "zplain": 47, "triad_plain": [10, 20, 17], "cpu_plain": 0.0003938770000000008, "tau": [10, 17, 13], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1323353, "Q": 99, "sizes": [3, 3, 3], "gammaC": 3, "z": 46, "triad": [13, 20, 13], "cpu": 0.00022173500000000068, "zplain": 39, "triad_plain": [19, 20, 0], "cpu_plain": 0.00042115499999999945, "tau": [11, 17, 13], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 3}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1331272, "Q": 87, "sizes": [3, 3, 3], "gammaC": 3, "z": 43, "triad": [15, 14, 14], "cpu": 0.0002704380000000048, "zplain": 33, "triad_plain": [0, 19, 14], "cpu_plain": 0.000566372999999995, "tau": [14, 14, 11], "ell": null, "pairs_total": 9, "pairs_generated": 7, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 9, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1339191, "Q": 89, "sizes": [3, 3, 3], "gammaC": 2, "z": 47, "triad": [17, 10, 20], "cpu": 5.7621000000000755e-05, "zplain": 32, "triad_plain": [0, 12, 20], "cpu_plain": 0.00044098299999999896, "tau": [17, 10, 19], "ell": null, "pairs_total": 9, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 2, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1347110, "Q": 108, "sizes": [3, 3, 3], "gammaC": 3, "z": 46, "triad": [12, 20, 14], "cpu": 0.00029210799999999926, "zplain": 46, "triad_plain": [12, 20, 14], "cpu_plain": 0.00047429599999999905, "tau": [11, 14, 10], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 11, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1355029, "Q": 98, "sizes": [3, 3, 3], "gammaC": 3, "z": 37, "triad": [11, 16, 10], "cpu": 0.00016308900000000515, "zplain": 27, "triad_plain": [0, 16, 11], "cpu_plain": 0.00024774300000000166, "tau": [11, 15, 10], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1362948, "Q": 104, "sizes": [3, 3, 3], "gammaC": 3, "z": 47, "triad": [15, 20, 12], "cpu": 0.0002777720000000025, "zplain": 32, "triad_plain": [0, 20, 12], "cpu_plain": 0.0005176289999999986, "tau": [15, 12, 11], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 9, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1370867, "Q": 113, "sizes": [3, 3, 3], "gammaC": 2, "z": 35, "triad": [11, 12, 12], "cpu": 7.584800000000336e-05, "zplain": 32, "triad_plain": [19, 0, 13], "cpu_plain": 0.00045861600000000197, "tau": [11, 12, 12], "ell": null, "pairs_total": 9, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 2, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1378786, "Q": 126, "sizes": [3, 3, 3], "gammaC": 3, "z": 43, "triad": [19, 13, 11], "cpu": 0.00024260200000000148, "zplain": 35, "triad_plain": [19, 0, 16], "cpu_plain": 0.00042741000000000307, "tau": [11, 13, 11], "ell": null, "pairs_total": 9, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1386705, "Q": 96, "sizes": [3, 3, 3], "gammaC": 2, "z": 42, "triad": [10, 15, 17], "cpu": 0.0001146100000000011, "zplain": 33, "triad_plain": [14, 0, 19], "cpu_plain": 0.00038558699999999974, "tau": [10, 13, 17], "ell": null, "pairs_total": 9, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 4, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1394624, "Q": 92, "sizes": [3, 3, 3], "gammaC": 3, "z": 49, "triad": [18, 17, 14], "cpu": 0.00038779499999999634, "zplain": 37, "triad_plain": [18, 0, 19], "cpu_plain": 0.0006771840000000043, "tau": [17, 14, 10], "ell": null, "pairs_total": 9, "pairs_generated": 9, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 12, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 3}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1402543, "Q": 112, "sizes": [3, 3, 3], "gammaC": 3, "z": 46, "triad": [15, 17, 14], "cpu": 0.0002295660000000005, "zplain": 33, "triad_plain": [15, 18, 0], "cpu_plain": 0.0003974030000000045, "tau": [14, 14, 14], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1410462, "Q": 89, "sizes": [3, 3, 3], "gammaC": 3, "z": 40, "triad": [14, 11, 15], "cpu": 0.00014269700000000413, "zplain": 30, "triad_plain": [14, 0, 16], "cpu_plain": 0.0002306759999999991, "tau": [14, 11, 10], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "bal", "seed": 1418381, "Q": 118, "sizes": [3, 3, 3], "gammaC": 3, "z": 45, "triad": [14, 17, 14], "cpu": 0.00025692100000000023, "zplain": 31, "triad_plain": [14, 17, 0], "cpu_plain": 0.00024592199999999564, "tau": [13, 17, 10], "ell": null, "pairs_total": 9, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2030343, "Q": 75, "sizes": [2, 3, 4], "gammaC": 4, "z": 77, "triad": [23, 36, 18], "cpu": 0.00040487500000000246, "zplain": 77, "triad_plain": [23, 36, 18], "cpu_plain": 0.00044713299999999886, "tau": [9, 15, 6], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 9, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2038262, "Q": 96, "sizes": [2, 3, 4], "gammaC": 4, "z": 67, "triad": [7, 32, 28], "cpu": 0.00033254500000000006, "zplain": 66, "triad_plain": [0, 27, 39], "cpu_plain": 0.0005416199999999996, "tau": [2, 13, 15], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 9, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2046181, "Q": 82, "sizes": [2, 3, 4], "gammaC": 4, "z": 59, "triad": [19, 2, 38], "cpu": 0.0001965049999999996, "zplain": 59, "triad_plain": [19, 2, 38], "cpu_plain": 0.0005003660000000021, "tau": [19, 2, 2], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2054100, "Q": 104, "sizes": [2, 3, 4], "gammaC": 4, "z": 52, "triad": [2, 20, 30], "cpu": 0.0003886200000000027, "zplain": 52, "triad_plain": [2, 20, 30], "cpu_plain": 0.0003291779999999994, "tau": [2, 2, 3], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2062019, "Q": 93, "sizes": [2, 3, 4], "gammaC": 4, "z": 79, "triad": [17, 40, 22], "cpu": 0.00018586500000000034, "zplain": 70, "triad_plain": [30, 40, 0], "cpu_plain": 0.0004891170000000007, "tau": [17, 3, 22], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2069938, "Q": 75, "sizes": [2, 3, 4], "gammaC": 4, "z": 62, "triad": [28, 10, 24], "cpu": 0.0002398390000000021, "zplain": 62, "triad_plain": [28, 10, 24], "cpu_plain": 0.0004833619999999976, "tau": [13, 8, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2077857, "Q": 76, "sizes": [2, 3, 4], "gammaC": 4, "z": 34, "triad": [3, 1, 30], "cpu": 9.201800000000274e-05, "zplain": 33, "triad_plain": [3, 0, 30], "cpu_plain": 0.0006569100000000001, "tau": [3, 1, 26], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2085776, "Q": 76, "sizes": [2, 3, 4], "gammaC": 3, "z": 67, "triad": [40, 4, 23], "cpu": 0.00014977000000000046, "zplain": 63, "triad_plain": [40, 0, 23], "cpu_plain": 0.00021312400000000203, "tau": [3, 4, 2], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 5, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2093695, "Q": 87, "sizes": [2, 3, 4], "gammaC": 4, "z": 69, "triad": [5, 33, 31], "cpu": 0.00022296699999999753, "zplain": 64, "triad_plain": [0, 33, 31], "cpu_plain": 0.00040122299999999916, "tau": [5, 22, 10], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2101614, "Q": 84, "sizes": [2, 3, 4], "gammaC": 4, "z": 21, "triad": [9, 11, 1], "cpu": 0.00024111500000000008, "zplain": 20, "triad_plain": [9, 11, 0], "cpu_plain": 0.00039933299999999824, "tau": [2, 5, 1], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2109533, "Q": 95, "sizes": [2, 3, 4], "gammaC": 4, "z": 31, "triad": [1, 21, 9], "cpu": 0.00020235099999999992, "zplain": 30, "triad_plain": [0, 21, 9], "cpu_plain": 0.00041640199999999974, "tau": [1, 7, 5], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2117452, "Q": 116, "sizes": [2, 3, 4], "gammaC": 4, "z": 66, "triad": [4, 29, 33], "cpu": 0.00038457999999999895, "zplain": 66, "triad_plain": [4, 29, 33], "cpu_plain": 0.00029378299999999885, "tau": [4, 29, 10], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2125371, "Q": 42, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [11, 23, 12], "cpu": 0.00017448099999999717, "zplain": 35, "triad_plain": [0, 23, 12], "cpu_plain": 0.0002925180000000055, "tau": [11, 5, 1], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2133290, "Q": 74, "sizes": [2, 3, 4], "gammaC": 4, "z": 27, "triad": [4, 3, 20], "cpu": 0.00016512999999999944, "zplain": 27, "triad_plain": [4, 3, 20], "cpu_plain": 0.00026819499999999885, "tau": [4, 3, 1], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2141209, "Q": 116, "sizes": [2, 3, 4], "gammaC": 4, "z": 38, "triad": [19, 12, 7], "cpu": 0.00026477700000000076, "zplain": 38, "triad_plain": [19, 12, 7], "cpu_plain": 0.0004465549999999943, "tau": [7, 3, 7], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2149128, "Q": 91, "sizes": [2, 3, 4], "gammaC": 4, "z": 49, "triad": [2, 11, 36], "cpu": 0.00019134099999999765, "zplain": 47, "triad_plain": [0, 11, 36], "cpu_plain": 0.0007236220000000002, "tau": [2, 5, 2], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2157047, "Q": 82, "sizes": [2, 3, 4], "gammaC": 4, "z": 35, "triad": [12, 19, 4], "cpu": 0.00022945299999999752, "zplain": 35, "triad_plain": [12, 19, 4], "cpu_plain": 0.000285792, "tau": [12, 10, 4], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2164966, "Q": 111, "sizes": [2, 3, 4], "gammaC": 4, "z": 34, "triad": [4, 10, 20], "cpu": 0.00016093699999999989, "zplain": 30, "triad_plain": [0, 10, 20], "cpu_plain": 0.00036461999999999606, "tau": [4, 4, 9], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 6, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2172885, "Q": 85, "sizes": [2, 3, 4], "gammaC": 4, "z": 43, "triad": [21, 17, 5], "cpu": 0.0002202690000000021, "zplain": 38, "triad_plain": [21, 17, 0], "cpu_plain": 0.0004967979999999997, "tau": [5, 13, 5], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2180804, "Q": 91, "sizes": [2, 3, 4], "gammaC": 4, "z": 79, "triad": [18, 24, 37], "cpu": 0.0005141150000000025, "zplain": 75, "triad_plain": [0, 38, 37], "cpu_plain": 0.00033023400000000563, "tau": [17, 24, 7], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 10, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2188723, "Q": 82, "sizes": [2, 3, 4], "gammaC": 4, "z": 55, "triad": [23, 22, 10], "cpu": 0.00013326699999999941, "zplain": 55, "triad_plain": [23, 22, 10], "cpu_plain": 0.00026685500000000334, "tau": [23, 11, 7], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2196642, "Q": 102, "sizes": [2, 3, 4], "gammaC": 3, "z": 54, "triad": [1, 31, 22], "cpu": 0.00017137400000000191, "zplain": 53, "triad_plain": [0, 31, 22], "cpu_plain": 0.000404051999999995, "tau": [1, 20, 13], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2204561, "Q": 97, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [2, 9, 35], "cpu": 0.00014355399999999713, "zplain": 37, "triad_plain": [2, 0, 35], "cpu_plain": 0.00036437799999999854, "tau": [2, 9, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2212480, "Q": 83, "sizes": [2, 3, 4], "gammaC": 4, "z": 25, "triad": [3, 1, 21], "cpu": 8.608100000000174e-05, "zplain": 25, "triad_plain": [3, 1, 21], "cpu_plain": 0.00042573899999999443, "tau": [3, 1, 2], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2220399, "Q": 128, "sizes": [2, 3, 4], "gammaC": 4, "z": 45, "triad": [38, 6, 1], "cpu": 0.0002496170000000006, "zplain": 34, "triad_plain": [0, 8, 26], "cpu_plain": 0.00030099600000000476, "tau": [22, 5, 1], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2228318, "Q": 119, "sizes": [2, 3, 4], "gammaC": 4, "z": 51, "triad": [18, 4, 29], "cpu": 0.00013007000000000296, "zplain": 41, "triad_plain": [0, 4, 37], "cpu_plain": 0.0003907359999999957, "tau": [18, 4, 23], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2236237, "Q": 81, "sizes": [2, 3, 4], "gammaC": 4, "z": 57, "triad": [17, 17, 23], "cpu": 0.00028126500000000276, "zplain": 40, "triad_plain": [17, 0, 23], "cpu_plain": 0.00032043600000000033, "tau": [8, 17, 4], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 10, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2244156, "Q": 92, "sizes": [2, 3, 4], "gammaC": 3, "z": 70, "triad": [37, 4, 29], "cpu": 0.0001743309999999998, "zplain": 66, "triad_plain": [37, 0, 29], "cpu_plain": 0.0002976910000000027, "tau": [31, 4, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2252075, "Q": 92, "sizes": [2, 3, 4], "gammaC": 4, "z": 35, "triad": [11, 11, 13], "cpu": 8.11559999999989e-05, "zplain": 35, "triad_plain": [11, 11, 13], "cpu_plain": 0.0016177309999999973, "tau": [11, 11, 5], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2259994, "Q": 79, "sizes": [2, 3, 4], "gammaC": 3, "z": 90, "triad": [39, 39, 12], "cpu": 0.00022282900000000078, "zplain": 90, "triad_plain": [39, 39, 12], "cpu_plain": 0.0003273900000000038, "tau": [9, 31, 12], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2267913, "Q": 110, "sizes": [2, 3, 4], "gammaC": 4, "z": 70, "triad": [40, 10, 20], "cpu": 0.00024234100000000008, "zplain": 47, "triad_plain": [0, 27, 20], "cpu_plain": 0.00017677199999999865, "tau": [38, 10, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2275832, "Q": 120, "sizes": [2, 3, 4], "gammaC": 4, "z": 70, "triad": [30, 11, 29], "cpu": 0.00012171400000000193, "zplain": 59, "triad_plain": [30, 0, 29], "cpu_plain": 0.00024563199999999563, "tau": [30, 11, 8], "ell": null, "pairs_total": 6, "pairs_generated": 4, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2283751, "Q": 92, "sizes": [2, 3, 4], "gammaC": 4, "z": 55, "triad": [25, 6, 24], "cpu": 9.468700000000302e-05, "zplain": 45, "triad_plain": [0, 6, 39], "cpu_plain": 0.0003352790000000008, "tau": [25, 6, 17], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2291670, "Q": 86, "sizes": [2, 3, 4], "gammaC": 4, "z": 45, "triad": [8, 7, 30], "cpu": 0.00011660800000000415, "zplain": 37, "triad_plain": [0, 7, 30], "cpu_plain": 0.0002535969999999943, "tau": [8, 7, 8], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2299589, "Q": 106, "sizes": [2, 3, 4], "gammaC": 4, "z": 53, "triad": [9, 5, 39], "cpu": 0.0004949689999999979, "zplain": 46, "triad_plain": [9, 37, 0], "cpu_plain": 0.000518020000000001, "tau": [3, 5, 8], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2307508, "Q": 112, "sizes": [2, 3, 4], "gammaC": 4, "z": 31, "triad": [12, 15, 4], "cpu": 0.0002230540000000003, "zplain": 31, "triad_plain": [12, 15, 4], "cpu_plain": 0.00043701000000000156, "tau": [6, 2, 4], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2315427, "Q": 61, "sizes": [2, 3, 4], "gammaC": 4, "z": 31, "triad": [2, 17, 12], "cpu": 0.00013348300000000368, "zplain": 31, "triad_plain": [2, 17, 12], "cpu_plain": 0.00027247999999999856, "tau": [2, 1, 1], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2323346, "Q": 133, "sizes": [2, 3, 4], "gammaC": 4, "z": 79, "triad": [37, 2, 40], "cpu": 0.00024980999999999615, "zplain": 75, "triad_plain": [0, 35, 40], "cpu_plain": 0.0003724759999999966, "tau": [31, 2, 9], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2331265, "Q": 129, "sizes": [2, 3, 4], "gammaC": 3, "z": 50, "triad": [7, 10, 33], "cpu": 9.135799999999972e-05, "zplain": 50, "triad_plain": [7, 10, 33], "cpu_plain": 0.0006963680000000028, "tau": [7, 10, 29], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2339184, "Q": 116, "sizes": [2, 3, 4], "gammaC": 4, "z": 40, "triad": [6, 9, 25], "cpu": 0.00019053600000000503, "zplain": 39, "triad_plain": [5, 0, 34], "cpu_plain": 0.00044685400000000347, "tau": [5, 9, 6], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 7, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2347103, "Q": 99, "sizes": [2, 3, 4], "gammaC": 4, "z": 36, "triad": [5, 3, 28], "cpu": 0.00016741200000000567, "zplain": 36, "triad_plain": [5, 3, 28], "cpu_plain": 0.00045349500000000514, "tau": [5, 3, 4], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2355022, "Q": 86, "sizes": [2, 3, 4], "gammaC": 4, "z": 64, "triad": [26, 14, 24], "cpu": 0.00020992099999999486, "zplain": 52, "triad_plain": [0, 12, 40], "cpu_plain": 0.0007861070000000012, "tau": [26, 3, 24], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2362941, "Q": 122, "sizes": [2, 3, 4], "gammaC": 3, "z": 23, "triad": [3, 1, 19], "cpu": 7.868000000000458e-05, "zplain": 23, "triad_plain": [3, 1, 19], "cpu_plain": 0.00014148499999999675, "tau": [3, 1, 5], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 2, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2370860, "Q": 108, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [5, 19, 22], "cpu": 0.00014410900000000337, "zplain": 37, "triad_plain": [9, 28, 0], "cpu_plain": 0.0004573170000000057, "tau": [5, 6, 20], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2378779, "Q": 120, "sizes": [2, 3, 4], "gammaC": 4, "z": 82, "triad": [9, 39, 34], "cpu": 0.00014271000000000422, "zplain": 73, "triad_plain": [0, 39, 34], "cpu_plain": 0.00029816800000000143, "tau": [9, 32, 19], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2386698, "Q": 66, "sizes": [2, 3, 4], "gammaC": 3, "z": 73, "triad": [29, 34, 10], "cpu": 0.00017983199999999783, "zplain": 67, "triad_plain": [0, 34, 33], "cpu_plain": 0.0004123690000000027, "tau": [29, 12, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2394617, "Q": 69, "sizes": [2, 3, 4], "gammaC": 3, "z": 43, "triad": [12, 10, 21], "cpu": 0.0004163879999999967, "zplain": 43, "triad_plain": [12, 10, 21], "cpu_plain": 0.00021333000000000463, "tau": [12, 10, 2], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2402536, "Q": 87, "sizes": [2, 3, 4], "gammaC": 4, "z": 32, "triad": [12, 1, 19], "cpu": 0.00015743499999999744, "zplain": 32, "triad_plain": [12, 1, 19], "cpu_plain": 0.0002538119999999991, "tau": [12, 1, 3], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2410455, "Q": 85, "sizes": [2, 3, 4], "gammaC": 3, "z": 53, "triad": [30, 2, 21], "cpu": 0.00012186499999999878, "zplain": 36, "triad_plain": [0, 2, 34], "cpu_plain": 0.00021445499999999534, "tau": [30, 2, 13], "ell": null, "pairs_total": 6, "pairs_generated": 4, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 1, "hi": 40, "split": "unb", "seed": 2418374, "Q": 96, "sizes": [2, 3, 4], "gammaC": 3, "z": 61, "triad": [26, 28, 7], "cpu": 0.00026779799999999965, "zplain": 48, "triad_plain": [0, 28, 20], "cpu_plain": 0.0002937849999999978, "tau": [14, 8, 7], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2030350, "Q": 76, "sizes": [2, 3, 4], "gammaC": 4, "z": 54, "triad": [20, 18, 16], "cpu": 0.000282339000000003, "zplain": 54, "triad_plain": [20, 18, 16], "cpu_plain": 0.0003716030000000016, "tau": [12, 10, 14], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2038269, "Q": 85, "sizes": [2, 3, 4], "gammaC": 3, "z": 44, "triad": [16, 17, 11], "cpu": 0.00014684099999999825, "zplain": 44, "triad_plain": [16, 17, 11], "cpu_plain": 0.0004216319999999982, "tau": [16, 14, 11], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2046188, "Q": 83, "sizes": [2, 3, 4], "gammaC": 3, "z": 43, "triad": [13, 15, 15], "cpu": 0.0001641409999999996, "zplain": 30, "triad_plain": [0, 15, 15], "cpu_plain": 0.00035848100000000077, "tau": [13, 12, 14], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2054107, "Q": 77, "sizes": [2, 3, 4], "gammaC": 3, "z": 43, "triad": [15, 11, 17], "cpu": 0.00014758200000000027, "zplain": 32, "triad_plain": [15, 0, 17], "cpu_plain": 0.0002577890000000013, "tau": [15, 11, 11], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 5, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2062026, "Q": 90, "sizes": [2, 3, 4], "gammaC": 3, "z": 44, "triad": [14, 11, 19], "cpu": 0.0003744939999999995, "zplain": 29, "triad_plain": [0, 12, 17], "cpu_plain": 0.0003107270000000002, "tau": [14, 11, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2069945, "Q": 57, "sizes": [2, 3, 4], "gammaC": 3, "z": 40, "triad": [12, 13, 15], "cpu": 0.00010954499999999909, "zplain": 30, "triad_plain": [0, 15, 15], "cpu_plain": 0.0002928619999999979, "tau": [12, 13, 10], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2077864, "Q": 87, "sizes": [2, 3, 4], "gammaC": 4, "z": 50, "triad": [16, 14, 20], "cpu": 0.00024427200000000024, "zplain": 34, "triad_plain": [0, 14, 20], "cpu_plain": 0.00029355099999999953, "tau": [16, 13, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2085783, "Q": 115, "sizes": [2, 3, 4], "gammaC": 4, "z": 50, "triad": [20, 11, 19], "cpu": 0.00026576899999999903, "zplain": 39, "triad_plain": [0, 20, 19], "cpu_plain": 0.00034900100000000156, "tau": [16, 11, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2093702, "Q": 105, "sizes": [2, 3, 4], "gammaC": 4, "z": 41, "triad": [13, 12, 16], "cpu": 0.00011233999999999897, "zplain": 41, "triad_plain": [13, 12, 16], "cpu_plain": 0.0006765110000000012, "tau": [13, 12, 11], "ell": null, "pairs_total": 6, "pairs_generated": 4, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2101621, "Q": 96, "sizes": [2, 3, 4], "gammaC": 2, "z": 43, "triad": [10, 18, 15], "cpu": 0.00013173099999999952, "zplain": 33, "triad_plain": [0, 18, 15], "cpu_plain": 0.00023255299999999993, "tau": [10, 11, 11], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 5, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2109540, "Q": 80, "sizes": [2, 3, 4], "gammaC": 3, "z": 51, "triad": [13, 18, 20], "cpu": 0.0002208180000000011, "zplain": 38, "triad_plain": [0, 18, 20], "cpu_plain": 0.0002242700000000021, "tau": [13, 12, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 7, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2117459, "Q": 89, "sizes": [2, 3, 4], "gammaC": 3, "z": 48, "triad": [19, 13, 16], "cpu": 0.00015048399999999934, "zplain": 29, "triad_plain": [0, 13, 16], "cpu_plain": 0.00019559099999999843, "tau": [19, 10, 13], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2125378, "Q": 70, "sizes": [2, 3, 4], "gammaC": 3, "z": 45, "triad": [13, 17, 15], "cpu": 0.0002575279999999999, "zplain": 45, "triad_plain": [13, 17, 15], "cpu_plain": 0.0002729949999999981, "tau": [13, 15, 14], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2133297, "Q": 132, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [17, 13, 16], "cpu": 0.00018260499999999888, "zplain": 31, "triad_plain": [0, 13, 18], "cpu_plain": 0.0005128650000000012, "tau": [17, 10, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2141216, "Q": 98, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [17, 19, 10], "cpu": 0.00023226900000000023, "zplain": 33, "triad_plain": [0, 15, 18], "cpu_plain": 0.00030157500000000184, "tau": [14, 15, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2149135, "Q": 106, "sizes": [2, 3, 4], "gammaC": 4, "z": 42, "triad": [11, 11, 20], "cpu": 0.00010845999999999772, "zplain": 31, "triad_plain": [0, 11, 20], "cpu_plain": 0.00033284299999999933, "tau": [11, 10, 16], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2157054, "Q": 77, "sizes": [2, 3, 4], "gammaC": 3, "z": 47, "triad": [18, 18, 11], "cpu": 0.00021885500000000044, "zplain": 47, "triad_plain": [18, 18, 11], "cpu_plain": 0.00033660400000000076, "tau": [16, 13, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2164973, "Q": 44, "sizes": [2, 3, 4], "gammaC": 4, "z": 37, "triad": [10, 16, 11], "cpu": 7.52639999999985e-05, "zplain": 31, "triad_plain": [0, 18, 13], "cpu_plain": 0.0003362059999999986, "tau": [10, 16, 10], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2172892, "Q": 92, "sizes": [2, 3, 4], "gammaC": 4, "z": 34, "triad": [12, 10, 12], "cpu": 0.0004909530000000023, "zplain": 24, "triad_plain": [12, 0, 12], "cpu_plain": 0.00026794299999999965, "tau": [11, 10, 10], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2180811, "Q": 128, "sizes": [2, 3, 4], "gammaC": 3, "z": 49, "triad": [14, 15, 20], "cpu": 0.0002507200000000029, "zplain": 35, "triad_plain": [0, 15, 20], "cpu_plain": 0.00031994800000000045, "tau": [14, 12, 12], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 7, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2188730, "Q": 82, "sizes": [2, 3, 4], "gammaC": 4, "z": 42, "triad": [16, 10, 16], "cpu": 0.00010246800000000139, "zplain": 32, "triad_plain": [16, 0, 16], "cpu_plain": 0.00036032300000000267, "tau": [16, 10, 10], "ell": null, "pairs_total": 6, "pairs_generated": 4, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2196649, "Q": 82, "sizes": [2, 3, 4], "gammaC": 3, "z": 39, "triad": [10, 10, 19], "cpu": 0.00018662800000000118, "zplain": 29, "triad_plain": [0, 10, 19], "cpu_plain": 0.0004105140000000007, "tau": [10, 10, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 7, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2204568, "Q": 82, "sizes": [2, 3, 4], "gammaC": 4, "z": 41, "triad": [13, 18, 10], "cpu": 0.0003530399999999989, "zplain": 31, "triad_plain": [13, 18, 0], "cpu_plain": 0.0005229620000000018, "tau": [11, 15, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 9, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2212487, "Q": 98, "sizes": [2, 3, 4], "gammaC": 4, "z": 40, "triad": [11, 11, 18], "cpu": 9.15169999999993e-05, "zplain": 30, "triad_plain": [0, 11, 19], "cpu_plain": 0.0004071309999999981, "tau": [11, 11, 16], "ell": null, "pairs_total": 6, "pairs_generated": 2, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 1, "probes_main": 3, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2220406, "Q": 88, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [13, 20, 13], "cpu": 0.0001830220000000049, "zplain": 35, "triad_plain": [0, 18, 17], "cpu_plain": 0.00041450000000000514, "tau": [13, 14, 13], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2228325, "Q": 72, "sizes": [2, 3, 4], "gammaC": 3, "z": 41, "triad": [11, 16, 14], "cpu": 0.00011478300000000025, "zplain": 30, "triad_plain": [11, 0, 19], "cpu_plain": 0.0001916719999999969, "tau": [11, 16, 10], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2236244, "Q": 91, "sizes": [2, 3, 4], "gammaC": 4, "z": 41, "triad": [14, 16, 11], "cpu": 0.00013584199999999713, "zplain": 28, "triad_plain": [0, 12, 16], "cpu_plain": 0.00032615600000000106, "tau": [14, 12, 11], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2244163, "Q": 79, "sizes": [2, 3, 4], "gammaC": 4, "z": 44, "triad": [10, 17, 17], "cpu": 0.00041911800000000304, "zplain": 37, "triad_plain": [0, 19, 18], "cpu_plain": 0.000393208000000006, "tau": [10, 10, 14], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2252082, "Q": 48, "sizes": [2, 3, 4], "gammaC": 3, "z": 44, "triad": [10, 15, 19], "cpu": 0.00011611300000000102, "zplain": 39, "triad_plain": [0, 20, 19], "cpu_plain": 0.0003435910000000042, "tau": [10, 15, 14], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 4, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2260001, "Q": 80, "sizes": [2, 3, 4], "gammaC": 4, "z": 43, "triad": [17, 11, 15], "cpu": 0.00022234000000000143, "zplain": 36, "triad_plain": [0, 18, 18], "cpu_plain": 0.0003074319999999964, "tau": [13, 11, 10], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2267920, "Q": 76, "sizes": [2, 3, 4], "gammaC": 4, "z": 43, "triad": [14, 15, 14], "cpu": 0.00014126000000000416, "zplain": 31, "triad_plain": [0, 19, 12], "cpu_plain": 0.00020519000000000093, "tau": [14, 15, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2275839, "Q": 92, "sizes": [2, 3, 4], "gammaC": 4, "z": 44, "triad": [16, 12, 16], "cpu": 0.0001902930000000011, "zplain": 34, "triad_plain": [16, 0, 18], "cpu_plain": 0.0016864740000000003, "tau": [11, 12, 12], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2283758, "Q": 83, "sizes": [2, 3, 4], "gammaC": 4, "z": 43, "triad": [16, 12, 15], "cpu": 0.0002233150000000017, "zplain": 33, "triad_plain": [16, 0, 17], "cpu_plain": 0.0005078459999999993, "tau": [13, 12, 14], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 8, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2291677, "Q": 88, "sizes": [2, 3, 4], "gammaC": 3, "z": 41, "triad": [15, 10, 16], "cpu": 0.00026708799999999866, "zplain": 31, "triad_plain": [15, 0, 16], "cpu_plain": 0.0003205400000000011, "tau": [13, 10, 13], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2299596, "Q": 86, "sizes": [2, 3, 4], "gammaC": 3, "z": 40, "triad": [15, 14, 11], "cpu": 0.00013379399999999958, "zplain": 37, "triad_plain": [0, 19, 18], "cpu_plain": 0.0004287330000000006, "tau": [15, 13, 11], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2307515, "Q": 58, "sizes": [2, 3, 4], "gammaC": 4, "z": 44, "triad": [12, 13, 19], "cpu": 0.0004345920000000045, "zplain": 32, "triad_plain": [0, 13, 19], "cpu_plain": 0.00040760599999999786, "tau": [12, 11, 12], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2315434, "Q": 58, "sizes": [2, 3, 4], "gammaC": 3, "z": 52, "triad": [20, 20, 12], "cpu": 0.00020974599999999677, "zplain": 39, "triad_plain": [0, 20, 19], "cpu_plain": 0.00023185100000000514, "tau": [16, 15, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2323353, "Q": 68, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [11, 16, 19], "cpu": 0.00020521400000000217, "zplain": 35, "triad_plain": [0, 16, 19], "cpu_plain": 0.00035387700000000244, "tau": [11, 12, 14], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2331272, "Q": 87, "sizes": [2, 3, 4], "gammaC": 3, "z": 47, "triad": [13, 17, 17], "cpu": 0.0001264100000000004, "zplain": 35, "triad_plain": [0, 18, 17], "cpu_plain": 0.0003415060000000053, "tau": [13, 10, 13], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 1, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2339191, "Q": 105, "sizes": [2, 3, 4], "gammaC": 4, "z": 50, "triad": [15, 20, 15], "cpu": 0.00023952899999999527, "zplain": 35, "triad_plain": [0, 20, 15], "cpu_plain": 0.00041562600000000227, "tau": [15, 11, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 8, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2347110, "Q": 128, "sizes": [2, 3, 4], "gammaC": 3, "z": 53, "triad": [19, 14, 20], "cpu": 0.00022513199999999595, "zplain": 53, "triad_plain": [19, 14, 20], "cpu_plain": 0.00024759699999999524, "tau": [17, 14, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 7, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2355029, "Q": 93, "sizes": [2, 3, 4], "gammaC": 3, "z": 52, "triad": [15, 18, 19], "cpu": 0.00017968499999999887, "zplain": 34, "triad_plain": [15, 0, 19], "cpu_plain": 0.00019528900000000127, "tau": [15, 18, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 7, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2362948, "Q": 126, "sizes": [2, 3, 4], "gammaC": 4, "z": 39, "triad": [15, 13, 11], "cpu": 0.0001894220000000016, "zplain": 28, "triad_plain": [15, 13, 0], "cpu_plain": 0.0003119240000000051, "tau": [15, 10, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2370867, "Q": 86, "sizes": [2, 3, 4], "gammaC": 4, "z": 41, "triad": [16, 14, 11], "cpu": 0.00018717600000000417, "zplain": 36, "triad_plain": [16, 0, 20], "cpu_plain": 0.0003817639999999997, "tau": [11, 14, 11], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2378786, "Q": 67, "sizes": [2, 3, 4], "gammaC": 3, "z": 43, "triad": [11, 13, 19], "cpu": 0.00012640800000000146, "zplain": 34, "triad_plain": [15, 0, 19], "cpu_plain": 0.0006648019999999991, "tau": [11, 13, 12], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 5, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2386705, "Q": 80, "sizes": [2, 3, 4], "gammaC": 3, "z": 40, "triad": [17, 12, 11], "cpu": 0.00017176099999999944, "zplain": 33, "triad_plain": [0, 14, 19], "cpu_plain": 0.0004662739999999957, "tau": [17, 11, 11], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2394624, "Q": 86, "sizes": [2, 3, 4], "gammaC": 4, "z": 39, "triad": [16, 10, 13], "cpu": 0.00015437300000000626, "zplain": 39, "triad_plain": [16, 10, 13], "cpu_plain": 0.0004369800000000035, "tau": [16, 10, 10], "ell": null, "pairs_total": 6, "pairs_generated": 3, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 2, "probes_main": 4, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2402543, "Q": 86, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [16, 14, 16], "cpu": 0.00017679000000000306, "zplain": 32, "triad_plain": [16, 0, 16], "cpu_plain": 0.00031301799999999824, "tau": [16, 11, 11], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 6, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2410462, "Q": 90, "sizes": [2, 3, 4], "gammaC": 4, "z": 46, "triad": [17, 18, 11], "cpu": 0.00027246300000000057, "zplain": 39, "triad_plain": [0, 19, 20], "cpu_plain": 0.0005671209999999968, "tau": [16, 12, 10], "ell": null, "pairs_total": 6, "pairs_generated": 6, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 5, "probes_main": 9, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 2}
{"m": 3, "n": 3, "lo": 10, "hi": 20, "split": "unb", "seed": 2418381, "Q": 103, "sizes": [2, 3, 4], "gammaC": 4, "z": 37, "triad": [11, 10, 16], "cpu": 0.00013274500000000355, "zplain": 37, "triad_plain": [11, 10, 16], "cpu_plain": 0.000418217999999998, "tau": [11, 10, 10], "ell": null, "pairs_total": 6, "pairs_generated": 5, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 3, "probes_main": 5, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1050543, "Q": 177, "sizes": [8, 8, 9], "gammaC": 9, "z": 55, "triad": [11, 33, 11], "cpu": 0.0024494879999999997, "zplain": 55, "triad_plain": [11, 33, 11], "cpu_plain": 0.005408659999999999, "tau": [7, 9, 9], "ell": null, "pairs_total": 64, "pairs_generated": 31, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 29, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1058462, "Q": 139, "sizes": [8, 8, 9], "gammaC": 9, "z": 44, "triad": [10, 8, 26], "cpu": 0.0038788360000000036, "zplain": 44, "triad_plain": [10, 8, 26], "cpu_plain": 0.009497651000000003, "tau": [5, 3, 4], "ell": null, "pairs_total": 64, "pairs_generated": 47, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 42, "probes_main": 50, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1066381, "Q": 200, "sizes": [8, 8, 9], "gammaC": 9, "z": 50, "triad": [38, 6, 6], "cpu": 0.004013831999999995, "zplain": 44, "triad_plain": [38, 6, 0], "cpu_plain": 0.006806156000000001, "tau": [9, 2, 6], "ell": null, "pairs_total": 64, "pairs_generated": 45, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 39, "probes_main": 48, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 5}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1074300, "Q": 153, "sizes": [8, 8, 9], "gammaC": 8, "z": 46, "triad": [28, 8, 10], "cpu": 0.004811885000000002, "zplain": 38, "triad_plain": [28, 0, 10], "cpu_plain": 0.008527490999999998, "tau": [6, 8, 7], "ell": null, "pairs_total": 64, "pairs_generated": 54, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 48, "probes_main": 56, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1082219, "Q": 158, "sizes": [8, 8, 9], "gammaC": 6, "z": 52, "triad": [39, 7, 6], "cpu": 0.004180792000000003, "zplain": 52, "triad_plain": [39, 7, 6], "cpu_plain": 0.008690473000000004, "tau": [1, 7, 1], "ell": null, "pairs_total": 64, "pairs_generated": 59, "pairs_pruned": 2, "pairs_margin": 2, "pairs_evaluated": 55, "probes_main": 60, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1090138, "Q": 194, "sizes": [8, 8, 9], "gammaC": 8, "z": 60, "triad": [22, 37, 1], "cpu": 0.004454764, "zplain": 46, "triad_plain": [13, 0, 33], "cpu_plain": 0.007100242000000007, "tau": [11, 15, 1], "ell": null, "pairs_total": 64, "pairs_generated": 57, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 54, "probes_main": 60, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1098057, "Q": 144, "sizes": [8, 8, 9], "gammaC": 8, "z": 59, "triad": [20, 3, 36], "cpu": 0.004741916999999998, "zplain": 56, "triad_plain": [20, 0, 36], "cpu_plain": 0.007126239999999992, "tau": [2, 3, 3], "ell": null, "pairs_total": 64, "pairs_generated": 63, "pairs_pruned": 4, "pairs_margin": 4, "pairs_evaluated": 55, "probes_main": 61, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1105976, "Q": 79, "sizes": [8, 8, 9], "gammaC": 8, "z": 33, "triad": [20, 3, 10], "cpu": 0.00171141100000001, "zplain": 33, "triad_plain": [20, 3, 10], "cpu_plain": 0.005465351000000007, "tau": [7, 3, 1], "ell": null, "pairs_total": 64, "pairs_generated": 28, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 27, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1113895, "Q": 153, "sizes": [8, 8, 9], "gammaC": 9, "z": 45, "triad": [14, 20, 11], "cpu": 0.0030331069999999932, "zplain": 34, "triad_plain": [14, 20, 0], "cpu_plain": 0.007858797000000015, "tau": [3, 2, 11], "ell": null, "pairs_total": 64, "pairs_generated": 45, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 41, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1121814, "Q": 197, "sizes": [8, 8, 9], "gammaC": 8, "z": 39, "triad": [13, 4, 22], "cpu": 0.0020234959999999858, "zplain": 39, "triad_plain": [13, 4, 22], "cpu_plain": 0.0046250930000000245, "tau": [10, 4, 1], "ell": null, "pairs_total": 64, "pairs_generated": 25, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1129733, "Q": 176, "sizes": [8, 8, 9], "gammaC": 7, "z": 44, "triad": [3, 39, 2], "cpu": 0.0017382459999999988, "zplain": 42, "triad_plain": [0, 39, 3], "cpu_plain": 0.002517461999999998, "tau": [3, 11, 2], "ell": null, "pairs_total": 64, "pairs_generated": 29, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 25, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1137652, "Q": 144, "sizes": [8, 8, 9], "gammaC": 8, "z": 39, "triad": [4, 33, 2], "cpu": 0.0017093130000000178, "zplain": 35, "triad_plain": [33, 0, 2], "cpu_plain": 0.004671463000000015, "tau": [3, 14, 1], "ell": null, "pairs_total": 64, "pairs_generated": 24, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 25, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1145571, "Q": 107, "sizes": [8, 8, 9], "gammaC": 8, "z": 59, "triad": [19, 9, 31], "cpu": 0.0038141289999999994, "zplain": 59, "triad_plain": [19, 9, 31], "cpu_plain": 0.006339728000000017, "tau": [7, 2, 3], "ell": null, "pairs_total": 64, "pairs_generated": 58, "pairs_pruned": 6, "pairs_margin": 4, "pairs_evaluated": 48, "probes_main": 51, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1153490, "Q": 102, "sizes": [8, 8, 9], "gammaC": 9, "z": 44, "triad": [29, 2, 13], "cpu": 0.003356954999999995, "zplain": 42, "triad_plain": [29, 0, 13], "cpu_plain": 0.00454344299999998, "tau": [2, 2, 4], "ell": null, "pairs_total": 64, "pairs_generated": 52, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 49, "probes_main": 55, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1161409, "Q": 129, "sizes": [8, 8, 9], "gammaC": 9, "z": 45, "triad": [9, 30, 6], "cpu": 0.0008398959999999789, "zplain": 45, "triad_plain": [9, 30, 6], "cpu_plain": 0.0025830819999999866, "tau": [8, 13, 6], "ell": null, "pairs_total": 64, "pairs_generated": 20, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 20, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1169328, "Q": 129, "sizes": [8, 8, 9], "gammaC": 8, "z": 47, "triad": [5, 40, 2], "cpu": 0.0016301630000000178, "zplain": 47, "triad_plain": [5, 40, 2], "cpu_plain": 0.003229903999999978, "tau": [5, 1, 2], "ell": null, "pairs_total": 64, "pairs_generated": 39, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 32, "probes_main": 35, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1177247, "Q": 196, "sizes": [8, 8, 9], "gammaC": 8, "z": 61, "triad": [16, 38, 7], "cpu": 0.0019882730000000126, "zplain": 45, "triad_plain": [0, 38, 7], "cpu_plain": 0.001956885999999991, "tau": [16, 1, 5], "ell": null, "pairs_total": 64, "pairs_generated": 49, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 42, "probes_main": 45, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1185166, "Q": 135, "sizes": [8, 8, 9], "gammaC": 9, "z": 39, "triad": [5, 30, 4], "cpu": 0.0013261149999999888, "zplain": 39, "triad_plain": [5, 30, 4], "cpu_plain": 0.002413525999999999, "tau": [4, 5, 2], "ell": null, "pairs_total": 64, "pairs_generated": 21, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 22, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1193085, "Q": 179, "sizes": [8, 8, 9], "gammaC": 7, "z": 46, "triad": [37, 1, 8], "cpu": 0.002032168000000001, "zplain": 46, "triad_plain": [37, 1, 8], "cpu_plain": 0.003167602999999991, "tau": [10, 1, 8], "ell": null, "pairs_total": 64, "pairs_generated": 38, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 38, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1201004, "Q": 148, "sizes": [8, 8, 9], "gammaC": 8, "z": 58, "triad": [40, 7, 11], "cpu": 0.0020320799999999917, "zplain": 53, "triad_plain": [0, 13, 40], "cpu_plain": 0.004196936000000012, "tau": [10, 2, 4], "ell": null, "pairs_total": 64, "pairs_generated": 52, "pairs_pruned": 5, "pairs_margin": 1, "pairs_evaluated": 46, "probes_main": 50, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1208923, "Q": 182, "sizes": [8, 8, 9], "gammaC": 8, "z": 39, "triad": [8, 13, 18], "cpu": 0.0011642440000000087, "zplain": 31, "triad_plain": [0, 13, 18], "cpu_plain": 0.001454865999999999, "tau": [8, 1, 5], "ell": null, "pairs_total": 64, "pairs_generated": 22, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 19, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1216842, "Q": 180, "sizes": [8, 8, 9], "gammaC": 7, "z": 45, "triad": [16, 17, 12], "cpu": 0.001314099000000013, "zplain": 29, "triad_plain": [0, 17, 12], "cpu_plain": 0.00121133100000001, "tau": [16, 8, 1], "ell": null, "pairs_total": 64, "pairs_generated": 31, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 27, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1224761, "Q": 171, "sizes": [8, 8, 9], "gammaC": 9, "z": 46, "triad": [12, 31, 3], "cpu": 0.0016280929999999971, "zplain": 46, "triad_plain": [12, 31, 3], "cpu_plain": 0.003630168000000017, "tau": [3, 8, 2], "ell": null, "pairs_total": 64, "pairs_generated": 36, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 31, "probes_main": 37, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1232680, "Q": 152, "sizes": [8, 8, 9], "gammaC": 8, "z": 49, "triad": [9, 4, 36], "cpu": 0.0018726059999999989, "zplain": 49, "triad_plain": [9, 0, 40], "cpu_plain": 0.004544295000000004, "tau": [4, 4, 3], "ell": null, "pairs_total": 64, "pairs_generated": 41, "pairs_pruned": 6, "pairs_margin": 3, "pairs_evaluated": 32, "probes_main": 38, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1240599, "Q": 132, "sizes": [8, 8, 9], "gammaC": 8, "z": 48, "triad": [3, 17, 28], "cpu": 0.002078752000000017, "zplain": 48, "triad_plain": [3, 17, 28], "cpu_plain": 0.00539088900000001, "tau": [3, 2, 6], "ell": null, "pairs_total": 64, "pairs_generated": 58, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 50, "probes_main": 53, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1248518, "Q": 146, "sizes": [8, 8, 9], "gammaC": 8, "z": 55, "triad": [8, 16, 31], "cpu": 0.0021412349999999913, "zplain": 55, "triad_plain": [8, 16, 31], "cpu_plain": 0.005581408999999982, "tau": [4, 1, 6], "ell": null, "pairs_total": 64, "pairs_generated": 49, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 47, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1256437, "Q": 124, "sizes": [8, 8, 9], "gammaC": 7, "z": 49, "triad": [33, 14, 2], "cpu": 0.002042439000000007, "zplain": 49, "triad_plain": [33, 14, 2], "cpu_plain": 0.004184306999999998, "tau": [11, 11, 2], "ell": null, "pairs_total": 64, "pairs_generated": 40, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 39, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1264356, "Q": 145, "sizes": [8, 8, 9], "gammaC": 9, "z": 40, "triad": [9, 10, 21], "cpu": 0.0018953810000000015, "zplain": 40, "triad_plain": [9, 10, 21], "cpu_plain": 0.004382483999999992, "tau": [4, 3, 8], "ell": null, "pairs_total": 64, "pairs_generated": 35, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 30, "probes_main": 37, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1272275, "Q": 146, "sizes": [8, 8, 9], "gammaC": 8, "z": 40, "triad": [7, 3, 30], "cpu": 0.0019501939999999884, "zplain": 34, "triad_plain": [7, 0, 27], "cpu_plain": 0.0036086790000000035, "tau": [2, 3, 2], "ell": null, "pairs_total": 64, "pairs_generated": 43, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 35, "probes_main": 40, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1280194, "Q": 146, "sizes": [8, 8, 9], "gammaC": 7, "z": 35, "triad": [10, 24, 1], "cpu": 0.002209428999999985, "zplain": 35, "triad_plain": [10, 24, 1], "cpu_plain": 0.0034766880000000056, "tau": [3, 2, 1], "ell": null, "pairs_total": 64, "pairs_generated": 51, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 48, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 4}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1288113, "Q": 154, "sizes": [8, 8, 9], "gammaC": 8, "z": 53, "triad": [37, 9, 7], "cpu": 0.003016553000000005, "zplain": 46, "triad_plain": [37, 9, 0], "cpu_plain": 0.004752843000000007, "tau": [4, 1, 7], "ell": null, "pairs_total": 64, "pairs_generated": 54, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 49, "probes_main": 56, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 4}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1296032, "Q": 186, "sizes": [8, 8, 9], "gammaC": 9, "z": 51, "triad": [9, 11, 31], "cpu": 0.0029041349999999744, "zplain": 42, "triad_plain": [0, 11, 31], "cpu_plain": 0.0051984230000000076, "tau": [9, 2, 2], "ell": null, "pairs_total": 64, "pairs_generated": 61, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 55, "probes_main": 58, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1303951, "Q": 179, "sizes": [8, 8, 9], "gammaC": 9, "z": 61, "triad": [13, 31, 17], "cpu": 0.00337889600000002, "zplain": 61, "triad_plain": [13, 31, 17], "cpu_plain": 0.004095944000000018, "tau": [3, 5, 5], "ell": null, "pairs_total": 64, "pairs_generated": 52, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 49, "probes_main": 56, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1311870, "Q": 114, "sizes": [8, 8, 9], "gammaC": 9, "z": 50, "triad": [5, 38, 7], "cpu": 0.001583842000000002, "zplain": 50, "triad_plain": [5, 38, 7], "cpu_plain": 0.0027714929999999582, "tau": [5, 7, 2], "ell": null, "pairs_total": 64, "pairs_generated": 48, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 41, "probes_main": 45, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1319789, "Q": 155, "sizes": [8, 8, 9], "gammaC": 6, "z": 47, "triad": [13, 21, 13], "cpu": 0.0015782160000000212, "zplain": 43, "triad_plain": [0, 30, 13], "cpu_plain": 0.0031065479999999868, "tau": [13, 8, 1], "ell": null, "pairs_total": 64, "pairs_generated": 31, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 28, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1327708, "Q": 143, "sizes": [8, 8, 9], "gammaC": 7, "z": 51, "triad": [16, 30, 5], "cpu": 0.002238297, "zplain": 46, "triad_plain": [16, 30, 0], "cpu_plain": 0.0020128939999999873, "tau": [5, 7, 5], "ell": null, "pairs_total": 64, "pairs_generated": 45, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 40, "probes_main": 43, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1335627, "Q": 187, "sizes": [8, 8, 9], "gammaC": 8, "z": 44, "triad": [6, 36, 2], "cpu": 0.0016819479999999887, "zplain": 41, "triad_plain": [22, 0, 19], "cpu_plain": 0.003666681000000005, "tau": [2, 8, 2], "ell": null, "pairs_total": 64, "pairs_generated": 33, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 32, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1343546, "Q": 182, "sizes": [8, 8, 9], "gammaC": 7, "z": 54, "triad": [3, 15, 36], "cpu": 0.002206699000000034, "zplain": 51, "triad_plain": [0, 15, 36], "cpu_plain": 0.004031665999999989, "tau": [3, 6, 5], "ell": null, "pairs_total": 64, "pairs_generated": 54, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 47, "probes_main": 49, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1351465, "Q": 167, "sizes": [8, 8, 9], "gammaC": 8, "z": 40, "triad": [6, 4, 30], "cpu": 0.001695058000000027, "zplain": 40, "triad_plain": [6, 4, 30], "cpu_plain": 0.003518093, "tau": [6, 1, 4], "ell": null, "pairs_total": 64, "pairs_generated": 36, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 34, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1359384, "Q": 131, "sizes": [8, 8, 9], "gammaC": 8, "z": 38, "triad": [6, 16, 16], "cpu": 0.0010270910000000355, "zplain": 38, "triad_plain": [6, 16, 16], "cpu_plain": 0.0030885299999999782, "tau": [6, 2, 6], "ell": null, "pairs_total": 64, "pairs_generated": 26, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 25, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1367303, "Q": 130, "sizes": [8, 8, 9], "gammaC": 8, "z": 36, "triad": [5, 4, 27], "cpu": 0.0009182279999999654, "zplain": 31, "triad_plain": [0, 4, 27], "cpu_plain": 0.0021888620000000136, "tau": [5, 1, 1], "ell": null, "pairs_total": 64, "pairs_generated": 33, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 29, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1375222, "Q": 112, "sizes": [8, 8, 9], "gammaC": 9, "z": 59, "triad": [3, 39, 17], "cpu": 0.0011888280000000306, "zplain": 53, "triad_plain": [0, 36, 17], "cpu_plain": 0.0048314660000000065, "tau": [3, 5, 16], "ell": null, "pairs_total": 64, "pairs_generated": 28, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 28, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1383141, "Q": 116, "sizes": [8, 8, 9], "gammaC": 7, "z": 46, "triad": [4, 39, 3], "cpu": 0.0014245489999999972, "zplain": 42, "triad_plain": [0, 39, 3], "cpu_plain": 0.003087106000000006, "tau": [4, 10, 3], "ell": null, "pairs_total": 64, "pairs_generated": 35, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 33, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1391060, "Q": 142, "sizes": [8, 8, 9], "gammaC": 7, "z": 53, "triad": [13, 34, 6], "cpu": 0.0023299190000000136, "zplain": 47, "triad_plain": [13, 34, 0], "cpu_plain": 0.0030642710000000073, "tau": [7, 5, 6], "ell": null, "pairs_total": 64, "pairs_generated": 49, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 47, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1398979, "Q": 147, "sizes": [8, 8, 9], "gammaC": 7, "z": 54, "triad": [13, 4, 37], "cpu": 0.00237517399999998, "zplain": 54, "triad_plain": [13, 4, 37], "cpu_plain": 0.00436136199999998, "tau": [3, 1, 3], "ell": null, "pairs_total": 64, "pairs_generated": 48, "pairs_pruned": 6, "pairs_margin": 3, "pairs_evaluated": 39, "probes_main": 43, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1406898, "Q": 184, "sizes": [8, 8, 9], "gammaC": 6, "z": 57, "triad": [23, 11, 23], "cpu": 0.0014073039999999981, "zplain": 56, "triad_plain": [0, 33, 23], "cpu_plain": 0.003839182000000052, "tau": [6, 2, 16], "ell": null, "pairs_total": 64, "pairs_generated": 40, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 34, "probes_main": 37, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1414817, "Q": 152, "sizes": [8, 8, 9], "gammaC": 8, "z": 16, "triad": [9, 4, 3], "cpu": 0.0021702189999999733, "zplain": 16, "triad_plain": [9, 4, 3], "cpu_plain": 0.002567515999999992, "tau": [4, 3, 2], "ell": null, "pairs_total": 64, "pairs_generated": 28, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 38, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 4}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1422736, "Q": 172, "sizes": [8, 8, 9], "gammaC": 7, "z": 45, "triad": [17, 27, 1], "cpu": 0.0023846849999999975, "zplain": 45, "triad_plain": [17, 27, 1], "cpu_plain": 0.004121702999999977, "tau": [2, 2, 1], "ell": null, "pairs_total": 64, "pairs_generated": 41, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 40, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1430655, "Q": 166, "sizes": [8, 8, 9], "gammaC": 9, "z": 50, "triad": [9, 15, 26], "cpu": 0.0013848290000000318, "zplain": 50, "triad_plain": [9, 15, 26], "cpu_plain": 0.0022936740000000233, "tau": [9, 1, 2], "ell": null, "pairs_total": 64, "pairs_generated": 42, "pairs_pruned": 8, "pairs_margin": 2, "pairs_evaluated": 32, "probes_main": 35, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "bal", "seed": 1438574, "Q": 117, "sizes": [8, 8, 9], "gammaC": 8, "z": 46, "triad": [12, 4, 30], "cpu": 0.0027322509999999633, "zplain": 46, "triad_plain": [12, 4, 30], "cpu_plain": 0.004053911999999993, "tau": [2, 3, 9], "ell": null, "pairs_total": 64, "pairs_generated": 54, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 47, "probes_main": 52, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1050550, "Q": 151, "sizes": [8, 8, 9], "gammaC": 5, "z": 42, "triad": [12, 10, 20], "cpu": 0.001632649, "zplain": 32, "triad_plain": [12, 0, 20], "cpu_plain": 0.0023173509999999987, "tau": [10, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 40, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 37, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1058469, "Q": 91, "sizes": [8, 8, 9], "gammaC": 6, "z": 43, "triad": [10, 15, 18], "cpu": 0.002110349000000001, "zplain": 35, "triad_plain": [18, 0, 17], "cpu_plain": 0.0031531370000000003, "tau": [10, 12, 10], "ell": null, "pairs_total": 64, "pairs_generated": 54, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 51, "probes_main": 53, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1066388, "Q": 152, "sizes": [8, 8, 9], "gammaC": 7, "z": 43, "triad": [14, 19, 10], "cpu": 0.0019636359999999978, "zplain": 34, "triad_plain": [14, 0, 20], "cpu_plain": 0.0028992260000000047, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 40, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 34, "probes_main": 38, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1074307, "Q": 133, "sizes": [8, 8, 9], "gammaC": 5, "z": 40, "triad": [16, 13, 11], "cpu": 0.002475775999999999, "zplain": 29, "triad_plain": [16, 13, 0], "cpu_plain": 0.003365287999999994, "tau": [10, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 49, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 45, "probes_main": 48, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1082226, "Q": 164, "sizes": [8, 8, 9], "gammaC": 6, "z": 39, "triad": [11, 15, 13], "cpu": 0.001457559000000004, "zplain": 35, "triad_plain": [0, 15, 20], "cpu_plain": 0.0033669159999999976, "tau": [10, 10, 12], "ell": null, "pairs_total": 64, "pairs_generated": 40, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 34, "probes_main": 38, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1090145, "Q": 105, "sizes": [8, 8, 9], "gammaC": 6, "z": 37, "triad": [11, 13, 13], "cpu": 0.003943874, "zplain": 30, "triad_plain": [0, 17, 13], "cpu_plain": 0.002968897000000005, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 39, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 35, "probes_main": 39, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1098064, "Q": 115, "sizes": [8, 8, 9], "gammaC": 7, "z": 38, "triad": [10, 18, 10], "cpu": 0.0015380959999999957, "zplain": 28, "triad_plain": [10, 18, 0], "cpu_plain": 0.0020746700000000007, "tau": [10, 12, 10], "ell": null, "pairs_total": 64, "pairs_generated": 27, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 25, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1105983, "Q": 162, "sizes": [8, 8, 9], "gammaC": 7, "z": 37, "triad": [10, 14, 13], "cpu": 0.0014397969999999996, "zplain": 37, "triad_plain": [10, 14, 13], "cpu_plain": 0.005393797000000006, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 27, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 27, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1113902, "Q": 173, "sizes": [8, 8, 9], "gammaC": 5, "z": 46, "triad": [10, 20, 16], "cpu": 0.0019569980000000015, "zplain": 35, "triad_plain": [16, 0, 19], "cpu_plain": 0.0028771569999999913, "tau": [10, 12, 11], "ell": null, "pairs_total": 64, "pairs_generated": 45, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 39, "probes_main": 42, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1121821, "Q": 191, "sizes": [8, 8, 9], "gammaC": 6, "z": 42, "triad": [11, 14, 17], "cpu": 0.0015176050000000052, "zplain": 34, "triad_plain": [19, 0, 15], "cpu_plain": 0.0031324039999999914, "tau": [11, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 32, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 28, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1129740, "Q": 151, "sizes": [8, 8, 9], "gammaC": 6, "z": 38, "triad": [12, 10, 16], "cpu": 0.0009169539999999976, "zplain": 36, "triad_plain": [20, 0, 16], "cpu_plain": 0.004542773999999999, "tau": [12, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 24, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 21, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1137659, "Q": 145, "sizes": [8, 8, 9], "gammaC": 5, "z": 41, "triad": [13, 13, 15], "cpu": 0.0009406190000000036, "zplain": 32, "triad_plain": [13, 19, 0], "cpu_plain": 0.002365099999999995, "tau": [10, 11, 12], "ell": null, "pairs_total": 64, "pairs_generated": 22, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 22, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1145578, "Q": 127, "sizes": [8, 8, 9], "gammaC": 6, "z": 41, "triad": [10, 18, 13], "cpu": 0.0008687099999999948, "zplain": 30, "triad_plain": [14, 0, 16], "cpu_plain": 0.0028647340000000077, "tau": [10, 12, 11], "ell": null, "pairs_total": 64, "pairs_generated": 25, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 24, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1153497, "Q": 125, "sizes": [8, 8, 9], "gammaC": 7, "z": 41, "triad": [15, 15, 11], "cpu": 0.0018050559999999993, "zplain": 31, "triad_plain": [15, 16, 0], "cpu_plain": 0.00249750700000001, "tau": [11, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 47, "pairs_pruned": 4, "pairs_margin": 3, "pairs_evaluated": 40, "probes_main": 43, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1161416, "Q": 117, "sizes": [8, 8, 9], "gammaC": 6, "z": 39, "triad": [10, 12, 17], "cpu": 0.002194762000000003, "zplain": 29, "triad_plain": [0, 12, 17], "cpu_plain": 0.003117211999999994, "tau": [10, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 52, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 49, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1169335, "Q": 159, "sizes": [8, 8, 9], "gammaC": 5, "z": 40, "triad": [14, 10, 16], "cpu": 0.001369346999999993, "zplain": 30, "triad_plain": [14, 0, 16], "cpu_plain": 0.004004617000000002, "tau": [11, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 30, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 29, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1177254, "Q": 148, "sizes": [8, 8, 9], "gammaC": 7, "z": 44, "triad": [12, 13, 19], "cpu": 0.0022130169999999977, "zplain": 31, "triad_plain": [12, 0, 19], "cpu_plain": 0.0026943649999999902, "tau": [10, 13, 11], "ell": null, "pairs_total": 64, "pairs_generated": 41, "pairs_pruned": 3, "pairs_margin": 2, "pairs_evaluated": 36, "probes_main": 42, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1185173, "Q": 122, "sizes": [8, 8, 9], "gammaC": 6, "z": 38, "triad": [10, 11, 17], "cpu": 0.0016224970000000005, "zplain": 30, "triad_plain": [0, 11, 19], "cpu_plain": 0.0034988170000000013, "tau": [10, 10, 12], "ell": null, "pairs_total": 64, "pairs_generated": 45, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 41, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1193092, "Q": 186, "sizes": [8, 8, 9], "gammaC": 7, "z": 38, "triad": [12, 14, 12], "cpu": 0.0012748060000000033, "zplain": 30, "triad_plain": [0, 14, 16], "cpu_plain": 0.002266917000000007, "tau": [10, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 20, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 22, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1201011, "Q": 146, "sizes": [8, 8, 9], "gammaC": 7, "z": 40, "triad": [10, 12, 18], "cpu": 0.0013787960000000016, "zplain": 32, "triad_plain": [0, 12, 20], "cpu_plain": 0.003093314, "tau": [10, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 27, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 24, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1208930, "Q": 167, "sizes": [8, 8, 9], "gammaC": 6, "z": 37, "triad": [11, 15, 11], "cpu": 0.0023389629999999995, "zplain": 31, "triad_plain": [11, 20, 0], "cpu_plain": 0.0031848660000000084, "tau": [10, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 37, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 34, "probes_main": 39, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1216849, "Q": 152, "sizes": [8, 8, 9], "gammaC": 6, "z": 45, "triad": [17, 12, 16], "cpu": 0.001273673000000003, "zplain": 35, "triad_plain": [17, 0, 18], "cpu_plain": 0.0021469780000000216, "tau": [10, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 37, "pairs_pruned": 6, "pairs_margin": 2, "pairs_evaluated": 29, "probes_main": 33, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1224768, "Q": 120, "sizes": [8, 8, 9], "gammaC": 8, "z": 42, "triad": [12, 10, 20], "cpu": 0.002091451000000022, "zplain": 33, "triad_plain": [0, 13, 20], "cpu_plain": 0.004189021999999987, "tau": [11, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 50, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 43, "probes_main": 49, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1232687, "Q": 109, "sizes": [8, 8, 9], "gammaC": 6, "z": 42, "triad": [10, 12, 20], "cpu": 0.002413261, "zplain": 32, "triad_plain": [12, 0, 20], "cpu_plain": 0.0028229320000000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 53, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 49, "probes_main": 51, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1240606, "Q": 136, "sizes": [8, 8, 9], "gammaC": 6, "z": 44, "triad": [20, 11, 13], "cpu": 0.002713765000000007, "zplain": 35, "triad_plain": [20, 15, 0], "cpu_plain": 0.003518379000000016, "tau": [12, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 57, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 54, "probes_main": 60, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1248525, "Q": 122, "sizes": [8, 8, 9], "gammaC": 8, "z": 42, "triad": [12, 10, 20], "cpu": 0.0030435209999999935, "zplain": 33, "triad_plain": [13, 0, 20], "cpu_plain": 0.0037949310000000014, "tau": [10, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 58, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 51, "probes_main": 57, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1256444, "Q": 136, "sizes": [8, 8, 9], "gammaC": 6, "z": 44, "triad": [10, 19, 15], "cpu": 0.002844510999999994, "zplain": 34, "triad_plain": [0, 19, 15], "cpu_plain": 0.005098087000000001, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 44, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 41, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1264363, "Q": 146, "sizes": [8, 8, 9], "gammaC": 5, "z": 38, "triad": [10, 10, 18], "cpu": 0.0006032810000000111, "zplain": 29, "triad_plain": [11, 0, 18], "cpu_plain": 0.003058422999999977, "tau": [10, 10, 13], "ell": null, "pairs_total": 64, "pairs_generated": 14, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 11, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1272282, "Q": 174, "sizes": [8, 8, 9], "gammaC": 5, "z": 41, "triad": [11, 13, 17], "cpu": 0.002020626999999997, "zplain": 30, "triad_plain": [0, 13, 17], "cpu_plain": 0.0028938119999999956, "tau": [11, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 36, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 31, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1280201, "Q": 184, "sizes": [8, 8, 9], "gammaC": 7, "z": 45, "triad": [11, 15, 19], "cpu": 0.0021224770000000115, "zplain": 34, "triad_plain": [0, 15, 19], "cpu_plain": 0.0031086100000000116, "tau": [11, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 40, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 35, "probes_main": 38, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1288120, "Q": 145, "sizes": [8, 8, 9], "gammaC": 6, "z": 43, "triad": [10, 15, 18], "cpu": 0.0028687739999999906, "zplain": 33, "triad_plain": [0, 15, 18], "cpu_plain": 0.004870062000000008, "tau": [10, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 51, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 49, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1296039, "Q": 109, "sizes": [8, 8, 9], "gammaC": 9, "z": 44, "triad": [11, 14, 19], "cpu": 0.0023043799999999948, "zplain": 34, "triad_plain": [19, 15, 0], "cpu_plain": 0.006588874999999994, "tau": [11, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 42, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 35, "probes_main": 38, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1303958, "Q": 158, "sizes": [8, 8, 9], "gammaC": 6, "z": 43, "triad": [10, 17, 16], "cpu": 0.0025999429999999935, "zplain": 43, "triad_plain": [10, 17, 16], "cpu_plain": 0.0036013810000000146, "tau": [10, 13, 11], "ell": null, "pairs_total": 64, "pairs_generated": 43, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 43, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1311877, "Q": 178, "sizes": [8, 8, 9], "gammaC": 7, "z": 40, "triad": [13, 11, 16], "cpu": 0.0033671589999999807, "zplain": 40, "triad_plain": [13, 11, 16], "cpu_plain": 0.002906675999999997, "tau": [10, 11, 11], "ell": null, "pairs_total": 64, "pairs_generated": 48, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 47, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1319796, "Q": 192, "sizes": [8, 8, 9], "gammaC": 5, "z": 40, "triad": [11, 14, 15], "cpu": 0.001578602999999984, "zplain": 29, "triad_plain": [0, 14, 15], "cpu_plain": 0.003673581999999981, "tau": [11, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 33, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 28, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1327715, "Q": 138, "sizes": [8, 8, 9], "gammaC": 5, "z": 44, "triad": [10, 18, 16], "cpu": 0.0028958329999999866, "zplain": 34, "triad_plain": [0, 18, 16], "cpu_plain": 0.004586119000000027, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 55, "pairs_pruned": 5, "pairs_margin": 4, "pairs_evaluated": 46, "probes_main": 48, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1335634, "Q": 128, "sizes": [8, 8, 9], "gammaC": 7, "z": 43, "triad": [19, 12, 12], "cpu": 0.004754280999999999, "zplain": 43, "triad_plain": [19, 12, 12], "cpu_plain": 0.00454476199999998, "tau": [10, 12, 10], "ell": null, "pairs_total": 64, "pairs_generated": 58, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 57, "probes_main": 65, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 4}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1343553, "Q": 188, "sizes": [8, 8, 9], "gammaC": 6, "z": 42, "triad": [10, 17, 15], "cpu": 0.0019677160000000082, "zplain": 31, "triad_plain": [15, 0, 16], "cpu_plain": 0.003554072999999991, "tau": [10, 11, 13], "ell": null, "pairs_total": 64, "pairs_generated": 35, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 30, "probes_main": 32, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1351472, "Q": 174, "sizes": [8, 8, 9], "gammaC": 6, "z": 41, "triad": [12, 16, 13], "cpu": 0.0009331030000000184, "zplain": 29, "triad_plain": [0, 16, 13], "cpu_plain": 0.0017383930000000047, "tau": [12, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 22, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 14, "probes_main": 16, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1359391, "Q": 125, "sizes": [8, 8, 9], "gammaC": 8, "z": 40, "triad": [13, 13, 14], "cpu": 0.0031581610000000204, "zplain": 31, "triad_plain": [18, 13, 0], "cpu_plain": 0.005207902000000014, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 39, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 39, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1367310, "Q": 120, "sizes": [8, 8, 9], "gammaC": 7, "z": 45, "triad": [15, 11, 19], "cpu": 0.00306240100000002, "zplain": 34, "triad_plain": [15, 0, 19], "cpu_plain": 0.005606549000000016, "tau": [12, 11, 11], "ell": null, "pairs_total": 64, "pairs_generated": 53, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 50, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1375229, "Q": 157, "sizes": [8, 8, 9], "gammaC": 6, "z": 52, "triad": [19, 20, 13], "cpu": 0.0039429559999999975, "zplain": 52, "triad_plain": [19, 20, 13], "cpu_plain": 0.0024288559999999793, "tau": [12, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 64, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 64, "probes_main": 66, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1383148, "Q": 224, "sizes": [8, 8, 9], "gammaC": 8, "z": 38, "triad": [15, 10, 13], "cpu": 0.002595830999999993, "zplain": 28, "triad_plain": [15, 0, 13], "cpu_plain": 0.00416756800000001, "tau": [11, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 43, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 40, "probes_main": 48, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1391067, "Q": 140, "sizes": [8, 8, 9], "gammaC": 6, "z": 42, "triad": [11, 18, 13], "cpu": 0.002573958000000043, "zplain": 35, "triad_plain": [0, 18, 17], "cpu_plain": 0.004164950999999972, "tau": [11, 11, 10], "ell": null, "pairs_total": 64, "pairs_generated": 43, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 37, "probes_main": 39, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1398986, "Q": 130, "sizes": [8, 8, 9], "gammaC": 5, "z": 42, "triad": [10, 12, 20], "cpu": 0.0022293119999999833, "zplain": 32, "triad_plain": [0, 12, 20], "cpu_plain": 0.00348371599999997, "tau": [10, 11, 12], "ell": null, "pairs_total": 64, "pairs_generated": 36, "pairs_pruned": 6, "pairs_margin": 0, "pairs_evaluated": 30, "probes_main": 32, "probes_pre": 0, "inner_breaks": 6, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1406905, "Q": 152, "sizes": [8, 8, 9], "gammaC": 8, "z": 40, "triad": [10, 12, 18], "cpu": 0.002246947999999971, "zplain": 30, "triad_plain": [19, 0, 11], "cpu_plain": 0.003262073000000032, "tau": [10, 10, 10], "ell": null, "pairs_total": 64, "pairs_generated": 51, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 50, "probes_main": 53, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1414824, "Q": 149, "sizes": [8, 8, 9], "gammaC": 6, "z": 45, "triad": [18, 10, 17], "cpu": 0.0023550519999999686, "zplain": 35, "triad_plain": [18, 0, 17], "cpu_plain": 0.003371096000000018, "tau": [11, 10, 12], "ell": null, "pairs_total": 64, "pairs_generated": 48, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 44, "probes_main": 48, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1422743, "Q": 160, "sizes": [8, 8, 9], "gammaC": 6, "z": 43, "triad": [11, 16, 16], "cpu": 0.0014973899999999873, "zplain": 35, "triad_plain": [0, 16, 19], "cpu_plain": 0.0030775869999999927, "tau": [10, 10, 11], "ell": null, "pairs_total": 64, "pairs_generated": 48, "pairs_pruned": 5, "pairs_margin": 5, "pairs_evaluated": 38, "probes_main": 42, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1430662, "Q": 198, "sizes": [8, 8, 9], "gammaC": 5, "z": 47, "triad": [14, 17, 16], "cpu": 0.0024963590000000035, "zplain": 47, "triad_plain": [14, 17, 16], "cpu_plain": 0.0032284529999999645, "tau": [12, 10, 12], "ell": null, "pairs_total": 64, "pairs_generated": 58, "pairs_pruned": 5, "pairs_margin": 2, "pairs_evaluated": 51, "probes_main": 54, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "bal", "seed": 1438581, "Q": 166, "sizes": [8, 8, 9], "gammaC": 7, "z": 42, "triad": [13, 12, 17], "cpu": 0.0016330609999999912, "zplain": 30, "triad_plain": [13, 0, 17], "cpu_plain": 0.0025981810000000327, "tau": [10, 12, 11], "ell": null, "pairs_total": 64, "pairs_generated": 34, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 31, "probes_main": 36, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2050543, "Q": 162, "sizes": [5, 8, 12], "gammaC": 11, "z": 31, "triad": [12, 1, 18], "cpu": 0.0012682630000000021, "zplain": 31, "triad_plain": [12, 1, 18], "cpu_plain": 0.0039743669999999995, "tau": [1, 1, 3], "ell": null, "pairs_total": 40, "pairs_generated": 26, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 28, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2058462, "Q": 161, "sizes": [5, 8, 12], "gammaC": 12, "z": 38, "triad": [4, 19, 15], "cpu": 0.001504140000000001, "zplain": 34, "triad_plain": [0, 19, 15], "cpu_plain": 0.0027966980000000002, "tau": [4, 5, 1], "ell": null, "pairs_total": 40, "pairs_generated": 31, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 34, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2066381, "Q": 207, "sizes": [5, 8, 12], "gammaC": 11, "z": 46, "triad": [10, 3, 33], "cpu": 0.0007449680000000021, "zplain": 38, "triad_plain": [0, 3, 35], "cpu_plain": 0.0028939210000000007, "tau": [10, 3, 6], "ell": null, "pairs_total": 40, "pairs_generated": 20, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 15, "probes_main": 19, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2074300, "Q": 143, "sizes": [5, 8, 12], "gammaC": 9, "z": 45, "triad": [26, 4, 15], "cpu": 0.00043995000000000145, "zplain": 43, "triad_plain": [0, 4, 39], "cpu_plain": 0.0028754729999999964, "tau": [26, 2, 7], "ell": null, "pairs_total": 40, "pairs_generated": 13, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 12, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2082219, "Q": 158, "sizes": [5, 8, 12], "gammaC": 10, "z": 40, "triad": [2, 3, 35], "cpu": 0.0008034290000000013, "zplain": 38, "triad_plain": [0, 3, 35], "cpu_plain": 0.003127612000000002, "tau": [2, 2, 3], "ell": null, "pairs_total": 40, "pairs_generated": 19, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 19, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2090138, "Q": 138, "sizes": [5, 8, 12], "gammaC": 11, "z": 35, "triad": [25, 9, 1], "cpu": 0.0017171770000000003, "zplain": 35, "triad_plain": [25, 9, 1], "cpu_plain": 0.0023341129999999988, "tau": [4, 5, 1], "ell": null, "pairs_total": 40, "pairs_generated": 32, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 33, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2098057, "Q": 124, "sizes": [5, 8, 12], "gammaC": 9, "z": 47, "triad": [3, 18, 26], "cpu": 0.0024790030000000005, "zplain": 44, "triad_plain": [0, 18, 26], "cpu_plain": 0.002507638999999999, "tau": [3, 11, 3], "ell": null, "pairs_total": 40, "pairs_generated": 22, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 22, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2105976, "Q": 144, "sizes": [5, 8, 12], "gammaC": 11, "z": 48, "triad": [11, 21, 16], "cpu": 0.000828462000000002, "zplain": 37, "triad_plain": [0, 21, 16], "cpu_plain": 0.001454564999999998, "tau": [11, 6, 5], "ell": null, "pairs_total": 40, "pairs_generated": 22, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 22, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2113895, "Q": 161, "sizes": [5, 8, 12], "gammaC": 10, "z": 41, "triad": [5, 11, 25], "cpu": 0.000676148999999994, "zplain": 30, "triad_plain": [5, 0, 25], "cpu_plain": 0.0024670420000000026, "tau": [5, 11, 4], "ell": null, "pairs_total": 40, "pairs_generated": 14, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 11, "probes_main": 15, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2121814, "Q": 157, "sizes": [5, 8, 12], "gammaC": 12, "z": 31, "triad": [11, 3, 17], "cpu": 0.0012674520000000022, "zplain": 31, "triad_plain": [11, 3, 17], "cpu_plain": 0.0032234150000000003, "tau": [5, 2, 6], "ell": null, "pairs_total": 40, "pairs_generated": 22, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 29, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 4}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2129733, "Q": 87, "sizes": [5, 8, 12], "gammaC": 12, "z": 51, "triad": [22, 28, 1], "cpu": 0.0013348739999999998, "zplain": 39, "triad_plain": [0, 7, 32], "cpu_plain": 0.0021319729999999953, "tau": [22, 6, 1], "ell": null, "pairs_total": 40, "pairs_generated": 29, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 31, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2137652, "Q": 167, "sizes": [5, 8, 12], "gammaC": 11, "z": 22, "triad": [4, 9, 9], "cpu": 0.0008948810000000001, "zplain": 22, "triad_plain": [4, 9, 9], "cpu_plain": 0.0035828930000000037, "tau": [4, 3, 1], "ell": null, "pairs_total": 40, "pairs_generated": 17, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 14, "probes_main": 19, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2145571, "Q": 199, "sizes": [5, 8, 12], "gammaC": 10, "z": 45, "triad": [3, 25, 17], "cpu": 0.0014025759999999887, "zplain": 42, "triad_plain": [0, 25, 17], "cpu_plain": 0.003634297999999994, "tau": [3, 2, 2], "ell": null, "pairs_total": 40, "pairs_generated": 35, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 31, "probes_main": 34, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2153490, "Q": 203, "sizes": [5, 8, 12], "gammaC": 9, "z": 30, "triad": [4, 11, 15], "cpu": 0.0011541099999999999, "zplain": 26, "triad_plain": [0, 11, 15], "cpu_plain": 0.003836639000000003, "tau": [4, 7, 3], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 25, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2161409, "Q": 148, "sizes": [5, 8, 12], "gammaC": 11, "z": 37, "triad": [15, 9, 13], "cpu": 0.0008840459999999994, "zplain": 37, "triad_plain": [15, 9, 13], "cpu_plain": 0.00295368, "tau": [15, 6, 2], "ell": null, "pairs_total": 40, "pairs_generated": 14, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 13, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2169328, "Q": 155, "sizes": [5, 8, 12], "gammaC": 12, "z": 55, "triad": [5, 35, 15], "cpu": 0.0013065470000000051, "zplain": 50, "triad_plain": [0, 35, 15], "cpu_plain": 0.002302103, "tau": [5, 4, 8], "ell": null, "pairs_total": 40, "pairs_generated": 21, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 21, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2177247, "Q": 168, "sizes": [5, 8, 12], "gammaC": 12, "z": 56, "triad": [5, 19, 32], "cpu": 0.0015893680000000077, "zplain": 55, "triad_plain": [16, 0, 39], "cpu_plain": 0.004511170999999994, "tau": [5, 5, 10], "ell": null, "pairs_total": 40, "pairs_generated": 26, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 29, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2185166, "Q": 173, "sizes": [5, 8, 12], "gammaC": 11, "z": 52, "triad": [5, 26, 21], "cpu": 0.0012636300000000017, "zplain": 50, "triad_plain": [0, 29, 21], "cpu_plain": 0.0033839769999999963, "tau": [5, 2, 5], "ell": null, "pairs_total": 40, "pairs_generated": 30, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 30, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2193085, "Q": 168, "sizes": [5, 8, 12], "gammaC": 10, "z": 61, "triad": [16, 11, 34], "cpu": 0.0016004169999999929, "zplain": 50, "triad_plain": [16, 0, 34], "cpu_plain": 0.0030751450000000013, "tau": [2, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 29, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 32, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2201004, "Q": 118, "sizes": [5, 8, 12], "gammaC": 12, "z": 54, "triad": [23, 24, 7], "cpu": 0.0013837730000000048, "zplain": 54, "triad_plain": [23, 24, 7], "cpu_plain": 0.003058355999999998, "tau": [8, 3, 1], "ell": null, "pairs_total": 40, "pairs_generated": 30, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 35, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2208923, "Q": 143, "sizes": [5, 8, 12], "gammaC": 12, "z": 41, "triad": [4, 31, 6], "cpu": 0.0013483769999999978, "zplain": 41, "triad_plain": [4, 31, 6], "cpu_plain": 0.004088069999999999, "tau": [4, 4, 1], "ell": null, "pairs_total": 40, "pairs_generated": 24, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 27, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2216842, "Q": 166, "sizes": [5, 8, 12], "gammaC": 9, "z": 80, "triad": [40, 33, 7], "cpu": 0.0022291869999999936, "zplain": 78, "triad_plain": [40, 0, 38], "cpu_plain": 0.0041447520000000015, "tau": [28, 3, 7], "ell": null, "pairs_total": 40, "pairs_generated": 39, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 48, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 5}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2224761, "Q": 134, "sizes": [5, 8, 12], "gammaC": 10, "z": 36, "triad": [7, 15, 14], "cpu": 0.0013175349999999947, "zplain": 36, "triad_plain": [7, 15, 14], "cpu_plain": 0.003453234999999999, "tau": [7, 1, 5], "ell": null, "pairs_total": 40, "pairs_generated": 24, "pairs_pruned": 5, "pairs_margin": 1, "pairs_evaluated": 18, "probes_main": 24, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2232680, "Q": 153, "sizes": [5, 8, 12], "gammaC": 11, "z": 39, "triad": [8, 7, 24], "cpu": 0.0013258969999999926, "zplain": 32, "triad_plain": [8, 0, 24], "cpu_plain": 0.003022102999999998, "tau": [7, 7, 2], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 20, "probes_main": 27, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2240599, "Q": 190, "sizes": [5, 8, 12], "gammaC": 9, "z": 52, "triad": [11, 8, 33], "cpu": 0.0014740169999999941, "zplain": 44, "triad_plain": [11, 0, 33], "cpu_plain": 0.0027534570000000147, "tau": [10, 8, 1], "ell": null, "pairs_total": 40, "pairs_generated": 31, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 28, "probes_main": 34, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2248518, "Q": 141, "sizes": [5, 8, 12], "gammaC": 10, "z": 65, "triad": [3, 32, 30], "cpu": 0.0022233510000000123, "zplain": 62, "triad_plain": [0, 32, 30], "cpu_plain": 0.0030927269999999896, "tau": [3, 1, 9], "ell": null, "pairs_total": 40, "pairs_generated": 39, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 37, "probes_main": 40, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2256437, "Q": 152, "sizes": [5, 8, 12], "gammaC": 10, "z": 50, "triad": [8, 7, 35], "cpu": 0.0014220650000000001, "zplain": 43, "triad_plain": [8, 0, 35], "cpu_plain": 0.003203397999999996, "tau": [8, 3, 3], "ell": null, "pairs_total": 40, "pairs_generated": 28, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 26, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2264356, "Q": 138, "sizes": [5, 8, 12], "gammaC": 11, "z": 31, "triad": [13, 2, 16], "cpu": 0.0009389990000000237, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.0020945179999999897, "tau": [7, 2, 1], "ell": null, "pairs_total": 40, "pairs_generated": 19, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 15, "probes_main": 21, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2272275, "Q": 157, "sizes": [5, 8, 12], "gammaC": 11, "z": 45, "triad": [6, 9, 30], "cpu": 0.0007053610000000154, "zplain": 38, "triad_plain": [6, 0, 32], "cpu_plain": 0.001475774000000013, "tau": [6, 9, 2], "ell": null, "pairs_total": 40, "pairs_generated": 10, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 12, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2280194, "Q": 198, "sizes": [5, 8, 12], "gammaC": 11, "z": 50, "triad": [15, 17, 18], "cpu": 0.0014918670000000078, "zplain": 45, "triad_plain": [0, 33, 12], "cpu_plain": 0.0033249760000000073, "tau": [7, 10, 5], "ell": null, "pairs_total": 40, "pairs_generated": 27, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 32, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2288113, "Q": 108, "sizes": [5, 8, 12], "gammaC": 11, "z": 55, "triad": [9, 12, 34], "cpu": 0.00186357199999998, "zplain": 55, "triad_plain": [9, 12, 34], "cpu_plain": 0.003388136000000014, "tau": [1, 10, 3], "ell": null, "pairs_total": 40, "pairs_generated": 38, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 39, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2296032, "Q": 161, "sizes": [5, 8, 12], "gammaC": 11, "z": 53, "triad": [14, 4, 35], "cpu": 0.0013760499999999898, "zplain": 44, "triad_plain": [0, 9, 35], "cpu_plain": 0.0033113240000000044, "tau": [13, 4, 2], "ell": null, "pairs_total": 40, "pairs_generated": 28, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 30, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2303951, "Q": 136, "sizes": [5, 8, 12], "gammaC": 12, "z": 45, "triad": [3, 31, 11], "cpu": 0.001325899999999991, "zplain": 42, "triad_plain": [0, 31, 11], "cpu_plain": 0.0038170990000000182, "tau": [3, 1, 5], "ell": null, "pairs_total": 40, "pairs_generated": 27, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 29, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2311870, "Q": 144, "sizes": [5, 8, 12], "gammaC": 11, "z": 30, "triad": [3, 7, 20], "cpu": 0.0006248199999999982, "zplain": 30, "triad_plain": [3, 7, 20], "cpu_plain": 0.0029060949999999974, "tau": [3, 2, 1], "ell": null, "pairs_total": 40, "pairs_generated": 13, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2319789, "Q": 157, "sizes": [5, 8, 12], "gammaC": 10, "z": 74, "triad": [23, 20, 31], "cpu": 0.002234037000000022, "zplain": 31, "triad_plain": [0, 0, 31], "cpu_plain": 0.0007508499999999974, "tau": [23, 20, 1], "ell": null, "pairs_total": 40, "pairs_generated": 39, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 38, "probes_main": 41, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2327708, "Q": 140, "sizes": [5, 8, 12], "gammaC": 12, "z": 38, "triad": [4, 13, 21], "cpu": 0.0005937229999999905, "zplain": 34, "triad_plain": [0, 13, 21], "cpu_plain": 0.0014605239999999908, "tau": [4, 6, 3], "ell": null, "pairs_total": 40, "pairs_generated": 13, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 14, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2335627, "Q": 153, "sizes": [5, 8, 12], "gammaC": 11, "z": 43, "triad": [14, 2, 27], "cpu": 0.002236909999999981, "zplain": 41, "triad_plain": [14, 0, 27], "cpu_plain": 0.004315015999999977, "tau": [2, 2, 2], "ell": null, "pairs_total": 40, "pairs_generated": 39, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 36, "probes_main": 44, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2343546, "Q": 122, "sizes": [5, 8, 12], "gammaC": 12, "z": 56, "triad": [7, 18, 31], "cpu": 0.0016808710000000004, "zplain": 49, "triad_plain": [0, 18, 31], "cpu_plain": 0.003434611000000004, "tau": [7, 5, 2], "ell": null, "pairs_total": 40, "pairs_generated": 36, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 39, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2351465, "Q": 141, "sizes": [5, 8, 12], "gammaC": 11, "z": 40, "triad": [13, 5, 22], "cpu": 0.0014671759999999867, "zplain": 38, "triad_plain": [0, 16, 22], "cpu_plain": 0.004095974000000002, "tau": [4, 5, 7], "ell": null, "pairs_total": 40, "pairs_generated": 27, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 29, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2359384, "Q": 132, "sizes": [5, 8, 12], "gammaC": 12, "z": 29, "triad": [9, 7, 13], "cpu": 0.0012415209999999954, "zplain": 25, "triad_plain": [9, 0, 16], "cpu_plain": 0.0026350920000000055, "tau": [1, 6, 8], "ell": null, "pairs_total": 40, "pairs_generated": 19, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 27, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2367303, "Q": 138, "sizes": [5, 8, 12], "gammaC": 10, "z": 44, "triad": [15, 20, 9], "cpu": 0.001523377999999992, "zplain": 42, "triad_plain": [15, 0, 27], "cpu_plain": 0.0024157830000000047, "tau": [4, 5, 4], "ell": null, "pairs_total": 40, "pairs_generated": 26, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 28, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2375222, "Q": 158, "sizes": [5, 8, 12], "gammaC": 11, "z": 45, "triad": [25, 3, 17], "cpu": 0.001671967999999996, "zplain": 42, "triad_plain": [25, 0, 17], "cpu_plain": 0.0029466890000000023, "tau": [7, 3, 1], "ell": null, "pairs_total": 40, "pairs_generated": 32, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 28, "probes_main": 37, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2383141, "Q": 158, "sizes": [5, 8, 12], "gammaC": 11, "z": 50, "triad": [3, 10, 37], "cpu": 0.001362973999999989, "zplain": 50, "triad_plain": [3, 10, 37], "cpu_plain": 0.003430067000000009, "tau": [3, 6, 2], "ell": null, "pairs_total": 40, "pairs_generated": 31, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 28, "probes_main": 31, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2391060, "Q": 135, "sizes": [5, 8, 12], "gammaC": 12, "z": 46, "triad": [20, 11, 15], "cpu": 0.0018422090000000113, "zplain": 40, "triad_plain": [20, 0, 20], "cpu_plain": 0.0041237179999999984, "tau": [12, 7, 5], "ell": null, "pairs_total": 40, "pairs_generated": 31, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 36, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2398979, "Q": 120, "sizes": [5, 8, 12], "gammaC": 11, "z": 58, "triad": [21, 7, 30], "cpu": 0.0015176560000000061, "zplain": 52, "triad_plain": [0, 34, 18], "cpu_plain": 0.0044549419999999895, "tau": [9, 1, 3], "ell": null, "pairs_total": 40, "pairs_generated": 31, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 37, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2406898, "Q": 100, "sizes": [5, 8, 12], "gammaC": 10, "z": 39, "triad": [1, 1, 37], "cpu": 0.0007999840000000036, "zplain": 38, "triad_plain": [0, 1, 37], "cpu_plain": 0.003030744000000002, "tau": [1, 1, 10], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 18, "probes_main": 21, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2414817, "Q": 125, "sizes": [5, 8, 12], "gammaC": 12, "z": 47, "triad": [5, 39, 3], "cpu": 0.0008109670000000235, "zplain": 42, "triad_plain": [0, 39, 3], "cpu_plain": 0.0029732290000000217, "tau": [5, 22, 3], "ell": null, "pairs_total": 40, "pairs_generated": 18, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 21, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2422736, "Q": 163, "sizes": [5, 8, 12], "gammaC": 11, "z": 69, "triad": [13, 25, 31], "cpu": 0.001964300000000002, "zplain": 56, "triad_plain": [0, 25, 31], "cpu_plain": 0.0035115229999999886, "tau": [13, 2, 4], "ell": null, "pairs_total": 40, "pairs_generated": 36, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 37, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2430655, "Q": 104, "sizes": [5, 8, 12], "gammaC": 9, "z": 36, "triad": [2, 17, 17], "cpu": 0.0006969859999999828, "zplain": 36, "triad_plain": [2, 17, 17], "cpu_plain": 0.002678136999999997, "tau": [2, 6, 3], "ell": null, "pairs_total": 40, "pairs_generated": 16, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 13, "probes_main": 16, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 1, "hi": 40, "split": "unb", "seed": 2438574, "Q": 133, "sizes": [5, 8, 12], "gammaC": 7, "z": 36, "triad": [4, 2, 30], "cpu": 0.0008192800000000056, "zplain": 32, "triad_plain": [0, 2, 30], "cpu_plain": 0.0022985239999999962, "tau": [4, 1, 1], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 22, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2050550, "Q": 117, "sizes": [5, 8, 12], "gammaC": 8, "z": 49, "triad": [16, 17, 16], "cpu": 0.002450918, "zplain": 49, "triad_plain": [16, 17, 16], "cpu_plain": 0.001722412999999999, "tau": [13, 10, 11], "ell": null, "pairs_total": 40, "pairs_generated": 40, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 40, "probes_main": 43, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2058469, "Q": 153, "sizes": [5, 8, 12], "gammaC": 8, "z": 38, "triad": [12, 10, 16], "cpu": 0.0010041850000000012, "zplain": 28, "triad_plain": [12, 0, 16], "cpu_plain": 0.002201403000000001, "tau": [10, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2066388, "Q": 208, "sizes": [5, 8, 12], "gammaC": 7, "z": 41, "triad": [12, 16, 13], "cpu": 0.001423810000000001, "zplain": 33, "triad_plain": [0, 13, 20], "cpu_plain": 0.002774961000000003, "tau": [11, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 24, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 24, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2074307, "Q": 151, "sizes": [5, 8, 12], "gammaC": 7, "z": 47, "triad": [16, 12, 19], "cpu": 0.0015012580000000053, "zplain": 35, "triad_plain": [16, 0, 19], "cpu_plain": 0.0016325739999999977, "tau": [13, 12, 11], "ell": null, "pairs_total": 40, "pairs_generated": 27, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 26, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2082226, "Q": 179, "sizes": [5, 8, 12], "gammaC": 7, "z": 46, "triad": [17, 10, 19], "cpu": 0.0014583260000000028, "zplain": 36, "triad_plain": [0, 17, 19], "cpu_plain": 0.002681953000000001, "tau": [14, 10, 12], "ell": null, "pairs_total": 40, "pairs_generated": 28, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 24, "probes_main": 28, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2090145, "Q": 135, "sizes": [5, 8, 12], "gammaC": 9, "z": 43, "triad": [13, 11, 19], "cpu": 0.001031589999999999, "zplain": 30, "triad_plain": [0, 11, 19], "cpu_plain": 0.0015907720000000042, "tau": [13, 11, 11], "ell": null, "pairs_total": 40, "pairs_generated": 21, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 19, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2098064, "Q": 169, "sizes": [5, 8, 12], "gammaC": 7, "z": 44, "triad": [20, 11, 13], "cpu": 0.0017585729999999994, "zplain": 33, "triad_plain": [20, 0, 13], "cpu_plain": 0.0021740129999999955, "tau": [14, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 34, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 32, "probes_main": 37, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2105983, "Q": 137, "sizes": [5, 8, 12], "gammaC": 8, "z": 45, "triad": [10, 15, 20], "cpu": 0.0014222529999999983, "zplain": 35, "triad_plain": [0, 15, 20], "cpu_plain": 0.004640522000000001, "tau": [10, 15, 10], "ell": null, "pairs_total": 40, "pairs_generated": 34, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 32, "probes_main": 35, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2113902, "Q": 148, "sizes": [5, 8, 12], "gammaC": 9, "z": 41, "triad": [12, 12, 17], "cpu": 0.0013186799999999957, "zplain": 31, "triad_plain": [0, 12, 19], "cpu_plain": 0.0026609000000000008, "tau": [12, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 30, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 29, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2121821, "Q": 152, "sizes": [5, 8, 12], "gammaC": 9, "z": 39, "triad": [11, 10, 18], "cpu": 0.0005108939999999978, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.0011239120000000047, "tau": [11, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 15, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 11, "probes_main": 14, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2129740, "Q": 115, "sizes": [5, 8, 12], "gammaC": 10, "z": 39, "triad": [10, 10, 19], "cpu": 0.0012648190000000004, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.0015442280000000017, "tau": [10, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 27, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 25, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2137659, "Q": 144, "sizes": [5, 8, 12], "gammaC": 8, "z": 40, "triad": [11, 12, 17], "cpu": 0.001101415999999994, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.0008169480000000118, "tau": [11, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 24, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2145578, "Q": 91, "sizes": [5, 8, 12], "gammaC": 9, "z": 37, "triad": [12, 11, 14], "cpu": 0.0008602840000000028, "zplain": 37, "triad_plain": [12, 11, 14], "cpu_plain": 0.0028434910000000035, "tau": [10, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 19, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 19, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2153497, "Q": 153, "sizes": [5, 8, 12], "gammaC": 9, "z": 42, "triad": [12, 10, 20], "cpu": 0.0011034480000000069, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.0014706999999999915, "tau": [12, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 26, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 24, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2161416, "Q": 180, "sizes": [5, 8, 12], "gammaC": 8, "z": 37, "triad": [11, 11, 15], "cpu": 0.00041308900000000537, "zplain": 26, "triad_plain": [0, 11, 15], "cpu_plain": 0.002113679999999993, "tau": [11, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 9, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 10, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2169335, "Q": 157, "sizes": [5, 8, 12], "gammaC": 8, "z": 46, "triad": [12, 19, 15], "cpu": 0.001532972999999993, "zplain": 34, "triad_plain": [0, 19, 15], "cpu_plain": 0.0024891570000000057, "tau": [12, 10, 12], "ell": null, "pairs_total": 40, "pairs_generated": 29, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 29, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2177254, "Q": 147, "sizes": [5, 8, 12], "gammaC": 8, "z": 42, "triad": [13, 15, 14], "cpu": 0.0016448859999999982, "zplain": 33, "triad_plain": [0, 13, 20], "cpu_plain": 0.00337887399999999, "tau": [12, 11, 13], "ell": null, "pairs_total": 40, "pairs_generated": 25, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 28, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2185173, "Q": 176, "sizes": [5, 8, 12], "gammaC": 7, "z": 36, "triad": [15, 11, 10], "cpu": 0.0008103599999999961, "zplain": 28, "triad_plain": [0, 11, 17], "cpu_plain": 0.002068693999999996, "tau": [11, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 20, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 16, "probes_main": 19, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2193092, "Q": 153, "sizes": [5, 8, 12], "gammaC": 7, "z": 46, "triad": [15, 15, 16], "cpu": 0.0020861110000000016, "zplain": 33, "triad_plain": [0, 17, 16], "cpu_plain": 0.0015195840000000044, "tau": [14, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 36, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 34, "probes_main": 39, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2201011, "Q": 160, "sizes": [5, 8, 12], "gammaC": 9, "z": 39, "triad": [13, 10, 16], "cpu": 0.001780095999999995, "zplain": 33, "triad_plain": [13, 0, 20], "cpu_plain": 0.0021358489999999952, "tau": [11, 10, 12], "ell": null, "pairs_total": 40, "pairs_generated": 26, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 31, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2208930, "Q": 138, "sizes": [5, 8, 12], "gammaC": 7, "z": 45, "triad": [10, 17, 18], "cpu": 0.0023976150000000057, "zplain": 35, "triad_plain": [0, 17, 18], "cpu_plain": 0.003308708999999993, "tau": [10, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 40, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 40, "probes_main": 43, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2216849, "Q": 186, "sizes": [5, 8, 12], "gammaC": 8, "z": 40, "triad": [17, 11, 12], "cpu": 0.0017175130000000038, "zplain": 33, "triad_plain": [17, 0, 16], "cpu_plain": 0.002433685000000005, "tau": [13, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 32, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 30, "probes_main": 38, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2224768, "Q": 153, "sizes": [5, 8, 12], "gammaC": 8, "z": 46, "triad": [14, 12, 20], "cpu": 0.0013389609999999996, "zplain": 32, "triad_plain": [0, 12, 20], "cpu_plain": 0.001595279000000005, "tau": [14, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 32, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 28, "probes_main": 31, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2232687, "Q": 179, "sizes": [5, 8, 12], "gammaC": 8, "z": 43, "triad": [18, 10, 15], "cpu": 0.0016686649999999997, "zplain": 32, "triad_plain": [0, 13, 19], "cpu_plain": 0.0031654680000000046, "tau": [12, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 30, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 27, "probes_main": 31, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2240606, "Q": 138, "sizes": [5, 8, 12], "gammaC": 6, "z": 37, "triad": [13, 14, 10], "cpu": 0.0006237389999999982, "zplain": 28, "triad_plain": [0, 10, 18], "cpu_plain": 0.0020157330000000057, "tau": [12, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 16, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 14, "probes_main": 17, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2248525, "Q": 163, "sizes": [5, 8, 12], "gammaC": 8, "z": 40, "triad": [10, 10, 20], "cpu": 0.0010896029999999945, "zplain": 30, "triad_plain": [0, 10, 20], "cpu_plain": 0.0017194930000000025, "tau": [10, 10, 11], "ell": null, "pairs_total": 40, "pairs_generated": 20, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 17, "probes_main": 20, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2256444, "Q": 135, "sizes": [5, 8, 12], "gammaC": 7, "z": 46, "triad": [18, 10, 18], "cpu": 0.0018393240000000033, "zplain": 36, "triad_plain": [18, 0, 18], "cpu_plain": 0.002843972, "tau": [15, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 37, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 33, "probes_main": 37, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2264363, "Q": 146, "sizes": [5, 8, 12], "gammaC": 6, "z": 44, "triad": [19, 15, 10], "cpu": 0.0013680029999999926, "zplain": 35, "triad_plain": [0, 15, 20], "cpu_plain": 0.0016293139999999928, "tau": [11, 14, 10], "ell": null, "pairs_total": 40, "pairs_generated": 29, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 25, "probes_main": 27, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2272282, "Q": 155, "sizes": [5, 8, 12], "gammaC": 7, "z": 41, "triad": [10, 19, 12], "cpu": 0.0010837419999999987, "zplain": 31, "triad_plain": [0, 19, 12], "cpu_plain": 0.0029508789999999896, "tau": [10, 10, 11], "ell": null, "pairs_total": 40, "pairs_generated": 24, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 24, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2280201, "Q": 170, "sizes": [5, 8, 12], "gammaC": 7, "z": 38, "triad": [10, 15, 13], "cpu": 0.001057993000000007, "zplain": 28, "triad_plain": [0, 15, 13], "cpu_plain": 0.002873797999999983, "tau": [10, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 24, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 22, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2288120, "Q": 152, "sizes": [5, 8, 12], "gammaC": 6, "z": 46, "triad": [12, 15, 19], "cpu": 0.002143994999999982, "zplain": 34, "triad_plain": [0, 15, 19], "cpu_plain": 0.0023346350000000016, "tau": [12, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 37, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 34, "probes_main": 37, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2296039, "Q": 188, "sizes": [5, 8, 12], "gammaC": 8, "z": 43, "triad": [13, 13, 17], "cpu": 0.001435813000000008, "zplain": 36, "triad_plain": [0, 20, 16], "cpu_plain": 0.00386235800000001, "tau": [13, 10, 11], "ell": null, "pairs_total": 40, "pairs_generated": 28, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 23, "probes_main": 26, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2303958, "Q": 167, "sizes": [5, 8, 12], "gammaC": 6, "z": 36, "triad": [12, 11, 13], "cpu": 0.0009174309999999963, "zplain": 36, "triad_plain": [12, 11, 13], "cpu_plain": 0.0032270419999999855, "tau": [10, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 21, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 21, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2311877, "Q": 146, "sizes": [5, 8, 12], "gammaC": 8, "z": 38, "triad": [12, 10, 16], "cpu": 0.0003396380000000032, "zplain": 31, "triad_plain": [0, 18, 13], "cpu_plain": 0.0022639240000000005, "tau": [12, 10, 11], "ell": null, "pairs_total": 40, "pairs_generated": 5, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 4, "probes_main": 7, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2319796, "Q": 168, "sizes": [5, 8, 12], "gammaC": 7, "z": 36, "triad": [12, 12, 12], "cpu": 0.0009747069999999913, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.0007266720000000115, "tau": [12, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 24, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2327715, "Q": 141, "sizes": [5, 8, 12], "gammaC": 7, "z": 41, "triad": [16, 15, 10], "cpu": 0.0015374860000000046, "zplain": 31, "triad_plain": [16, 15, 0], "cpu_plain": 0.002710374999999987, "tau": [13, 12, 10], "ell": null, "pairs_total": 40, "pairs_generated": 31, "pairs_pruned": 2, "pairs_margin": 0, "pairs_evaluated": 29, "probes_main": 35, "probes_pre": 0, "inner_breaks": 2, "outer_stop": 0, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2335634, "Q": 140, "sizes": [5, 8, 12], "gammaC": 8, "z": 41, "triad": [17, 14, 10], "cpu": 0.0012770089999999956, "zplain": 30, "triad_plain": [0, 19, 11], "cpu_plain": 0.0019392540000000014, "tau": [14, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 25, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 21, "probes_main": 27, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 3}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2343553, "Q": 149, "sizes": [5, 8, 12], "gammaC": 9, "z": 48, "triad": [18, 20, 10], "cpu": 0.0026069370000000036, "zplain": 38, "triad_plain": [18, 20, 0], "cpu_plain": 0.0021911209999999903, "tau": [11, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 38, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 37, "probes_main": 41, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2351472, "Q": 126, "sizes": [5, 8, 12], "gammaC": 10, "z": 37, "triad": [10, 15, 12], "cpu": 0.0006160219999999939, "zplain": 28, "triad_plain": [0, 15, 13], "cpu_plain": 0.001920246999999986, "tau": [10, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 8, "pairs_pruned": 0, "pairs_margin": 0, "pairs_evaluated": 8, "probes_main": 13, "probes_pre": 0, "inner_breaks": 0, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2359391, "Q": 131, "sizes": [5, 8, 12], "gammaC": 7, "z": 43, "triad": [16, 10, 17], "cpu": 0.0006363170000000251, "zplain": 30, "triad_plain": [0, 10, 20], "cpu_plain": 0.0011838670000000051, "tau": [16, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 20, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 15, "probes_main": 18, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2367310, "Q": 138, "sizes": [5, 8, 12], "gammaC": 8, "z": 41, "triad": [10, 12, 19], "cpu": 0.0006603950000000081, "zplain": 35, "triad_plain": [0, 16, 19], "cpu_plain": 0.0014877869999999904, "tau": [10, 11, 12], "ell": null, "pairs_total": 40, "pairs_generated": 8, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 7, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2375229, "Q": 120, "sizes": [5, 8, 12], "gammaC": 8, "z": 39, "triad": [11, 12, 16], "cpu": 0.0012552279999999971, "zplain": 37, "triad_plain": [0, 19, 18], "cpu_plain": 0.003433727999999997, "tau": [10, 10, 11], "ell": null, "pairs_total": 40, "pairs_generated": 26, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 22, "probes_main": 27, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2383148, "Q": 115, "sizes": [5, 8, 12], "gammaC": 6, "z": 38, "triad": [10, 11, 17], "cpu": 0.0007935540000000019, "zplain": 28, "triad_plain": [0, 11, 17], "cpu_plain": 0.0033416649999999937, "tau": [10, 11, 10], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 22, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2391067, "Q": 160, "sizes": [5, 8, 12], "gammaC": 5, "z": 35, "triad": [11, 10, 14], "cpu": 0.0005968530000000083, "zplain": 24, "triad_plain": [0, 10, 14], "cpu_plain": 0.0015554299999999965, "tau": [11, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 12, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 9, "probes_main": 11, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2398986, "Q": 126, "sizes": [5, 8, 12], "gammaC": 7, "z": 41, "triad": [13, 13, 15], "cpu": 0.0006339900000000009, "zplain": 28, "triad_plain": [0, 13, 15], "cpu_plain": 0.0017882810000000027, "tau": [13, 12, 11], "ell": null, "pairs_total": 40, "pairs_generated": 13, "pairs_pruned": 3, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 15, "probes_pre": 0, "inner_breaks": 3, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2406905, "Q": 160, "sizes": [5, 8, 12], "gammaC": 9, "z": 40, "triad": [13, 13, 14], "cpu": 0.0009467479999999973, "zplain": 29, "triad_plain": [0, 13, 16], "cpu_plain": 0.0017144349999999864, "tau": [13, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 18, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 14, "probes_main": 17, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2414824, "Q": 137, "sizes": [5, 8, 12], "gammaC": 6, "z": 38, "triad": [10, 12, 16], "cpu": 0.0009760080000000004, "zplain": 29, "triad_plain": [0, 10, 19], "cpu_plain": 0.003377136000000003, "tau": [10, 10, 12], "ell": null, "pairs_total": 40, "pairs_generated": 23, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 19, "probes_main": 22, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 2}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2422743, "Q": 113, "sizes": [5, 8, 12], "gammaC": 7, "z": 38, "triad": [11, 10, 17], "cpu": 0.0004398979999999941, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.0010217410000000204, "tau": [11, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 14, "pairs_pruned": 4, "pairs_margin": 0, "pairs_evaluated": 10, "probes_main": 12, "probes_pre": 0, "inner_breaks": 4, "outer_stop": 1, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2430662, "Q": 84, "sizes": [5, 8, 12], "gammaC": 8, "z": 39, "triad": [12, 10, 17], "cpu": 0.0010109799999999947, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.000920378999999999, "tau": [12, 10, 10], "ell": null, "pairs_total": 40, "pairs_generated": 31, "pairs_pruned": 5, "pairs_margin": 0, "pairs_evaluated": 26, "probes_main": 29, "probes_pre": 0, "inner_breaks": 5, "outer_stop": 0, "improvements": 1}
{"m": 5, "n": 5, "lo": 10, "hi": 20, "split": "unb", "seed": 2438581, "Q": 179, "sizes": [5, 8, 12], "gammaC": 6, "z": 36, "triad": [10, 11, 15], "cpu": 0.0004906550000000065, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.001070145999999994, "tau": [10, 10, 11], "ell": null, "pairs_total": 40, "pairs_generated": 7, "pairs_pruned": 1, "pairs_margin": 0, "pairs_evaluated": 6, "probes_main": 10, "probes_pre": 0, "inner_breaks": 1, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1101043, "Q": 283, "sizes": [33, 33, 34], "gammaC": 27, "z": 39, "triad": [7, 21, 11], "cpu": 0.037696059000000004, "zplain": 39, "triad_plain": [7, 21, 11], "cpu_plain": 0.089030366, "tau": [4, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 355, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 327, "probes_main": 339, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1108962, "Q": 326, "sizes": [33, 33, 34], "gammaC": 23, "z": 32, "triad": [14, 13, 5], "cpu": 0.03181230800000001, "zplain": 32, "triad_plain": [14, 13, 5], "cpu_plain": 0.08563104999999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 331, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 306, "probes_main": 314, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1116881, "Q": 290, "sizes": [33, 33, 34], "gammaC": 19, "z": 51, "triad": [1, 35, 15], "cpu": 0.10648532099999997, "zplain": 50, "triad_plain": [36, 14, 0], "cpu_plain": 0.09708559100000003, "tau": [1, 1, 4], "ell": null, "pairs_total": 1089, "pairs_generated": 749, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 726, "probes_main": 733, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 0, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1124800, "Q": 346, "sizes": [33, 33, 34], "gammaC": 25, "z": 49, "triad": [5, 39, 5], "cpu": 0.05361876600000004, "zplain": 39, "triad_plain": [0, 39, 0], "cpu_plain": 0.04566859000000001, "tau": [5, 1, 5], "ell": null, "pairs_total": 1089, "pairs_generated": 413, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 380, "probes_main": 393, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 0, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1132719, "Q": 267, "sizes": [33, 33, 34], "gammaC": 24, "z": 39, "triad": [7, 8, 24], "cpu": 0.07300597200000003, "zplain": 37, "triad_plain": [0, 0, 37], "cpu_plain": 0.096822607, "tau": [3, 4, 3], "ell": null, "pairs_total": 1089, "pairs_generated": 448, "pairs_pruned": 26, "pairs_margin": 4, "pairs_evaluated": 418, "probes_main": 427, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1140638, "Q": 370, "sizes": [33, 33, 34], "gammaC": 23, "z": 35, "triad": [9, 23, 3], "cpu": 0.056229879999999954, "zplain": 35, "triad_plain": [9, 23, 3], "cpu_plain": 0.09602285300000002, "tau": [1, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 397, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 371, "probes_main": 383, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1148557, "Q": 285, "sizes": [33, 33, 34], "gammaC": 24, "z": 56, "triad": [40, 15, 1], "cpu": 0.13151666800000006, "zplain": 56, "triad_plain": [40, 15, 1], "cpu_plain": 0.1382406479999998, "tau": [2, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 907, "pairs_pruned": 16, "pairs_margin": 32, "pairs_evaluated": 859, "probes_main": 874, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 0, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1156476, "Q": 299, "sizes": [33, 33, 34], "gammaC": 27, "z": 30, "triad": [4, 13, 13], "cpu": 0.055115135999999953, "zplain": 30, "triad_plain": [4, 13, 13], "cpu_plain": 0.07417831000000019, "tau": [1, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 448, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 424, "probes_main": 437, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1164395, "Q": 257, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [16, 16, 1], "cpu": 0.06779531200000011, "zplain": 32, "triad_plain": [16, 16, 0], "cpu_plain": 0.06682931599999997, "tau": [4, 3, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 511, "pairs_pruned": 17, "pairs_margin": 4, "pairs_evaluated": 490, "probes_main": 506, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1172314, "Q": 253, "sizes": [33, 33, 34], "gammaC": 24, "z": 45, "triad": [1, 36, 8], "cpu": 0.08341181200000003, "zplain": 45, "triad_plain": [1, 36, 8], "cpu_plain": 0.10863762799999988, "tau": [1, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 632, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 603, "probes_main": 612, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 0, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1180233, "Q": 322, "sizes": [33, 33, 34], "gammaC": 21, "z": 32, "triad": [3, 14, 15], "cpu": 0.02844002500000009, "zplain": 32, "triad_plain": [3, 14, 15], "cpu_plain": 0.06616977099999999, "tau": [2, 1, 3], "ell": null, "pairs_total": 1089, "pairs_generated": 316, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 293, "probes_main": 301, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1188152, "Q": 242, "sizes": [33, 33, 34], "gammaC": 20, "z": 30, "triad": [14, 12, 4], "cpu": 0.03776141700000002, "zplain": 30, "triad_plain": [14, 12, 4], "cpu_plain": 0.05218840400000002, "tau": [2, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 337, "pairs_pruned": 18, "pairs_margin": 3, "pairs_evaluated": 316, "probes_main": 334, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 6}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1196071, "Q": 258, "sizes": [33, 33, 34], "gammaC": 24, "z": 27, "triad": [8, 4, 15], "cpu": 0.03291266700000017, "zplain": 27, "triad_plain": [8, 4, 15], "cpu_plain": 0.068409218, "tau": [1, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 294, "pairs_pruned": 20, "pairs_margin": 3, "pairs_evaluated": 271, "probes_main": 290, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1203990, "Q": 338, "sizes": [33, 33, 34], "gammaC": 21, "z": 28, "triad": [2, 6, 20], "cpu": 0.032175156999999954, "zplain": 28, "triad_plain": [2, 6, 20], "cpu_plain": 0.06516086600000004, "tau": [2, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 279, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 259, "probes_main": 263, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1211909, "Q": 227, "sizes": [33, 33, 34], "gammaC": 22, "z": 46, "triad": [7, 5, 34], "cpu": 0.10295578999999977, "zplain": 46, "triad_plain": [7, 5, 34], "cpu_plain": 0.13286962299999994, "tau": [2, 2, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 688, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 659, "probes_main": 667, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 0, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1219828, "Q": 282, "sizes": [33, 33, 34], "gammaC": 21, "z": 27, "triad": [7, 10, 10], "cpu": 0.055748180999999786, "zplain": 27, "triad_plain": [7, 10, 10], "cpu_plain": 0.09166244099999998, "tau": [3, 2, 7], "ell": null, "pairs_total": 1089, "pairs_generated": 345, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 322, "probes_main": 333, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1227747, "Q": 286, "sizes": [33, 33, 34], "gammaC": 20, "z": 34, "triad": [11, 20, 3], "cpu": 0.040006449999999916, "zplain": 34, "triad_plain": [11, 20, 3], "cpu_plain": 0.0845775040000003, "tau": [4, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 349, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 328, "probes_main": 340, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1235666, "Q": 297, "sizes": [33, 33, 34], "gammaC": 22, "z": 31, "triad": [4, 16, 11], "cpu": 0.035280696000000056, "zplain": 27, "triad_plain": [0, 16, 11], "cpu_plain": 0.04071420299999984, "tau": [4, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 300, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 278, "probes_main": 287, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1243585, "Q": 304, "sizes": [33, 33, 34], "gammaC": 27, "z": 41, "triad": [1, 4, 36], "cpu": 0.058623896999999925, "zplain": 36, "triad_plain": [0, 0, 36], "cpu_plain": 0.09070905300000032, "tau": [1, 4, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 467, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 440, "probes_main": 444, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1251504, "Q": 272, "sizes": [33, 33, 34], "gammaC": 21, "z": 30, "triad": [7, 19, 4], "cpu": 0.04515243499999988, "zplain": 30, "triad_plain": [7, 19, 4], "cpu_plain": 0.07496199999999975, "tau": [2, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 350, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 329, "probes_main": 345, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1259423, "Q": 232, "sizes": [33, 33, 34], "gammaC": 23, "z": 38, "triad": [8, 22, 8], "cpu": 0.06330968100000023, "zplain": 38, "triad_plain": [8, 22, 8], "cpu_plain": 0.08693365099999983, "tau": [2, 3, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 531, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 505, "probes_main": 521, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1267342, "Q": 351, "sizes": [33, 33, 34], "gammaC": 22, "z": 34, "triad": [17, 2, 15], "cpu": 0.048300155999999816, "zplain": 32, "triad_plain": [17, 0, 15], "cpu_plain": 0.07019807100000008, "tau": [2, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 402, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 374, "probes_main": 382, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1275261, "Q": 304, "sizes": [33, 33, 34], "gammaC": 22, "z": 37, "triad": [2, 27, 8], "cpu": 0.09208202300000012, "zplain": 34, "triad_plain": [7, 0, 27], "cpu_plain": 0.10275787699999972, "tau": [1, 3, 3], "ell": null, "pairs_total": 1089, "pairs_generated": 531, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 501, "probes_main": 509, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1283180, "Q": 323, "sizes": [33, 33, 34], "gammaC": 24, "z": 29, "triad": [1, 12, 16], "cpu": 0.021934268000000312, "zplain": 29, "triad_plain": [0, 12, 17], "cpu_plain": 0.09376934100000023, "tau": [1, 1, 3], "ell": null, "pairs_total": 1089, "pairs_generated": 236, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 215, "probes_main": 231, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1291099, "Q": 290, "sizes": [33, 33, 34], "gammaC": 22, "z": 38, "triad": [26, 8, 4], "cpu": 0.06910028199999996, "zplain": 37, "triad_plain": [30, 7, 0], "cpu_plain": 0.1441101269999998, "tau": [2, 1, 4], "ell": null, "pairs_total": 1089, "pairs_generated": 459, "pairs_pruned": 25, "pairs_margin": 2, "pairs_evaluated": 432, "probes_main": 448, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 8}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1299018, "Q": 283, "sizes": [33, 33, 34], "gammaC": 22, "z": 34, "triad": [14, 18, 2], "cpu": 0.05468225700000007, "zplain": 32, "triad_plain": [14, 18, 0], "cpu_plain": 0.08211954999999982, "tau": [1, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 445, "pairs_pruned": 21, "pairs_margin": 4, "pairs_evaluated": 420, "probes_main": 436, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1306937, "Q": 292, "sizes": [33, 33, 34], "gammaC": 21, "z": 36, "triad": [1, 3, 32], "cpu": 0.05974356599999986, "zplain": 35, "triad_plain": [0, 3, 32], "cpu_plain": 0.08963683400000022, "tau": [1, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 505, "pairs_pruned": 31, "pairs_margin": 6, "pairs_evaluated": 468, "probes_main": 473, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1314856, "Q": 293, "sizes": [33, 33, 34], "gammaC": 23, "z": 40, "triad": [14, 25, 1], "cpu": 0.0509273320000001, "zplain": 40, "triad_plain": [0, 37, 3], "cpu_plain": 0.08751807699999992, "tau": [2, 4, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 450, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 427, "probes_main": 440, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1322775, "Q": 248, "sizes": [33, 33, 34], "gammaC": 23, "z": 43, "triad": [4, 3, 36], "cpu": 0.05071739799999975, "zplain": 40, "triad_plain": [4, 0, 36], "cpu_plain": 0.06513716200000008, "tau": [1, 3, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 465, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 436, "probes_main": 444, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1330694, "Q": 363, "sizes": [33, 33, 34], "gammaC": 22, "z": 35, "triad": [17, 13, 5], "cpu": 0.053905882999999655, "zplain": 35, "triad_plain": [0, 0, 35], "cpu_plain": 0.12652735699999962, "tau": [1, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 528, "pairs_pruned": 28, "pairs_margin": 5, "pairs_evaluated": 495, "probes_main": 504, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1338613, "Q": 313, "sizes": [33, 33, 34], "gammaC": 23, "z": 33, "triad": [25, 1, 7], "cpu": 0.055625189000000574, "zplain": 33, "triad_plain": [25, 1, 7], "cpu_plain": 0.13439664600000079, "tau": [2, 1, 4], "ell": null, "pairs_total": 1089, "pairs_generated": 426, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 401, "probes_main": 419, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 6}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1346532, "Q": 286, "sizes": [33, 33, 34], "gammaC": 22, "z": 24, "triad": [20, 2, 2], "cpu": 0.05454864100000023, "zplain": 24, "triad_plain": [20, 2, 2], "cpu_plain": 0.09588194300000019, "tau": [1, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 410, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 391, "probes_main": 408, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1354451, "Q": 290, "sizes": [33, 33, 34], "gammaC": 25, "z": 44, "triad": [1, 35, 8], "cpu": 0.07988623900000036, "zplain": 43, "triad_plain": [0, 35, 8], "cpu_plain": 0.09318567899999941, "tau": [1, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 573, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 543, "probes_main": 548, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 0, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1362370, "Q": 283, "sizes": [33, 33, 34], "gammaC": 26, "z": 38, "triad": [21, 3, 14], "cpu": 0.056869821000000265, "zplain": 38, "triad_plain": [21, 3, 14], "cpu_plain": 0.06150565500000038, "tau": [2, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 523, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 496, "probes_main": 505, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1370289, "Q": 322, "sizes": [33, 33, 34], "gammaC": 22, "z": 42, "triad": [40, 1, 1], "cpu": 0.05981739600000058, "zplain": 40, "triad_plain": [0, 40, 0], "cpu_plain": 0.08532044100000036, "tau": [4, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 506, "pairs_pruned": 33, "pairs_margin": 1, "pairs_evaluated": 472, "probes_main": 490, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 0, "improvements": 6}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1378208, "Q": 388, "sizes": [33, 33, 34], "gammaC": 26, "z": 44, "triad": [9, 2, 33], "cpu": 0.06737898100000006, "zplain": 42, "triad_plain": [9, 0, 33], "cpu_plain": 0.11273666900000023, "tau": [1, 2, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 565, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 534, "probes_main": 543, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 0, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1386127, "Q": 301, "sizes": [33, 33, 34], "gammaC": 23, "z": 27, "triad": [3, 17, 7], "cpu": 0.00996990600000025, "zplain": 25, "triad_plain": [0, 18, 7], "cpu_plain": 0.015026924999999913, "tau": [3, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 126, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 113, "probes_main": 121, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1394046, "Q": 318, "sizes": [33, 33, 34], "gammaC": 24, "z": 40, "triad": [2, 20, 18], "cpu": 0.051591533000000744, "zplain": 36, "triad_plain": [7, 0, 29], "cpu_plain": 0.12391764699999985, "tau": [2, 4, 4], "ell": null, "pairs_total": 1089, "pairs_generated": 413, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 387, "probes_main": 396, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1401965, "Q": 256, "sizes": [33, 33, 34], "gammaC": 24, "z": 39, "triad": [10, 28, 1], "cpu": 0.06494136999999967, "zplain": 39, "triad_plain": [10, 28, 1], "cpu_plain": 0.10143030700000022, "tau": [2, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 519, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 497, "probes_main": 510, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1409884, "Q": 293, "sizes": [33, 33, 34], "gammaC": 21, "z": 34, "triad": [2, 3, 29], "cpu": 0.02460877700000008, "zplain": 34, "triad_plain": [2, 3, 29], "cpu_plain": 0.07148122400000023, "tau": [2, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 286, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 260, "probes_main": 269, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1417803, "Q": 286, "sizes": [33, 33, 34], "gammaC": 20, "z": 38, "triad": [14, 18, 6], "cpu": 0.04328015700000076, "zplain": 38, "triad_plain": [14, 18, 6], "cpu_plain": 0.0880928110000001, "tau": [5, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 373, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 347, "probes_main": 356, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1425722, "Q": 288, "sizes": [33, 33, 34], "gammaC": 26, "z": 43, "triad": [24, 17, 2], "cpu": 0.08843371099999953, "zplain": 42, "triad_plain": [25, 17, 0], "cpu_plain": 0.11603092699999973, "tau": [1, 3, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 654, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 632, "probes_main": 641, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1433641, "Q": 307, "sizes": [33, 33, 34], "gammaC": 24, "z": 35, "triad": [3, 4, 28], "cpu": 0.03240143399999962, "zplain": 32, "triad_plain": [0, 4, 28], "cpu_plain": 0.07138813999999982, "tau": [2, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 361, "pairs_pruned": 23, "pairs_margin": 5, "pairs_evaluated": 333, "probes_main": 347, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1441560, "Q": 244, "sizes": [33, 33, 34], "gammaC": 26, "z": 49, "triad": [28, 20, 1], "cpu": 0.09824011399999932, "zplain": 46, "triad_plain": [39, 0, 7], "cpu_plain": 0.10174438399999985, "tau": [5, 3, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 735, "pairs_pruned": 25, "pairs_margin": 3, "pairs_evaluated": 707, "probes_main": 715, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 0, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1449479, "Q": 274, "sizes": [33, 33, 34], "gammaC": 24, "z": 35, "triad": [9, 20, 6], "cpu": 0.035328192999999786, "zplain": 35, "triad_plain": [9, 20, 6], "cpu_plain": 0.08601872400000055, "tau": [1, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 360, "pairs_pruned": 26, "pairs_margin": 4, "pairs_evaluated": 330, "probes_main": 341, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1457398, "Q": 394, "sizes": [33, 33, 34], "gammaC": 27, "z": 50, "triad": [15, 2, 33], "cpu": 0.10558606100000034, "zplain": 48, "triad_plain": [15, 0, 33], "cpu_plain": 0.14707556399999966, "tau": [5, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 736, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 712, "probes_main": 726, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 0, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1465317, "Q": 333, "sizes": [33, 33, 34], "gammaC": 22, "z": 31, "triad": [6, 1, 24], "cpu": 0.036369318000000206, "zplain": 30, "triad_plain": [6, 0, 24], "cpu_plain": 0.07273598799999981, "tau": [3, 1, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 339, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 318, "probes_main": 334, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1473236, "Q": 343, "sizes": [33, 33, 34], "gammaC": 21, "z": 45, "triad": [2, 11, 32], "cpu": 0.07714852600000022, "zplain": 43, "triad_plain": [0, 11, 32], "cpu_plain": 0.09880494200000012, "tau": [2, 4, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 625, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 594, "probes_main": 599, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 0, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1481155, "Q": 295, "sizes": [33, 33, 34], "gammaC": 25, "z": 38, "triad": [9, 1, 28], "cpu": 0.056562665999999595, "zplain": 37, "triad_plain": [9, 0, 28], "cpu_plain": 0.10999522599999967, "tau": [1, 1, 2], "ell": null, "pairs_total": 1089, "pairs_generated": 445, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 422, "probes_main": 440, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "bal", "seed": 1489074, "Q": 335, "sizes": [33, 33, 34], "gammaC": 24, "z": 37, "triad": [25, 2, 10], "cpu": 0.04756884500000069, "zplain": 35, "triad_plain": [25, 0, 10], "cpu_plain": 0.08159112299999993, "tau": [2, 2, 1], "ell": null, "pairs_total": 1089, "pairs_generated": 415, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 393, "probes_main": 411, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1101050, "Q": 289, "sizes": [33, 33, 34], "gammaC": 10, "z": 34, "triad": [10, 14, 10], "cpu": 0.009097176000000002, "zplain": 24, "triad_plain": [0, 14, 10], "cpu_plain": 0.011086814, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 100, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 89, "probes_main": 95, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1108969, "Q": 337, "sizes": [33, 33, 34], "gammaC": 11, "z": 38, "triad": [11, 14, 13], "cpu": 0.048563185999999994, "zplain": 29, "triad_plain": [17, 0, 12], "cpu_plain": 0.02616006, "tau": [11, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 385, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 359, "probes_main": 365, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1116888, "Q": 273, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [10, 19, 10], "cpu": 0.02003867999999999, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.006190427999999998, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 214, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 189, "probes_main": 192, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1124807, "Q": 352, "sizes": [33, 33, 34], "gammaC": 11, "z": 41, "triad": [10, 17, 14], "cpu": 0.06238716, "zplain": 31, "triad_plain": [0, 17, 14], "cpu_plain": 0.020581768, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 558, "pairs_pruned": 31, "pairs_margin": 7, "pairs_evaluated": 520, "probes_main": 524, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 0, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1132726, "Q": 309, "sizes": [33, 33, 34], "gammaC": 11, "z": 42, "triad": [10, 20, 12], "cpu": 0.09760142900000002, "zplain": 32, "triad_plain": [0, 20, 12], "cpu_plain": 0.030425583000000034, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 686, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 659, "probes_main": 663, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 0, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1140645, "Q": 363, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [10, 15, 14], "cpu": 0.03471012499999998, "zplain": 29, "triad_plain": [0, 15, 14], "cpu_plain": 0.02333160199999995, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 334, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 305, "probes_main": 310, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1148564, "Q": 288, "sizes": [33, 33, 34], "gammaC": 11, "z": 40, "triad": [18, 10, 12], "cpu": 0.13632770500000002, "zplain": 33, "triad_plain": [13, 20, 0], "cpu_plain": 0.04257532400000008, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 779, "pairs_pruned": 23, "pairs_margin": 11, "pairs_evaluated": 745, "probes_main": 758, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1156483, "Q": 269, "sizes": [33, 33, 34], "gammaC": 11, "z": 37, "triad": [10, 12, 15], "cpu": 0.04177972199999991, "zplain": 29, "triad_plain": [0, 13, 16], "cpu_plain": 0.02707380100000001, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 318, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 296, "probes_main": 302, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1164402, "Q": 245, "sizes": [33, 33, 34], "gammaC": 10, "z": 37, "triad": [14, 10, 13], "cpu": 0.05341179000000007, "zplain": 28, "triad_plain": [15, 0, 13], "cpu_plain": 0.023844266999999975, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 394, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 372, "probes_main": 377, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1172321, "Q": 297, "sizes": [33, 33, 34], "gammaC": 10, "z": 37, "triad": [10, 13, 14], "cpu": 0.033895437999999944, "zplain": 30, "triad_plain": [0, 15, 15], "cpu_plain": 0.026570886999999987, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 337, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 314, "probes_main": 320, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1180240, "Q": 342, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [10, 10, 19], "cpu": 0.04549359799999997, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.007959590000000016, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 394, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 363, "probes_main": 366, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1188159, "Q": 280, "sizes": [33, 33, 34], "gammaC": 10, "z": 38, "triad": [16, 12, 10], "cpu": 0.07964095700000007, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.027044022999999973, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 510, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 484, "probes_main": 487, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1196078, "Q": 319, "sizes": [33, 33, 34], "gammaC": 11, "z": 36, "triad": [10, 11, 15], "cpu": 0.030274866000000067, "zplain": 26, "triad_plain": [0, 11, 15], "cpu_plain": 0.01605931100000013, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 285, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 264, "probes_main": 270, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1203997, "Q": 280, "sizes": [33, 33, 34], "gammaC": 9, "z": 36, "triad": [14, 11, 11], "cpu": 0.03825635000000016, "zplain": 29, "triad_plain": [0, 16, 13], "cpu_plain": 0.02394585199999999, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 310, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 290, "probes_main": 297, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1211916, "Q": 264, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [10, 16, 13], "cpu": 0.05898724399999988, "zplain": 29, "triad_plain": [0, 16, 13], "cpu_plain": 0.021209399000000184, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 439, "pairs_pruned": 27, "pairs_margin": 6, "pairs_evaluated": 406, "probes_main": 414, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1219835, "Q": 301, "sizes": [33, 33, 34], "gammaC": 10, "z": 40, "triad": [20, 10, 10], "cpu": 0.15069740200000004, "zplain": 30, "triad_plain": [20, 0, 10], "cpu_plain": 0.02326252899999992, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 770, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 759, "probes_main": 767, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1227754, "Q": 298, "sizes": [33, 33, 34], "gammaC": 10, "z": 35, "triad": [11, 13, 11], "cpu": 0.018419602999999896, "zplain": 30, "triad_plain": [19, 0, 11], "cpu_plain": 0.02801286600000008, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 153, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 143, "probes_main": 149, "probes_pre": 0, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1235673, "Q": 259, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [14, 10, 15], "cpu": 0.05641673699999994, "zplain": 31, "triad_plain": [14, 0, 17], "cpu_plain": 0.0234079100000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 504, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 479, "probes_main": 485, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1243592, "Q": 282, "sizes": [33, 33, 34], "gammaC": 11, "z": 40, "triad": [10, 10, 20], "cpu": 0.06398721000000007, "zplain": 30, "triad_plain": [10, 0, 20], "cpu_plain": 0.02304342199999998, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 562, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 532, "probes_main": 535, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1251511, "Q": 295, "sizes": [33, 33, 34], "gammaC": 10, "z": 38, "triad": [11, 11, 16], "cpu": 0.032905038, "zplain": 29, "triad_plain": [11, 0, 18], "cpu_plain": 0.02116817400000004, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 297, "pairs_pruned": 20, "pairs_margin": 5, "pairs_evaluated": 272, "probes_main": 280, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1259430, "Q": 241, "sizes": [33, 33, 34], "gammaC": 11, "z": 36, "triad": [14, 10, 12], "cpu": 0.05140161599999993, "zplain": 30, "triad_plain": [0, 16, 14], "cpu_plain": 0.023901997999999924, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 417, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 395, "probes_main": 403, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1267349, "Q": 355, "sizes": [33, 33, 34], "gammaC": 9, "z": 38, "triad": [14, 13, 11], "cpu": 0.04247453900000009, "zplain": 31, "triad_plain": [0, 18, 13], "cpu_plain": 0.030443403000000036, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 348, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 327, "probes_main": 334, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1275268, "Q": 337, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [10, 12, 17], "cpu": 0.06597528799999997, "zplain": 30, "triad_plain": [0, 13, 17], "cpu_plain": 0.028809950999999945, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 475, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 448, "probes_main": 452, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1283187, "Q": 349, "sizes": [33, 33, 34], "gammaC": 11, "z": 38, "triad": [12, 12, 14], "cpu": 0.03978026000000012, "zplain": 28, "triad_plain": [14, 0, 14], "cpu_plain": 0.02288395600000004, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 355, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 334, "probes_main": 346, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1291106, "Q": 259, "sizes": [33, 33, 34], "gammaC": 10, "z": 41, "triad": [12, 11, 18], "cpu": 0.12476925900000024, "zplain": 32, "triad_plain": [19, 0, 13], "cpu_plain": 0.03354236300000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 765, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 742, "probes_main": 751, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 0, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1299025, "Q": 209, "sizes": [33, 33, 34], "gammaC": 11, "z": 38, "triad": [18, 10, 10], "cpu": 0.05781839, "zplain": 29, "triad_plain": [18, 11, 0], "cpu_plain": 0.026430405000000157, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 423, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 401, "probes_main": 405, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1306944, "Q": 287, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [11, 15, 13], "cpu": 0.04401674999999994, "zplain": 30, "triad_plain": [14, 16, 0], "cpu_plain": 0.03269673599999967, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 361, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 337, "probes_main": 347, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1314863, "Q": 271, "sizes": [33, 33, 34], "gammaC": 11, "z": 38, "triad": [10, 11, 17], "cpu": 0.023141467000000304, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.010086745999999813, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 237, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 216, "probes_main": 222, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1322782, "Q": 277, "sizes": [33, 33, 34], "gammaC": 10, "z": 38, "triad": [10, 13, 15], "cpu": 0.03051571800000019, "zplain": 28, "triad_plain": [0, 13, 15], "cpu_plain": 0.01722485299999965, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 280, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 256, "probes_main": 260, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1330701, "Q": 265, "sizes": [33, 33, 34], "gammaC": 10, "z": 38, "triad": [11, 17, 10], "cpu": 0.09512017999999989, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.042323239999999984, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 502, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 475, "probes_main": 481, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1338620, "Q": 240, "sizes": [33, 33, 34], "gammaC": 10, "z": 36, "triad": [10, 10, 16], "cpu": 0.0320290080000003, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.012399851000000073, "tau": [10, 10, 11], "ell": null, "pairs_total": 1089, "pairs_generated": 221, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 203, "probes_main": 207, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1346539, "Q": 377, "sizes": [33, 33, 34], "gammaC": 10, "z": 37, "triad": [13, 10, 14], "cpu": 0.05480421499999988, "zplain": 29, "triad_plain": [0, 17, 12], "cpu_plain": 0.02476116099999981, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 461, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 439, "probes_main": 446, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1354458, "Q": 296, "sizes": [33, 33, 34], "gammaC": 11, "z": 40, "triad": [10, 13, 17], "cpu": 0.05618105799999995, "zplain": 30, "triad_plain": [0, 13, 17], "cpu_plain": 0.024168095000000278, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 447, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 417, "probes_main": 421, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1362377, "Q": 224, "sizes": [33, 33, 34], "gammaC": 10, "z": 38, "triad": [16, 11, 11], "cpu": 0.050963208000000204, "zplain": 29, "triad_plain": [0, 18, 11], "cpu_plain": 0.019207188000000208, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 405, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 382, "probes_main": 387, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1370296, "Q": 306, "sizes": [33, 33, 34], "gammaC": 11, "z": 38, "triad": [18, 10, 10], "cpu": 0.04950867800000003, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.025935488000000007, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 434, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 410, "probes_main": 413, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1378215, "Q": 348, "sizes": [33, 33, 34], "gammaC": 9, "z": 40, "triad": [10, 17, 13], "cpu": 0.06735391600000007, "zplain": 30, "triad_plain": [0, 17, 13], "cpu_plain": 0.025286466999999924, "tau": [10, 11, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 525, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 499, "probes_main": 503, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1386134, "Q": 363, "sizes": [33, 33, 34], "gammaC": 11, "z": 38, "triad": [12, 10, 16], "cpu": 0.05203431100000033, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.029656609999999972, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 336, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 314, "probes_main": 319, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1394053, "Q": 276, "sizes": [33, 33, 34], "gammaC": 11, "z": 36, "triad": [10, 16, 10], "cpu": 0.03564379999999989, "zplain": 27, "triad_plain": [0, 17, 10], "cpu_plain": 0.02518076399999991, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 235, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 216, "probes_main": 220, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1401972, "Q": 328, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [10, 17, 12], "cpu": 0.05885564900000029, "zplain": 29, "triad_plain": [17, 0, 12], "cpu_plain": 0.02646526100000024, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 492, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 464, "probes_main": 468, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1409891, "Q": 340, "sizes": [33, 33, 34], "gammaC": 11, "z": 40, "triad": [15, 13, 12], "cpu": 0.06637957200000022, "zplain": 30, "triad_plain": [20, 10, 0], "cpu_plain": 0.03066694099999978, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 510, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 487, "probes_main": 496, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1417810, "Q": 297, "sizes": [33, 33, 34], "gammaC": 11, "z": 39, "triad": [10, 16, 13], "cpu": 0.0435978050000001, "zplain": 30, "triad_plain": [10, 0, 20], "cpu_plain": 0.032574582000000074, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 376, "pairs_pruned": 31, "pairs_margin": 2, "pairs_evaluated": 343, "probes_main": 348, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1425729, "Q": 288, "sizes": [33, 33, 34], "gammaC": 10, "z": 39, "triad": [10, 19, 10], "cpu": 0.04752493300000005, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.0064773240000000065, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 464, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 437, "probes_main": 443, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1433648, "Q": 252, "sizes": [33, 33, 34], "gammaC": 10, "z": 40, "triad": [10, 10, 20], "cpu": 0.05354270200000011, "zplain": 30, "triad_plain": [10, 0, 20], "cpu_plain": 0.022577735000000043, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 460, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 432, "probes_main": 435, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1441567, "Q": 304, "sizes": [33, 33, 34], "gammaC": 10, "z": 44, "triad": [14, 20, 10], "cpu": 0.16807209300000014, "zplain": 34, "triad_plain": [14, 20, 0], "cpu_plain": 0.026617389000000102, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 866, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 846, "probes_main": 852, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 0, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1449486, "Q": 290, "sizes": [33, 33, 34], "gammaC": 11, "z": 38, "triad": [10, 13, 15], "cpu": 0.04550225299999999, "zplain": 28, "triad_plain": [10, 18, 0], "cpu_plain": 0.022196389000000316, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 314, "pairs_pruned": 21, "pairs_margin": 6, "pairs_evaluated": 287, "probes_main": 294, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1457405, "Q": 231, "sizes": [33, 33, 34], "gammaC": 11, "z": 40, "triad": [15, 11, 14], "cpu": 0.09826732900000001, "zplain": 33, "triad_plain": [17, 16, 0], "cpu_plain": 0.031903789999999876, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 667, "pairs_pruned": 18, "pairs_margin": 11, "pairs_evaluated": 638, "probes_main": 648, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1465324, "Q": 377, "sizes": [33, 33, 34], "gammaC": 10, "z": 35, "triad": [13, 10, 12], "cpu": 0.019759961000000104, "zplain": 28, "triad_plain": [16, 0, 12], "cpu_plain": 0.023165501000000255, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 187, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 171, "probes_main": 178, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1473243, "Q": 338, "sizes": [33, 33, 34], "gammaC": 10, "z": 40, "triad": [10, 13, 17], "cpu": 0.07290872000000004, "zplain": 30, "triad_plain": [0, 13, 17], "cpu_plain": 0.022862818999999757, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 570, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 538, "probes_main": 541, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1481162, "Q": 241, "sizes": [33, 33, 34], "gammaC": 10, "z": 38, "triad": [10, 12, 16], "cpu": 0.025511161000000282, "zplain": 28, "triad_plain": [0, 12, 16], "cpu_plain": 0.013740247999999955, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 257, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 234, "probes_main": 238, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "bal", "seed": 1489081, "Q": 257, "sizes": [33, 33, 34], "gammaC": 10, "z": 39, "triad": [10, 16, 13], "cpu": 0.08448667700000012, "zplain": 30, "triad_plain": [0, 17, 13], "cpu_plain": 0.025089008000000135, "tau": [10, 10, 10], "ell": null, "pairs_total": 1089, "pairs_generated": 592, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 565, "probes_main": 570, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2101043, "Q": 297, "sizes": [20, 30, 50], "gammaC": 30, "z": 27, "triad": [3, 3, 21], "cpu": 0.011847577000000001, "zplain": 25, "triad_plain": [4, 0, 21], "cpu_plain": 0.037892546000000006, "tau": [3, 3, 1], "ell": null, "pairs_total": 600, "pairs_generated": 125, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 116, "probes_main": 121, "probes_pre": 0, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2108962, "Q": 237, "sizes": [20, 30, 50], "gammaC": 24, "z": 17, "triad": [3, 9, 5], "cpu": 0.007916115000000001, "zplain": 17, "triad_plain": [3, 9, 5], "cpu_plain": 0.025785425, "tau": [2, 2, 2], "ell": null, "pairs_total": 600, "pairs_generated": 70, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 61, "probes_main": 79, "probes_pre": 0, "inner_breaks": 9, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2116881, "Q": 279, "sizes": [20, 30, 50], "gammaC": 26, "z": 28, "triad": [2, 4, 22], "cpu": 0.014847292000000012, "zplain": 24, "triad_plain": [2, 0, 22], "cpu_plain": 0.04509917599999999, "tau": [1, 4, 1], "ell": null, "pairs_total": 600, "pairs_generated": 157, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 143, "probes_main": 157, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2124800, "Q": 355, "sizes": [20, 30, 50], "gammaC": 23, "z": 23, "triad": [7, 11, 5], "cpu": 0.01443166799999998, "zplain": 23, "triad_plain": [7, 11, 5], "cpu_plain": 0.05138767700000002, "tau": [3, 1, 3], "ell": null, "pairs_total": 600, "pairs_generated": 130, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 121, "probes_main": 131, "probes_pre": 0, "inner_breaks": 9, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2132719, "Q": 283, "sizes": [20, 30, 50], "gammaC": 27, "z": 30, "triad": [2, 10, 18], "cpu": 0.019390973000000034, "zplain": 30, "triad_plain": [0, 12, 18], "cpu_plain": 0.06764403600000002, "tau": [1, 1, 2], "ell": null, "pairs_total": 600, "pairs_generated": 193, "pairs_pruned": 15, "pairs_margin": 3, "pairs_evaluated": 175, "probes_main": 186, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2140638, "Q": 278, "sizes": [20, 30, 50], "gammaC": 26, "z": 33, "triad": [15, 1, 17], "cpu": 0.02307566900000002, "zplain": 32, "triad_plain": [0, 11, 21], "cpu_plain": 0.04245136500000002, "tau": [4, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 203, "pairs_pruned": 14, "pairs_margin": 6, "pairs_evaluated": 183, "probes_main": 196, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2148557, "Q": 348, "sizes": [20, 30, 50], "gammaC": 31, "z": 28, "triad": [2, 5, 21], "cpu": 0.022171116000000046, "zplain": 26, "triad_plain": [0, 5, 21], "cpu_plain": 0.04193290500000002, "tau": [2, 2, 1], "ell": null, "pairs_total": 600, "pairs_generated": 203, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 190, "probes_main": 200, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2156476, "Q": 269, "sizes": [20, 30, 50], "gammaC": 31, "z": 40, "triad": [3, 1, 36], "cpu": 0.038098330999999985, "zplain": 40, "triad_plain": [3, 1, 36], "cpu_plain": 0.11024313199999997, "tau": [2, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 271, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 256, "probes_main": 266, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2164395, "Q": 303, "sizes": [20, 30, 50], "gammaC": 29, "z": 40, "triad": [1, 15, 24], "cpu": 0.041127520999999945, "zplain": 39, "triad_plain": [0, 15, 24], "cpu_plain": 0.07336039499999991, "tau": [1, 2, 2], "ell": null, "pairs_total": 600, "pairs_generated": 325, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 307, "probes_main": 312, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2172314, "Q": 346, "sizes": [20, 30, 50], "gammaC": 26, "z": 16, "triad": [2, 1, 13], "cpu": 0.00363472499999995, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.01898557100000009, "tau": [2, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 42, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 34, "probes_main": 39, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2180233, "Q": 282, "sizes": [20, 30, 50], "gammaC": 23, "z": 31, "triad": [2, 4, 25], "cpu": 0.018170508999999946, "zplain": 29, "triad_plain": [0, 4, 25], "cpu_plain": 0.04161915400000005, "tau": [2, 3, 1], "ell": null, "pairs_total": 600, "pairs_generated": 168, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 156, "probes_main": 161, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2188152, "Q": 242, "sizes": [20, 30, 50], "gammaC": 26, "z": 33, "triad": [1, 3, 29], "cpu": 0.022174331999999963, "zplain": 30, "triad_plain": [1, 0, 29], "cpu_plain": 0.057547773999999996, "tau": [1, 3, 1], "ell": null, "pairs_total": 600, "pairs_generated": 201, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 187, "probes_main": 192, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2196071, "Q": 261, "sizes": [20, 30, 50], "gammaC": 30, "z": 37, "triad": [9, 3, 25], "cpu": 0.032458589999999954, "zplain": 31, "triad_plain": [0, 6, 25], "cpu_plain": 0.03894795300000009, "tau": [7, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 296, "pairs_pruned": 19, "pairs_margin": 4, "pairs_evaluated": 273, "probes_main": 286, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2203990, "Q": 299, "sizes": [20, 30, 50], "gammaC": 32, "z": 33, "triad": [6, 1, 26], "cpu": 0.018949793999999964, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.04297944499999995, "tau": [6, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 194, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 178, "probes_main": 183, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2211909, "Q": 328, "sizes": [20, 30, 50], "gammaC": 26, "z": 31, "triad": [2, 3, 26], "cpu": 0.017208243000000012, "zplain": 29, "triad_plain": [0, 3, 26], "cpu_plain": 0.04524074599999994, "tau": [2, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 154, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 140, "probes_main": 150, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2219828, "Q": 319, "sizes": [20, 30, 50], "gammaC": 30, "z": 30, "triad": [1, 7, 22], "cpu": 0.008187802000000133, "zplain": 28, "triad_plain": [0, 0, 28], "cpu_plain": 0.03145287799999985, "tau": [1, 7, 1], "ell": null, "pairs_total": 600, "pairs_generated": 94, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 85, "probes_main": 90, "probes_pre": 0, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2227747, "Q": 265, "sizes": [20, 30, 50], "gammaC": 26, "z": 42, "triad": [4, 4, 34], "cpu": 0.03399506299999988, "zplain": 37, "triad_plain": [0, 0, 37], "cpu_plain": 0.05201992600000005, "tau": [4, 4, 1], "ell": null, "pairs_total": 600, "pairs_generated": 270, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 253, "probes_main": 257, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2235666, "Q": 302, "sizes": [20, 30, 50], "gammaC": 28, "z": 37, "triad": [6, 17, 14], "cpu": 0.020866478999999938, "zplain": 33, "triad_plain": [0, 0, 33], "cpu_plain": 0.04285085600000005, "tau": [3, 5, 1], "ell": null, "pairs_total": 600, "pairs_generated": 166, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 154, "probes_main": 166, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2243585, "Q": 213, "sizes": [20, 30, 50], "gammaC": 32, "z": 30, "triad": [4, 19, 7], "cpu": 0.01758554999999995, "zplain": 30, "triad_plain": [0, 17, 13], "cpu_plain": 0.07789070799999998, "tau": [3, 2, 1], "ell": null, "pairs_total": 600, "pairs_generated": 153, "pairs_pruned": 12, "pairs_margin": 2, "pairs_evaluated": 139, "probes_main": 160, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 5}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2251504, "Q": 294, "sizes": [20, 30, 50], "gammaC": 28, "z": 37, "triad": [9, 1, 27], "cpu": 0.022366061000000048, "zplain": 31, "triad_plain": [0, 0, 31], "cpu_plain": 0.058474154, "tau": [6, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 154, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 138, "probes_main": 146, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2259423, "Q": 318, "sizes": [20, 30, 50], "gammaC": 31, "z": 38, "triad": [3, 7, 28], "cpu": 0.03538645500000004, "zplain": 35, "triad_plain": [0, 7, 28], "cpu_plain": 0.07890003300000004, "tau": [3, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 210, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 195, "probes_main": 205, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2267342, "Q": 318, "sizes": [20, 30, 50], "gammaC": 30, "z": 19, "triad": [1, 4, 14], "cpu": 0.017055567000000105, "zplain": 18, "triad_plain": [2, 0, 16], "cpu_plain": 0.05556343000000008, "tau": [1, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 100, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 89, "probes_main": 97, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2275261, "Q": 302, "sizes": [20, 30, 50], "gammaC": 27, "z": 32, "triad": [2, 2, 28], "cpu": 0.024362307000000083, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.050442529000000125, "tau": [2, 2, 1], "ell": null, "pairs_total": 600, "pairs_generated": 181, "pairs_pruned": 16, "pairs_margin": 1, "pairs_evaluated": 164, "probes_main": 169, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2283180, "Q": 293, "sizes": [20, 30, 50], "gammaC": 31, "z": 38, "triad": [5, 1, 32], "cpu": 0.04981632300000016, "zplain": 32, "triad_plain": [0, 0, 32], "cpu_plain": 0.08277501799999998, "tau": [5, 1, 3], "ell": null, "pairs_total": 600, "pairs_generated": 268, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 252, "probes_main": 257, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2291099, "Q": 249, "sizes": [20, 30, 50], "gammaC": 29, "z": 36, "triad": [4, 3, 29], "cpu": 0.021874573999999924, "zplain": 29, "triad_plain": [0, 0, 29], "cpu_plain": 0.04144075299999983, "tau": [4, 3, 1], "ell": null, "pairs_total": 600, "pairs_generated": 176, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 159, "probes_main": 163, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2299018, "Q": 206, "sizes": [20, 30, 50], "gammaC": 30, "z": 34, "triad": [1, 3, 30], "cpu": 0.026139974999999982, "zplain": 30, "triad_plain": [0, 0, 30], "cpu_plain": 0.05882414600000008, "tau": [1, 3, 1], "ell": null, "pairs_total": 600, "pairs_generated": 208, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 193, "probes_main": 198, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2306937, "Q": 333, "sizes": [20, 30, 50], "gammaC": 27, "z": 35, "triad": [3, 4, 28], "cpu": 0.026803192000000253, "zplain": 32, "triad_plain": [0, 4, 28], "cpu_plain": 0.04812967900000009, "tau": [3, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 173, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 158, "probes_main": 162, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2314856, "Q": 275, "sizes": [20, 30, 50], "gammaC": 30, "z": 32, "triad": [7, 15, 10], "cpu": 0.035781814999999995, "zplain": 32, "triad_plain": [7, 15, 10], "cpu_plain": 0.055531051, "tau": [3, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 215, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 202, "probes_main": 225, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 6}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2322775, "Q": 262, "sizes": [20, 30, 50], "gammaC": 30, "z": 37, "triad": [1, 2, 34], "cpu": 0.024709000000000092, "zplain": 34, "triad_plain": [0, 0, 34], "cpu_plain": 0.04620090699999979, "tau": [1, 2, 1], "ell": null, "pairs_total": 600, "pairs_generated": 217, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 200, "probes_main": 205, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2330694, "Q": 295, "sizes": [20, 30, 50], "gammaC": 28, "z": 44, "triad": [4, 20, 20], "cpu": 0.029221321999999716, "zplain": 40, "triad_plain": [0, 20, 20], "cpu_plain": 0.04773861700000026, "tau": [4, 4, 3], "ell": null, "pairs_total": 600, "pairs_generated": 295, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 276, "probes_main": 281, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2338613, "Q": 323, "sizes": [20, 30, 50], "gammaC": 29, "z": 38, "triad": [3, 16, 19], "cpu": 0.027059833000000033, "zplain": 35, "triad_plain": [0, 16, 19], "cpu_plain": 0.06661234100000035, "tau": [3, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 225, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 207, "probes_main": 216, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2346532, "Q": 305, "sizes": [20, 30, 50], "gammaC": 29, "z": 36, "triad": [16, 6, 14], "cpu": 0.02629356500000002, "zplain": 36, "triad_plain": [16, 6, 14], "cpu_plain": 0.07999582100000024, "tau": [5, 2, 3], "ell": null, "pairs_total": 600, "pairs_generated": 266, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 247, "probes_main": 259, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2354451, "Q": 275, "sizes": [20, 30, 50], "gammaC": 28, "z": 27, "triad": [1, 2, 24], "cpu": 0.025261431000000112, "zplain": 25, "triad_plain": [1, 0, 24], "cpu_plain": 0.04432129600000012, "tau": [1, 2, 2], "ell": null, "pairs_total": 600, "pairs_generated": 229, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 215, "probes_main": 220, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2362370, "Q": 283, "sizes": [20, 30, 50], "gammaC": 31, "z": 35, "triad": [2, 25, 8], "cpu": 0.026074603000000085, "zplain": 33, "triad_plain": [0, 25, 8], "cpu_plain": 0.06369051900000011, "tau": [2, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 230, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 217, "probes_main": 227, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2370289, "Q": 317, "sizes": [20, 30, 50], "gammaC": 30, "z": 41, "triad": [3, 7, 31], "cpu": 0.032212695000000124, "zplain": 38, "triad_plain": [0, 7, 31], "cpu_plain": 0.07224654799999985, "tau": [3, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 278, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 259, "probes_main": 269, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2378208, "Q": 351, "sizes": [20, 30, 50], "gammaC": 29, "z": 37, "triad": [2, 1, 34], "cpu": 0.033089288999999855, "zplain": 36, "triad_plain": [2, 0, 34], "cpu_plain": 0.07682739999999999, "tau": [1, 1, 2], "ell": null, "pairs_total": 600, "pairs_generated": 287, "pairs_pruned": 17, "pairs_margin": 1, "pairs_evaluated": 269, "probes_main": 277, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2386127, "Q": 257, "sizes": [20, 30, 50], "gammaC": 27, "z": 41, "triad": [8, 10, 23], "cpu": 0.036642475999999924, "zplain": 41, "triad_plain": [8, 0, 33], "cpu_plain": 0.07526494599999989, "tau": [1, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 349, "pairs_pruned": 14, "pairs_margin": 1, "pairs_evaluated": 334, "probes_main": 350, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2394046, "Q": 289, "sizes": [20, 30, 50], "gammaC": 26, "z": 33, "triad": [5, 22, 6], "cpu": 0.01785459999999972, "zplain": 32, "triad_plain": [0, 1, 31], "cpu_plain": 0.059356885999999776, "tau": [2, 1, 2], "ell": null, "pairs_total": 600, "pairs_generated": 161, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 149, "probes_main": 156, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2401965, "Q": 317, "sizes": [20, 30, 50], "gammaC": 28, "z": 37, "triad": [17, 10, 10], "cpu": 0.028840221999999915, "zplain": 33, "triad_plain": [0, 8, 25], "cpu_plain": 0.06978042499999981, "tau": [6, 2, 3], "ell": null, "pairs_total": 600, "pairs_generated": 268, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 250, "probes_main": 264, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2409884, "Q": 326, "sizes": [20, 30, 50], "gammaC": 32, "z": 28, "triad": [14, 2, 12], "cpu": 0.026910886000000023, "zplain": 28, "triad_plain": [0, 14, 14], "cpu_plain": 0.07016446600000004, "tau": [2, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 236, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 222, "probes_main": 234, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2417803, "Q": 275, "sizes": [20, 30, 50], "gammaC": 29, "z": 27, "triad": [4, 8, 15], "cpu": 0.012139002000000065, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.032774026000000234, "tau": [4, 2, 1], "ell": null, "pairs_total": 600, "pairs_generated": 128, "pairs_pruned": 12, "pairs_margin": 2, "pairs_evaluated": 114, "probes_main": 122, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2425722, "Q": 292, "sizes": [20, 30, 50], "gammaC": 32, "z": 25, "triad": [2, 8, 15], "cpu": 0.01250096299999992, "zplain": 23, "triad_plain": [0, 8, 15], "cpu_plain": 0.0655151599999999, "tau": [2, 2, 1], "ell": null, "pairs_total": 600, "pairs_generated": 126, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 113, "probes_main": 123, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2433641, "Q": 277, "sizes": [20, 30, 50], "gammaC": 27, "z": 34, "triad": [2, 6, 26], "cpu": 0.03269796499999966, "zplain": 33, "triad_plain": [0, 6, 27], "cpu_plain": 0.06702751100000004, "tau": [2, 4, 1], "ell": null, "pairs_total": 600, "pairs_generated": 208, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 194, "probes_main": 199, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2441560, "Q": 206, "sizes": [20, 30, 50], "gammaC": 28, "z": 23, "triad": [1, 11, 11], "cpu": 0.01012325599999997, "zplain": 22, "triad_plain": [0, 11, 11], "cpu_plain": 0.036167963000000025, "tau": [1, 2, 2], "ell": null, "pairs_total": 600, "pairs_generated": 100, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 91, "probes_main": 104, "probes_pre": 0, "inner_breaks": 9, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2449479, "Q": 308, "sizes": [20, 30, 50], "gammaC": 28, "z": 35, "triad": [2, 3, 30], "cpu": 0.03339283100000001, "zplain": 34, "triad_plain": [7, 0, 27], "cpu_plain": 0.06904711299999988, "tau": [2, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 307, "pairs_pruned": 15, "pairs_margin": 3, "pairs_evaluated": 289, "probes_main": 298, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2457398, "Q": 331, "sizes": [20, 30, 50], "gammaC": 29, "z": 33, "triad": [1, 1, 31], "cpu": 0.016166158999999958, "zplain": 32, "triad_plain": [1, 0, 31], "cpu_plain": 0.04516339800000013, "tau": [1, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 177, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 158, "probes_main": 163, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2465317, "Q": 306, "sizes": [20, 30, 50], "gammaC": 29, "z": 29, "triad": [5, 2, 22], "cpu": 0.016785382999999765, "zplain": 27, "triad_plain": [5, 0, 22], "cpu_plain": 0.042089668000000025, "tau": [5, 2, 1], "ell": null, "pairs_total": 600, "pairs_generated": 151, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 136, "probes_main": 141, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2473236, "Q": 279, "sizes": [20, 30, 50], "gammaC": 30, "z": 41, "triad": [18, 1, 22], "cpu": 0.05507093200000002, "zplain": 40, "triad_plain": [18, 0, 22], "cpu_plain": 0.11135026600000009, "tau": [1, 1, 1], "ell": null, "pairs_total": 600, "pairs_generated": 354, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 338, "probes_main": 356, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2481155, "Q": 357, "sizes": [20, 30, 50], "gammaC": 28, "z": 38, "triad": [1, 1, 36], "cpu": 0.022407878000000103, "zplain": 36, "triad_plain": [0, 0, 36], "cpu_plain": 0.06718610499999977, "tau": [1, 1, 2], "ell": null, "pairs_total": 600, "pairs_generated": 222, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 204, "probes_main": 209, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 1, "hi": 40, "split": "unb", "seed": 2489074, "Q": 354, "sizes": [20, 30, 50], "gammaC": 30, "z": 23, "triad": [1, 4, 18], "cpu": 0.010180456999999699, "zplain": 22, "triad_plain": [0, 4, 18], "cpu_plain": 0.03853528900000036, "tau": [1, 1, 2], "ell": null, "pairs_total": 600, "pairs_generated": 92, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 82, "probes_main": 95, "probes_pre": 0, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2101050, "Q": 287, "sizes": [20, 30, 50], "gammaC": 11, "z": 41, "triad": [15, 12, 14], "cpu": 0.042893033000000004, "zplain": 33, "triad_plain": [14, 0, 19], "cpu_plain": 0.019656834999999998, "tau": [11, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 308, "pairs_pruned": 18, "pairs_margin": 3, "pairs_evaluated": 287, "probes_main": 293, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 0, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2108969, "Q": 349, "sizes": [20, 30, 50], "gammaC": 11, "z": 39, "triad": [10, 10, 19], "cpu": 0.019793427000000002, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.004455605000000001, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 218, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 205, "probes_main": 208, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2116888, "Q": 277, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [12, 10, 16], "cpu": 0.016820678000000006, "zplain": 28, "triad_plain": [13, 0, 15], "cpu_plain": 0.023873109000000003, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 154, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 142, "probes_main": 147, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2124807, "Q": 314, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [10, 11, 17], "cpu": 0.03756875700000001, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.006017062999999989, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 300, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 282, "probes_main": 288, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2132726, "Q": 354, "sizes": [20, 30, 50], "gammaC": 11, "z": 34, "triad": [10, 13, 11], "cpu": 0.012602716000000014, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.007881872000000012, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 114, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 105, "probes_main": 111, "probes_pre": 0, "inner_breaks": 9, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2140645, "Q": 352, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [11, 10, 16], "cpu": 0.020298625000000015, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.008590504999999998, "tau": [11, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 153, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 140, "probes_main": 144, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2148564, "Q": 258, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [12, 10, 15], "cpu": 0.013555187999999996, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.006791986000000028, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 139, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 126, "probes_main": 131, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2156483, "Q": 304, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [12, 10, 15], "cpu": 0.014084205999999988, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.00990166800000003, "tau": [11, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 127, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 114, "probes_main": 120, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2164402, "Q": 270, "sizes": [20, 30, 50], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.009803062000000029, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.006584185999999992, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 113, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 101, "probes_main": 104, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2172321, "Q": 296, "sizes": [20, 30, 50], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.009909193999999955, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.006971125999999994, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 105, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 95, "probes_main": 99, "probes_pre": 0, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2180240, "Q": 358, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.017605068, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.007926741000000015, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 193, "pairs_pruned": 14, "pairs_margin": 2, "pairs_evaluated": 177, "probes_main": 181, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2188159, "Q": 330, "sizes": [20, 30, 50], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.003922786000000011, "zplain": 25, "triad_plain": [0, 10, 15], "cpu_plain": 0.012408131000000044, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 54, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 46, "probes_main": 50, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2196078, "Q": 356, "sizes": [20, 30, 50], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.0047206770000000065, "zplain": 24, "triad_plain": [10, 0, 14], "cpu_plain": 0.01443186299999999, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 56, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 48, "probes_main": 52, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2203997, "Q": 301, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [11, 10, 16], "cpu": 0.014599312000000031, "zplain": 29, "triad_plain": [11, 0, 18], "cpu_plain": 0.02140056400000001, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 137, "pairs_pruned": 11, "pairs_margin": 1, "pairs_evaluated": 125, "probes_main": 131, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2211916, "Q": 275, "sizes": [20, 30, 50], "gammaC": 11, "z": 40, "triad": [10, 11, 19], "cpu": 0.045275273000000005, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.006064777999999993, "tau": [10, 11, 10], "ell": null, "pairs_total": 600, "pairs_generated": 337, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 321, "probes_main": 324, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2219835, "Q": 361, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [11, 15, 12], "cpu": 0.019224984, "zplain": 28, "triad_plain": [0, 15, 13], "cpu_plain": 0.016903416999999976, "tau": [11, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 208, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 189, "probes_main": 194, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2227754, "Q": 333, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [12, 10, 16], "cpu": 0.020273996000000016, "zplain": 28, "triad_plain": [0, 11, 17], "cpu_plain": 0.015810301000000027, "tau": [11, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 173, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 159, "probes_main": 165, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2235673, "Q": 286, "sizes": [20, 30, 50], "gammaC": 11, "z": 40, "triad": [15, 11, 14], "cpu": 0.045117971000000034, "zplain": 30, "triad_plain": [16, 0, 14], "cpu_plain": 0.030113109000000082, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 331, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 313, "probes_main": 326, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 0, "improvements": 5}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2243592, "Q": 313, "sizes": [20, 30, 50], "gammaC": 11, "z": 39, "triad": [11, 10, 18], "cpu": 0.022900053999999948, "zplain": 30, "triad_plain": [0, 10, 20], "cpu_plain": 0.021366660999999953, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 215, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 199, "probes_main": 205, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2251511, "Q": 335, "sizes": [20, 30, 50], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.013634747999999974, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.007095041000000024, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 129, "pairs_pruned": 14, "pairs_margin": 2, "pairs_evaluated": 113, "probes_main": 117, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2259430, "Q": 317, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [13, 15, 10], "cpu": 0.03621885899999999, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.00721623799999993, "tau": [10, 11, 10], "ell": null, "pairs_total": 600, "pairs_generated": 302, "pairs_pruned": 15, "pairs_margin": 1, "pairs_evaluated": 286, "probes_main": 290, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2267349, "Q": 286, "sizes": [20, 30, 50], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.01613882099999997, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.005006531000000036, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 151, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 139, "probes_main": 143, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2275268, "Q": 329, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.017042657999999933, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.005962256999999971, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 171, "pairs_pruned": 15, "pairs_margin": 1, "pairs_evaluated": 155, "probes_main": 159, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2283187, "Q": 295, "sizes": [20, 30, 50], "gammaC": 10, "z": 37, "triad": [10, 12, 15], "cpu": 0.007195001000000034, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.0072359699999999805, "tau": [10, 10, 11], "ell": null, "pairs_total": 600, "pairs_generated": 86, "pairs_pruned": 7, "pairs_margin": 0, "pairs_evaluated": 79, "probes_main": 85, "probes_pre": 0, "inner_breaks": 7, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2291106, "Q": 262, "sizes": [20, 30, 50], "gammaC": 11, "z": 36, "triad": [12, 11, 13], "cpu": 0.013328574000000093, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.006346426000000016, "tau": [11, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 136, "pairs_pruned": 13, "pairs_margin": 0, "pairs_evaluated": 123, "probes_main": 131, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2299025, "Q": 326, "sizes": [20, 30, 50], "gammaC": 11, "z": 39, "triad": [10, 13, 16], "cpu": 0.024326201000000047, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.006532665000000049, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 217, "pairs_pruned": 16, "pairs_margin": 0, "pairs_evaluated": 201, "probes_main": 206, "probes_pre": 0, "inner_breaks": 16, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2306944, "Q": 283, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.01869780600000004, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.007003953000000007, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 184, "pairs_pruned": 14, "pairs_margin": 3, "pairs_evaluated": 167, "probes_main": 170, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2314863, "Q": 302, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 15, 12], "cpu": 0.021699965000000043, "zplain": 29, "triad_plain": [10, 0, 19], "cpu_plain": 0.024289894000000034, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 171, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 157, "probes_main": 161, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2322782, "Q": 330, "sizes": [20, 30, 50], "gammaC": 11, "z": 39, "triad": [10, 13, 16], "cpu": 0.03628087000000002, "zplain": 29, "triad_plain": [0, 13, 16], "cpu_plain": 0.017241653999999995, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 288, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 270, "probes_main": 274, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2330701, "Q": 309, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 11, 16], "cpu": 0.011417425999999953, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.006957966999999954, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 118, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 107, "probes_main": 113, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2338620, "Q": 389, "sizes": [20, 30, 50], "gammaC": 11, "z": 36, "triad": [10, 12, 14], "cpu": 0.013420255999999853, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.006069329000000012, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 151, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 140, "probes_main": 146, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2346539, "Q": 284, "sizes": [20, 30, 50], "gammaC": 11, "z": 35, "triad": [10, 11, 14], "cpu": 0.013339297000000139, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.006813908000000035, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 146, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 135, "probes_main": 142, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2354458, "Q": 288, "sizes": [20, 30, 50], "gammaC": 11, "z": 35, "triad": [10, 11, 14], "cpu": 0.007860554999999936, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.010160629000000032, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 88, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 80, "probes_main": 87, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2362377, "Q": 310, "sizes": [20, 30, 50], "gammaC": 11, "z": 39, "triad": [17, 11, 11], "cpu": 0.04579793799999998, "zplain": 32, "triad_plain": [0, 19, 13], "cpu_plain": 0.021442340000000115, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 341, "pairs_pruned": 13, "pairs_margin": 8, "pairs_evaluated": 320, "probes_main": 327, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 4}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2370296, "Q": 216, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.016151177000000017, "zplain": 28, "triad_plain": [10, 0, 18], "cpu_plain": 0.016234466000000003, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 150, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 140, "probes_main": 143, "probes_pre": 0, "inner_breaks": 10, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2378215, "Q": 257, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.01568750200000002, "zplain": 27, "triad_plain": [10, 0, 17], "cpu_plain": 0.016157756000000134, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 160, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 145, "probes_main": 149, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2386134, "Q": 311, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.010806384999999974, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.0054701169999999966, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 127, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 112, "probes_main": 116, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2394053, "Q": 327, "sizes": [20, 30, 50], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.0046768070000000606, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.006737203999999997, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 53, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 45, "probes_main": 48, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2401972, "Q": 309, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [10, 11, 17], "cpu": 0.016927509999999923, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.008903807999999902, "tau": [10, 11, 10], "ell": null, "pairs_total": 600, "pairs_generated": 164, "pairs_pruned": 11, "pairs_margin": 0, "pairs_evaluated": 153, "probes_main": 157, "probes_pre": 0, "inner_breaks": 11, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2409891, "Q": 359, "sizes": [20, 30, 50], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.01177379700000003, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.008374507999999947, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 124, "pairs_pruned": 9, "pairs_margin": 0, "pairs_evaluated": 115, "probes_main": 119, "probes_pre": 0, "inner_breaks": 9, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2417810, "Q": 287, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 13, 14], "cpu": 0.015741910000000026, "zplain": 28, "triad_plain": [10, 0, 18], "cpu_plain": 0.019572302999999902, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 130, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 120, "probes_main": 125, "probes_pre": 0, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2425729, "Q": 263, "sizes": [20, 30, 50], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.008443092999999902, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.00932471300000004, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 100, "pairs_pruned": 8, "pairs_margin": 0, "pairs_evaluated": 92, "probes_main": 96, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2433648, "Q": 331, "sizes": [20, 30, 50], "gammaC": 11, "z": 40, "triad": [10, 10, 20], "cpu": 0.03886481099999983, "zplain": 30, "triad_plain": [0, 10, 20], "cpu_plain": 0.025084297000000033, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 345, "pairs_pruned": 17, "pairs_margin": 3, "pairs_evaluated": 325, "probes_main": 328, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2441567, "Q": 278, "sizes": [20, 30, 50], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.007058718999999991, "zplain": 26, "triad_plain": [10, 0, 16], "cpu_plain": 0.016865929999999807, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 80, "pairs_pruned": 8, "pairs_margin": 1, "pairs_evaluated": 71, "probes_main": 75, "probes_pre": 0, "inner_breaks": 8, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2449486, "Q": 307, "sizes": [20, 30, 50], "gammaC": 11, "z": 39, "triad": [10, 10, 19], "cpu": 0.033696200000000065, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.006032239999999911, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 295, "pairs_pruned": 18, "pairs_margin": 1, "pairs_evaluated": 276, "probes_main": 279, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2457405, "Q": 331, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.021127157000000008, "zplain": 28, "triad_plain": [0, 10, 18], "cpu_plain": 0.019013248000000038, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 184, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 169, "probes_main": 172, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2465324, "Q": 278, "sizes": [20, 30, 50], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.016252981999999916, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.006669539000000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 159, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 145, "probes_main": 149, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 1}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2473243, "Q": 271, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [10, 12, 16], "cpu": 0.01750669199999999, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.012195128999999971, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 137, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 127, "probes_main": 132, "probes_pre": 0, "inner_breaks": 10, "outer_stop": 1, "improvements": 2}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2481162, "Q": 251, "sizes": [20, 30, 50], "gammaC": 10, "z": 37, "triad": [13, 14, 10], "cpu": 0.03130710099999989, "zplain": 29, "triad_plain": [0, 14, 15], "cpu_plain": 0.021578898999999874, "tau": [10, 11, 10], "ell": null, "pairs_total": 600, "pairs_generated": 181, "pairs_pruned": 10, "pairs_margin": 0, "pairs_evaluated": 171, "probes_main": 177, "probes_pre": 0, "inner_breaks": 10, "outer_stop": 1, "improvements": 3}
{"m": 10, "n": 10, "lo": 10, "hi": 20, "split": "unb", "seed": 2489081, "Q": 317, "sizes": [20, 30, 50], "gammaC": 11, "z": 38, "triad": [10, 13, 15], "cpu": 0.018731656000000152, "zplain": 28, "triad_plain": [0, 13, 15], "cpu_plain": 0.01976872399999996, "tau": [10, 10, 10], "ell": null, "pairs_total": 600, "pairs_generated": 182, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 165, "probes_main": 171, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1151543, "Q": 504, "sizes": [75, 75, 75], "gammaC": 37, "z": 28, "triad": [6, 12, 10], "cpu": 0.259886259, "zplain": 28, "triad_plain": [6, 12, 10], "cpu_plain": 0.266677101, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1225, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1180, "probes_main": 1194, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1159462, "Q": 489, "sizes": [75, 75, 75], "gammaC": 36, "z": 37, "triad": [2, 30, 5], "cpu": 0.48497055999999994, "zplain": 37, "triad_plain": [2, 30, 5], "cpu_plain": 0.5535733969999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 2014, "pairs_pruned": 66, "pairs_margin": 7, "pairs_evaluated": 1941, "probes_main": 1952, "probes_pre": 0, "inner_breaks": 66, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1167381, "Q": 439, "sizes": [75, 75, 75], "gammaC": 34, "z": 27, "triad": [7, 8, 12], "cpu": 0.35617120700000005, "zplain": 27, "triad_plain": [7, 8, 12], "cpu_plain": 0.28969499099999996, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1393, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1343, "probes_main": 1362, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1175300, "Q": 451, "sizes": [75, 75, 75], "gammaC": 34, "z": 28, "triad": [6, 2, 20], "cpu": 0.3128678230000004, "zplain": 28, "triad_plain": [6, 2, 20], "cpu_plain": 0.20476455699999985, "tau": [2, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1399, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1354, "probes_main": 1376, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1183219, "Q": 509, "sizes": [75, 75, 75], "gammaC": 36, "z": 34, "triad": [1, 29, 4], "cpu": 0.4865996239999997, "zplain": 33, "triad_plain": [0, 29, 4], "cpu_plain": 0.3304811299999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1836, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 1784, "probes_main": 1795, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1191138, "Q": 462, "sizes": [75, 75, 75], "gammaC": 34, "z": 32, "triad": [29, 2, 1], "cpu": 0.44672925600000024, "zplain": 30, "triad_plain": [29, 0, 1], "cpu_plain": 0.35533164100000025, "tau": [1, 2, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1932, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 1883, "probes_main": 1893, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1199057, "Q": 449, "sizes": [75, 75, 75], "gammaC": 36, "z": 25, "triad": [15, 1, 9], "cpu": 0.3741232480000001, "zplain": 25, "triad_plain": [15, 1, 9], "cpu_plain": 0.2664718850000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1654, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1609, "probes_main": 1638, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 7}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1206976, "Q": 507, "sizes": [75, 75, 75], "gammaC": 36, "z": 31, "triad": [1, 3, 27], "cpu": 0.25354018899999975, "zplain": 31, "triad_plain": [0, 3, 28], "cpu_plain": 0.2657037950000003, "tau": [1, 2, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1329, "pairs_pruned": 52, "pairs_margin": 3, "pairs_evaluated": 1274, "probes_main": 1279, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1214895, "Q": 433, "sizes": [75, 75, 75], "gammaC": 33, "z": 35, "triad": [6, 13, 16], "cpu": 0.49847929799999946, "zplain": 35, "triad_plain": [6, 13, 16], "cpu_plain": 0.39984800499999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1921, "pairs_pruned": 54, "pairs_margin": 11, "pairs_evaluated": 1856, "probes_main": 1869, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1222814, "Q": 393, "sizes": [75, 75, 75], "gammaC": 36, "z": 29, "triad": [1, 16, 12], "cpu": 0.21641427900000032, "zplain": 28, "triad_plain": [0, 16, 12], "cpu_plain": 0.2950173009999997, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1158, "pairs_pruned": 44, "pairs_margin": 2, "pairs_evaluated": 1112, "probes_main": 1121, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1230733, "Q": 416, "sizes": [75, 75, 75], "gammaC": 35, "z": 27, "triad": [3, 1, 23], "cpu": 0.185989964, "zplain": 27, "triad_plain": [3, 1, 23], "cpu_plain": 0.23552435900000024, "tau": [2, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 810, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 772, "probes_main": 786, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1238652, "Q": 462, "sizes": [75, 75, 75], "gammaC": 32, "z": 31, "triad": [17, 10, 4], "cpu": 0.4542223120000006, "zplain": 31, "triad_plain": [17, 10, 4], "cpu_plain": 0.4455775709999994, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1852, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1806, "probes_main": 1826, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 6}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1246571, "Q": 441, "sizes": [75, 75, 75], "gammaC": 34, "z": 38, "triad": [30, 7, 1], "cpu": 0.5893854539999985, "zplain": 37, "triad_plain": [0, 0, 37], "cpu_plain": 0.3793389000000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 2306, "pairs_pruned": 66, "pairs_margin": 19, "pairs_evaluated": 2221, "probes_main": 2226, "probes_pre": 0, "inner_breaks": 66, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1254490, "Q": 397, "sizes": [75, 75, 75], "gammaC": 36, "z": 27, "triad": [1, 1, 25], "cpu": 0.17236658399999882, "zplain": 26, "triad_plain": [1, 0, 25], "cpu_plain": 0.22760186700000062, "tau": [1, 1, 2], "ell": null, "pairs_total": 5625, "pairs_generated": 939, "pairs_pruned": 37, "pairs_margin": 4, "pairs_evaluated": 898, "probes_main": 903, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1262409, "Q": 392, "sizes": [75, 75, 75], "gammaC": 35, "z": 29, "triad": [1, 10, 18], "cpu": 0.2431784100000005, "zplain": 29, "triad_plain": [1, 10, 18], "cpu_plain": 0.28755998699999985, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1280, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 1228, "probes_main": 1237, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1270328, "Q": 397, "sizes": [75, 75, 75], "gammaC": 34, "z": 34, "triad": [3, 30, 1], "cpu": 0.43943224700000094, "zplain": 32, "triad_plain": [5, 0, 27], "cpu_plain": 0.26506332399999977, "tau": [1, 2, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1839, "pairs_pruned": 56, "pairs_margin": 4, "pairs_evaluated": 1779, "probes_main": 1789, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1278247, "Q": 535, "sizes": [75, 75, 75], "gammaC": 36, "z": 39, "triad": [35, 3, 1], "cpu": 0.773872441, "zplain": 38, "triad_plain": [35, 0, 3], "cpu_plain": 0.42370508399999984, "tau": [2, 3, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 2794, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 2732, "probes_main": 2741, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1286166, "Q": 482, "sizes": [75, 75, 75], "gammaC": 35, "z": 25, "triad": [1, 1, 23], "cpu": 0.19614847999999974, "zplain": 25, "triad_plain": [1, 1, 23], "cpu_plain": 0.22640124399999983, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 914, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 874, "probes_main": 879, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1294085, "Q": 448, "sizes": [75, 75, 75], "gammaC": 36, "z": 27, "triad": [18, 7, 2], "cpu": 0.5052988220000003, "zplain": 27, "triad_plain": [18, 0, 9], "cpu_plain": 0.3467976330000013, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1956, "pairs_pruned": 52, "pairs_margin": 14, "pairs_evaluated": 1890, "probes_main": 1908, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1302004, "Q": 435, "sizes": [75, 75, 75], "gammaC": 33, "z": 27, "triad": [2, 5, 20], "cpu": 0.130854523, "zplain": 27, "triad_plain": [2, 5, 20], "cpu_plain": 0.2059833470000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 665, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 614, "probes_main": 627, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1309923, "Q": 479, "sizes": [75, 75, 75], "gammaC": 32, "z": 28, "triad": [11, 4, 13], "cpu": 0.22805337299999984, "zplain": 28, "triad_plain": [11, 4, 13], "cpu_plain": 0.2926608959999992, "tau": [1, 1, 3], "ell": null, "pairs_total": 5625, "pairs_generated": 1128, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1085, "probes_main": 1105, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1317842, "Q": 426, "sizes": [75, 75, 75], "gammaC": 36, "z": 30, "triad": [20, 9, 1], "cpu": 0.34301166899999913, "zplain": 30, "triad_plain": [19, 11, 0], "cpu_plain": 0.26239260200000025, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1742, "pairs_pruned": 49, "pairs_margin": 6, "pairs_evaluated": 1687, "probes_main": 1699, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1325761, "Q": 390, "sizes": [75, 75, 75], "gammaC": 33, "z": 28, "triad": [17, 4, 7], "cpu": 0.2698484109999999, "zplain": 27, "triad_plain": [17, 10, 0], "cpu_plain": 0.2750741020000014, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1345, "pairs_pruned": 48, "pairs_margin": 2, "pairs_evaluated": 1295, "probes_main": 1314, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1333680, "Q": 469, "sizes": [75, 75, 75], "gammaC": 33, "z": 27, "triad": [8, 13, 6], "cpu": 0.29905023699999944, "zplain": 27, "triad_plain": [8, 13, 6], "cpu_plain": 0.2742600080000006, "tau": [1, 2, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1408, "pairs_pruned": 41, "pairs_margin": 1, "pairs_evaluated": 1366, "probes_main": 1393, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 7}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1341599, "Q": 445, "sizes": [75, 75, 75], "gammaC": 33, "z": 29, "triad": [2, 20, 7], "cpu": 0.22705963300000143, "zplain": 29, "triad_plain": [2, 20, 7], "cpu_plain": 0.28151142399999785, "tau": [1, 1, 2], "ell": null, "pairs_total": 5625, "pairs_generated": 1086, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1046, "probes_main": 1061, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1349518, "Q": 391, "sizes": [75, 75, 75], "gammaC": 38, "z": 28, "triad": [2, 25, 1], "cpu": 0.32190798099999895, "zplain": 27, "triad_plain": [2, 25, 0], "cpu_plain": 0.23161939799999942, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1426, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 1377, "probes_main": 1395, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1357437, "Q": 424, "sizes": [75, 75, 75], "gammaC": 37, "z": 21, "triad": [7, 1, 13], "cpu": 0.11286772700000114, "zplain": 20, "triad_plain": [7, 0, 13], "cpu_plain": 0.12418971799999667, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 643, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 609, "probes_main": 618, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1365356, "Q": 414, "sizes": [75, 75, 75], "gammaC": 35, "z": 25, "triad": [1, 23, 1], "cpu": 0.14545748000000103, "zplain": 24, "triad_plain": [1, 23, 0], "cpu_plain": 0.17739014600000047, "tau": [1, 2, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 843, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 807, "probes_main": 814, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1373275, "Q": 506, "sizes": [75, 75, 75], "gammaC": 34, "z": 31, "triad": [1, 15, 15], "cpu": 0.424510613999999, "zplain": 30, "triad_plain": [0, 15, 15], "cpu_plain": 0.33514712500000243, "tau": [1, 2, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1713, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1663, "probes_main": 1671, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1381194, "Q": 477, "sizes": [75, 75, 75], "gammaC": 31, "z": 29, "triad": [1, 1, 27], "cpu": 0.33772663799999947, "zplain": 28, "triad_plain": [0, 1, 27], "cpu_plain": 0.271196934999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1218, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1170, "probes_main": 1175, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1389113, "Q": 484, "sizes": [75, 75, 75], "gammaC": 34, "z": 24, "triad": [1, 8, 15], "cpu": 0.14099645800000005, "zplain": 23, "triad_plain": [0, 8, 15], "cpu_plain": 0.1766240649999986, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 780, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 742, "probes_main": 752, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1397032, "Q": 348, "sizes": [75, 75, 75], "gammaC": 36, "z": 22, "triad": [11, 5, 6], "cpu": 0.39060043899999997, "zplain": 22, "triad_plain": [11, 5, 6], "cpu_plain": 0.180723749000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1704, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1661, "probes_main": 1678, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1404951, "Q": 476, "sizes": [75, 75, 75], "gammaC": 35, "z": 36, "triad": [1, 3, 32], "cpu": 0.4046063499999981, "zplain": 35, "triad_plain": [0, 3, 32], "cpu_plain": 0.2911864419999972, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1965, "pairs_pruned": 59, "pairs_margin": 10, "pairs_evaluated": 1896, "probes_main": 1901, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1412870, "Q": 435, "sizes": [75, 75, 75], "gammaC": 35, "z": 35, "triad": [15, 17, 3], "cpu": 0.5740197579999986, "zplain": 35, "triad_plain": [15, 17, 3], "cpu_plain": 0.3027786329999991, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 2125, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2067, "probes_main": 2074, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1420789, "Q": 462, "sizes": [75, 75, 75], "gammaC": 36, "z": 26, "triad": [1, 19, 6], "cpu": 0.2914068020000009, "zplain": 25, "triad_plain": [0, 19, 6], "cpu_plain": 0.19588684700000059, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1324, "pairs_pruned": 42, "pairs_margin": 9, "pairs_evaluated": 1273, "probes_main": 1287, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1428708, "Q": 501, "sizes": [75, 75, 75], "gammaC": 32, "z": 29, "triad": [22, 1, 6], "cpu": 0.40348363400000054, "zplain": 29, "triad_plain": [22, 1, 6], "cpu_plain": 0.26541160700000077, "tau": [2, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1394, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1354, "probes_main": 1371, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1436627, "Q": 524, "sizes": [75, 75, 75], "gammaC": 34, "z": 37, "triad": [2, 34, 1], "cpu": 0.4617572609999989, "zplain": 34, "triad_plain": [0, 34, 0], "cpu_plain": 0.29955819599999955, "tau": [2, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1786, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 1721, "probes_main": 1729, "probes_pre": 0, "inner_breaks": 65, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1444546, "Q": 437, "sizes": [75, 75, 75], "gammaC": 35, "z": 35, "triad": [4, 9, 22], "cpu": 0.4982998070000022, "zplain": 35, "triad_plain": [4, 9, 22], "cpu_plain": 0.3729614390000009, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 2137, "pairs_pruned": 61, "pairs_margin": 12, "pairs_evaluated": 2064, "probes_main": 2074, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1452465, "Q": 513, "sizes": [75, 75, 75], "gammaC": 34, "z": 36, "triad": [29, 3, 4], "cpu": 0.49308366900000067, "zplain": 33, "triad_plain": [29, 0, 4], "cpu_plain": 0.3734750120000001, "tau": [1, 3, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1994, "pairs_pruned": 59, "pairs_margin": 8, "pairs_evaluated": 1927, "probes_main": 1948, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 8}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1460384, "Q": 552, "sizes": [75, 75, 75], "gammaC": 33, "z": 31, "triad": [11, 10, 10], "cpu": 0.29588469399999795, "zplain": 31, "triad_plain": [11, 10, 10], "cpu_plain": 0.3133312719999992, "tau": [2, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1363, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 1309, "probes_main": 1328, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1468303, "Q": 477, "sizes": [75, 75, 75], "gammaC": 34, "z": 36, "triad": [1, 21, 14], "cpu": 0.6664794199999982, "zplain": 35, "triad_plain": [0, 21, 14], "cpu_plain": 0.34642226100000073, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1990, "pairs_pruned": 60, "pairs_margin": 6, "pairs_evaluated": 1924, "probes_main": 1933, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1476222, "Q": 388, "sizes": [75, 75, 75], "gammaC": 37, "z": 37, "triad": [23, 1, 13], "cpu": 0.6079270379999997, "zplain": 36, "triad_plain": [23, 0, 13], "cpu_plain": 0.5373866760000006, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 2668, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2604, "probes_main": 2617, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1484141, "Q": 388, "sizes": [75, 75, 75], "gammaC": 35, "z": 35, "triad": [1, 33, 1], "cpu": 0.4265860349999997, "zplain": 33, "triad_plain": [0, 33, 0], "cpu_plain": 0.33441973600000097, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1699, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 1639, "probes_main": 1647, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1492060, "Q": 476, "sizes": [75, 75, 75], "gammaC": 35, "z": 21, "triad": [1, 12, 8], "cpu": 0.09704094099999949, "zplain": 20, "triad_plain": [0, 12, 8], "cpu_plain": 0.15769813400000032, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 610, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 576, "probes_main": 594, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1499979, "Q": 520, "sizes": [75, 75, 75], "gammaC": 31, "z": 31, "triad": [11, 9, 11], "cpu": 0.2640547809999987, "zplain": 31, "triad_plain": [0, 0, 31], "cpu_plain": 0.22780766500000027, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1292, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1244, "probes_main": 1255, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1507898, "Q": 482, "sizes": [75, 75, 75], "gammaC": 34, "z": 24, "triad": [4, 3, 17], "cpu": 0.14917568499999945, "zplain": 24, "triad_plain": [4, 3, 17], "cpu_plain": 0.20754811200000134, "tau": [1, 2, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 829, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 791, "probes_main": 808, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1515817, "Q": 449, "sizes": [75, 75, 75], "gammaC": 37, "z": 35, "triad": [23, 3, 9], "cpu": 0.4514292040000001, "zplain": 35, "triad_plain": [23, 3, 9], "cpu_plain": 0.47445573699999954, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 2072, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 2011, "probes_main": 2028, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1523736, "Q": 403, "sizes": [75, 75, 75], "gammaC": 35, "z": 27, "triad": [2, 13, 12], "cpu": 0.19525068200000106, "zplain": 27, "triad_plain": [2, 13, 12], "cpu_plain": 0.17723218199999735, "tau": [2, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1051, "pairs_pruned": 45, "pairs_margin": 1, "pairs_evaluated": 1005, "probes_main": 1022, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1531655, "Q": 430, "sizes": [75, 75, 75], "gammaC": 39, "z": 29, "triad": [1, 23, 5], "cpu": 0.336928597, "zplain": 28, "triad_plain": [0, 23, 5], "cpu_plain": 0.30780549900000054, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1483, "pairs_pruned": 48, "pairs_margin": 2, "pairs_evaluated": 1433, "probes_main": 1447, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "bal", "seed": 1539574, "Q": 424, "sizes": [75, 75, 75], "gammaC": 31, "z": 22, "triad": [15, 4, 3], "cpu": 0.2650190809999984, "zplain": 22, "triad_plain": [15, 4, 3], "cpu_plain": 0.23418256599999765, "tau": [1, 1, 1], "ell": null, "pairs_total": 5625, "pairs_generated": 1277, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1239, "probes_main": 1251, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1151550, "Q": 417, "sizes": [75, 75, 75], "gammaC": 11, "z": 38, "triad": [12, 14, 12], "cpu": 0.383244714, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.015557142000000024, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1709, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 1653, "probes_main": 1658, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1159469, "Q": 444, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 14, 12], "cpu": 0.21087143500000005, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.01645627999999999, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1087, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1049, "probes_main": 1056, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1167388, "Q": 472, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [14, 10, 12], "cpu": 0.28553414099999996, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.040871431000000014, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1315, "pairs_pruned": 35, "pairs_margin": 10, "pairs_evaluated": 1270, "probes_main": 1279, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1175307, "Q": 411, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [10, 11, 14], "cpu": 0.1453934699999999, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.021502723, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 751, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 721, "probes_main": 727, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1183226, "Q": 440, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 13, 13], "cpu": 0.1956487600000001, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.03751018900000003, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1167, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1127, "probes_main": 1131, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1191145, "Q": 489, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [11, 12, 12], "cpu": 0.17489556400000006, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.020077188000000135, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 886, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 848, "probes_main": 855, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1199064, "Q": 383, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.18669994300000003, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.020228098000000028, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 945, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 912, "probes_main": 916, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1206983, "Q": 473, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 13, 14], "cpu": 0.3661153560000001, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.04201259699999982, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1593, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1543, "probes_main": 1550, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1214902, "Q": 398, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [12, 12, 11], "cpu": 0.311434765, "zplain": 28, "triad_plain": [11, 17, 0], "cpu_plain": 0.06383640700000015, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1043, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 1011, "probes_main": 1020, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1222821, "Q": 491, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [15, 12, 10], "cpu": 0.6062032820000001, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.06050636300000001, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 2087, "pairs_pruned": 59, "pairs_margin": 10, "pairs_evaluated": 2018, "probes_main": 2026, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1230740, "Q": 414, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [15, 10, 10], "cpu": 0.43413983499999986, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.02209149999999971, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1263, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 1226, "probes_main": 1233, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1238659, "Q": 396, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 17, 10], "cpu": 0.3785602229999996, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.017516034999999874, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1560, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1512, "probes_main": 1520, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1246578, "Q": 372, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 12, 15], "cpu": 0.4351466539999995, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.018288144999999645, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1609, "pairs_pruned": 58, "pairs_margin": 1, "pairs_evaluated": 1550, "probes_main": 1556, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1254497, "Q": 464, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.274815512, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.01771034199999999, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1253, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1207, "probes_main": 1211, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1262416, "Q": 430, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [12, 13, 10], "cpu": 0.26216309399999993, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.038872810999999174, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1101, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 1070, "probes_main": 1076, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1270335, "Q": 344, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [11, 16, 10], "cpu": 0.2706284520000004, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.019802912000000283, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1272, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1225, "probes_main": 1231, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1278254, "Q": 460, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.10459998500000012, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.012380014999999744, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 537, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 507, "probes_main": 510, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1286173, "Q": 511, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 14, 13], "cpu": 0.4209522769999996, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.017289212999999748, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1656, "pairs_pruned": 49, "pairs_margin": 4, "pairs_evaluated": 1603, "probes_main": 1608, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1294092, "Q": 372, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [11, 10, 14], "cpu": 0.11561295999999999, "zplain": 28, "triad_plain": [0, 11, 17], "cpu_plain": 0.04282172499999959, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 624, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 591, "probes_main": 602, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1302011, "Q": 394, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.1738637409999999, "zplain": 27, "triad_plain": [10, 0, 17], "cpu_plain": 0.03580734799999963, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1000, "pairs_pruned": 41, "pairs_margin": 3, "pairs_evaluated": 956, "probes_main": 960, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1309930, "Q": 427, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 16, 10], "cpu": 0.13253380999999997, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.010125493000000318, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 725, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 691, "probes_main": 697, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1317849, "Q": 450, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [12, 12, 12], "cpu": 0.24804606100000015, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.02439005600000055, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1111, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1068, "probes_main": 1076, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1325768, "Q": 487, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.21040125399999976, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.026706659999999438, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 919, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 881, "probes_main": 885, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1333687, "Q": 389, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.334108305, "zplain": 27, "triad_plain": [10, 0, 17], "cpu_plain": 0.03885425500000039, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1306, "pairs_pruned": 45, "pairs_margin": 2, "pairs_evaluated": 1259, "probes_main": 1263, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1341606, "Q": 414, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.3679302680000003, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.017012915999999656, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1701, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1648, "probes_main": 1652, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1349525, "Q": 421, "sizes": [75, 75, 75], "gammaC": 11, "z": 38, "triad": [10, 17, 11], "cpu": 0.4153292389999992, "zplain": 28, "triad_plain": [0, 17, 11], "cpu_plain": 0.047052903999999174, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1784, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 1730, "probes_main": 1735, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1357444, "Q": 387, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 12, 14], "cpu": 0.2607755300000001, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.020996912999999395, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1103, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1060, "probes_main": 1066, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1365363, "Q": 440, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [12, 13, 11], "cpu": 0.22259988700000122, "zplain": 28, "triad_plain": [0, 12, 16], "cpu_plain": 0.05078245300000006, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1112, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1070, "probes_main": 1077, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1373282, "Q": 464, "sizes": [75, 75, 75], "gammaC": 11, "z": 34, "triad": [14, 10, 10], "cpu": 0.39290660800000055, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.03527250600000009, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1676, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 1640, "probes_main": 1648, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1381201, "Q": 502, "sizes": [75, 75, 75], "gammaC": 11, "z": 40, "triad": [10, 11, 19], "cpu": 0.7266256030000005, "zplain": 30, "triad_plain": [0, 11, 19], "cpu_plain": 0.060522590000001486, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 2723, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2652, "probes_main": 2655, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1389120, "Q": 383, "sizes": [75, 75, 75], "gammaC": 11, "z": 40, "triad": [11, 11, 18], "cpu": 0.6400222600000003, "zplain": 30, "triad_plain": [13, 0, 17], "cpu_plain": 0.06234065900000019, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 2549, "pairs_pruned": 61, "pairs_margin": 7, "pairs_evaluated": 2481, "probes_main": 2487, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1397039, "Q": 389, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [11, 11, 14], "cpu": 0.19323109100000124, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.02306774399999867, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 987, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 949, "probes_main": 957, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1404958, "Q": 554, "sizes": [75, 75, 75], "gammaC": 11, "z": 38, "triad": [11, 10, 17], "cpu": 0.5296705179999996, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.023950423000000498, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1995, "pairs_pruned": 60, "pairs_margin": 13, "pairs_evaluated": 1922, "probes_main": 1931, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1412877, "Q": 453, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 11, 15], "cpu": 0.3256035980000007, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.019881122999999334, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1458, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1415, "probes_main": 1421, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1420796, "Q": 504, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [10, 11, 14], "cpu": 0.15473048700000014, "zplain": 26, "triad_plain": [16, 0, 10], "cpu_plain": 0.04694811099999896, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 690, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 656, "probes_main": 662, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1428715, "Q": 460, "sizes": [75, 75, 75], "gammaC": 11, "z": 39, "triad": [10, 11, 18], "cpu": 0.4361904970000001, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.010835441000001111, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1803, "pairs_pruned": 50, "pairs_margin": 19, "pairs_evaluated": 1734, "probes_main": 1737, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1436634, "Q": 451, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 14, 13], "cpu": 0.33899763900000046, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.01846324999999993, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1530, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 1480, "probes_main": 1488, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1444553, "Q": 416, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 17, 10], "cpu": 0.270380351, "zplain": 27, "triad_plain": [0, 17, 10], "cpu_plain": 0.04927426999999973, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1244, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1199, "probes_main": 1206, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1452472, "Q": 478, "sizes": [75, 75, 75], "gammaC": 11, "z": 39, "triad": [10, 12, 17], "cpu": 0.6812727550000002, "zplain": 29, "triad_plain": [0, 12, 17], "cpu_plain": 0.04998142300000019, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 2218, "pairs_pruned": 59, "pairs_margin": 12, "pairs_evaluated": 2147, "probes_main": 2154, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1460391, "Q": 455, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [15, 10, 10], "cpu": 0.2519986200000002, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.01823789400000031, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1160, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 1124, "probes_main": 1130, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1468310, "Q": 478, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 15, 11], "cpu": 0.215794013, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.020230729999999753, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 777, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 736, "probes_main": 743, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1476229, "Q": 445, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 11, 16], "cpu": 0.28981703400000036, "zplain": 28, "triad_plain": [0, 10, 18], "cpu_plain": 0.039268039999999615, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1093, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1046, "probes_main": 1051, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1484148, "Q": 435, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 17, 10], "cpu": 0.1732662180000002, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.013989494999998797, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1063, "pairs_pruned": 41, "pairs_margin": 9, "pairs_evaluated": 1013, "probes_main": 1017, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1492067, "Q": 555, "sizes": [75, 75, 75], "gammaC": 11, "z": 34, "triad": [12, 11, 11], "cpu": 0.08313459600000073, "zplain": 26, "triad_plain": [14, 12, 0], "cpu_plain": 0.04050669699999965, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 459, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 434, "probes_main": 439, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1499986, "Q": 478, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 17, 10], "cpu": 0.22270943100000018, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.008261800999999735, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1037, "pairs_pruned": 45, "pairs_margin": 2, "pairs_evaluated": 990, "probes_main": 996, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1507905, "Q": 509, "sizes": [75, 75, 75], "gammaC": 11, "z": 37, "triad": [10, 15, 12], "cpu": 0.2471581520000008, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.022426848000000277, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1055, "pairs_pruned": 44, "pairs_margin": 1, "pairs_evaluated": 1010, "probes_main": 1018, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1515824, "Q": 428, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [10, 11, 15], "cpu": 0.3032465750000011, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.02044907500000015, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1364, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1317, "probes_main": 1325, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1523743, "Q": 446, "sizes": [75, 75, 75], "gammaC": 11, "z": 36, "triad": [12, 14, 10], "cpu": 0.27419812699999824, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.01655248200000159, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1248, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1206, "probes_main": 1212, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1531662, "Q": 408, "sizes": [75, 75, 75], "gammaC": 11, "z": 38, "triad": [10, 18, 10], "cpu": 0.43463195200000015, "zplain": 31, "triad_plain": [0, 13, 18], "cpu_plain": 0.060939179999998316, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 1455, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 1397, "probes_main": 1402, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "bal", "seed": 1539581, "Q": 529, "sizes": [75, 75, 75], "gammaC": 11, "z": 35, "triad": [10, 13, 12], "cpu": 0.24477563599999996, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.031067484000001144, "tau": [10, 10, 10], "ell": null, "pairs_total": 5625, "pairs_generated": 950, "pairs_pruned": 39, "pairs_margin": 8, "pairs_evaluated": 903, "probes_main": 909, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2151543, "Q": 389, "sizes": [45, 68, 112], "gammaC": 38, "z": 24, "triad": [7, 2, 15], "cpu": 0.123802081, "zplain": 24, "triad_plain": [7, 2, 15], "cpu_plain": 0.14796644999999997, "tau": [3, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 474, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 452, "probes_main": 461, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2159462, "Q": 436, "sizes": [45, 68, 112], "gammaC": 38, "z": 45, "triad": [4, 1, 40], "cpu": 0.28102294299999997, "zplain": 40, "triad_plain": [0, 0, 40], "cpu_plain": 0.26961809400000003, "tau": [4, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 1384, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1339, "probes_main": 1344, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 0, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2167381, "Q": 536, "sizes": [45, 68, 112], "gammaC": 38, "z": 37, "triad": [1, 3, 33], "cpu": 0.2695964030000001, "zplain": 37, "triad_plain": [0, 0, 37], "cpu_plain": 0.28271442699999993, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 1117, "pairs_pruned": 38, "pairs_margin": 1, "pairs_evaluated": 1078, "probes_main": 1088, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2175300, "Q": 467, "sizes": [45, 68, 112], "gammaC": 37, "z": 34, "triad": [3, 10, 21], "cpu": 0.286792833, "zplain": 34, "triad_plain": [3, 10, 21], "cpu_plain": 0.36581882200000004, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 1249, "pairs_pruned": 33, "pairs_margin": 12, "pairs_evaluated": 1204, "probes_main": 1214, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2183219, "Q": 403, "sizes": [45, 68, 112], "gammaC": 38, "z": 21, "triad": [2, 1, 18], "cpu": 0.09156266000000013, "zplain": 20, "triad_plain": [2, 0, 18], "cpu_plain": 0.14409943499999978, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 432, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 409, "probes_main": 422, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2191138, "Q": 486, "sizes": [45, 68, 112], "gammaC": 37, "z": 26, "triad": [6, 1, 19], "cpu": 0.1475231840000002, "zplain": 25, "triad_plain": [6, 0, 19], "cpu_plain": 0.17880027600000004, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 655, "pairs_pruned": 28, "pairs_margin": 2, "pairs_evaluated": 625, "probes_main": 635, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2199057, "Q": 443, "sizes": [45, 68, 112], "gammaC": 39, "z": 28, "triad": [1, 2, 25], "cpu": 0.06924773299999964, "zplain": 27, "triad_plain": [0, 2, 25], "cpu_plain": 0.18962356199999997, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 396, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 376, "probes_main": 386, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2206976, "Q": 434, "sizes": [45, 68, 112], "gammaC": 39, "z": 28, "triad": [1, 1, 26], "cpu": 0.09932216099999991, "zplain": 27, "triad_plain": [1, 0, 26], "cpu_plain": 0.18606082999999973, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 514, "pairs_pruned": 22, "pairs_margin": 3, "pairs_evaluated": 489, "probes_main": 494, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2214895, "Q": 422, "sizes": [45, 68, 112], "gammaC": 39, "z": 27, "triad": [1, 2, 24], "cpu": 0.1091419870000001, "zplain": 25, "triad_plain": [1, 0, 24], "cpu_plain": 0.1789076279999997, "tau": [1, 2, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 550, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 527, "probes_main": 532, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2222814, "Q": 420, "sizes": [45, 68, 112], "gammaC": 39, "z": 25, "triad": [2, 1, 22], "cpu": 0.09705278999999978, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.1410552209999998, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 528, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 504, "probes_main": 510, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2230733, "Q": 411, "sizes": [45, 68, 112], "gammaC": 35, "z": 29, "triad": [2, 1, 26], "cpu": 0.192614238, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.15396142999999984, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 715, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 683, "probes_main": 688, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2238652, "Q": 529, "sizes": [45, 68, 112], "gammaC": 39, "z": 19, "triad": [2, 1, 16], "cpu": 0.05183250099999981, "zplain": 19, "triad_plain": [2, 1, 16], "cpu_plain": 0.10812121900000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 363, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 342, "probes_main": 351, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2246571, "Q": 434, "sizes": [45, 68, 112], "gammaC": 38, "z": 28, "triad": [1, 1, 26], "cpu": 0.0922408189999997, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.15665130400000038, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 548, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 521, "probes_main": 527, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2254490, "Q": 387, "sizes": [45, 68, 112], "gammaC": 39, "z": 23, "triad": [2, 1, 20], "cpu": 0.10444188299999979, "zplain": 23, "triad_plain": [2, 1, 20], "cpu_plain": 0.2047209670000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 512, "pairs_pruned": 23, "pairs_margin": 6, "pairs_evaluated": 483, "probes_main": 493, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2262409, "Q": 427, "sizes": [45, 68, 112], "gammaC": 39, "z": 25, "triad": [1, 2, 22], "cpu": 0.07894655800000017, "zplain": 24, "triad_plain": [0, 2, 22], "cpu_plain": 0.14014582500000028, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 472, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 449, "probes_main": 458, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2270328, "Q": 457, "sizes": [45, 68, 112], "gammaC": 37, "z": 30, "triad": [3, 1, 26], "cpu": 0.09663886399999999, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.1420968510000007, "tau": [3, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 652, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 616, "probes_main": 621, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2278247, "Q": 422, "sizes": [45, 68, 112], "gammaC": 38, "z": 24, "triad": [1, 10, 13], "cpu": 0.06564301100000058, "zplain": 23, "triad_plain": [0, 10, 13], "cpu_plain": 0.10908465999999972, "tau": [1, 4, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 393, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 374, "probes_main": 387, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2286166, "Q": 462, "sizes": [45, 68, 112], "gammaC": 36, "z": 34, "triad": [3, 2, 29], "cpu": 0.1863214770000008, "zplain": 31, "triad_plain": [0, 2, 29], "cpu_plain": 0.24683139699999934, "tau": [3, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 906, "pairs_pruned": 36, "pairs_margin": 2, "pairs_evaluated": 868, "probes_main": 878, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2294085, "Q": 456, "sizes": [45, 68, 112], "gammaC": 38, "z": 28, "triad": [2, 16, 10], "cpu": 0.04959690100000014, "zplain": 26, "triad_plain": [0, 16, 10], "cpu_plain": 0.12801083400000035, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 307, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 287, "probes_main": 301, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2302004, "Q": 444, "sizes": [45, 68, 112], "gammaC": 39, "z": 25, "triad": [3, 9, 13], "cpu": 0.1015418170000002, "zplain": 25, "triad_plain": [3, 9, 13], "cpu_plain": 0.21184273200000003, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 511, "pairs_pruned": 22, "pairs_margin": 6, "pairs_evaluated": 483, "probes_main": 493, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2309923, "Q": 446, "sizes": [45, 68, 112], "gammaC": 39, "z": 27, "triad": [5, 17, 5], "cpu": 0.155638336, "zplain": 27, "triad_plain": [5, 17, 5], "cpu_plain": 0.20730448800000012, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 592, "pairs_pruned": 27, "pairs_margin": 3, "pairs_evaluated": 562, "probes_main": 577, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2317842, "Q": 501, "sizes": [45, 68, 112], "gammaC": 37, "z": 26, "triad": [7, 10, 9], "cpu": 0.08445326999999914, "zplain": 26, "triad_plain": [7, 10, 9], "cpu_plain": 0.17417802300000051, "tau": [2, 2, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 398, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 372, "probes_main": 389, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2325761, "Q": 389, "sizes": [45, 68, 112], "gammaC": 39, "z": 31, "triad": [2, 1, 28], "cpu": 0.14744912700000068, "zplain": 30, "triad_plain": [2, 0, 28], "cpu_plain": 0.1878273779999997, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 696, "pairs_pruned": 26, "pairs_margin": 7, "pairs_evaluated": 663, "probes_main": 674, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2333680, "Q": 373, "sizes": [45, 68, 112], "gammaC": 36, "z": 28, "triad": [1, 11, 16], "cpu": 0.1106804229999998, "zplain": 27, "triad_plain": [0, 11, 16], "cpu_plain": 0.17773658299999973, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 632, "pairs_pruned": 27, "pairs_margin": 13, "pairs_evaluated": 592, "probes_main": 601, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2341599, "Q": 423, "sizes": [45, 68, 112], "gammaC": 34, "z": 20, "triad": [2, 5, 13], "cpu": 0.04786290499999968, "zplain": 18, "triad_plain": [0, 5, 13], "cpu_plain": 0.09647529999999982, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 240, "pairs_pruned": 14, "pairs_margin": 0, "pairs_evaluated": 226, "probes_main": 236, "probes_pre": 0, "inner_breaks": 14, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2349518, "Q": 369, "sizes": [45, 68, 112], "gammaC": 38, "z": 34, "triad": [3, 9, 22], "cpu": 0.17437809699999995, "zplain": 31, "triad_plain": [0, 9, 22], "cpu_plain": 0.25318821499999977, "tau": [3, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 896, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 858, "probes_main": 867, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2357437, "Q": 397, "sizes": [45, 68, 112], "gammaC": 35, "z": 29, "triad": [2, 10, 17], "cpu": 0.13937982600000076, "zplain": 29, "triad_plain": [2, 10, 17], "cpu_plain": 0.30198576399999943, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 555, "pairs_pruned": 25, "pairs_margin": 4, "pairs_evaluated": 526, "probes_main": 540, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2365356, "Q": 478, "sizes": [45, 68, 112], "gammaC": 34, "z": 26, "triad": [1, 2, 23], "cpu": 0.08895294199999881, "zplain": 26, "triad_plain": [1, 2, 23], "cpu_plain": 0.18606536999999967, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 447, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 425, "probes_main": 434, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2373275, "Q": 385, "sizes": [45, 68, 112], "gammaC": 39, "z": 24, "triad": [2, 1, 21], "cpu": 0.08632398800000018, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.15970199899999926, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 453, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 433, "probes_main": 438, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2381194, "Q": 489, "sizes": [45, 68, 112], "gammaC": 37, "z": 20, "triad": [4, 1, 15], "cpu": 0.07701967899999929, "zplain": 19, "triad_plain": [0, 1, 18], "cpu_plain": 0.10946192599999982, "tau": [3, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 412, "pairs_pruned": 20, "pairs_margin": 2, "pairs_evaluated": 390, "probes_main": 399, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2389113, "Q": 427, "sizes": [45, 68, 112], "gammaC": 36, "z": 30, "triad": [3, 16, 11], "cpu": 0.19468976099999935, "zplain": 28, "triad_plain": [0, 0, 28], "cpu_plain": 0.21885947700000052, "tau": [1, 2, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 928, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 895, "probes_main": 903, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2397032, "Q": 491, "sizes": [45, 68, 112], "gammaC": 38, "z": 23, "triad": [1, 1, 21], "cpu": 0.0894704949999987, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.14071011299999903, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 481, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 458, "probes_main": 464, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2404951, "Q": 496, "sizes": [45, 68, 112], "gammaC": 40, "z": 35, "triad": [3, 4, 28], "cpu": 0.1609624830000005, "zplain": 31, "triad_plain": [0, 0, 31], "cpu_plain": 0.19078816399999887, "tau": [2, 3, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 812, "pairs_pruned": 35, "pairs_margin": 3, "pairs_evaluated": 774, "probes_main": 784, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2412870, "Q": 390, "sizes": [45, 68, 112], "gammaC": 38, "z": 27, "triad": [4, 5, 18], "cpu": 0.09734635199999886, "zplain": 23, "triad_plain": [0, 5, 18], "cpu_plain": 0.1337697800000015, "tau": [4, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 481, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 459, "probes_main": 468, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2420789, "Q": 408, "sizes": [45, 68, 112], "gammaC": 40, "z": 41, "triad": [1, 24, 16], "cpu": 0.285120762, "zplain": 40, "triad_plain": [0, 24, 16], "cpu_plain": 0.3165624900000008, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 1357, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1316, "probes_main": 1322, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2428708, "Q": 523, "sizes": [45, 68, 112], "gammaC": 36, "z": 21, "triad": [2, 13, 6], "cpu": 0.07463764499999925, "zplain": 19, "triad_plain": [0, 13, 6], "cpu_plain": 0.15995910000000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 439, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 415, "probes_main": 429, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 4}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2436627, "Q": 425, "sizes": [45, 68, 112], "gammaC": 40, "z": 22, "triad": [2, 5, 15], "cpu": 0.08869930499999867, "zplain": 20, "triad_plain": [0, 5, 15], "cpu_plain": 0.11084386099999932, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 511, "pairs_pruned": 22, "pairs_margin": 6, "pairs_evaluated": 483, "probes_main": 493, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2444546, "Q": 420, "sizes": [45, 68, 112], "gammaC": 40, "z": 28, "triad": [2, 11, 15], "cpu": 0.1540599500000006, "zplain": 28, "triad_plain": [2, 11, 15], "cpu_plain": 0.2878716739999998, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 689, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 654, "probes_main": 676, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2452465, "Q": 428, "sizes": [45, 68, 112], "gammaC": 38, "z": 22, "triad": [3, 1, 18], "cpu": 0.06855975100000045, "zplain": 19, "triad_plain": [0, 1, 18], "cpu_plain": 0.10043888799999934, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 401, "pairs_pruned": 25, "pairs_margin": 3, "pairs_evaluated": 373, "probes_main": 383, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2460384, "Q": 444, "sizes": [45, 68, 112], "gammaC": 36, "z": 27, "triad": [3, 2, 22], "cpu": 0.08718732299999843, "zplain": 24, "triad_plain": [0, 0, 24], "cpu_plain": 0.1862301860000013, "tau": [3, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 478, "pairs_pruned": 26, "pairs_margin": 2, "pairs_evaluated": 450, "probes_main": 459, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2468303, "Q": 376, "sizes": [45, 68, 112], "gammaC": 38, "z": 31, "triad": [1, 1, 29], "cpu": 0.15190748900000095, "zplain": 30, "triad_plain": [0, 1, 29], "cpu_plain": 0.23222115999999993, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 753, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 721, "probes_main": 726, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2476222, "Q": 427, "sizes": [45, 68, 112], "gammaC": 38, "z": 23, "triad": [1, 1, 21], "cpu": 0.06772440199999963, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.11888366000000161, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 371, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 354, "probes_main": 360, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2484141, "Q": 462, "sizes": [45, 68, 112], "gammaC": 38, "z": 27, "triad": [1, 1, 25], "cpu": 0.1676028659999993, "zplain": 25, "triad_plain": [0, 0, 25], "cpu_plain": 0.1508442530000007, "tau": [1, 1, 2], "ell": null, "pairs_total": 3060, "pairs_generated": 801, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 771, "probes_main": 776, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2492060, "Q": 466, "sizes": [45, 68, 112], "gammaC": 36, "z": 31, "triad": [1, 13, 17], "cpu": 0.2210661130000009, "zplain": 30, "triad_plain": [0, 13, 17], "cpu_plain": 0.2415939680000001, "tau": [1, 2, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 888, "pairs_pruned": 34, "pairs_margin": 2, "pairs_evaluated": 852, "probes_main": 865, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2499979, "Q": 450, "sizes": [45, 68, 112], "gammaC": 36, "z": 36, "triad": [1, 1, 34], "cpu": 0.23984750500000018, "zplain": 34, "triad_plain": [0, 0, 34], "cpu_plain": 0.32997813099999895, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 950, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 917, "probes_main": 922, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2507898, "Q": 511, "sizes": [45, 68, 112], "gammaC": 37, "z": 31, "triad": [1, 27, 3], "cpu": 0.1768822399999994, "zplain": 31, "triad_plain": [1, 27, 3], "cpu_plain": 0.25152284300000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 843, "pairs_pruned": 35, "pairs_margin": 2, "pairs_evaluated": 806, "probes_main": 814, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2515817, "Q": 507, "sizes": [45, 68, 112], "gammaC": 38, "z": 27, "triad": [6, 2, 19], "cpu": 0.14494346699999916, "zplain": 27, "triad_plain": [6, 2, 19], "cpu_plain": 0.23276557199999992, "tau": [1, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 613, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 586, "probes_main": 609, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 5}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2523736, "Q": 408, "sizes": [45, 68, 112], "gammaC": 39, "z": 30, "triad": [2, 11, 17], "cpu": 0.18358570900000082, "zplain": 30, "triad_plain": [2, 11, 17], "cpu_plain": 0.2524499819999999, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 897, "pairs_pruned": 31, "pairs_margin": 2, "pairs_evaluated": 864, "probes_main": 879, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2531655, "Q": 489, "sizes": [45, 68, 112], "gammaC": 39, "z": 33, "triad": [3, 2, 28], "cpu": 0.1685995209999991, "zplain": 31, "triad_plain": [3, 0, 28], "cpu_plain": 0.2538920479999991, "tau": [1, 2, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 764, "pairs_pruned": 29, "pairs_margin": 2, "pairs_evaluated": 733, "probes_main": 744, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 1, "hi": 40, "split": "unb", "seed": 2539574, "Q": 352, "sizes": [45, 68, 112], "gammaC": 40, "z": 26, "triad": [2, 3, 21], "cpu": 0.13206906099999927, "zplain": 24, "triad_plain": [0, 3, 21], "cpu_plain": 0.16283050900000262, "tau": [2, 1, 1], "ell": null, "pairs_total": 3060, "pairs_generated": 621, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 594, "probes_main": 604, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2151550, "Q": 488, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 15, 10], "cpu": 0.09795136, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.016378256000000008, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 469, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 444, "probes_main": 450, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2159469, "Q": 394, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 18, 10], "cpu": 0.151928116, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.015098317000000028, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 868, "pairs_pruned": 28, "pairs_margin": 18, "pairs_evaluated": 822, "probes_main": 826, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2167388, "Q": 402, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.09852361799999998, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.02448420600000001, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 466, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 445, "probes_main": 448, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2175307, "Q": 467, "sizes": [45, 68, 112], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.053921465, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.010056383999999974, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 347, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 323, "probes_main": 327, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2183226, "Q": 416, "sizes": [45, 68, 112], "gammaC": 11, "z": 39, "triad": [10, 10, 19], "cpu": 0.17963106099999998, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.012959147999999976, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 904, "pairs_pruned": 36, "pairs_margin": 4, "pairs_evaluated": 864, "probes_main": 870, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2191145, "Q": 502, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.15066282099999995, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.014014118999999936, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 653, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 622, "probes_main": 626, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2199064, "Q": 414, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.07866216700000006, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.019489792999999977, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 409, "pairs_pruned": 19, "pairs_margin": 1, "pairs_evaluated": 389, "probes_main": 392, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2206983, "Q": 489, "sizes": [45, 68, 112], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.06967054100000003, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.009665083000000019, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 362, "pairs_pruned": 20, "pairs_margin": 0, "pairs_evaluated": 342, "probes_main": 346, "probes_pre": 0, "inner_breaks": 20, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2214902, "Q": 407, "sizes": [45, 68, 112], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.04831822000000008, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.021030566999999944, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 263, "pairs_pruned": 15, "pairs_margin": 0, "pairs_evaluated": 248, "probes_main": 252, "probes_pre": 0, "inner_breaks": 15, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2222821, "Q": 552, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 11, 15], "cpu": 0.1141506670000001, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.021269294000000105, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 618, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 592, "probes_main": 598, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2230740, "Q": 356, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 13, 12], "cpu": 0.1469751480000001, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.022981558999999985, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 558, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 533, "probes_main": 538, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2238659, "Q": 447, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [12, 10, 14], "cpu": 0.1653837010000001, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.019404286000000104, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 696, "pairs_pruned": 25, "pairs_margin": 7, "pairs_evaluated": 664, "probes_main": 670, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2246578, "Q": 435, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.13364205299999998, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.015934936999999927, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 587, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 560, "probes_main": 564, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2254497, "Q": 424, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.270285463, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.017007800000000017, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 970, "pairs_pruned": 37, "pairs_margin": 2, "pairs_evaluated": 931, "probes_main": 934, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2262416, "Q": 418, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [11, 10, 14], "cpu": 0.1101581890000003, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.015178601000000125, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 612, "pairs_pruned": 24, "pairs_margin": 2, "pairs_evaluated": 586, "probes_main": 594, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2270335, "Q": 362, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [13, 15, 10], "cpu": 0.25506820099999983, "zplain": 30, "triad_plain": [0, 13, 17], "cpu_plain": 0.0707044050000003, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 774, "pairs_pruned": 31, "pairs_margin": 1, "pairs_evaluated": 742, "probes_main": 747, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2278254, "Q": 440, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.08545254499999988, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.01916680599999987, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 507, "pairs_pruned": 23, "pairs_margin": 3, "pairs_evaluated": 481, "probes_main": 485, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2286173, "Q": 443, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.193378783, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.018108126000000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 895, "pairs_pruned": 33, "pairs_margin": 1, "pairs_evaluated": 861, "probes_main": 864, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2294092, "Q": 556, "sizes": [45, 68, 112], "gammaC": 11, "z": 34, "triad": [12, 10, 12], "cpu": 0.05570718299999999, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.021508740999999887, "tau": [11, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 269, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 257, "probes_main": 262, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2302011, "Q": 426, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.22746946200000018, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.015561834000000108, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 1133, "pairs_pruned": 36, "pairs_margin": 6, "pairs_evaluated": 1091, "probes_main": 1094, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2309930, "Q": 482, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.08722161699999997, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.015828583999999868, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 469, "pairs_pruned": 23, "pairs_margin": 0, "pairs_evaluated": 446, "probes_main": 450, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2317849, "Q": 524, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.1503159580000002, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.019509312999999917, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 709, "pairs_pruned": 29, "pairs_margin": 5, "pairs_evaluated": 675, "probes_main": 678, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2325768, "Q": 458, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.16648631599999986, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.019301313000000153, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 692, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 666, "probes_main": 670, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2333687, "Q": 459, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 12, 13], "cpu": 0.14468250500000002, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.013411212999999922, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 641, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 613, "probes_main": 621, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2341606, "Q": 428, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.12113667100000036, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.013231360000000247, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 582, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 555, "probes_main": 559, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2349525, "Q": 398, "sizes": [45, 68, 112], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.04570613000000012, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.01379797699999985, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 298, "pairs_pruned": 18, "pairs_margin": 1, "pairs_evaluated": 279, "probes_main": 283, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2357444, "Q": 471, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 11, 16], "cpu": 0.13921077699999973, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.019352039000000154, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 641, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 614, "probes_main": 620, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2365363, "Q": 479, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [13, 10, 14], "cpu": 0.2287724019999997, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.01642157299999969, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 976, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 946, "probes_main": 951, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2373282, "Q": 420, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.1563249149999999, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.014050589000000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 840, "pairs_pruned": 30, "pairs_margin": 2, "pairs_evaluated": 808, "probes_main": 812, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2381201, "Q": 484, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.2045473219999998, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.01560471200000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 981, "pairs_pruned": 35, "pairs_margin": 7, "pairs_evaluated": 939, "probes_main": 942, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2389120, "Q": 481, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 12, 14], "cpu": 0.08386798599999956, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.015370165000000213, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 368, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 347, "probes_main": 353, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2397039, "Q": 480, "sizes": [45, 68, 112], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.02778770200000036, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.013355759000000411, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 155, "pairs_pruned": 13, "pairs_margin": 6, "pairs_evaluated": 136, "probes_main": 140, "probes_pre": 0, "inner_breaks": 13, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2404958, "Q": 447, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.21640789599999977, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.017854031999999798, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 864, "pairs_pruned": 32, "pairs_margin": 4, "pairs_evaluated": 828, "probes_main": 832, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2412877, "Q": 480, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.20354342200000008, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.01931001400000021, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 944, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 910, "probes_main": 914, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2420796, "Q": 496, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 13, 15], "cpu": 0.19391024899999998, "zplain": 28, "triad_plain": [0, 13, 15], "cpu_plain": 0.05081312899999979, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 781, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 753, "probes_main": 759, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2428715, "Q": 415, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 11, 14], "cpu": 0.06196763999999977, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.013905293999999735, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 311, "pairs_pruned": 19, "pairs_margin": 0, "pairs_evaluated": 292, "probes_main": 298, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2436634, "Q": 437, "sizes": [45, 68, 112], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 0.23209475900000065, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.018716507000000604, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 905, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 873, "probes_main": 876, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2444553, "Q": 451, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.13729541599999973, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.012540388999999763, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 617, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 589, "probes_main": 592, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2452472, "Q": 350, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 13, 13], "cpu": 0.1700538500000004, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.018258183999999567, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 610, "pairs_pruned": 25, "pairs_margin": 0, "pairs_evaluated": 585, "probes_main": 592, "probes_pre": 0, "inner_breaks": 25, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2460391, "Q": 387, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.14582507099999997, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.015705163000000688, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 749, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 719, "probes_main": 723, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2468310, "Q": 473, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 14, 12], "cpu": 0.11709325499999945, "zplain": 26, "triad_plain": [0, 14, 12], "cpu_plain": 0.037628540000000044, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 571, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 540, "probes_main": 545, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2476229, "Q": 394, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.11766659500000021, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.02333697300000015, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 605, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 575, "probes_main": 579, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2484148, "Q": 528, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.10358144099999933, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.017199509000000113, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 458, "pairs_pruned": 22, "pairs_margin": 0, "pairs_evaluated": 436, "probes_main": 439, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2492067, "Q": 444, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.14080094400000043, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.013532424000000098, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 531, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 507, "probes_main": 511, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2499986, "Q": 364, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.1498664380000001, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.019243379000000616, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 810, "pairs_pruned": 27, "pairs_margin": 14, "pairs_evaluated": 769, "probes_main": 773, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2507905, "Q": 579, "sizes": [45, 68, 112], "gammaC": 11, "z": 36, "triad": [10, 11, 15], "cpu": 0.10822182099999988, "zplain": 26, "triad_plain": [0, 11, 15], "cpu_plain": 0.03616811699999989, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 595, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 568, "probes_main": 574, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 2}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2515824, "Q": 546, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.06675738199999959, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.019973504999999392, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 449, "pairs_pruned": 23, "pairs_margin": 3, "pairs_evaluated": 423, "probes_main": 426, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2523743, "Q": 412, "sizes": [45, 68, 112], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.1341504760000003, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.01400742399999988, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 665, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 637, "probes_main": 641, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2531662, "Q": 443, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [11, 14, 10], "cpu": 0.09525611699999992, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.0172667750000004, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 486, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 465, "probes_main": 470, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"m": 15, "n": 15, "lo": 10, "hi": 20, "split": "unb", "seed": 2539581, "Q": 416, "sizes": [45, 68, 112], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.08223385299999997, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.011547648000000521, "tau": [10, 10, 10], "ell": null, "pairs_total": 3060, "pairs_generated": 471, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 453, "probes_main": 456, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1202043, "Q": 570, "sizes": [133, 133, 134], "gammaC": 38, "z": 23, "triad": [7, 1, 15], "cpu": 0.552732963, "zplain": 22, "triad_plain": [7, 0, 15], "cpu_plain": 0.309087813, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 1968, "pairs_pruned": 63, "pairs_margin": 8, "pairs_evaluated": 1897, "probes_main": 1919, "probes_pre": 0, "inner_breaks": 63, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1209962, "Q": 583, "sizes": [133, 133, 134], "gammaC": 38, "z": 28, "triad": [17, 1, 10], "cpu": 1.282911118, "zplain": 27, "triad_plain": [17, 0, 10], "cpu_plain": 0.62407909, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3897, "pairs_pruned": 90, "pairs_margin": 0, "pairs_evaluated": 3807, "probes_main": 3824, "probes_pre": 0, "inner_breaks": 90, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1217881, "Q": 604, "sizes": [133, 133, 134], "gammaC": 39, "z": 25, "triad": [5, 3, 17], "cpu": 1.0446454950000001, "zplain": 25, "triad_plain": [0, 3, 22], "cpu_plain": 0.5180779600000003, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2962, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2895, "probes_main": 2914, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1225800, "Q": 595, "sizes": [133, 133, 134], "gammaC": 40, "z": 27, "triad": [15, 6, 6], "cpu": 1.6046969459999998, "zplain": 27, "triad_plain": [15, 6, 6], "cpu_plain": 0.5455568380000004, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 4172, "pairs_pruned": 86, "pairs_margin": 7, "pairs_evaluated": 4079, "probes_main": 4101, "probes_pre": 0, "inner_breaks": 86, "outer_stop": 1, "improvements": 6}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1233719, "Q": 680, "sizes": [133, 133, 134], "gammaC": 39, "z": 23, "triad": [4, 4, 15], "cpu": 0.8509577580000007, "zplain": 23, "triad_plain": [4, 4, 15], "cpu_plain": 0.38224047699999986, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2596, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 2534, "probes_main": 2546, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1241638, "Q": 543, "sizes": [133, 133, 134], "gammaC": 40, "z": 33, "triad": [1, 13, 19], "cpu": 1.9064846219999998, "zplain": 32, "triad_plain": [0, 13, 19], "cpu_plain": 0.6777009520000004, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 5098, "pairs_pruned": 94, "pairs_margin": 2, "pairs_evaluated": 5002, "probes_main": 5007, "probes_pre": 0, "inner_breaks": 94, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1249557, "Q": 529, "sizes": [133, 133, 134], "gammaC": 38, "z": 24, "triad": [1, 20, 3], "cpu": 0.6376583480000004, "zplain": 23, "triad_plain": [0, 20, 3], "cpu_plain": 0.4918489820000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2011, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 1949, "probes_main": 1962, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1257476, "Q": 573, "sizes": [133, 133, 134], "gammaC": 39, "z": 25, "triad": [13, 9, 3], "cpu": 1.4416070800000007, "zplain": 25, "triad_plain": [13, 9, 3], "cpu_plain": 0.5840876399999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3514, "pairs_pruned": 75, "pairs_margin": 12, "pairs_evaluated": 3427, "probes_main": 3445, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1265395, "Q": 589, "sizes": [133, 133, 134], "gammaC": 39, "z": 27, "triad": [3, 9, 15], "cpu": 1.3062129130000013, "zplain": 27, "triad_plain": [3, 9, 15], "cpu_plain": 0.5572818399999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3583, "pairs_pruned": 79, "pairs_margin": 14, "pairs_evaluated": 3490, "probes_main": 3512, "probes_pre": 0, "inner_breaks": 79, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1273314, "Q": 615, "sizes": [133, 133, 134], "gammaC": 39, "z": 26, "triad": [4, 18, 4], "cpu": 0.9869482420000022, "zplain": 26, "triad_plain": [4, 18, 4], "cpu_plain": 0.5156311890000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3052, "pairs_pruned": 79, "pairs_margin": 6, "pairs_evaluated": 2967, "probes_main": 2978, "probes_pre": 0, "inner_breaks": 79, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1281233, "Q": 560, "sizes": [133, 133, 134], "gammaC": 37, "z": 22, "triad": [2, 5, 15], "cpu": 0.6737433079999988, "zplain": 22, "triad_plain": [2, 5, 15], "cpu_plain": 0.31398333499999964, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2069, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2002, "probes_main": 2020, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1289152, "Q": 629, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [16, 5, 1], "cpu": 1.0411784990000008, "zplain": 21, "triad_plain": [16, 5, 0], "cpu_plain": 0.4202889590000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2961, "pairs_pruned": 64, "pairs_margin": 4, "pairs_evaluated": 2893, "probes_main": 2913, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 6}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1297071, "Q": 598, "sizes": [133, 133, 134], "gammaC": 40, "z": 30, "triad": [27, 2, 1], "cpu": 1.4720216099999988, "zplain": 28, "triad_plain": [27, 0, 1], "cpu_plain": 0.7313919479999988, "tau": [1, 2, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 4097, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4014, "probes_main": 4029, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 7}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1304990, "Q": 603, "sizes": [133, 133, 134], "gammaC": 38, "z": 27, "triad": [9, 9, 9], "cpu": 1.6214734859999993, "zplain": 27, "triad_plain": [9, 9, 9], "cpu_plain": 0.5425807989999996, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 4538, "pairs_pruned": 82, "pairs_margin": 10, "pairs_evaluated": 4446, "probes_main": 4466, "probes_pre": 0, "inner_breaks": 82, "outer_stop": 1, "improvements": 6}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1312909, "Q": 631, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [7, 2, 14], "cpu": 0.8916012379999998, "zplain": 23, "triad_plain": [7, 2, 14], "cpu_plain": 0.4048969420000006, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2615, "pairs_pruned": 67, "pairs_margin": 11, "pairs_evaluated": 2537, "probes_main": 2560, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 6}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1320828, "Q": 557, "sizes": [133, 133, 134], "gammaC": 39, "z": 27, "triad": [1, 1, 25], "cpu": 0.9699714369999981, "zplain": 27, "triad_plain": [0, 2, 25], "cpu_plain": 0.42333490400000073, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3130, "pairs_pruned": 74, "pairs_margin": 11, "pairs_evaluated": 3045, "probes_main": 3050, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1328747, "Q": 585, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [1, 3, 19], "cpu": 0.7417955159999998, "zplain": 22, "triad_plain": [0, 3, 19], "cpu_plain": 0.3613849490000014, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2527, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 2458, "probes_main": 2468, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1336666, "Q": 611, "sizes": [133, 133, 134], "gammaC": 40, "z": 30, "triad": [19, 1, 10], "cpu": 1.8474921910000006, "zplain": 29, "triad_plain": [20, 9, 0], "cpu_plain": 0.5859013740000023, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 4915, "pairs_pruned": 93, "pairs_margin": 4, "pairs_evaluated": 4818, "probes_main": 4830, "probes_pre": 0, "inner_breaks": 93, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1344585, "Q": 645, "sizes": [133, 133, 134], "gammaC": 37, "z": 24, "triad": [16, 5, 3], "cpu": 1.1446893070000002, "zplain": 24, "triad_plain": [3, 0, 21], "cpu_plain": 0.4144261949999972, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2880, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 2804, "probes_main": 2821, "probes_pre": 0, "inner_breaks": 76, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1352504, "Q": 658, "sizes": [133, 133, 134], "gammaC": 39, "z": 21, "triad": [4, 3, 14], "cpu": 0.9474512810000029, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.3520162360000043, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2717, "pairs_pruned": 65, "pairs_margin": 0, "pairs_evaluated": 2652, "probes_main": 2661, "probes_pre": 0, "inner_breaks": 65, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1360423, "Q": 680, "sizes": [133, 133, 134], "gammaC": 39, "z": 24, "triad": [9, 12, 3], "cpu": 1.3883735819999998, "zplain": 24, "triad_plain": [9, 12, 3], "cpu_plain": 0.5151981780000057, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3339, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 3267, "probes_main": 3283, "probes_pre": 0, "inner_breaks": 72, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1368342, "Q": 623, "sizes": [133, 133, 134], "gammaC": 39, "z": 33, "triad": [1, 8, 24], "cpu": 1.8097990760000044, "zplain": 31, "triad_plain": [0, 31, 0], "cpu_plain": 0.5896172519999965, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 4616, "pairs_pruned": 101, "pairs_margin": 0, "pairs_evaluated": 4515, "probes_main": 4520, "probes_pre": 0, "inner_breaks": 101, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1376261, "Q": 630, "sizes": [133, 133, 134], "gammaC": 40, "z": 27, "triad": [1, 1, 25], "cpu": 1.3427161450000042, "zplain": 25, "triad_plain": [0, 0, 25], "cpu_plain": 0.440163124999998, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3753, "pairs_pruned": 82, "pairs_margin": 17, "pairs_evaluated": 3654, "probes_main": 3659, "probes_pre": 0, "inner_breaks": 82, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1384180, "Q": 540, "sizes": [133, 133, 134], "gammaC": 40, "z": 24, "triad": [1, 8, 15], "cpu": 1.005606023999995, "zplain": 23, "triad_plain": [15, 8, 0], "cpu_plain": 0.38514135999999866, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3148, "pairs_pruned": 70, "pairs_margin": 0, "pairs_evaluated": 3078, "probes_main": 3087, "probes_pre": 0, "inner_breaks": 70, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1392099, "Q": 544, "sizes": [133, 133, 134], "gammaC": 37, "z": 27, "triad": [12, 1, 14], "cpu": 1.8235112119999997, "zplain": 27, "triad_plain": [12, 1, 14], "cpu_plain": 0.4953118670000052, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 4459, "pairs_pruned": 87, "pairs_margin": 9, "pairs_evaluated": 4363, "probes_main": 4383, "probes_pre": 0, "inner_breaks": 87, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1400018, "Q": 552, "sizes": [133, 133, 134], "gammaC": 36, "z": 24, "triad": [9, 8, 7], "cpu": 1.139337366999996, "zplain": 24, "triad_plain": [9, 8, 7], "cpu_plain": 0.4579971069999971, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3236, "pairs_pruned": 74, "pairs_margin": 1, "pairs_evaluated": 3161, "probes_main": 3176, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1407937, "Q": 632, "sizes": [133, 133, 134], "gammaC": 36, "z": 22, "triad": [1, 1, 20], "cpu": 0.6801272690000033, "zplain": 21, "triad_plain": [3, 0, 18], "cpu_plain": 0.3454055899999986, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2035, "pairs_pruned": 60, "pairs_margin": 1, "pairs_evaluated": 1974, "probes_main": 1980, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1415856, "Q": 619, "sizes": [133, 133, 134], "gammaC": 39, "z": 28, "triad": [18, 9, 1], "cpu": 1.4142805299999992, "zplain": 27, "triad_plain": [18, 9, 0], "cpu_plain": 0.5902009059999997, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3616, "pairs_pruned": 86, "pairs_margin": 16, "pairs_evaluated": 3514, "probes_main": 3527, "probes_pre": 0, "inner_breaks": 86, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1423775, "Q": 648, "sizes": [133, 133, 134], "gammaC": 40, "z": 29, "triad": [10, 1, 18], "cpu": 1.3980615720000031, "zplain": 28, "triad_plain": [10, 0, 18], "cpu_plain": 0.5455131780000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3935, "pairs_pruned": 83, "pairs_margin": 14, "pairs_evaluated": 3838, "probes_main": 3852, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1431694, "Q": 680, "sizes": [133, 133, 134], "gammaC": 39, "z": 25, "triad": [12, 12, 1], "cpu": 1.055403794, "zplain": 25, "triad_plain": [11, 14, 0], "cpu_plain": 0.5138579790000009, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3178, "pairs_pruned": 68, "pairs_margin": 10, "pairs_evaluated": 3100, "probes_main": 3121, "probes_pre": 0, "inner_breaks": 68, "outer_stop": 1, "improvements": 8}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1439613, "Q": 653, "sizes": [133, 133, 134], "gammaC": 39, "z": 22, "triad": [2, 11, 9], "cpu": 0.7373726339999962, "zplain": 22, "triad_plain": [2, 11, 9], "cpu_plain": 0.438417170000001, "tau": [1, 2, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2290, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2226, "probes_main": 2239, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1447532, "Q": 609, "sizes": [133, 133, 134], "gammaC": 38, "z": 25, "triad": [23, 1, 1], "cpu": 1.3161579539999977, "zplain": 24, "triad_plain": [23, 1, 0], "cpu_plain": 0.5555150300000022, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3140, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3064, "probes_main": 3079, "probes_pre": 0, "inner_breaks": 76, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1455451, "Q": 487, "sizes": [133, 133, 134], "gammaC": 39, "z": 26, "triad": [4, 2, 20], "cpu": 1.1563433439999997, "zplain": 26, "triad_plain": [4, 2, 20], "cpu_plain": 0.5947603560000019, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3069, "pairs_pruned": 63, "pairs_margin": 0, "pairs_evaluated": 3006, "probes_main": 3020, "probes_pre": 0, "inner_breaks": 63, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1463370, "Q": 557, "sizes": [133, 133, 134], "gammaC": 37, "z": 29, "triad": [6, 20, 3], "cpu": 1.4005645510000022, "zplain": 28, "triad_plain": [22, 6, 0], "cpu_plain": 0.585604785000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3724, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 3640, "probes_main": 3657, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1471289, "Q": 630, "sizes": [133, 133, 134], "gammaC": 38, "z": 20, "triad": [6, 1, 13], "cpu": 0.6849061389999989, "zplain": 20, "triad_plain": [6, 1, 13], "cpu_plain": 0.3191695459999977, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2188, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 2131, "probes_main": 2147, "probes_pre": 0, "inner_breaks": 57, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1479208, "Q": 558, "sizes": [133, 133, 134], "gammaC": 39, "z": 28, "triad": [15, 12, 1], "cpu": 1.5158050779999996, "zplain": 28, "triad_plain": [15, 12, 1], "cpu_plain": 0.5623301210000022, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 4180, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 4097, "probes_main": 4104, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1487127, "Q": 572, "sizes": [133, 133, 134], "gammaC": 36, "z": 23, "triad": [10, 11, 2], "cpu": 0.6365957590000022, "zplain": 23, "triad_plain": [0, 20, 3], "cpu_plain": 0.3908905950000019, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2341, "pairs_pruned": 62, "pairs_margin": 9, "pairs_evaluated": 2270, "probes_main": 2284, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1495046, "Q": 581, "sizes": [133, 133, 134], "gammaC": 39, "z": 14, "triad": [1, 9, 4], "cpu": 0.2540024820000042, "zplain": 13, "triad_plain": [0, 9, 4], "cpu_plain": 0.20796718700000127, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 977, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 941, "probes_main": 953, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1502965, "Q": 567, "sizes": [133, 133, 134], "gammaC": 39, "z": 24, "triad": [1, 19, 4], "cpu": 0.7878190300000014, "zplain": 24, "triad_plain": [1, 19, 4], "cpu_plain": 0.49875492800000387, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2381, "pairs_pruned": 65, "pairs_margin": 3, "pairs_evaluated": 2313, "probes_main": 2334, "probes_pre": 0, "inner_breaks": 65, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1510884, "Q": 484, "sizes": [133, 133, 134], "gammaC": 39, "z": 30, "triad": [23, 1, 6], "cpu": 1.0953815390000017, "zplain": 29, "triad_plain": [23, 0, 6], "cpu_plain": 0.5364066460000032, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3091, "pairs_pruned": 83, "pairs_margin": 8, "pairs_evaluated": 3000, "probes_main": 3016, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1518803, "Q": 644, "sizes": [133, 133, 134], "gammaC": 40, "z": 24, "triad": [12, 8, 4], "cpu": 0.8157463679999921, "zplain": 24, "triad_plain": [12, 8, 4], "cpu_plain": 0.45841147500000545, "tau": [2, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2497, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 2426, "probes_main": 2458, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 9}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1526722, "Q": 632, "sizes": [133, 133, 134], "gammaC": 37, "z": 31, "triad": [2, 25, 4], "cpu": 1.4036447990000056, "zplain": 31, "triad_plain": [2, 25, 4], "cpu_plain": 0.551147174999997, "tau": [1, 1, 2], "ell": null, "pairs_total": 17689, "pairs_generated": 4001, "pairs_pruned": 90, "pairs_margin": 0, "pairs_evaluated": 3911, "probes_main": 3917, "probes_pre": 0, "inner_breaks": 90, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1534641, "Q": 504, "sizes": [133, 133, 134], "gammaC": 38, "z": 22, "triad": [16, 5, 1], "cpu": 1.542158747000002, "zplain": 22, "triad_plain": [16, 5, 1], "cpu_plain": 0.5156973369999918, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3976, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 3908, "probes_main": 3935, "probes_pre": 0, "inner_breaks": 68, "outer_stop": 1, "improvements": 6}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1542560, "Q": 520, "sizes": [133, 133, 134], "gammaC": 40, "z": 23, "triad": [16, 1, 6], "cpu": 1.0426109870000033, "zplain": 22, "triad_plain": [16, 0, 6], "cpu_plain": 0.5583281119999981, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2743, "pairs_pruned": 69, "pairs_margin": 1, "pairs_evaluated": 2673, "probes_main": 2690, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1550479, "Q": 631, "sizes": [133, 133, 134], "gammaC": 38, "z": 26, "triad": [23, 1, 2], "cpu": 2.6611684579999917, "zplain": 25, "triad_plain": [23, 0, 2], "cpu_plain": 0.6333205600000014, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 6027, "pairs_pruned": 74, "pairs_margin": 31, "pairs_evaluated": 5922, "probes_main": 5950, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 7}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1558398, "Q": 519, "sizes": [133, 133, 134], "gammaC": 37, "z": 23, "triad": [11, 2, 10], "cpu": 0.7734522650000031, "zplain": 23, "triad_plain": [11, 2, 10], "cpu_plain": 0.4103113949999937, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 2450, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2386, "probes_main": 2401, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1566317, "Q": 590, "sizes": [133, 133, 134], "gammaC": 39, "z": 31, "triad": [1, 25, 5], "cpu": 1.15830665, "zplain": 30, "triad_plain": [0, 25, 5], "cpu_plain": 0.5026992770000049, "tau": [1, 1, 2], "ell": null, "pairs_total": 17689, "pairs_generated": 3628, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 3536, "probes_main": 3549, "probes_pre": 0, "inner_breaks": 92, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1574236, "Q": 582, "sizes": [133, 133, 134], "gammaC": 40, "z": 28, "triad": [26, 1, 1], "cpu": 2.452832654000005, "zplain": 27, "triad_plain": [27, 0, 0], "cpu_plain": 0.5939676779999985, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 5552, "pairs_pruned": 85, "pairs_margin": 0, "pairs_evaluated": 5467, "probes_main": 5488, "probes_pre": 0, "inner_breaks": 85, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1582155, "Q": 657, "sizes": [133, 133, 134], "gammaC": 38, "z": 27, "triad": [11, 12, 4], "cpu": 1.3208962870000107, "zplain": 26, "triad_plain": [17, 0, 9], "cpu_plain": 0.4795815340000047, "tau": [1, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3772, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3695, "probes_main": 3713, "probes_pre": 0, "inner_breaks": 77, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "bal", "seed": 1590074, "Q": 605, "sizes": [133, 133, 134], "gammaC": 40, "z": 30, "triad": [2, 26, 2], "cpu": 1.3327307750000017, "zplain": 29, "triad_plain": [0, 26, 3], "cpu_plain": 0.4929415089999907, "tau": [2, 1, 1], "ell": null, "pairs_total": 17689, "pairs_generated": 3615, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 3531, "probes_main": 3545, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1202050, "Q": 609, "sizes": [133, 133, 134], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.837247403, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.034314756, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2602, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2538, "probes_main": 2541, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1209969, "Q": 658, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [11, 13, 12], "cpu": 1.28832602, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.03886770100000003, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3486, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 3412, "probes_main": 3420, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1217888, "Q": 566, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [10, 14, 13], "cpu": 1.272627189, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.017774101000000098, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3700, "pairs_pruned": 88, "pairs_margin": 8, "pairs_evaluated": 3604, "probes_main": 3609, "probes_pre": 0, "inner_breaks": 88, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1225807, "Q": 626, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 1.1663591849999997, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.024366392000000126, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3164, "pairs_pruned": 67, "pairs_margin": 3, "pairs_evaluated": 3094, "probes_main": 3098, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1233726, "Q": 513, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [11, 10, 13], "cpu": 0.6010128520000002, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.03789521699999998, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1920, "pairs_pruned": 59, "pairs_margin": 0, "pairs_evaluated": 1861, "probes_main": 1866, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1241645, "Q": 620, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [16, 11, 10], "cpu": 1.9744409559999996, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.02867364100000014, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 4593, "pairs_pruned": 80, "pairs_margin": 37, "pairs_evaluated": 4476, "probes_main": 4484, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1249564, "Q": 622, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.8456457880000006, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03177354800000032, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2294, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 2222, "probes_main": 2226, "probes_pre": 0, "inner_breaks": 72, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1257483, "Q": 490, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [14, 13, 10], "cpu": 1.4078787189999993, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.02602756199999945, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3662, "pairs_pruned": 76, "pairs_margin": 0, "pairs_evaluated": 3586, "probes_main": 3590, "probes_pre": 0, "inner_breaks": 76, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1265402, "Q": 616, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [10, 15, 11], "cpu": 1.0544820119999994, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.03058235900000028, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2920, "pairs_pruned": 66, "pairs_margin": 9, "pairs_evaluated": 2845, "probes_main": 2850, "probes_pre": 0, "inner_breaks": 66, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1273321, "Q": 712, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [10, 16, 10], "cpu": 0.9502178259999994, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.02846089400000018, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2687, "pairs_pruned": 70, "pairs_margin": 0, "pairs_evaluated": 2617, "probes_main": 2621, "probes_pre": 0, "inner_breaks": 70, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1281240, "Q": 678, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [13, 11, 12], "cpu": 1.128786732, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.021927112000000193, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3623, "pairs_pruned": 65, "pairs_margin": 6, "pairs_evaluated": 3552, "probes_main": 3557, "probes_pre": 0, "inner_breaks": 65, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1289159, "Q": 582, "sizes": [133, 133, 134], "gammaC": 11, "z": 33, "triad": [11, 12, 10], "cpu": 0.3520053650000001, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.020179608999999488, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1156, "pairs_pruned": 43, "pairs_margin": 1, "pairs_evaluated": 1112, "probes_main": 1120, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1297078, "Q": 638, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [12, 11, 13], "cpu": 1.1751245040000011, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.029193383999999156, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3598, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 3527, "probes_main": 3533, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1304997, "Q": 622, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [11, 11, 12], "cpu": 0.8702717329999992, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.06898669399999946, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2145, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 2096, "probes_main": 2103, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1312916, "Q": 600, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [13, 10, 13], "cpu": 1.5859947030000008, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.03596372900000233, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 4307, "pairs_pruned": 71, "pairs_margin": 0, "pairs_evaluated": 4236, "probes_main": 4241, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1320835, "Q": 591, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [17, 10, 10], "cpu": 2.059948332000001, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.027587351000001092, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 5431, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 5349, "probes_main": 5355, "probes_pre": 0, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1328754, "Q": 638, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 1.3059488969999968, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.0248641749999976, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3622, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 3550, "probes_main": 3554, "probes_pre": 0, "inner_breaks": 72, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1336673, "Q": 541, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [13, 10, 11], "cpu": 0.6488558019999999, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.03574924600000173, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2148, "pairs_pruned": 52, "pairs_margin": 2, "pairs_evaluated": 2094, "probes_main": 2100, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1344592, "Q": 617, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [11, 14, 11], "cpu": 0.9328790610000013, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.019305767999998835, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2852, "pairs_pruned": 69, "pairs_margin": 11, "pairs_evaluated": 2772, "probes_main": 2777, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1352511, "Q": 696, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [12, 11, 11], "cpu": 0.702715125000001, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.02067985700000108, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2053, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 2007, "probes_main": 2016, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1360430, "Q": 507, "sizes": [133, 133, 134], "gammaC": 11, "z": 35, "triad": [10, 15, 10], "cpu": 0.8730543690000019, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.026819757999998473, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2462, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 2406, "probes_main": 2412, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1368349, "Q": 672, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [12, 11, 11], "cpu": 0.6956462059999993, "zplain": 20, "triad_plain": [20, 0, 0], "cpu_plain": 0.0689011019999981, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1814, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1761, "probes_main": 1771, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1376268, "Q": 705, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [12, 14, 10], "cpu": 1.058369859999999, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.07392122599999951, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2799, "pairs_pruned": 63, "pairs_margin": 24, "pairs_evaluated": 2712, "probes_main": 2717, "probes_pre": 0, "inner_breaks": 63, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1384187, "Q": 661, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.8657764199999995, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.026136006000001544, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2721, "pairs_pruned": 58, "pairs_margin": 4, "pairs_evaluated": 2659, "probes_main": 2663, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1392106, "Q": 688, "sizes": [133, 133, 134], "gammaC": 11, "z": 35, "triad": [10, 15, 10], "cpu": 0.6634082810000024, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.016255222999998153, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1826, "pairs_pruned": 59, "pairs_margin": 4, "pairs_evaluated": 1763, "probes_main": 1774, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1400025, "Q": 693, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 14, 10], "cpu": 0.4507856849999996, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.029078068000000457, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1390, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1344, "probes_main": 1350, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1407944, "Q": 637, "sizes": [133, 133, 134], "gammaC": 11, "z": 35, "triad": [10, 13, 12], "cpu": 0.7401557160000003, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.02869474699999941, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2146, "pairs_pruned": 61, "pairs_margin": 7, "pairs_evaluated": 2078, "probes_main": 2084, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1415863, "Q": 612, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 14, 10], "cpu": 0.6218627010000013, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.03409834300000014, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1894, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 1843, "probes_main": 1851, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1423782, "Q": 708, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.3644752020000013, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.026296478999999096, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1360, "pairs_pruned": 43, "pairs_margin": 5, "pairs_evaluated": 1312, "probes_main": 1316, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1431701, "Q": 530, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.4955583749999981, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.023309042000001057, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1468, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1422, "probes_main": 1426, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1439620, "Q": 538, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [11, 10, 15], "cpu": 1.066766857000001, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.03323384100000126, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3226, "pairs_pruned": 78, "pairs_margin": 6, "pairs_evaluated": 3142, "probes_main": 3148, "probes_pre": 0, "inner_breaks": 78, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1447539, "Q": 569, "sizes": [133, 133, 134], "gammaC": 11, "z": 33, "triad": [10, 13, 10], "cpu": 0.28402136700000113, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.023993058999998595, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1024, "pairs_pruned": 38, "pairs_margin": 4, "pairs_evaluated": 982, "probes_main": 988, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1455458, "Q": 604, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.5190079179999998, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.024792880000003237, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1627, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 1572, "probes_main": 1576, "probes_pre": 0, "inner_breaks": 55, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1463377, "Q": 536, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [13, 13, 10], "cpu": 0.9858430309999981, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.023480868999996574, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2939, "pairs_pruned": 64, "pairs_margin": 0, "pairs_evaluated": 2875, "probes_main": 2881, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1471296, "Q": 552, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 14, 10], "cpu": 0.570882589, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.021327686999995876, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1678, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1634, "probes_main": 1639, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1479215, "Q": 672, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 0.4865970500000003, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.029295570000002158, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1440, "pairs_pruned": 47, "pairs_margin": 1, "pairs_evaluated": 1392, "probes_main": 1397, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1487134, "Q": 554, "sizes": [133, 133, 134], "gammaC": 11, "z": 35, "triad": [11, 10, 14], "cpu": 0.7321097139999964, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.02915776999999764, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2153, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2100, "probes_main": 2106, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1495053, "Q": 597, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.9585581810000008, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.026421775000002867, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2710, "pairs_pruned": 66, "pairs_margin": 0, "pairs_evaluated": 2644, "probes_main": 2648, "probes_pre": 0, "inner_breaks": 66, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1502972, "Q": 710, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 14, 10], "cpu": 0.40195760999999663, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.030555622999997922, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1309, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1266, "probes_main": 1273, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1510891, "Q": 646, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 14, 10], "cpu": 0.4848281810000046, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.02164356899999831, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1604, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1556, "probes_main": 1563, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1518810, "Q": 568, "sizes": [133, 133, 134], "gammaC": 11, "z": 35, "triad": [15, 10, 10], "cpu": 1.1349821700000007, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.037937810000002514, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3354, "pairs_pruned": 66, "pairs_margin": 8, "pairs_evaluated": 3280, "probes_main": 3286, "probes_pre": 0, "inner_breaks": 66, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1526729, "Q": 493, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [10, 11, 16], "cpu": 1.223581504000002, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.05965986599999695, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 3516, "pairs_pruned": 80, "pairs_margin": 10, "pairs_evaluated": 3426, "probes_main": 3431, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1534648, "Q": 600, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [10, 11, 15], "cpu": 1.0106011779999946, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.026923254999999813, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 2713, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 2640, "probes_main": 2646, "probes_pre": 0, "inner_breaks": 73, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1542567, "Q": 651, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [11, 10, 13], "cpu": 0.5470616109999966, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.026178564000005622, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1602, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1556, "probes_main": 1564, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1550486, "Q": 626, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [16, 10, 10], "cpu": 1.572475077, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.02124957099999847, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 4503, "pairs_pruned": 86, "pairs_margin": 12, "pairs_evaluated": 4405, "probes_main": 4409, "probes_pre": 0, "inner_breaks": 86, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1558405, "Q": 664, "sizes": [133, 133, 134], "gammaC": 11, "z": 36, "triad": [13, 12, 11], "cpu": 2.150152816000002, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.030455987000003404, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 5262, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 5184, "probes_main": 5190, "probes_pre": 0, "inner_breaks": 78, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1566324, "Q": 548, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [13, 10, 14], "cpu": 2.4399666500000023, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.03340059800000006, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 6419, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 6327, "probes_main": 6333, "probes_pre": 0, "inner_breaks": 92, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1574243, "Q": 592, "sizes": [133, 133, 134], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 0.5249074500000006, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.04413682500000249, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1600, "pairs_pruned": 54, "pairs_margin": 12, "pairs_evaluated": 1534, "probes_main": 1541, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1582162, "Q": 627, "sizes": [133, 133, 134], "gammaC": 11, "z": 37, "triad": [10, 16, 11], "cpu": 1.4901426290000046, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.026627070000003528, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 4113, "pairs_pruned": 83, "pairs_margin": 14, "pairs_evaluated": 4016, "probes_main": 4020, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "bal", "seed": 1590081, "Q": 539, "sizes": [133, 133, 134], "gammaC": 11, "z": 35, "triad": [10, 13, 12], "cpu": 0.600812513000001, "zplain": 19, "triad_plain": [19, 0, 0], "cpu_plain": 0.03524824799999493, "tau": [10, 10, 10], "ell": null, "pairs_total": 17689, "pairs_generated": 1756, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 1703, "probes_main": 1710, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2202043, "Q": 632, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [1, 1, 19], "cpu": 0.203148077, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.27313019699999996, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 748, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 719, "probes_main": 724, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2209962, "Q": 633, "sizes": [80, 120, 200], "gammaC": 40, "z": 25, "triad": [1, 22, 2], "cpu": 0.41827569100000006, "zplain": 24, "triad_plain": [0, 22, 2], "cpu_plain": 0.37237568799999987, "tau": [1, 2, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1294, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 1258, "probes_main": 1271, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2217881, "Q": 655, "sizes": [80, 120, 200], "gammaC": 40, "z": 29, "triad": [4, 1, 24], "cpu": 0.7737183010000002, "zplain": 28, "triad_plain": [4, 0, 24], "cpu_plain": 0.530010646, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 2170, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2117, "probes_main": 2131, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2225800, "Q": 498, "sizes": [80, 120, 200], "gammaC": 40, "z": 24, "triad": [1, 1, 22], "cpu": 0.370889252, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.32028757399999996, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1294, "pairs_pruned": 40, "pairs_margin": 8, "pairs_evaluated": 1246, "probes_main": 1252, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2233719, "Q": 624, "sizes": [80, 120, 200], "gammaC": 39, "z": 20, "triad": [4, 2, 14], "cpu": 0.24457562399999988, "zplain": 20, "triad_plain": [4, 2, 14], "cpu_plain": 0.32155663300000015, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 921, "pairs_pruned": 31, "pairs_margin": 4, "pairs_evaluated": 886, "probes_main": 900, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2241638, "Q": 614, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [1, 1, 19], "cpu": 0.3942765890000004, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.2644439709999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1203, "pairs_pruned": 34, "pairs_margin": 5, "pairs_evaluated": 1164, "probes_main": 1169, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2249557, "Q": 604, "sizes": [80, 120, 200], "gammaC": 39, "z": 21, "triad": [1, 11, 9], "cpu": 0.3250718020000001, "zplain": 20, "triad_plain": [0, 11, 9], "cpu_plain": 0.23140460800000007, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 993, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 965, "probes_main": 978, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2257476, "Q": 554, "sizes": [80, 120, 200], "gammaC": 39, "z": 21, "triad": [4, 4, 13], "cpu": 0.4132063989999999, "zplain": 21, "triad_plain": [4, 4, 13], "cpu_plain": 0.24034387400000057, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1360, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 1323, "probes_main": 1333, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2265395, "Q": 658, "sizes": [80, 120, 200], "gammaC": 40, "z": 24, "triad": [6, 17, 1], "cpu": 0.4499111029999998, "zplain": 22, "triad_plain": [0, 22, 0], "cpu_plain": 0.3644876359999998, "tau": [2, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1360, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1320, "probes_main": 1334, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2273314, "Q": 713, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [2, 1, 18], "cpu": 0.22975076699999963, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.23062144100000026, "tau": [2, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 858, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 819, "probes_main": 824, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2281233, "Q": 539, "sizes": [80, 120, 200], "gammaC": 40, "z": 23, "triad": [2, 1, 20], "cpu": 0.5159231639999993, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.3310795449999997, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1570, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1522, "probes_main": 1532, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2289152, "Q": 663, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [8, 1, 12], "cpu": 0.42557939900000097, "zplain": 20, "triad_plain": [8, 0, 12], "cpu_plain": 0.3297109979999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1275, "pairs_pruned": 36, "pairs_margin": 6, "pairs_evaluated": 1233, "probes_main": 1242, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2297071, "Q": 676, "sizes": [80, 120, 200], "gammaC": 40, "z": 22, "triad": [1, 13, 8], "cpu": 0.2887721840000008, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.2926123969999992, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 900, "pairs_pruned": 35, "pairs_margin": 3, "pairs_evaluated": 862, "probes_main": 871, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2304990, "Q": 578, "sizes": [80, 120, 200], "gammaC": 39, "z": 28, "triad": [3, 1, 24], "cpu": 0.6541252879999995, "zplain": 27, "triad_plain": [3, 0, 24], "cpu_plain": 0.4355190990000004, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1947, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1899, "probes_main": 1914, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2312909, "Q": 566, "sizes": [80, 120, 200], "gammaC": 40, "z": 30, "triad": [1, 4, 25], "cpu": 0.8679872540000009, "zplain": 29, "triad_plain": [0, 4, 25], "cpu_plain": 0.45920039799999834, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 2446, "pairs_pruned": 54, "pairs_margin": 21, "pairs_evaluated": 2371, "probes_main": 2381, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2320828, "Q": 623, "sizes": [80, 120, 200], "gammaC": 40, "z": 22, "triad": [1, 7, 14], "cpu": 0.2523070910000005, "zplain": 21, "triad_plain": [0, 7, 14], "cpu_plain": 0.2692275239999997, "tau": [1, 2, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 866, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 832, "probes_main": 845, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2328747, "Q": 653, "sizes": [80, 120, 200], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 0.12711291399999958, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.18043025699999937, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 536, "pairs_pruned": 29, "pairs_margin": 1, "pairs_evaluated": 506, "probes_main": 511, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2336666, "Q": 723, "sizes": [80, 120, 200], "gammaC": 40, "z": 24, "triad": [8, 4, 12], "cpu": 0.570361351999999, "zplain": 24, "triad_plain": [8, 0, 16], "cpu_plain": 0.433699936, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1704, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1661, "probes_main": 1678, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2344585, "Q": 569, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [1, 2, 18], "cpu": 0.34665526099999866, "zplain": 20, "triad_plain": [0, 2, 18], "cpu_plain": 0.2764089279999986, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1224, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 1187, "probes_main": 1197, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2352504, "Q": 651, "sizes": [80, 120, 200], "gammaC": 40, "z": 26, "triad": [8, 9, 9], "cpu": 0.9443839609999998, "zplain": 26, "triad_plain": [8, 9, 9], "cpu_plain": 0.4414818260000004, "tau": [2, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 2284, "pairs_pruned": 50, "pairs_margin": 8, "pairs_evaluated": 2226, "probes_main": 2248, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2360423, "Q": 546, "sizes": [80, 120, 200], "gammaC": 39, "z": 24, "triad": [5, 1, 18], "cpu": 0.40506037299999953, "zplain": 23, "triad_plain": [5, 0, 18], "cpu_plain": 0.39446932999999973, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1363, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1320, "probes_main": 1333, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2368342, "Q": 533, "sizes": [80, 120, 200], "gammaC": 39, "z": 27, "triad": [1, 1, 25], "cpu": 0.645386048999999, "zplain": 25, "triad_plain": [0, 0, 25], "cpu_plain": 0.3906340670000006, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1821, "pairs_pruned": 43, "pairs_margin": 10, "pairs_evaluated": 1768, "probes_main": 1773, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2376261, "Q": 526, "sizes": [80, 120, 200], "gammaC": 40, "z": 24, "triad": [1, 6, 17], "cpu": 0.5002722120000023, "zplain": 23, "triad_plain": [0, 6, 17], "cpu_plain": 0.35694402899999744, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1602, "pairs_pruned": 51, "pairs_margin": 6, "pairs_evaluated": 1545, "probes_main": 1556, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2384180, "Q": 632, "sizes": [80, 120, 200], "gammaC": 40, "z": 27, "triad": [1, 1, 25], "cpu": 0.677746250000002, "zplain": 27, "triad_plain": [1, 1, 25], "cpu_plain": 0.4833277470000006, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1846, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1800, "probes_main": 1805, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2392099, "Q": 656, "sizes": [80, 120, 200], "gammaC": 40, "z": 23, "triad": [1, 1, 21], "cpu": 0.4174725969999997, "zplain": 22, "triad_plain": [1, 0, 21], "cpu_plain": 0.2983606719999976, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1564, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1522, "probes_main": 1528, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2400018, "Q": 654, "sizes": [80, 120, 200], "gammaC": 40, "z": 27, "triad": [1, 8, 18], "cpu": 0.4336452119999983, "zplain": 26, "triad_plain": [0, 8, 18], "cpu_plain": 0.350970138000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1495, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1451, "probes_main": 1462, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2407937, "Q": 531, "sizes": [80, 120, 200], "gammaC": 39, "z": 28, "triad": [2, 1, 25], "cpu": 0.5824517500000006, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.3880722970000008, "tau": [2, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1730, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 1676, "probes_main": 1685, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2415856, "Q": 637, "sizes": [80, 120, 200], "gammaC": 40, "z": 23, "triad": [1, 1, 21], "cpu": 0.30655745800000034, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.25069910899999925, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1144, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1106, "probes_main": 1112, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2423775, "Q": 572, "sizes": [80, 120, 200], "gammaC": 39, "z": 18, "triad": [1, 1, 16], "cpu": 0.2018497869999969, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.23010495499999806, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 745, "pairs_pruned": 27, "pairs_margin": 0, "pairs_evaluated": 718, "probes_main": 724, "probes_pre": 0, "inner_breaks": 27, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2431694, "Q": 553, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [1, 18, 2], "cpu": 0.2859574969999983, "zplain": 20, "triad_plain": [0, 18, 2], "cpu_plain": 0.3242442899999993, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 965, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 931, "probes_main": 939, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2439613, "Q": 602, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [1, 18, 2], "cpu": 0.33011582299999986, "zplain": 20, "triad_plain": [0, 18, 2], "cpu_plain": 0.3017695759999981, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1250, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1208, "probes_main": 1216, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2447532, "Q": 606, "sizes": [80, 120, 200], "gammaC": 40, "z": 26, "triad": [1, 1, 24], "cpu": 0.5815448889999999, "zplain": 25, "triad_plain": [0, 1, 24], "cpu_plain": 0.38800970000000135, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1517, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1473, "probes_main": 1478, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2455451, "Q": 519, "sizes": [80, 120, 200], "gammaC": 40, "z": 28, "triad": [1, 1, 26], "cpu": 0.5914902710000014, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.3649677390000008, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1807, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 1753, "probes_main": 1759, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2463370, "Q": 561, "sizes": [80, 120, 200], "gammaC": 40, "z": 28, "triad": [2, 1, 25], "cpu": 0.4650173009999996, "zplain": 27, "triad_plain": [0, 0, 27], "cpu_plain": 0.4835601080000025, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1511, "pairs_pruned": 44, "pairs_margin": 1, "pairs_evaluated": 1466, "probes_main": 1476, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2471289, "Q": 621, "sizes": [80, 120, 200], "gammaC": 39, "z": 22, "triad": [1, 7, 14], "cpu": 0.2367140919999997, "zplain": 21, "triad_plain": [0, 7, 14], "cpu_plain": 0.24685712200000154, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 793, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 759, "probes_main": 772, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2479208, "Q": 572, "sizes": [80, 120, 200], "gammaC": 40, "z": 27, "triad": [1, 5, 21], "cpu": 0.5042351570000001, "zplain": 26, "triad_plain": [0, 5, 21], "cpu_plain": 0.42719210899999993, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1442, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1399, "probes_main": 1408, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2487127, "Q": 590, "sizes": [80, 120, 200], "gammaC": 40, "z": 24, "triad": [1, 6, 17], "cpu": 0.5308055369999991, "zplain": 22, "triad_plain": [0, 0, 22], "cpu_plain": 0.337307354, "tau": [1, 2, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1710, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1669, "probes_main": 1679, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2495046, "Q": 606, "sizes": [80, 120, 200], "gammaC": 40, "z": 30, "triad": [2, 19, 9], "cpu": 0.6439618349999989, "zplain": 28, "triad_plain": [0, 19, 9], "cpu_plain": 0.40026544299999856, "tau": [2, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1788, "pairs_pruned": 47, "pairs_margin": 6, "pairs_evaluated": 1735, "probes_main": 1743, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2502965, "Q": 588, "sizes": [80, 120, 200], "gammaC": 40, "z": 27, "triad": [6, 1, 20], "cpu": 0.6804903969999998, "zplain": 26, "triad_plain": [6, 0, 20], "cpu_plain": 0.408500415999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1971, "pairs_pruned": 48, "pairs_margin": 9, "pairs_evaluated": 1914, "probes_main": 1934, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 5}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2510884, "Q": 580, "sizes": [80, 120, 200], "gammaC": 40, "z": 27, "triad": [1, 8, 18], "cpu": 0.7333645140000016, "zplain": 26, "triad_plain": [0, 8, 18], "cpu_plain": 0.4266155540000014, "tau": [1, 2, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 2211, "pairs_pruned": 51, "pairs_margin": 3, "pairs_evaluated": 2157, "probes_main": 2171, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2518803, "Q": 606, "sizes": [80, 120, 200], "gammaC": 40, "z": 26, "triad": [1, 13, 12], "cpu": 0.5352548249999955, "zplain": 25, "triad_plain": [0, 0, 25], "cpu_plain": 0.42685710900000373, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1617, "pairs_pruned": 55, "pairs_margin": 10, "pairs_evaluated": 1552, "probes_main": 1560, "probes_pre": 0, "inner_breaks": 55, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2526722, "Q": 535, "sizes": [80, 120, 200], "gammaC": 39, "z": 15, "triad": [2, 7, 6], "cpu": 0.14127393100000063, "zplain": 15, "triad_plain": [2, 7, 6], "cpu_plain": 0.16749955799999583, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 448, "pairs_pruned": 19, "pairs_margin": 1, "pairs_evaluated": 428, "probes_main": 439, "probes_pre": 0, "inner_breaks": 19, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2534641, "Q": 729, "sizes": [80, 120, 200], "gammaC": 40, "z": 27, "triad": [2, 4, 21], "cpu": 0.5644136590000031, "zplain": 27, "triad_plain": [2, 0, 25], "cpu_plain": 0.441414831000003, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1723, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1676, "probes_main": 1695, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2542560, "Q": 626, "sizes": [80, 120, 200], "gammaC": 40, "z": 20, "triad": [1, 6, 13], "cpu": 0.29159784899999863, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.21681303399999763, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 973, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 930, "probes_main": 941, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2550479, "Q": 593, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [2, 14, 5], "cpu": 0.4297031530000055, "zplain": 21, "triad_plain": [2, 14, 5], "cpu_plain": 0.3550746729999972, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1372, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1329, "probes_main": 1340, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2558398, "Q": 648, "sizes": [80, 120, 200], "gammaC": 39, "z": 27, "triad": [7, 3, 17], "cpu": 0.6616545840000043, "zplain": 27, "triad_plain": [7, 3, 17], "cpu_plain": 0.48695809800000234, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1636, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1597, "probes_main": 1610, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2566317, "Q": 690, "sizes": [80, 120, 200], "gammaC": 40, "z": 19, "triad": [2, 7, 10], "cpu": 0.22517598099999958, "zplain": 19, "triad_plain": [2, 7, 10], "cpu_plain": 0.28521368299999494, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 789, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 761, "probes_main": 779, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 4}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2574236, "Q": 617, "sizes": [80, 120, 200], "gammaC": 40, "z": 24, "triad": [2, 14, 8], "cpu": 0.3606213620000034, "zplain": 22, "triad_plain": [0, 14, 8], "cpu_plain": 0.2701685389999966, "tau": [2, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1271, "pairs_pruned": 39, "pairs_margin": 5, "pairs_evaluated": 1227, "probes_main": 1238, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2582155, "Q": 480, "sizes": [80, 120, 200], "gammaC": 40, "z": 21, "triad": [1, 13, 7], "cpu": 0.4579988740000047, "zplain": 20, "triad_plain": [0, 13, 7], "cpu_plain": 0.3164955820000017, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1508, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1469, "probes_main": 1478, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 1, "hi": 40, "split": "unb", "seed": 2590074, "Q": 670, "sizes": [80, 120, 200], "gammaC": 40, "z": 20, "triad": [2, 3, 15], "cpu": 0.3546455549999976, "zplain": 18, "triad_plain": [0, 3, 15], "cpu_plain": 0.25146854900000193, "tau": [1, 1, 1], "ell": null, "pairs_total": 9600, "pairs_generated": 1196, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1156, "probes_main": 1164, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2202050, "Q": 658, "sizes": [80, 120, 200], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.561477608, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.018231786000000083, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1641, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1594, "probes_main": 1598, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2209969, "Q": 500, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.278474778, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.022024470000000074, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 895, "pairs_pruned": 32, "pairs_margin": 3, "pairs_evaluated": 860, "probes_main": 864, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2217888, "Q": 622, "sizes": [80, 120, 200], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.7092811709999999, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.01830758099999996, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1790, "pairs_pruned": 43, "pairs_margin": 6, "pairs_evaluated": 1741, "probes_main": 1745, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2225807, "Q": 620, "sizes": [80, 120, 200], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.09910687400000007, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.018567162999999942, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 453, "pairs_pruned": 22, "pairs_margin": 8, "pairs_evaluated": 423, "probes_main": 427, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2233726, "Q": 634, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.35035674799999983, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.019281622000000276, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1118, "pairs_pruned": 37, "pairs_margin": 5, "pairs_evaluated": 1076, "probes_main": 1080, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2241645, "Q": 606, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.47139064500000005, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.03359834400000006, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1371, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1332, "probes_main": 1335, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2249564, "Q": 541, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.15670115800000017, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.017615205999999883, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 661, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 640, "probes_main": 644, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2257483, "Q": 572, "sizes": [80, 120, 200], "gammaC": 11, "z": 36, "triad": [11, 13, 12], "cpu": 0.43365038200000017, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.024292730999999623, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1321, "pairs_pruned": 35, "pairs_margin": 2, "pairs_evaluated": 1284, "probes_main": 1289, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2265402, "Q": 570, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.4211519349999997, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.02184608999999993, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1377, "pairs_pruned": 41, "pairs_margin": 8, "pairs_evaluated": 1328, "probes_main": 1331, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2273321, "Q": 557, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 14, 11], "cpu": 0.3082078490000004, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.02007198700000057, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 963, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 926, "probes_main": 931, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2281240, "Q": 561, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.3512082560000005, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.01615447899999989, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1105, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 1070, "probes_main": 1073, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2289159, "Q": 473, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.33750373300000014, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.01793696599999972, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1050, "pairs_pruned": 34, "pairs_margin": 4, "pairs_evaluated": 1012, "probes_main": 1015, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2297078, "Q": 541, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [12, 10, 13], "cpu": 0.44413053899999966, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.026461049999999986, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1285, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 1252, "probes_main": 1258, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2304997, "Q": 541, "sizes": [80, 120, 200], "gammaC": 11, "z": 38, "triad": [10, 10, 18], "cpu": 1.328486293, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.022683810000000193, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 3284, "pairs_pruned": 57, "pairs_margin": 12, "pairs_evaluated": 3215, "probes_main": 3218, "probes_pre": 0, "inner_breaks": 57, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2312916, "Q": 648, "sizes": [80, 120, 200], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.12787736900000013, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.020884573000000017, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 518, "pairs_pruned": 18, "pairs_margin": 0, "pairs_evaluated": 500, "probes_main": 504, "probes_pre": 0, "inner_breaks": 18, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2320835, "Q": 612, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.41229617199999957, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.021426871999999264, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1229, "pairs_pruned": 35, "pairs_margin": 2, "pairs_evaluated": 1192, "probes_main": 1195, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2328754, "Q": 673, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 0.2627123359999999, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.0160534099999996, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 911, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 883, "probes_main": 888, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2336673, "Q": 701, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 14, 11], "cpu": 0.3223482689999999, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.019729804999999878, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1037, "pairs_pruned": 34, "pairs_margin": 0, "pairs_evaluated": 1003, "probes_main": 1008, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2344592, "Q": 575, "sizes": [80, 120, 200], "gammaC": 11, "z": 36, "triad": [10, 12, 14], "cpu": 0.5976655780000009, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.024996623000001605, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1689, "pairs_pruned": 47, "pairs_margin": 1, "pairs_evaluated": 1641, "probes_main": 1647, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2352511, "Q": 575, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.395681819, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.021245937999999853, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1156, "pairs_pruned": 28, "pairs_margin": 3, "pairs_evaluated": 1125, "probes_main": 1128, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2360430, "Q": 528, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.35770070599999926, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.020091977999999955, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1111, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 1081, "probes_main": 1085, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2368349, "Q": 581, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 0.28337355499999894, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.04198397900000117, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 734, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 699, "probes_main": 704, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2376268, "Q": 547, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.3134035060000002, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.025285880000000205, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1008, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 978, "probes_main": 982, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2384187, "Q": 640, "sizes": [80, 120, 200], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.6339221100000003, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.025639110000000187, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1944, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 1898, "probes_main": 1902, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2392106, "Q": 515, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.1368144410000003, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.017161516999999904, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 555, "pairs_pruned": 24, "pairs_margin": 0, "pairs_evaluated": 531, "probes_main": 535, "probes_pre": 0, "inner_breaks": 24, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2400025, "Q": 595, "sizes": [80, 120, 200], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 0.5816315239999987, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.021174231999999904, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1807, "pairs_pruned": 48, "pairs_margin": 3, "pairs_evaluated": 1756, "probes_main": 1760, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2407944, "Q": 583, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.20842179699999974, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.019241527000000147, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 761, "pairs_pruned": 26, "pairs_margin": 0, "pairs_evaluated": 735, "probes_main": 739, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2415863, "Q": 608, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 12, 13], "cpu": 0.4335204509999997, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.03184454400000014, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1202, "pairs_pruned": 36, "pairs_margin": 0, "pairs_evaluated": 1166, "probes_main": 1172, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2423782, "Q": 584, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.2406811159999993, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.02202797500000031, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 847, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 816, "probes_main": 820, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2431701, "Q": 587, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 14, 10], "cpu": 0.2887377579999999, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.01900082300000072, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 959, "pairs_pruned": 29, "pairs_margin": 0, "pairs_evaluated": 930, "probes_main": 936, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 3}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2439620, "Q": 690, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 13, 12], "cpu": 0.4961153979999988, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.02973119199999985, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1448, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1407, "probes_main": 1412, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2447539, "Q": 629, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.5792359600000001, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.02600880700000019, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1535, "pairs_pruned": 35, "pairs_margin": 12, "pairs_evaluated": 1488, "probes_main": 1491, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2455458, "Q": 588, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.45967677400000007, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.022591886999999033, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1140, "pairs_pruned": 33, "pairs_margin": 0, "pairs_evaluated": 1107, "probes_main": 1111, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2463377, "Q": 620, "sizes": [80, 120, 200], "gammaC": 11, "z": 36, "triad": [10, 12, 14], "cpu": 0.5495398560000009, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.04458641399999941, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1539, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1497, "probes_main": 1503, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2471296, "Q": 576, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 14, 11], "cpu": 0.47240285499999857, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.020300860000000753, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1323, "pairs_pruned": 45, "pairs_margin": 9, "pairs_evaluated": 1269, "probes_main": 1275, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2479215, "Q": 649, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.41734247599999996, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.02446299700000054, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1127, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1089, "probes_main": 1092, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2487134, "Q": 577, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.19512183600000021, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.017719330000000255, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 845, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 814, "probes_main": 818, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2495053, "Q": 608, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.3404103939999992, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.02374191799999892, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1021, "pairs_pruned": 32, "pairs_margin": 4, "pairs_evaluated": 985, "probes_main": 989, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2502972, "Q": 589, "sizes": [80, 120, 200], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.21868360800000275, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.02119429300000064, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 614, "pairs_pruned": 26, "pairs_margin": 1, "pairs_evaluated": 587, "probes_main": 591, "probes_pre": 0, "inner_breaks": 26, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2510891, "Q": 516, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.5618204939999991, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.023432672000001986, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1418, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1380, "probes_main": 1383, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2518810, "Q": 590, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 0.285649369999998, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.023483531000000113, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 894, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 866, "probes_main": 871, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2526729, "Q": 600, "sizes": [80, 120, 200], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 0.19655739600000288, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.018358729999999213, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 592, "pairs_pruned": 22, "pairs_margin": 1, "pairs_evaluated": 569, "probes_main": 574, "probes_pre": 0, "inner_breaks": 22, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2534648, "Q": 559, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.5177967619999997, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03205282100000062, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1611, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1569, "probes_main": 1572, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2542567, "Q": 563, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [11, 10, 14], "cpu": 0.34794658400000245, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.020794589000001196, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1208, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1169, "probes_main": 1175, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2550486, "Q": 544, "sizes": [80, 120, 200], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 0.46435283199999944, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.028278007000000827, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 1466, "pairs_pruned": 34, "pairs_margin": 2, "pairs_evaluated": 1430, "probes_main": 1433, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2558405, "Q": 622, "sizes": [80, 120, 200], "gammaC": 11, "z": 32, "triad": [10, 10, 12], "cpu": 0.06081710399999807, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.018760205999999613, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 222, "pairs_pruned": 12, "pairs_margin": 0, "pairs_evaluated": 210, "probes_main": 213, "probes_pre": 0, "inner_breaks": 12, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2566324, "Q": 652, "sizes": [80, 120, 200], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.0894087110000008, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.0229446099999997, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 362, "pairs_pruned": 17, "pairs_margin": 0, "pairs_evaluated": 345, "probes_main": 349, "probes_pre": 0, "inner_breaks": 17, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2574243, "Q": 638, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 0.2875974240000012, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.02455590399999963, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 881, "pairs_pruned": 30, "pairs_margin": 0, "pairs_evaluated": 851, "probes_main": 858, "probes_pre": 0, "inner_breaks": 30, "outer_stop": 1, "improvements": 2}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2582162, "Q": 661, "sizes": [80, 120, 200], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 0.8078787869999999, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.031227842999999922, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 2025, "pairs_pruned": 45, "pairs_margin": 13, "pairs_evaluated": 1967, "probes_main": 1971, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"m": 20, "n": 20, "lo": 10, "hi": 20, "split": "unb", "seed": 2590081, "Q": 618, "sizes": [80, 120, 200], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.16390640699999892, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.030246830999999474, "tau": [10, 10, 10], "ell": null, "pairs_total": 9600, "pairs_generated": 509, "pairs_pruned": 23, "pairs_margin": 4, "pairs_evaluated": 482, "probes_main": 486, "probes_pre": 0, "inner_breaks": 23, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1252543, "Q": 772, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [4, 2, 16], "cpu": 3.0281917160000003, "zplain": 22, "triad_plain": [4, 2, 16], "cpu_plain": 0.4686908000000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6055, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 5951, "probes_main": 5968, "probes_pre": 0, "inner_breaks": 104, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1260462, "Q": 717, "sizes": [208, 208, 209], "gammaC": 40, "z": 21, "triad": [1, 5, 15], "cpu": 2.7542028110000003, "zplain": 20, "triad_plain": [0, 6, 14], "cpu_plain": 0.407804123, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5282, "pairs_pruned": 96, "pairs_margin": 0, "pairs_evaluated": 5186, "probes_main": 5196, "probes_pre": 0, "inner_breaks": 96, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1268381, "Q": 712, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [5, 14, 3], "cpu": 3.319510007999999, "zplain": 22, "triad_plain": [5, 14, 3], "cpu_plain": 0.5929093620000003, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6303, "pairs_pruned": 106, "pairs_margin": 11, "pairs_evaluated": 6186, "probes_main": 6210, "probes_pre": 0, "inner_breaks": 106, "outer_stop": 1, "improvements": 7}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1276300, "Q": 678, "sizes": [208, 208, 209], "gammaC": 40, "z": 24, "triad": [11, 8, 5], "cpu": 4.654364033, "zplain": 24, "triad_plain": [11, 8, 5], "cpu_plain": 0.7704790119999991, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 7392, "pairs_pruned": 107, "pairs_margin": 17, "pairs_evaluated": 7268, "probes_main": 7295, "probes_pre": 0, "inner_breaks": 107, "outer_stop": 1, "improvements": 8}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1284219, "Q": 769, "sizes": [208, 208, 209], "gammaC": 40, "z": 20, "triad": [2, 3, 15], "cpu": 1.7093842859999988, "zplain": 20, "triad_plain": [2, 3, 15], "cpu_plain": 0.41030690699999894, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 3466, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 3393, "probes_main": 3407, "probes_pre": 0, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1292138, "Q": 703, "sizes": [208, 208, 209], "gammaC": 40, "z": 23, "triad": [8, 11, 4], "cpu": 3.2396491180000027, "zplain": 22, "triad_plain": [13, 0, 9], "cpu_plain": 0.5720270019999987, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6427, "pairs_pruned": 104, "pairs_margin": 10, "pairs_evaluated": 6313, "probes_main": 6327, "probes_pre": 0, "inner_breaks": 104, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1300057, "Q": 682, "sizes": [208, 208, 209], "gammaC": 40, "z": 18, "triad": [15, 1, 2], "cpu": 2.9733785639999972, "zplain": 18, "triad_plain": [15, 1, 2], "cpu_plain": 0.5259534240000008, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 4865, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 4787, "probes_main": 4811, "probes_pre": 0, "inner_breaks": 78, "outer_stop": 1, "improvements": 8}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1307976, "Q": 737, "sizes": [208, 208, 209], "gammaC": 40, "z": 18, "triad": [8, 8, 2], "cpu": 2.8818210670000006, "zplain": 18, "triad_plain": [8, 8, 2], "cpu_plain": 0.5038495519999984, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6014, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 5928, "probes_main": 5947, "probes_pre": 0, "inner_breaks": 86, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1315895, "Q": 813, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [1, 4, 17], "cpu": 2.9609361100000022, "zplain": 22, "triad_plain": [0, 5, 17], "cpu_plain": 0.5357967369999947, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5324, "pairs_pruned": 108, "pairs_margin": 0, "pairs_evaluated": 5216, "probes_main": 5226, "probes_pre": 0, "inner_breaks": 108, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1323814, "Q": 720, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [1, 11, 10], "cpu": 2.550768576000003, "zplain": 22, "triad_plain": [1, 11, 10], "cpu_plain": 0.5871213399999959, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5246, "pairs_pruned": 101, "pairs_margin": 10, "pairs_evaluated": 5135, "probes_main": 5159, "probes_pre": 0, "inner_breaks": 101, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1331733, "Q": 673, "sizes": [208, 208, 209], "gammaC": 40, "z": 27, "triad": [18, 1, 8], "cpu": 5.982337086000001, "zplain": 26, "triad_plain": [18, 0, 8], "cpu_plain": 0.9722720430000038, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 10861, "pairs_pruned": 122, "pairs_margin": 10, "pairs_evaluated": 10729, "probes_main": 10748, "probes_pre": 0, "inner_breaks": 122, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1339652, "Q": 778, "sizes": [208, 208, 209], "gammaC": 40, "z": 19, "triad": [2, 4, 13], "cpu": 1.7473366440000007, "zplain": 19, "triad_plain": [2, 4, 13], "cpu_plain": 0.5062818050000004, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 3719, "pairs_pruned": 86, "pairs_margin": 0, "pairs_evaluated": 3633, "probes_main": 3650, "probes_pre": 0, "inner_breaks": 86, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1347571, "Q": 739, "sizes": [208, 208, 209], "gammaC": 40, "z": 21, "triad": [1, 1, 19], "cpu": 2.240903686000003, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.4460277859999948, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 4492, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 4411, "probes_main": 4416, "probes_pre": 0, "inner_breaks": 81, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1355490, "Q": 858, "sizes": [208, 208, 209], "gammaC": 40, "z": 27, "triad": [24, 1, 2], "cpu": 5.049908411000004, "zplain": 27, "triad_plain": [24, 1, 2], "cpu_plain": 0.6747355990000017, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 9289, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 9164, "probes_main": 9175, "probes_pre": 0, "inner_breaks": 125, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1363409, "Q": 755, "sizes": [208, 208, 209], "gammaC": 40, "z": 25, "triad": [10, 3, 12], "cpu": 3.682271248999996, "zplain": 25, "triad_plain": [8, 17, 0], "cpu_plain": 0.6679127080000029, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6754, "pairs_pruned": 110, "pairs_margin": 4, "pairs_evaluated": 6640, "probes_main": 6659, "probes_pre": 0, "inner_breaks": 110, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1371328, "Q": 706, "sizes": [208, 208, 209], "gammaC": 39, "z": 21, "triad": [2, 6, 13], "cpu": 2.5125292369999954, "zplain": 21, "triad_plain": [2, 6, 13], "cpu_plain": 0.5120110760000003, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 4883, "pairs_pruned": 89, "pairs_margin": 0, "pairs_evaluated": 4794, "probes_main": 4813, "probes_pre": 0, "inner_breaks": 89, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1379247, "Q": 599, "sizes": [208, 208, 209], "gammaC": 40, "z": 27, "triad": [22, 4, 1], "cpu": 6.361262740000001, "zplain": 26, "triad_plain": [22, 4, 0], "cpu_plain": 0.7225845239999984, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 11124, "pairs_pruned": 132, "pairs_margin": 0, "pairs_evaluated": 10992, "probes_main": 11008, "probes_pre": 0, "inner_breaks": 132, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1387166, "Q": 768, "sizes": [208, 208, 209], "gammaC": 40, "z": 27, "triad": [2, 16, 9], "cpu": 3.639680764000005, "zplain": 27, "triad_plain": [0, 18, 9], "cpu_plain": 0.7364164579999937, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 7130, "pairs_pruned": 126, "pairs_margin": 0, "pairs_evaluated": 7004, "probes_main": 7020, "probes_pre": 0, "inner_breaks": 126, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1395085, "Q": 757, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [1, 4, 17], "cpu": 2.733918056999997, "zplain": 21, "triad_plain": [5, 0, 16], "cpu_plain": 0.4806015059999993, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6005, "pairs_pruned": 104, "pairs_margin": 0, "pairs_evaluated": 5901, "probes_main": 5916, "probes_pre": 0, "inner_breaks": 104, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1403004, "Q": 812, "sizes": [208, 208, 209], "gammaC": 40, "z": 20, "triad": [12, 1, 7], "cpu": 3.2344246640000023, "zplain": 19, "triad_plain": [12, 0, 7], "cpu_plain": 0.580555407999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6303, "pairs_pruned": 103, "pairs_margin": 0, "pairs_evaluated": 6200, "probes_main": 6218, "probes_pre": 0, "inner_breaks": 103, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1410923, "Q": 655, "sizes": [208, 208, 209], "gammaC": 40, "z": 28, "triad": [6, 1, 21], "cpu": 5.306692738999999, "zplain": 27, "triad_plain": [6, 0, 21], "cpu_plain": 0.7830813070000033, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 8989, "pairs_pruned": 121, "pairs_margin": 16, "pairs_evaluated": 8852, "probes_main": 8868, "probes_pre": 0, "inner_breaks": 121, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1418842, "Q": 690, "sizes": [208, 208, 209], "gammaC": 40, "z": 28, "triad": [3, 10, 15], "cpu": 5.243520886999988, "zplain": 27, "triad_plain": [5, 22, 0], "cpu_plain": 0.8466156199999944, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 8732, "pairs_pruned": 130, "pairs_margin": 0, "pairs_evaluated": 8602, "probes_main": 8625, "probes_pre": 0, "inner_breaks": 130, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1426761, "Q": 650, "sizes": [208, 208, 209], "gammaC": 40, "z": 26, "triad": [1, 22, 3], "cpu": 3.9667289389999922, "zplain": 26, "triad_plain": [1, 22, 3], "cpu_plain": 0.6410192520000066, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 8145, "pairs_pruned": 123, "pairs_margin": 0, "pairs_evaluated": 8022, "probes_main": 8035, "probes_pre": 0, "inner_breaks": 123, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1434680, "Q": 770, "sizes": [208, 208, 209], "gammaC": 40, "z": 20, "triad": [4, 13, 3], "cpu": 2.512564034999997, "zplain": 19, "triad_plain": [6, 13, 0], "cpu_plain": 0.47572781799999575, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5105, "pairs_pruned": 92, "pairs_margin": 0, "pairs_evaluated": 5013, "probes_main": 5029, "probes_pre": 0, "inner_breaks": 92, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1442599, "Q": 659, "sizes": [208, 208, 209], "gammaC": 39, "z": 21, "triad": [1, 4, 16], "cpu": 2.495337851000002, "zplain": 20, "triad_plain": [0, 4, 16], "cpu_plain": 0.43778285900000924, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5099, "pairs_pruned": 90, "pairs_margin": 5, "pairs_evaluated": 5004, "probes_main": 5014, "probes_pre": 0, "inner_breaks": 90, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1450518, "Q": 773, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [1, 3, 18], "cpu": 2.9449486620000016, "zplain": 22, "triad_plain": [1, 0, 21], "cpu_plain": 0.5118648050000019, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5731, "pairs_pruned": 110, "pairs_margin": 0, "pairs_evaluated": 5621, "probes_main": 5631, "probes_pre": 0, "inner_breaks": 110, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1458437, "Q": 728, "sizes": [208, 208, 209], "gammaC": 40, "z": 23, "triad": [5, 4, 14], "cpu": 3.670491769999998, "zplain": 23, "triad_plain": [5, 4, 14], "cpu_plain": 0.7478786819999925, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6840, "pairs_pruned": 90, "pairs_margin": 6, "pairs_evaluated": 6744, "probes_main": 6769, "probes_pre": 0, "inner_breaks": 90, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1466356, "Q": 735, "sizes": [208, 208, 209], "gammaC": 40, "z": 21, "triad": [1, 14, 6], "cpu": 2.401358261999988, "zplain": 21, "triad_plain": [1, 14, 6], "cpu_plain": 0.49701778200000035, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 4750, "pairs_pruned": 87, "pairs_margin": 9, "pairs_evaluated": 4654, "probes_main": 4674, "probes_pre": 0, "inner_breaks": 87, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1474275, "Q": 739, "sizes": [208, 208, 209], "gammaC": 40, "z": 21, "triad": [5, 7, 9], "cpu": 3.3576440379999895, "zplain": 21, "triad_plain": [5, 7, 9], "cpu_plain": 0.6311183880000044, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5780, "pairs_pruned": 96, "pairs_margin": 15, "pairs_evaluated": 5669, "probes_main": 5685, "probes_pre": 0, "inner_breaks": 96, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1482194, "Q": 698, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [15, 5, 2], "cpu": 2.941291702000001, "zplain": 21, "triad_plain": [16, 5, 0], "cpu_plain": 0.48379820799999607, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6172, "pairs_pruned": 105, "pairs_margin": 37, "pairs_evaluated": 6030, "probes_main": 6045, "probes_pre": 0, "inner_breaks": 105, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1490113, "Q": 661, "sizes": [208, 208, 209], "gammaC": 40, "z": 20, "triad": [8, 1, 11], "cpu": 3.4055590540000082, "zplain": 20, "triad_plain": [8, 1, 11], "cpu_plain": 0.5575279290000026, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6227, "pairs_pruned": 99, "pairs_margin": 22, "pairs_evaluated": 6106, "probes_main": 6129, "probes_pre": 0, "inner_breaks": 99, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1498032, "Q": 792, "sizes": [208, 208, 209], "gammaC": 40, "z": 27, "triad": [1, 1, 25], "cpu": 4.969544478000003, "zplain": 26, "triad_plain": [0, 1, 25], "cpu_plain": 0.7420732969999904, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 8502, "pairs_pruned": 136, "pairs_margin": 19, "pairs_evaluated": 8347, "probes_main": 8352, "probes_pre": 0, "inner_breaks": 136, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1505951, "Q": 745, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [19, 1, 2], "cpu": 4.582976142999996, "zplain": 22, "triad_plain": [19, 1, 2], "cpu_plain": 0.6381374119999919, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 7585, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 7486, "probes_main": 7503, "probes_pre": 0, "inner_breaks": 99, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1513870, "Q": 798, "sizes": [208, 208, 209], "gammaC": 40, "z": 25, "triad": [1, 1, 23], "cpu": 3.267243626999999, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.505844035000024, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6835, "pairs_pruned": 125, "pairs_margin": 0, "pairs_evaluated": 6710, "probes_main": 6715, "probes_pre": 0, "inner_breaks": 125, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1521789, "Q": 788, "sizes": [208, 208, 209], "gammaC": 40, "z": 27, "triad": [13, 1, 13], "cpu": 5.003631093999985, "zplain": 26, "triad_plain": [13, 0, 13], "cpu_plain": 0.8016926540000213, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 8848, "pairs_pruned": 125, "pairs_margin": 40, "pairs_evaluated": 8683, "probes_main": 8700, "probes_pre": 0, "inner_breaks": 125, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1529708, "Q": 774, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [1, 16, 5], "cpu": 2.6381242579999764, "zplain": 21, "triad_plain": [12, 9, 0], "cpu_plain": 0.5428101390000108, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5747, "pairs_pruned": 99, "pairs_margin": 15, "pairs_evaluated": 5633, "probes_main": 5641, "probes_pre": 0, "inner_breaks": 99, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1537627, "Q": 636, "sizes": [208, 208, 209], "gammaC": 40, "z": 20, "triad": [1, 14, 5], "cpu": 1.2655217070000049, "zplain": 20, "triad_plain": [0, 14, 6], "cpu_plain": 0.3967353209999942, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 3145, "pairs_pruned": 80, "pairs_margin": 3, "pairs_evaluated": 3062, "probes_main": 3074, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1545546, "Q": 803, "sizes": [208, 208, 209], "gammaC": 40, "z": 23, "triad": [12, 7, 4], "cpu": 3.2089069539999855, "zplain": 23, "triad_plain": [0, 23, 0], "cpu_plain": 0.6099086709999995, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6496, "pairs_pruned": 105, "pairs_margin": 6, "pairs_evaluated": 6385, "probes_main": 6401, "probes_pre": 0, "inner_breaks": 105, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1553465, "Q": 690, "sizes": [208, 208, 209], "gammaC": 39, "z": 25, "triad": [5, 14, 6], "cpu": 4.195063169999997, "zplain": 25, "triad_plain": [5, 14, 6], "cpu_plain": 0.7591441449999934, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 8332, "pairs_pruned": 116, "pairs_margin": 0, "pairs_evaluated": 8216, "probes_main": 8229, "probes_pre": 0, "inner_breaks": 116, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1561384, "Q": 771, "sizes": [208, 208, 209], "gammaC": 40, "z": 26, "triad": [15, 1, 10], "cpu": 5.271253556000005, "zplain": 25, "triad_plain": [15, 0, 10], "cpu_plain": 0.6992381680000221, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 9010, "pairs_pruned": 118, "pairs_margin": 30, "pairs_evaluated": 8862, "probes_main": 8888, "probes_pre": 0, "inner_breaks": 118, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1569303, "Q": 788, "sizes": [208, 208, 209], "gammaC": 40, "z": 30, "triad": [26, 3, 1], "cpu": 5.492221206000011, "zplain": 29, "triad_plain": [0, 29, 0], "cpu_plain": 0.6920155610000052, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 10154, "pairs_pruned": 144, "pairs_margin": 32, "pairs_evaluated": 9978, "probes_main": 9986, "probes_pre": 0, "inner_breaks": 144, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1577222, "Q": 801, "sizes": [208, 208, 209], "gammaC": 40, "z": 25, "triad": [8, 1, 16], "cpu": 3.4142110569999886, "zplain": 24, "triad_plain": [8, 0, 16], "cpu_plain": 0.6305299039999852, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 7615, "pairs_pruned": 124, "pairs_margin": 0, "pairs_evaluated": 7491, "probes_main": 7518, "probes_pre": 0, "inner_breaks": 124, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1585141, "Q": 736, "sizes": [208, 208, 209], "gammaC": 40, "z": 25, "triad": [4, 20, 1], "cpu": 3.3263507830000094, "zplain": 24, "triad_plain": [4, 20, 0], "cpu_plain": 0.6938317080000047, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 6474, "pairs_pruned": 116, "pairs_margin": 18, "pairs_evaluated": 6340, "probes_main": 6362, "probes_pre": 0, "inner_breaks": 116, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1593060, "Q": 732, "sizes": [208, 208, 209], "gammaC": 40, "z": 27, "triad": [22, 2, 3], "cpu": 4.688418200000001, "zplain": 27, "triad_plain": [22, 2, 3], "cpu_plain": 0.7563638569999966, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 8043, "pairs_pruned": 119, "pairs_margin": 0, "pairs_evaluated": 7924, "probes_main": 7941, "probes_pre": 0, "inner_breaks": 119, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1600979, "Q": 715, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [3, 14, 5], "cpu": 2.58698522200001, "zplain": 21, "triad_plain": [7, 14, 0], "cpu_plain": 0.5097174419999817, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 5357, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 5259, "probes_main": 5270, "probes_pre": 0, "inner_breaks": 98, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1608898, "Q": 717, "sizes": [208, 208, 209], "gammaC": 40, "z": 25, "triad": [14, 5, 6], "cpu": 4.153907958000019, "zplain": 25, "triad_plain": [14, 5, 6], "cpu_plain": 0.6660282880000068, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 7965, "pairs_pruned": 119, "pairs_margin": 8, "pairs_evaluated": 7838, "probes_main": 7858, "probes_pre": 0, "inner_breaks": 119, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1616817, "Q": 757, "sizes": [208, 208, 209], "gammaC": 40, "z": 23, "triad": [1, 13, 9], "cpu": 2.0911006190000023, "zplain": 23, "triad_plain": [1, 13, 9], "cpu_plain": 0.6155763689999958, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 4871, "pairs_pruned": 98, "pairs_margin": 0, "pairs_evaluated": 4773, "probes_main": 4787, "probes_pre": 0, "inner_breaks": 98, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1624736, "Q": 868, "sizes": [208, 208, 209], "gammaC": 40, "z": 24, "triad": [15, 8, 1], "cpu": 3.6681720569999925, "zplain": 24, "triad_plain": [15, 8, 1], "cpu_plain": 0.729484278000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 7288, "pairs_pruned": 94, "pairs_margin": 11, "pairs_evaluated": 7183, "probes_main": 7196, "probes_pre": 0, "inner_breaks": 94, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1632655, "Q": 694, "sizes": [208, 208, 209], "gammaC": 40, "z": 22, "triad": [1, 20, 1], "cpu": 2.330349336000012, "zplain": 20, "triad_plain": [0, 20, 0], "cpu_plain": 0.44666429899999116, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 4653, "pairs_pruned": 95, "pairs_margin": 3, "pairs_evaluated": 4555, "probes_main": 4562, "probes_pre": 0, "inner_breaks": 95, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "bal", "seed": 1640574, "Q": 784, "sizes": [208, 208, 209], "gammaC": 40, "z": 21, "triad": [18, 2, 1], "cpu": 5.374929486000013, "zplain": 21, "triad_plain": [18, 2, 1], "cpu_plain": 0.6936894620000089, "tau": [1, 1, 1], "ell": null, "pairs_total": 43264, "pairs_generated": 9488, "pairs_pruned": 107, "pairs_margin": 35, "pairs_evaluated": 9346, "probes_main": 9363, "probes_pre": 0, "inner_breaks": 107, "outer_stop": 1, "improvements": 6}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1252550, "Q": 745, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.8075011570000001, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.05085346399999979, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3966, "pairs_pruned": 70, "pairs_margin": 4, "pairs_evaluated": 3892, "probes_main": 3896, "probes_pre": 0, "inner_breaks": 70, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1260469, "Q": 800, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [12, 11, 11], "cpu": 4.090978727, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.041325076999999766, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 6850, "pairs_pruned": 78, "pairs_margin": 0, "pairs_evaluated": 6772, "probes_main": 6778, "probes_pre": 0, "inner_breaks": 78, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1268388, "Q": 702, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 14, 11], "cpu": 1.642982066, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.031808318999999585, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3775, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3698, "probes_main": 3703, "probes_pre": 0, "inner_breaks": 77, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1276307, "Q": 769, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 3.074909505000001, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.06657909900000014, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5527, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 5428, "probes_main": 5431, "probes_pre": 0, "inner_breaks": 99, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1284226, "Q": 672, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.823132514000001, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.04736065200000006, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3479, "pairs_pruned": 74, "pairs_margin": 4, "pairs_evaluated": 3401, "probes_main": 3405, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1292145, "Q": 676, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 1.7077288360000011, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.03127870800000032, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3132, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 3064, "probes_main": 3069, "probes_pre": 0, "inner_breaks": 68, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1300064, "Q": 804, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 1.4324445650000008, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.0399327550000006, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3119, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 3052, "probes_main": 3060, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1307983, "Q": 747, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 11, 14], "cpu": 2.068116196, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03482591299999882, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4610, "pairs_pruned": 102, "pairs_margin": 2, "pairs_evaluated": 4506, "probes_main": 4512, "probes_pre": 0, "inner_breaks": 102, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1315902, "Q": 665, "sizes": [208, 208, 209], "gammaC": 11, "z": 36, "triad": [11, 11, 14], "cpu": 3.747493251999998, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.04311901299999832, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 6797, "pairs_pruned": 110, "pairs_margin": 28, "pairs_evaluated": 6659, "probes_main": 6665, "probes_pre": 0, "inner_breaks": 110, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1323821, "Q": 753, "sizes": [208, 208, 209], "gammaC": 11, "z": 37, "triad": [10, 10, 17], "cpu": 5.223853191, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.046755696000001734, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 8437, "pairs_pruned": 122, "pairs_margin": 0, "pairs_evaluated": 8315, "probes_main": 8319, "probes_pre": 0, "inner_breaks": 122, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1331740, "Q": 647, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 3.5407174410000017, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.04733309899999938, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5954, "pairs_pruned": 95, "pairs_margin": 5, "pairs_evaluated": 5854, "probes_main": 5857, "probes_pre": 0, "inner_breaks": 95, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1339659, "Q": 786, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 2.5631261560000027, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.038632394000003956, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4831, "pairs_pruned": 81, "pairs_margin": 0, "pairs_evaluated": 4750, "probes_main": 4753, "probes_pre": 0, "inner_breaks": 81, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1347578, "Q": 694, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [11, 11, 12], "cpu": 2.178688942000001, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.04160761600000029, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4013, "pairs_pruned": 73, "pairs_margin": 0, "pairs_evaluated": 3940, "probes_main": 3947, "probes_pre": 0, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1355497, "Q": 640, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 15, 10], "cpu": 1.716156497, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.03871260700000079, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3558, "pairs_pruned": 73, "pairs_margin": 8, "pairs_evaluated": 3477, "probes_main": 3483, "probes_pre": 0, "inner_breaks": 73, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1363416, "Q": 903, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 14, 11], "cpu": 2.9966251049999997, "zplain": 18, "triad_plain": [0, 18, 0], "cpu_plain": 0.03548394799999954, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5825, "pairs_pruned": 95, "pairs_margin": 6, "pairs_evaluated": 5724, "probes_main": 5728, "probes_pre": 0, "inner_breaks": 95, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1371335, "Q": 865, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [12, 11, 10], "cpu": 1.8309399749999997, "zplain": 16, "triad_plain": [16, 0, 0], "cpu_plain": 0.039519857000001934, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3576, "pairs_pruned": 58, "pairs_margin": 2, "pairs_evaluated": 3516, "probes_main": 3520, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1379254, "Q": 780, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 2.1735716049999994, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03775972999999766, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4365, "pairs_pruned": 90, "pairs_margin": 0, "pairs_evaluated": 4275, "probes_main": 4278, "probes_pre": 0, "inner_breaks": 90, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1387173, "Q": 813, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 12, 13], "cpu": 3.1954138110000017, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.03180552399999925, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 6208, "pairs_pruned": 99, "pairs_margin": 0, "pairs_evaluated": 6109, "probes_main": 6115, "probes_pre": 0, "inner_breaks": 99, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1395092, "Q": 747, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [11, 12, 12], "cpu": 3.345181000999993, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.06700558100000364, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4951, "pairs_pruned": 85, "pairs_margin": 9, "pairs_evaluated": 4857, "probes_main": 4864, "probes_pre": 0, "inner_breaks": 85, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1403011, "Q": 803, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [13, 11, 10], "cpu": 2.782227662000004, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.0465060849999972, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4725, "pairs_pruned": 71, "pairs_margin": 1, "pairs_evaluated": 4653, "probes_main": 4659, "probes_pre": 0, "inner_breaks": 71, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1410930, "Q": 818, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.5194279739999956, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03436638399999481, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 2938, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2870, "probes_main": 2874, "probes_pre": 0, "inner_breaks": 68, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1418849, "Q": 749, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [11, 12, 11], "cpu": 2.126646957999995, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.06017032900000174, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4586, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 4512, "probes_main": 4519, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1426768, "Q": 730, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.8955801549999975, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03153712799999653, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3494, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 3433, "probes_main": 3437, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1434687, "Q": 673, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 13, 11], "cpu": 1.7783683960000047, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.04491897599999817, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3915, "pairs_pruned": 75, "pairs_margin": 4, "pairs_evaluated": 3836, "probes_main": 3843, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1442606, "Q": 718, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 1.0645817130000026, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03430708599999832, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 2566, "pairs_pruned": 67, "pairs_margin": 0, "pairs_evaluated": 2499, "probes_main": 2505, "probes_pre": 0, "inner_breaks": 67, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1450525, "Q": 765, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 0.8869648900000016, "zplain": 15, "triad_plain": [0, 15, 0], "cpu_plain": 0.02460499000000027, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 2082, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2029, "probes_main": 2036, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1458444, "Q": 854, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 13, 12], "cpu": 2.5416718690000053, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.036004143000013755, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4997, "pairs_pruned": 110, "pairs_margin": 3, "pairs_evaluated": 4884, "probes_main": 4891, "probes_pre": 0, "inner_breaks": 110, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1466363, "Q": 807, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [12, 11, 10], "cpu": 1.8967512929999941, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.04416241699999546, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3327, "pairs_pruned": 60, "pairs_margin": 1, "pairs_evaluated": 3266, "probes_main": 3272, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1474282, "Q": 715, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 15, 10], "cpu": 3.0814410419999945, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.04233718899999417, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5398, "pairs_pruned": 100, "pairs_margin": 11, "pairs_evaluated": 5287, "probes_main": 5292, "probes_pre": 0, "inner_breaks": 100, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1482201, "Q": 708, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 2.5531774700000085, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.048156190000000265, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4611, "pairs_pruned": 84, "pairs_margin": 7, "pairs_evaluated": 4520, "probes_main": 4524, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1490120, "Q": 811, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [13, 10, 10], "cpu": 1.6483526589999968, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.03849805499999093, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4122, "pairs_pruned": 53, "pairs_margin": 15, "pairs_evaluated": 4054, "probes_main": 4061, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1498039, "Q": 748, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [11, 10, 13], "cpu": 2.6606047259999883, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.04223227500000348, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4806, "pairs_pruned": 74, "pairs_margin": 0, "pairs_evaluated": 4732, "probes_main": 4738, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1505958, "Q": 696, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [12, 10, 11], "cpu": 1.5666485409999922, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03660562099999254, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3032, "pairs_pruned": 56, "pairs_margin": 3, "pairs_evaluated": 2973, "probes_main": 2980, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1513877, "Q": 661, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 1.3941468689999965, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.05902852900000255, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 2534, "pairs_pruned": 62, "pairs_margin": 16, "pairs_evaluated": 2456, "probes_main": 2461, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1521796, "Q": 759, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [14, 10, 11], "cpu": 4.535649878000001, "zplain": 17, "triad_plain": [17, 0, 0], "cpu_plain": 0.044893114000004175, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 7645, "pairs_pruned": 106, "pairs_margin": 11, "pairs_evaluated": 7528, "probes_main": 7533, "probes_pre": 0, "inner_breaks": 106, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1529715, "Q": 630, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 12, 13], "cpu": 3.1512259990000047, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.025889738000003604, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5649, "pairs_pruned": 93, "pairs_margin": 0, "pairs_evaluated": 5556, "probes_main": 5562, "probes_pre": 0, "inner_breaks": 93, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1537634, "Q": 744, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [12, 13, 10], "cpu": 3.0832146280000075, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03758233700000346, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5338, "pairs_pruned": 82, "pairs_margin": 0, "pairs_evaluated": 5256, "probes_main": 5260, "probes_pre": 0, "inner_breaks": 82, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1545553, "Q": 689, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [11, 12, 10], "cpu": 2.299511456999994, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.036143483000003584, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4031, "pairs_pruned": 69, "pairs_margin": 19, "pairs_evaluated": 3943, "probes_main": 3950, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1553472, "Q": 689, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [13, 10, 10], "cpu": 1.4584444509999912, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.02815161800000965, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3722, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 3660, "probes_main": 3665, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1561391, "Q": 711, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 3.766965085999999, "zplain": 19, "triad_plain": [0, 0, 19], "cpu_plain": 0.05209399000000303, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5997, "pairs_pruned": 90, "pairs_margin": 12, "pairs_evaluated": 5895, "probes_main": 5898, "probes_pre": 0, "inner_breaks": 90, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1569310, "Q": 636, "sizes": [208, 208, 209], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 3.447952061999999, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.04871416199999601, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 6335, "pairs_pruned": 102, "pairs_margin": 19, "pairs_evaluated": 6214, "probes_main": 6218, "probes_pre": 0, "inner_breaks": 102, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1577229, "Q": 727, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 1.9249833089999981, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.028652673999999934, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3879, "pairs_pruned": 84, "pairs_margin": 0, "pairs_evaluated": 3795, "probes_main": 3799, "probes_pre": 0, "inner_breaks": 84, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1585148, "Q": 721, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [11, 13, 10], "cpu": 1.8568755989999914, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.033223266000007357, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4060, "pairs_pruned": 77, "pairs_margin": 0, "pairs_evaluated": 3983, "probes_main": 3990, "probes_pre": 0, "inner_breaks": 77, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1593067, "Q": 873, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 2.4270038909999982, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.055811410000004, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3995, "pairs_pruned": 91, "pairs_margin": 0, "pairs_evaluated": 3904, "probes_main": 3907, "probes_pre": 0, "inner_breaks": 91, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1600986, "Q": 727, "sizes": [208, 208, 209], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 1.814514754000001, "zplain": 19, "triad_plain": [0, 19, 0], "cpu_plain": 0.04639143500000387, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4008, "pairs_pruned": 83, "pairs_margin": 0, "pairs_evaluated": 3925, "probes_main": 3928, "probes_pre": 0, "inner_breaks": 83, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1608905, "Q": 839, "sizes": [208, 208, 209], "gammaC": 11, "z": 36, "triad": [11, 15, 10], "cpu": 3.971512708000006, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.025943987999994533, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 7789, "pairs_pruned": 113, "pairs_margin": 16, "pairs_evaluated": 7660, "probes_main": 7664, "probes_pre": 0, "inner_breaks": 113, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1616824, "Q": 652, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [11, 10, 13], "cpu": 2.827975858000002, "zplain": 18, "triad_plain": [18, 0, 0], "cpu_plain": 0.06437434600000813, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 5265, "pairs_pruned": 69, "pairs_margin": 0, "pairs_evaluated": 5196, "probes_main": 5203, "probes_pre": 0, "inner_breaks": 69, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1624743, "Q": 779, "sizes": [208, 208, 209], "gammaC": 11, "z": 34, "triad": [12, 10, 12], "cpu": 2.2009913379999944, "zplain": 15, "triad_plain": [15, 0, 0], "cpu_plain": 0.031123594000007415, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 4237, "pairs_pruned": 80, "pairs_margin": 0, "pairs_evaluated": 4157, "probes_main": 4161, "probes_pre": 0, "inner_breaks": 80, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1632662, "Q": 707, "sizes": [208, 208, 209], "gammaC": 11, "z": 33, "triad": [11, 11, 11], "cpu": 1.4747094150000066, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.0341684259999937, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 3062, "pairs_pruned": 66, "pairs_margin": 0, "pairs_evaluated": 2996, "probes_main": 3002, "probes_pre": 0, "inner_breaks": 66, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "bal", "seed": 1640581, "Q": 889, "sizes": [208, 208, 209], "gammaC": 11, "z": 37, "triad": [10, 11, 16], "cpu": 4.51437335, "zplain": 20, "triad_plain": [0, 0, 20], "cpu_plain": 0.04427671799999189, "tau": [10, 10, 10], "ell": null, "pairs_total": 43264, "pairs_generated": 8793, "pairs_pruned": 120, "pairs_margin": 13, "pairs_evaluated": 8660, "probes_main": 8666, "probes_pre": 0, "inner_breaks": 120, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2252543, "Q": 778, "sizes": [125, 188, 312], "gammaC": 40, "z": 22, "triad": [1, 9, 12], "cpu": 1.194476995, "zplain": 21, "triad_plain": [0, 9, 12], "cpu_plain": 0.48411419599999994, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2582, "pairs_pruned": 57, "pairs_margin": 0, "pairs_evaluated": 2525, "probes_main": 2538, "probes_pre": 0, "inner_breaks": 57, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2260462, "Q": 768, "sizes": [125, 188, 312], "gammaC": 40, "z": 22, "triad": [3, 1, 18], "cpu": 1.692933167, "zplain": 21, "triad_plain": [3, 0, 18], "cpu_plain": 0.591536128, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2984, "pairs_pruned": 58, "pairs_margin": 0, "pairs_evaluated": 2926, "probes_main": 2940, "probes_pre": 0, "inner_breaks": 58, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2268381, "Q": 774, "sizes": [125, 188, 312], "gammaC": 40, "z": 20, "triad": [1, 1, 18], "cpu": 1.1000147999999998, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.3784526580000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2479, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 2423, "probes_main": 2428, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2276300, "Q": 880, "sizes": [125, 188, 312], "gammaC": 40, "z": 17, "triad": [1, 3, 13], "cpu": 0.5767289939999998, "zplain": 16, "triad_plain": [0, 3, 13], "cpu_plain": 0.2916099479999996, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1483, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 1438, "probes_main": 1448, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2284219, "Q": 765, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [1, 1, 17], "cpu": 0.6917091150000001, "zplain": 18, "triad_plain": [0, 1, 17], "cpu_plain": 0.3619113880000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1829, "pairs_pruned": 36, "pairs_margin": 6, "pairs_evaluated": 1787, "probes_main": 1793, "probes_pre": 0, "inner_breaks": 36, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2292138, "Q": 756, "sizes": [125, 188, 312], "gammaC": 40, "z": 25, "triad": [1, 4, 20], "cpu": 2.0400526580000005, "zplain": 24, "triad_plain": [0, 4, 20], "cpu_plain": 0.6948323260000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 3878, "pairs_pruned": 64, "pairs_margin": 8, "pairs_evaluated": 3806, "probes_main": 3815, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2300057, "Q": 699, "sizes": [125, 188, 312], "gammaC": 40, "z": 18, "triad": [1, 1, 16], "cpu": 0.8334188749999996, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.39208447500000077, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1850, "pairs_pruned": 50, "pairs_margin": 5, "pairs_evaluated": 1795, "probes_main": 1801, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2307976, "Q": 716, "sizes": [125, 188, 312], "gammaC": 40, "z": 29, "triad": [1, 1, 27], "cpu": 2.068394313999999, "zplain": 28, "triad_plain": [1, 0, 27], "cpu_plain": 0.6077920110000008, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 3932, "pairs_pruned": 75, "pairs_margin": 4, "pairs_evaluated": 3853, "probes_main": 3859, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2315895, "Q": 895, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [1, 6, 14], "cpu": 1.00154676, "zplain": 20, "triad_plain": [0, 6, 14], "cpu_plain": 0.5225418600000005, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2436, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 2384, "probes_main": 2397, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2323814, "Q": 787, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [1, 16, 4], "cpu": 1.1115217760000018, "zplain": 20, "triad_plain": [0, 16, 4], "cpu_plain": 0.4740204569999982, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2363, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 2312, "probes_main": 2330, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2331733, "Q": 848, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [1, 1, 19], "cpu": 0.9571429619999989, "zplain": 20, "triad_plain": [1, 0, 19], "cpu_plain": 0.4340469519999992, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2186, "pairs_pruned": 50, "pairs_margin": 0, "pairs_evaluated": 2136, "probes_main": 2141, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2339652, "Q": 740, "sizes": [125, 188, 312], "gammaC": 40, "z": 20, "triad": [1, 1, 18], "cpu": 1.3910998459999995, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.3916497360000015, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2715, "pairs_pruned": 61, "pairs_margin": 6, "pairs_evaluated": 2648, "probes_main": 2653, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2347571, "Q": 776, "sizes": [125, 188, 312], "gammaC": 40, "z": 24, "triad": [4, 10, 10], "cpu": 1.7573978960000005, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.6485124389999974, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 3352, "pairs_pruned": 61, "pairs_margin": 0, "pairs_evaluated": 3291, "probes_main": 3299, "probes_pre": 0, "inner_breaks": 61, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2355490, "Q": 758, "sizes": [125, 188, 312], "gammaC": 40, "z": 26, "triad": [3, 18, 5], "cpu": 2.4051965300000013, "zplain": 26, "triad_plain": [0, 22, 4], "cpu_plain": 0.6993541579999984, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 4263, "pairs_pruned": 82, "pairs_margin": 2, "pairs_evaluated": 4179, "probes_main": 4190, "probes_pre": 0, "inner_breaks": 82, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2363409, "Q": 810, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [2, 1, 16], "cpu": 1.0718082120000005, "zplain": 18, "triad_plain": [2, 0, 16], "cpu_plain": 0.4136525370000008, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2421, "pairs_pruned": 56, "pairs_margin": 4, "pairs_evaluated": 2361, "probes_main": 2373, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2371328, "Q": 760, "sizes": [125, 188, 312], "gammaC": 40, "z": 23, "triad": [1, 8, 14], "cpu": 1.5104088040000008, "zplain": 22, "triad_plain": [0, 8, 14], "cpu_plain": 0.5352042470000029, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 3301, "pairs_pruned": 60, "pairs_margin": 2, "pairs_evaluated": 3239, "probes_main": 3248, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2379247, "Q": 899, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [1, 1, 17], "cpu": 0.6938617849999993, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.2894661819999982, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1725, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1682, "probes_main": 1688, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2387166, "Q": 779, "sizes": [125, 188, 312], "gammaC": 40, "z": 20, "triad": [1, 11, 8], "cpu": 0.9817478000000008, "zplain": 20, "triad_plain": [1, 11, 8], "cpu_plain": 0.41890327100000135, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2230, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 2178, "probes_main": 2191, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2395085, "Q": 915, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [1, 6, 14], "cpu": 0.8341061190000012, "zplain": 20, "triad_plain": [0, 6, 14], "cpu_plain": 0.38173938900000337, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2369, "pairs_pruned": 65, "pairs_margin": 5, "pairs_evaluated": 2299, "probes_main": 2315, "probes_pre": 0, "inner_breaks": 65, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2403004, "Q": 777, "sizes": [125, 188, 312], "gammaC": 40, "z": 17, "triad": [1, 2, 14], "cpu": 0.8697544469999983, "zplain": 16, "triad_plain": [0, 2, 14], "cpu_plain": 0.308577329000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1832, "pairs_pruned": 50, "pairs_margin": 1, "pairs_evaluated": 1781, "probes_main": 1790, "probes_pre": 0, "inner_breaks": 50, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2410923, "Q": 879, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [1, 5, 13], "cpu": 0.621483529999999, "zplain": 18, "triad_plain": [0, 5, 13], "cpu_plain": 0.35867293100000097, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1701, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 1650, "probes_main": 1661, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2418842, "Q": 846, "sizes": [125, 188, 312], "gammaC": 40, "z": 26, "triad": [1, 19, 6], "cpu": 2.3028126029999996, "zplain": 26, "triad_plain": [0, 0, 26], "cpu_plain": 0.7544210639999989, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 4267, "pairs_pruned": 75, "pairs_margin": 0, "pairs_evaluated": 4192, "probes_main": 4201, "probes_pre": 0, "inner_breaks": 75, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2426761, "Q": 851, "sizes": [125, 188, 312], "gammaC": 40, "z": 20, "triad": [1, 14, 5], "cpu": 1.2858552659999987, "zplain": 19, "triad_plain": [0, 14, 5], "cpu_plain": 0.3307048690000016, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2923, "pairs_pruned": 59, "pairs_margin": 10, "pairs_evaluated": 2854, "probes_main": 2861, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2434680, "Q": 688, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [3, 1, 17], "cpu": 1.3284435129999963, "zplain": 20, "triad_plain": [3, 0, 17], "cpu_plain": 0.47351949299999774, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 3118, "pairs_pruned": 63, "pairs_margin": 19, "pairs_evaluated": 3036, "probes_main": 3050, "probes_pre": 0, "inner_breaks": 63, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2442599, "Q": 761, "sizes": [125, 188, 312], "gammaC": 40, "z": 20, "triad": [1, 5, 14], "cpu": 1.2325675969999992, "zplain": 20, "triad_plain": [1, 5, 14], "cpu_plain": 0.4974260839999971, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2614, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 2558, "probes_main": 2572, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2450518, "Q": 684, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [6, 8, 7], "cpu": 1.0593943539999984, "zplain": 21, "triad_plain": [6, 8, 7], "cpu_plain": 0.5505710380000011, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2726, "pairs_pruned": 62, "pairs_margin": 0, "pairs_evaluated": 2664, "probes_main": 2676, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2458437, "Q": 746, "sizes": [125, 188, 312], "gammaC": 40, "z": 16, "triad": [1, 2, 13], "cpu": 0.5314270989999983, "zplain": 15, "triad_plain": [0, 2, 13], "cpu_plain": 0.3171557800000002, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1560, "pairs_pruned": 41, "pairs_margin": 1, "pairs_evaluated": 1518, "probes_main": 1527, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2466356, "Q": 812, "sizes": [125, 188, 312], "gammaC": 40, "z": 17, "triad": [3, 1, 13], "cpu": 0.5243340669999981, "zplain": 17, "triad_plain": [3, 1, 13], "cpu_plain": 0.34723652699999974, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1283, "pairs_pruned": 34, "pairs_margin": 1, "pairs_evaluated": 1248, "probes_main": 1264, "probes_pre": 0, "inner_breaks": 34, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2474275, "Q": 685, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [1, 3, 15], "cpu": 1.2582675120000033, "zplain": 18, "triad_plain": [0, 3, 15], "cpu_plain": 0.41954126800000324, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2525, "pairs_pruned": 54, "pairs_margin": 0, "pairs_evaluated": 2471, "probes_main": 2480, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2482194, "Q": 762, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [1, 1, 17], "cpu": 0.7311976859999945, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.290662171000001, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1942, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 1887, "probes_main": 1893, "probes_pre": 0, "inner_breaks": 55, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2490113, "Q": 657, "sizes": [125, 188, 312], "gammaC": 40, "z": 16, "triad": [1, 1, 14], "cpu": 0.5497714640000027, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.28952289699999767, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1290, "pairs_pruned": 38, "pairs_margin": 1, "pairs_evaluated": 1251, "probes_main": 1256, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2498032, "Q": 805, "sizes": [125, 188, 312], "gammaC": 40, "z": 26, "triad": [1, 21, 4], "cpu": 2.535090369999999, "zplain": 25, "triad_plain": [0, 21, 4], "cpu_plain": 0.7049415099999976, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 5026, "pairs_pruned": 79, "pairs_margin": 6, "pairs_evaluated": 4941, "probes_main": 4949, "probes_pre": 0, "inner_breaks": 79, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2505951, "Q": 723, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [1, 1, 17], "cpu": 0.9429812689999935, "zplain": 18, "triad_plain": [0, 1, 17], "cpu_plain": 0.3463237229999976, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2333, "pairs_pruned": 54, "pairs_margin": 2, "pairs_evaluated": 2277, "probes_main": 2283, "probes_pre": 0, "inner_breaks": 54, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2513870, "Q": 748, "sizes": [125, 188, 312], "gammaC": 40, "z": 26, "triad": [1, 10, 15], "cpu": 1.5158233180000025, "zplain": 25, "triad_plain": [0, 10, 15], "cpu_plain": 0.5767279129999991, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 3340, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 3272, "probes_main": 3282, "probes_pre": 0, "inner_breaks": 68, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2521789, "Q": 667, "sizes": [125, 188, 312], "gammaC": 40, "z": 17, "triad": [1, 1, 15], "cpu": 0.4624262209999941, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.25364460400000155, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1211, "pairs_pruned": 37, "pairs_margin": 0, "pairs_evaluated": 1174, "probes_main": 1186, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2529708, "Q": 859, "sizes": [125, 188, 312], "gammaC": 40, "z": 20, "triad": [1, 1, 18], "cpu": 1.1133500749999996, "zplain": 19, "triad_plain": [0, 1, 18], "cpu_plain": 0.4512572469999938, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2167, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 2122, "probes_main": 2127, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2537627, "Q": 623, "sizes": [125, 188, 312], "gammaC": 40, "z": 18, "triad": [2, 6, 10], "cpu": 0.9010429869999967, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.4927579629999954, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1916, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1875, "probes_main": 1884, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2545546, "Q": 714, "sizes": [125, 188, 312], "gammaC": 40, "z": 25, "triad": [1, 1, 23], "cpu": 1.444021075000002, "zplain": 23, "triad_plain": [0, 0, 23], "cpu_plain": 0.4845988069999976, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2972, "pairs_pruned": 62, "pairs_margin": 7, "pairs_evaluated": 2903, "probes_main": 2908, "probes_pre": 0, "inner_breaks": 62, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2553465, "Q": 748, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [1, 10, 10], "cpu": 1.0503408649999955, "zplain": 20, "triad_plain": [0, 10, 10], "cpu_plain": 0.35708831099999827, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2216, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 2169, "probes_main": 2187, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 5}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2561384, "Q": 627, "sizes": [125, 188, 312], "gammaC": 40, "z": 17, "triad": [5, 1, 11], "cpu": 0.8182891679999997, "zplain": 16, "triad_plain": [5, 0, 11], "cpu_plain": 0.3484426369999909, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1902, "pairs_pruned": 47, "pairs_margin": 0, "pairs_evaluated": 1855, "probes_main": 1865, "probes_pre": 0, "inner_breaks": 47, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2569303, "Q": 722, "sizes": [125, 188, 312], "gammaC": 40, "z": 14, "triad": [1, 3, 10], "cpu": 0.3039502689999978, "zplain": 13, "triad_plain": [0, 3, 10], "cpu_plain": 0.28977626900000075, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 862, "pairs_pruned": 37, "pairs_margin": 8, "pairs_evaluated": 817, "probes_main": 825, "probes_pre": 0, "inner_breaks": 37, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2577222, "Q": 838, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [2, 1, 16], "cpu": 0.9951822769999978, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.3611356179999916, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2452, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 2403, "probes_main": 2412, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2585141, "Q": 641, "sizes": [125, 188, 312], "gammaC": 40, "z": 21, "triad": [1, 14, 6], "cpu": 0.7749292330000088, "zplain": 20, "triad_plain": [0, 14, 6], "cpu_plain": 0.422662742, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2281, "pairs_pruned": 59, "pairs_margin": 0, "pairs_evaluated": 2222, "probes_main": 2234, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2593060, "Q": 692, "sizes": [125, 188, 312], "gammaC": 40, "z": 25, "triad": [10, 1, 14], "cpu": 2.121783334, "zplain": 25, "triad_plain": [10, 0, 15], "cpu_plain": 0.8081082479999964, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 4446, "pairs_pruned": 72, "pairs_margin": 0, "pairs_evaluated": 4374, "probes_main": 4391, "probes_pre": 0, "inner_breaks": 72, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2600979, "Q": 815, "sizes": [125, 188, 312], "gammaC": 40, "z": 22, "triad": [1, 1, 20], "cpu": 1.4834289739999917, "zplain": 21, "triad_plain": [1, 0, 20], "cpu_plain": 0.6389958569999976, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2935, "pairs_pruned": 68, "pairs_margin": 0, "pairs_evaluated": 2867, "probes_main": 2872, "probes_pre": 0, "inner_breaks": 68, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2608898, "Q": 796, "sizes": [125, 188, 312], "gammaC": 40, "z": 20, "triad": [1, 1, 18], "cpu": 0.6218502389999969, "zplain": 18, "triad_plain": [0, 0, 18], "cpu_plain": 0.2893794219999961, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1726, "pairs_pruned": 43, "pairs_margin": 7, "pairs_evaluated": 1676, "probes_main": 1681, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2616817, "Q": 828, "sizes": [125, 188, 312], "gammaC": 40, "z": 23, "triad": [1, 9, 13], "cpu": 0.998474716000004, "zplain": 22, "triad_plain": [0, 9, 13], "cpu_plain": 0.5141147519999976, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2147, "pairs_pruned": 51, "pairs_margin": 0, "pairs_evaluated": 2096, "probes_main": 2105, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2624736, "Q": 909, "sizes": [125, 188, 312], "gammaC": 40, "z": 19, "triad": [1, 9, 9], "cpu": 1.2874240019999945, "zplain": 18, "triad_plain": [0, 9, 9], "cpu_plain": 0.4264349379999999, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2620, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 2568, "probes_main": 2584, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 4}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2632655, "Q": 675, "sizes": [125, 188, 312], "gammaC": 40, "z": 23, "triad": [1, 1, 21], "cpu": 0.830751712999998, "zplain": 21, "triad_plain": [0, 0, 21], "cpu_plain": 0.5322162989999981, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 2152, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 2096, "probes_main": 2102, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 1, "hi": 40, "split": "unb", "seed": 2640574, "Q": 705, "sizes": [125, 188, 312], "gammaC": 40, "z": 17, "triad": [1, 4, 12], "cpu": 0.6987923009999975, "zplain": 16, "triad_plain": [0, 4, 12], "cpu_plain": 0.41674414400000614, "tau": [1, 1, 1], "ell": null, "pairs_total": 23500, "pairs_generated": 1806, "pairs_pruned": 52, "pairs_margin": 0, "pairs_evaluated": 1754, "probes_main": 1764, "probes_pre": 0, "inner_breaks": 52, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2252550, "Q": 753, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.801014125, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.030652981000000024, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1817, "pairs_pruned": 48, "pairs_margin": 11, "pairs_evaluated": 1758, "probes_main": 1762, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2260469, "Q": 776, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 12, 13], "cpu": 1.4373415449999998, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03983326700000012, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2366, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 2317, "probes_main": 2323, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2268388, "Q": 746, "sizes": [125, 188, 312], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 2.426908988, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.029539465000000042, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 5009, "pairs_pruned": 79, "pairs_margin": 27, "pairs_evaluated": 4903, "probes_main": 4907, "probes_pre": 0, "inner_breaks": 79, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2276307, "Q": 752, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.46965771999999983, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.022825074999999195, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1242, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1204, "probes_main": 1208, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2284226, "Q": 748, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.857029292, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.028094259999999593, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1628, "pairs_pruned": 43, "pairs_margin": 0, "pairs_evaluated": 1585, "probes_main": 1589, "probes_pre": 0, "inner_breaks": 43, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2292145, "Q": 752, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 1.1858944289999993, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03680206599999991, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2665, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 2609, "probes_main": 2612, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2300064, "Q": 680, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 13, 11], "cpu": 0.7982380950000003, "zplain": 17, "triad_plain": [0, 17, 0], "cpu_plain": 0.04056797900000042, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1747, "pairs_pruned": 46, "pairs_margin": 3, "pairs_evaluated": 1698, "probes_main": 1704, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2307983, "Q": 698, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.9348574260000007, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.022509349999999984, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1828, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1784, "probes_main": 1788, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2315902, "Q": 641, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 1.306137059000001, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.03669263499999964, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2427, "pairs_pruned": 51, "pairs_margin": 4, "pairs_evaluated": 2372, "probes_main": 2375, "probes_pre": 0, "inner_breaks": 51, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2323821, "Q": 784, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.0790451379999997, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03428942699999915, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2370, "pairs_pruned": 56, "pairs_margin": 0, "pairs_evaluated": 2314, "probes_main": 2318, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2331740, "Q": 750, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.3720727359999998, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.028491411999999272, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1013, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 978, "probes_main": 982, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2339659, "Q": 749, "sizes": [125, 188, 312], "gammaC": 11, "z": 36, "triad": [10, 12, 14], "cpu": 2.152362909999999, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.038551840000000226, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 3632, "pairs_pruned": 64, "pairs_margin": 21, "pairs_evaluated": 3547, "probes_main": 3553, "probes_pre": 0, "inner_breaks": 64, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2347578, "Q": 705, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 14, 11], "cpu": 1.5702610129999997, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03159834200000056, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2976, "pairs_pruned": 56, "pairs_margin": 6, "pairs_evaluated": 2914, "probes_main": 2919, "probes_pre": 0, "inner_breaks": 56, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2355497, "Q": 756, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [11, 10, 14], "cpu": 1.6126554450000015, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.032586849999997725, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2921, "pairs_pruned": 59, "pairs_margin": 0, "pairs_evaluated": 2862, "probes_main": 2868, "probes_pre": 0, "inner_breaks": 59, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2363416, "Q": 758, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.5764487900000006, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.02189840899999851, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1170, "pairs_pruned": 31, "pairs_margin": 0, "pairs_evaluated": 1139, "probes_main": 1143, "probes_pre": 0, "inner_breaks": 31, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2371335, "Q": 783, "sizes": [125, 188, 312], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 2.0692292539999997, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.030633608000002255, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 3962, "pairs_pruned": 73, "pairs_margin": 5, "pairs_evaluated": 3884, "probes_main": 3888, "probes_pre": 0, "inner_breaks": 73, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2379254, "Q": 804, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [11, 10, 13], "cpu": 0.8535400889999991, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.02677547499999733, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1872, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1831, "probes_main": 1836, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2387173, "Q": 752, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 1.7615697069999996, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.027255614999997846, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 3200, "pairs_pruned": 60, "pairs_margin": 0, "pairs_evaluated": 3140, "probes_main": 3143, "probes_pre": 0, "inner_breaks": 60, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2395092, "Q": 682, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.3640692080000001, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.022009404000002064, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 980, "pairs_pruned": 29, "pairs_margin": 1, "pairs_evaluated": 950, "probes_main": 954, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2403011, "Q": 787, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.382669589999999, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.025901056000002143, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2504, "pairs_pruned": 53, "pairs_margin": 0, "pairs_evaluated": 2451, "probes_main": 2455, "probes_pre": 0, "inner_breaks": 53, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2410930, "Q": 683, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.107296411, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.020540067999998968, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2007, "pairs_pruned": 42, "pairs_margin": 0, "pairs_evaluated": 1965, "probes_main": 1969, "probes_pre": 0, "inner_breaks": 42, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2418849, "Q": 806, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.7541436690000012, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.0344248570000012, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1625, "pairs_pruned": 40, "pairs_margin": 0, "pairs_evaluated": 1585, "probes_main": 1589, "probes_pre": 0, "inner_breaks": 40, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2426768, "Q": 802, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 0.8774681850000015, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.028315531000000504, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1832, "pairs_pruned": 39, "pairs_margin": 7, "pairs_evaluated": 1786, "probes_main": 1790, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2434687, "Q": 730, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 11, 12], "cpu": 0.3829319259999977, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.028638285999999624, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 934, "pairs_pruned": 29, "pairs_margin": 1, "pairs_evaluated": 904, "probes_main": 909, "probes_pre": 0, "inner_breaks": 29, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2442606, "Q": 768, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [11, 10, 12], "cpu": 0.9316897819999994, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03536244400000044, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1785, "pairs_pruned": 33, "pairs_margin": 2, "pairs_evaluated": 1750, "probes_main": 1755, "probes_pre": 0, "inner_breaks": 33, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2450525, "Q": 698, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.1576335019999995, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03040997500000131, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2238, "pairs_pruned": 49, "pairs_margin": 6, "pairs_evaluated": 2183, "probes_main": 2187, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2458444, "Q": 745, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 0.7858975189999988, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.04096250299999937, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1694, "pairs_pruned": 49, "pairs_margin": 3, "pairs_evaluated": 1642, "probes_main": 1646, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2466363, "Q": 748, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.24689418899999893, "zplain": 13, "triad_plain": [0, 0, 13], "cpu_plain": 0.0187137970000002, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 715, "pairs_pruned": 28, "pairs_margin": 2, "pairs_evaluated": 685, "probes_main": 689, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2474282, "Q": 717, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 1.118392501999999, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.025011804000001803, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2053, "pairs_pruned": 45, "pairs_margin": 0, "pairs_evaluated": 2008, "probes_main": 2011, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2482201, "Q": 747, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 0.6542355509999993, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.027762674999998183, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1649, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 1614, "probes_main": 1620, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2490120, "Q": 780, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.7017558650000026, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.030659045000000162, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1629, "pairs_pruned": 39, "pairs_margin": 0, "pairs_evaluated": 1590, "probes_main": 1594, "probes_pre": 0, "inner_breaks": 39, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2498039, "Q": 690, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 1.6848177809999996, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.032409760000000176, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2783, "pairs_pruned": 55, "pairs_margin": 0, "pairs_evaluated": 2728, "probes_main": 2731, "probes_pre": 0, "inner_breaks": 55, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2505958, "Q": 690, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [11, 10, 12], "cpu": 0.4079527600000006, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.028780103999999085, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 949, "pairs_pruned": 21, "pairs_margin": 0, "pairs_evaluated": 928, "probes_main": 933, "probes_pre": 0, "inner_breaks": 21, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2513877, "Q": 786, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 12, 12], "cpu": 0.6170570819999952, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.031012709999998833, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1422, "pairs_pruned": 38, "pairs_margin": 0, "pairs_evaluated": 1384, "probes_main": 1388, "probes_pre": 0, "inner_breaks": 38, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2521796, "Q": 767, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.8977161219999985, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.03456668399999785, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2022, "pairs_pruned": 45, "pairs_margin": 3, "pairs_evaluated": 1974, "probes_main": 1978, "probes_pre": 0, "inner_breaks": 45, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2529715, "Q": 774, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 13, 10], "cpu": 0.692820832999999, "zplain": 17, "triad_plain": [0, 0, 17], "cpu_plain": 0.03833668800000112, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1343, "pairs_pruned": 32, "pairs_margin": 2, "pairs_evaluated": 1309, "probes_main": 1315, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2537634, "Q": 739, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.1584595019999995, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.03000648400000472, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1793, "pairs_pruned": 46, "pairs_margin": 1, "pairs_evaluated": 1746, "probes_main": 1750, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2545553, "Q": 721, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 1.2204420640000038, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.01939299699999708, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2248, "pairs_pruned": 46, "pairs_margin": 0, "pairs_evaluated": 2202, "probes_main": 2206, "probes_pre": 0, "inner_breaks": 46, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2553472, "Q": 786, "sizes": [125, 188, 312], "gammaC": 11, "z": 35, "triad": [10, 10, 15], "cpu": 2.0912582149999963, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.025693337999996402, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 3233, "pairs_pruned": 70, "pairs_margin": 4, "pairs_evaluated": 3159, "probes_main": 3162, "probes_pre": 0, "inner_breaks": 70, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2561391, "Q": 793, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.9566135379999992, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.026887348999999006, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1969, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1928, "probes_main": 1932, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2569310, "Q": 798, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.43337699100000293, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.02387862999999868, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 872, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 844, "probes_main": 848, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2577229, "Q": 776, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.49092923799999966, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.022302246000002413, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1234, "pairs_pruned": 35, "pairs_margin": 0, "pairs_evaluated": 1199, "probes_main": 1203, "probes_pre": 0, "inner_breaks": 35, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2585148, "Q": 778, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.4688956859999962, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.045429314000003274, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1202, "pairs_pruned": 41, "pairs_margin": 0, "pairs_evaluated": 1161, "probes_main": 1165, "probes_pre": 0, "inner_breaks": 41, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2593067, "Q": 768, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 0.9096858110000028, "zplain": 16, "triad_plain": [0, 16, 0], "cpu_plain": 0.04596487400000626, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1942, "pairs_pruned": 48, "pairs_margin": 0, "pairs_evaluated": 1894, "probes_main": 1900, "probes_pre": 0, "inner_breaks": 48, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2600986, "Q": 775, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 10, 13], "cpu": 0.4880232690000028, "zplain": 14, "triad_plain": [0, 0, 14], "cpu_plain": 0.02624394000000052, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1216, "pairs_pruned": 32, "pairs_margin": 0, "pairs_evaluated": 1184, "probes_main": 1188, "probes_pre": 0, "inner_breaks": 32, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2608905, "Q": 612, "sizes": [125, 188, 312], "gammaC": 11, "z": 36, "triad": [10, 10, 16], "cpu": 2.1774254710000065, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.038833262000004254, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 4481, "pairs_pruned": 74, "pairs_margin": 19, "pairs_evaluated": 4388, "probes_main": 4392, "probes_pre": 0, "inner_breaks": 74, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2616824, "Q": 777, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 13, 10], "cpu": 0.5879255659999956, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.0280711079999989, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1021, "pairs_pruned": 28, "pairs_margin": 4, "pairs_evaluated": 989, "probes_main": 993, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 3}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2624743, "Q": 685, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 11, 13], "cpu": 0.8343381920000041, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.027031520000001308, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 2054, "pairs_pruned": 49, "pairs_margin": 0, "pairs_evaluated": 2005, "probes_main": 2010, "probes_pre": 0, "inner_breaks": 49, "outer_stop": 1, "improvements": 2}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2632662, "Q": 708, "sizes": [125, 188, 312], "gammaC": 11, "z": 34, "triad": [10, 10, 14], "cpu": 0.8297818950000035, "zplain": 15, "triad_plain": [0, 0, 15], "cpu_plain": 0.029049369999995633, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1747, "pairs_pruned": 44, "pairs_margin": 0, "pairs_evaluated": 1703, "probes_main": 1707, "probes_pre": 0, "inner_breaks": 44, "outer_stop": 1, "improvements": 1}
{"m": 25, "n": 25, "lo": 10, "hi": 20, "split": "unb", "seed": 2640581, "Q": 864, "sizes": [125, 188, 312], "gammaC": 11, "z": 33, "triad": [10, 12, 11], "cpu": 0.5291863879999994, "zplain": 16, "triad_plain": [0, 0, 16], "cpu_plain": 0.04039027900000036, "tau": [10, 10, 10], "ell": null, "pairs_total": 23500, "pairs_generated": 1178, "pairs_pruned": 28, "pairs_margin": 0, "pairs_evaluated": 1150, "probes_main": 1156, "probes_pre": 0, "inner_breaks": 28, "outer_stop": 1, "improvements": 2}


==> anc/three_phase_ni_supplement/original_studies/results/study_summary.json <==
{
 "bal-3-1-40": {
  "n": 50,
  "cpu": 0.00026613664000000036,
  "cpuh": 3.231406698055599e-05,
  "cpumax": 0.0005901050000000005,
  "probes": 7.74,
  "probesmax": 12,
  "ev": 5.78,
  "gen": 77.55555555555554,
  "I": 1.46,
  "ext": 1.96,
  "pairs_total": 9.0,
  "outer": 0.36
 },
 "bal-3-10-20": {
  "n": 50,
  "cpu": 0.00022155812000000067,
  "cpuh": 2.902571566087191e-05,
  "cpumax": 0.000549545999999998,
  "probes": 6.74,
  "probesmax": 12,
  "ev": 4.92,
  "gen": 67.77777777777777,
  "I": 1.38,
  "ext": 1.82,
  "pairs_total": 9.0,
  "outer": 0.52
 },
 "bal-5-1-40": {
  "n": 50,
  "cpu": 0.0022738011800000012,
  "cpuh": 0.0002848495245234547,
  "cpumax": 0.004811885000000002,
  "probes": 40.36,
  "probesmax": 61,
  "ev": 35.74,
  "gen": 65.0,
  "I": 1.98,
  "ext": 4.62,
  "pairs_total": 64.0,
  "outer": 0.44
 },
 "bal-5-10-20": {
  "n": 50,
  "cpu": 0.0021429530799999996,
  "cpuh": 0.0002402597817760348,
  "cpumax": 0.004754280999999999,
  "probes": 39.5,
  "probesmax": 66,
  "ev": 35.82,
  "gen": 64.25,
  "I": 1.66,
  "ext": 3.68,
  "pairs_total": 64.0,
  "outer": 0.44
 },
 "bal-10-1-40": {
  "n": 50,
  "cpu": 0.057532073460000055,
  "cpuh": 0.006977283348885538,
  "cpumax": 0.13151666800000006,
  "probes": 442.58,
  "probesmax": 874,
  "ev": 431.08,
  "gen": 41.97979797979798,
  "I": 3.28,
  "ext": 11.5,
  "pairs_total": 1089.0,
  "outer": 0.78
 },
 "bal-10-10-20": {
  "n": 50,
  "cpu": 0.05741663864000006,
  "cpuh": 0.009391103788190297,
  "cpumax": 0.16807209300000014,
  "probes": 407.68,
  "probesmax": 852,
  "ev": 401.86,
  "gen": 39.1386593204775,
  "I": 2.32,
  "ext": 5.82,
  "pairs_total": 1089.0,
  "outer": 0.92
 },
 "bal-15-1-40": {
  "n": 50,
  "cpu": 0.3500811015799999,
  "cpuh": 0.04371258705585757,
  "cpumax": 0.773872441,
  "probes": 1467.8,
  "probesmax": 2741,
  "ev": 1454.7,
  "gen": 26.77724444444445,
  "I": 3.42,
  "ext": 13.1,
  "pairs_total": 5625.0,
  "outer": 1.0
 },
 "bal-15-10-20": {
  "n": 50,
  "cpu": 0.3071722055600001,
  "cpuh": 0.04158627145009358,
  "cpumax": 0.7266256030000005,
  "probes": 1255.28,
  "probesmax": 2655,
  "ev": 1249.14,
  "gen": 23.02328888888889,
  "I": 2.46,
  "ext": 6.14,
  "pairs_total": 5625.0,
  "outer": 1.0
 },
 "bal-20-1-40": {
  "n": 50,
  "cpu": 1.2022397285800006,
  "cpuh": 0.13204037683091785,
  "cpumax": 2.6611684579999917,
  "probes": 3261.86,
  "probesmax": 5950,
  "ev": 3246.46,
  "gen": 18.798010062750862,
  "I": 4.1,
  "ext": 15.4,
  "pairs_total": 17689.0,
  "outer": 1.0
 },
 "bal-20-10-20": {
  "n": 50,
  "cpu": 0.9635023423000001,
  "cpuh": 0.13851382337663687,
  "cpumax": 2.4399666500000023,
  "probes": 2667.48,
  "probesmax": 6333,
  "ev": 2661.68,
  "gen": 15.420996099270734,
  "I": 2.36,
  "ext": 5.8,
  "pairs_total": 17689.0,
  "outer": 1.0
 },
 "bal-25-1-40": {
  "n": 50,
  "cpu": 3.5406365535399993,
  "cpuh": 0.3380673405750112,
  "cpumax": 6.361262740000001,
  "probes": 6600.38,
  "probesmax": 11008,
  "ev": 6584.38,
  "gen": 15.48224852071006,
  "I": 4.26,
  "ext": 16.0,
  "pairs_total": 43264.0,
  "outer": 1.0
 },
 "bal-25-10-20": {
  "n": 50,
  "cpu": 2.4862411308399994,
  "cpuh": 0.2776420782664016,
  "cpumax": 5.223853191,
  "probes": 4597.62,
  "probesmax": 8666,
  "ev": 4592.42,
  "gen": 10.813193417159763,
  "I": 2.16,
  "ext": 5.2,
  "pairs_total": 43264.0,
  "outer": 1.0
 },
 "bal-30-1-40": {
  "n": 50,
  "cpu": 6.616883674659996,
  "cpuh": 0.69876095456891,
  "cpumax": 13.605316175999974,
  "probes": 9521.66,
  "probesmax": 18103,
  "ev": 9506.98,
  "gen": 10.71182222222222,
  "I": 4.12,
  "ext": 14.68,
  "pairs_total": 90000.0,
  "outer": 1.0
 },
 "bal-30-10-20": {
  "n": 50,
  "cpu": 4.571571887639999,
  "cpuh": 0.546407610894928,
  "cpumax": 9.443814376000006,
  "probes": 6572.74,
  "probesmax": 11418,
  "ev": 6567.66,
  "gen": 7.410866666666667,
  "I": 2.14,
  "ext": 5.08,
  "pairs_total": 90000.0,
  "outer": 1.0
 },
 "unb-3-1-40": {
  "n": 50,
  "cpu": 0.0002095961400000005,
  "cpuh": 2.9147806328203653e-05,
  "cpumax": 0.0005141150000000025,
  "probes": 6.06,
  "probesmax": 10,
  "ev": 3.78,
  "gen": 77.33333333333333,
  "I": 1.38,
  "ext": 2.28,
  "pairs_total": 6.0,
  "outer": 0.3
 },
 "unb-3-10-20": {
  "n": 50,
  "cpu": 0.00020158154000000052,
  "cpuh": 2.5579792701959012e-05,
  "cpumax": 0.0004909530000000023,
  "probes": 6.08,
  "probesmax": 9,
  "ev": 4.12,
  "gen": 82.66666666666667,
  "I": 1.28,
  "ext": 1.96,
  "pairs_total": 6.0,
  "outer": 0.22
 },
 "unb-5-1-40": {
  "n": 50,
  "cpu": 0.0013334830599999997,
  "cpuh": 0.0001380357832978225,
  "cpumax": 0.0024790030000000005,
  "probes": 27.72,
  "probesmax": 48,
  "ev": 22.34,
  "gen": 64.25,
  "I": 1.8,
  "ext": 5.38,
  "pairs_total": 40.0,
  "outer": 0.42
 },
 "unb-5-10-20": {
  "n": 50,
  "cpu": 0.0012190558200000001,
  "cpuh": 0.00015575420526175616,
  "cpumax": 0.0026069370000000036,
  "probes": 24.82,
  "probesmax": 43,
  "ev": 21.12,
  "gen": 60.6,
  "I": 1.54,
  "ext": 3.7,
  "pairs_total": 40.0,
  "outer": 0.52
 },
 "unb-10-1-40": {
  "n": 50,
  "cpu": 0.024027167319999983,
  "cpuh": 0.002991119080752427,
  "cpumax": 0.05507093200000002,
  "probes": 194.44,
  "probesmax": 356,
  "ev": 185.3,
  "gen": 33.35333333333333,
  "I": 2.14,
  "ext": 9.14,
  "pairs_total": 600.0,
  "outer": 1.0
 },
 "unb-10-10-20": {
  "n": 50,
  "cpu": 0.019442429619999996,
  "cpuh": 0.0031998861089544478,
  "cpumax": 0.04579793799999998,
  "probes": 165.2,
  "probesmax": 328,
  "ev": 160.34,
  "gen": 28.95,
  "I": 1.64,
  "ext": 4.86,
  "pairs_total": 600.0,
  "outer": 0.96
 },
 "unb-15-1-40": {
  "n": 50,
  "cpu": 0.13323967273999984,
  "cpuh": 0.01811808883057364,
  "cpumax": 0.286792833,
  "probes": 622.36,
  "probesmax": 1344,
  "ev": 612.62,
  "gen": 20.96535947712418,
  "I": 2.1,
  "ext": 9.74,
  "pairs_total": 3060.0,
  "outer": 0.98
 },
 "unb-15-10-20": {
  "n": 50,
  "cpu": 0.13439455379999998,
  "cpuh": 0.01647997247134821,
  "cpumax": 0.270285463,
  "probes": 599.32,
  "probesmax": 1094,
  "ev": 594.86,
  "gen": 20.349019607843136,
  "I": 1.48,
  "ext": 4.46,
  "pairs_total": 3060.0,
  "outer": 1.0
 },
 "unb-20-1-40": {
  "n": 50,
  "cpu": 0.45185020494000017,
  "cpuh": 0.052903384754195544,
  "cpumax": 0.9443839609999998,
  "probes": 1362.64,
  "probesmax": 2381,
  "ev": 1352.22,
  "gen": 14.533541666666668,
  "I": 2.34,
  "ext": 10.42,
  "pairs_total": 9600.0,
  "outer": 1.0
 },
 "unb-20-10-20": {
  "n": 50,
  "cpu": 0.38720355007999996,
  "cpuh": 0.06101308697285399,
  "cpumax": 1.328486293,
  "probes": 1119.6,
  "probesmax": 3218,
  "ev": 1115.36,
  "gen": 11.992083333333333,
  "I": 1.36,
  "ext": 4.24,
  "pairs_total": 9600.0,
  "outer": 1.0
 },
 "unb-25-1-40": {
  "n": 50,
  "cpu": 1.1421761790399991,
  "cpuh": 0.14961235720624907,
  "cpumax": 2.535090369999999,
  "probes": 2446.38,
  "probesmax": 4949,
  "ev": 2436.66,
  "gen": 10.610127659574468,
  "I": 2.2,
  "ext": 9.72,
  "pairs_total": 23500.0,
  "outer": 1.0
 },
 "unb-25-10-20": {
  "n": 50,
  "cpu": 1.00412096128,
  "cpuh": 0.1534315657212288,
  "cpumax": 2.426908988,
  "probes": 1960.86,
  "probesmax": 4907,
  "ev": 1956.54,
  "gen": 8.527574468085106,
  "I": 1.42,
  "ext": 4.32,
  "pairs_total": 23500.0,
  "outer": 1.0
 },
 "unb-30-1-40": {
  "n": 50,
  "cpu": 2.502380503099999,
  "cpuh": 0.29964701015608025,
  "cpumax": 5.881675985999998,
  "probes": 3972.56,
  "probesmax": 8140,
  "ev": 3963.38,
  "gen": 8.304650205761318,
  "I": 2.14,
  "ext": 9.18,
  "pairs_total": 48600.0,
  "outer": 1.0
 },
 "unb-30-10-20": {
  "n": 50,
  "cpu": 2.0754866738199995,
  "cpuh": 0.4771605194586485,
  "cpumax": 11.160579878,
  "probes": 3037.24,
  "probesmax": 14270,
  "ev": 3033.24,
  "gen": 6.356172839506175,
  "I": 1.26,
  "ext": 4.0,
  "pairs_total": 48600.0,
  "outer": 1.0
 },
 "C-3-1-40": {
  "n": 100,
  "k": 59,
  "lo": 0.49201429976362127,
  "hi": 0.6813268704579594,
  "rel": 20.730040395407208,
  "relmed": 13.157894736842104,
  "relmax": 102.94117647058823,
  "abs": 8.64406779661017,
  "idle2": 0
 },
 "C-3-10-20": {
  "n": 100,
  "k": 85,
  "lo": 0.7671644033458782,
  "hi": 0.9069401475158245,
  "rel": 33.627124415737754,
  "relmed": 34.285714285714285,
  "relmax": 65.51724137931035,
  "abs": 10.905882352941177,
  "idle2": 0
 },
 "C-5-1-40": {
  "n": 100,
  "k": 62,
  "lo": 0.5220975521761144,
  "hi": 0.7090240081193264,
  "rel": 16.382250713618774,
  "relmed": 11.834733893557424,
  "relmax": 138.70967741935485,
  "abs": 6.306451612903226,
  "idle2": 2
 },
 "C-5-10-20": {
  "n": 100,
  "k": 91,
  "lo": 0.8377378707781101,
  "hi": 0.9519274602313131,
  "rel": 37.734918767265896,
  "relmed": 32.142857142857146,
  "relmax": 129.41176470588235,
  "abs": 10.538461538461538,
  "idle2": 8
 },
 "C-10-1-40": {
  "n": 100,
  "k": 66,
  "lo": 0.56277728776086,
  "hi": 0.7453847926330613,
  "rel": 8.714348993929153,
  "relmed": 7.275132275132275,
  "relmax": 26.923076923076923,
  "abs": 2.696969696969697,
  "idle2": 18
 },
 "C-10-10-20": {
  "n": 100,
  "k": 100,
  "lo": 0.9630065012310038,
  "hi": 1.0000000000000002,
  "rel": 58.27781413605635,
  "relmed": 35.714285714285715,
  "relmax": 133.33333333333334,
  "abs": 12.73,
  "idle2": 39
 },
 "C-15-1-40": {
  "n": 100,
  "k": 59,
  "lo": 0.49201429976362127,
  "hi": 0.6813268704579594,
  "rel": 6.74443735709468,
  "relmed": 5.2631578947368425,
  "relmax": 17.391304347826086,
  "abs": 1.7796610169491525,
  "idle2": 18
 },
 "C-15-10-20": {
  "n": 100,
  "k": 100,
  "lo": 0.9630065012310038,
  "hi": 1.0000000000000002,
  "rel": 87.18607524579198,
  "relmed": 94.44444444444444,
  "relmax": 142.85714285714286,
  "abs": 16.31,
  "idle2": 82
 },
 "C-20-1-40": {
  "n": 100,
  "k": 63,
  "lo": 0.5322052950281534,
  "hi": 0.7181763952919077,
  "rel": 5.7673314810556535,
  "relmed": 4.545454545454546,
  "relmax": 16.666666666666668,
  "abs": 1.3015873015873016,
  "idle2": 21
 },
 "C-20-10-20": {
  "n": 100,
  "k": 100,
  "lo": 0.9630065012310038,
  "hi": 1.0000000000000002,
  "rel": 105.22452638950317,
  "relmed": 105.55555555555556,
  "relmax": 142.85714285714286,
  "abs": 17.81,
  "idle2": 100
 },
 "C-25-1-40": {
  "n": 100,
  "k": 65,
  "lo": 0.5525444321839044,
  "hi": 0.7363575181853967,
  "rel": 6.072446225213591,
  "relmed": 5.0,
  "relmax": 14.285714285714286,
  "abs": 1.1846153846153846,
  "idle2": 19
 },
 "C-25-10-20": {
  "n": 100,
  "k": 100,
  "lo": 0.9630065012310038,
  "hi": 1.0000000000000002,
  "rel": 112.73728703357186,
  "relmed": 112.5,
  "relmax": 153.84615384615384,
  "abs": 18.02,
  "idle2": 100
 },
 "C-30-1-40": {
  "n": 100,
  "k": 58,
  "lo": 0.48206486626332634,
  "hi": 0.6720161739336342,
  "rel": 6.904549180288826,
  "relmed": 5.882352941176471,
  "relmax": 16.666666666666668,
  "abs": 1.1896551724137931,
  "idle2": 23
 },
 "C-30-10-20": {
  "n": 100,
  "k": 100,
  "lo": 0.9630065012310038,
  "hi": 1.0000000000000002,
  "rel": 120.04266501472387,
  "relmed": 120.0,
  "relmax": 153.84615384615384,
  "abs": 18.11,
  "idle2": 100
 }
}

==> anc/three_phase_ni_supplement/original_studies/src/algo1.py <==
"""Alias: the experiment scripts import the algorithm as algo1."""

from algorithm1 import *  # noqa: F401,F403
from algorithm1 import solve  # noqa: F401


==> anc/three_phase_ni_supplement/original_studies/src/algorithm1.py <==
"""Algorithm 1 for 3-PhTP-NI with switchable pruning components and full
instrumentation.

Options
  bounds = 'tau' : prune with tau_k (draft Algorithm 1)
           'ell' : prune with ell_k = T^NI_{k,min}, computed first by Theorem 4
                   (preprocessing probes are COUNTED)
  skip   = True  : (needs 'ell') enumerate only witnesses with t_w >= ell_k and
                   only theta >= ell_3
  cap    = True  : test theta_h, h = max{i : theta_i < z - t_w1 - t_w2}, first;
                   binary search on [lo, h]
  choose = True  : Remark 3 -- enumerate the two phases with fewest links

Counters (research-standard nomenclature, cf. branch-and-bound reporting)
  pairs_total      |P_A| |P_B|
  pairs_generated  pairs reached by the loops (bound test executed)
  pairs_pruned     generated pairs eliminated by a bound test (incl. the pair
                   that ends an inner loop) or by the empty theta-cap
  pairs_margin     generated pairs rejected by a negative reduced margin
  pairs_evaluated  pairs on which at least one probe was solved
  probes_main / probes_pre   probes in the main loop / in preprocessing
"""

import sys
from probe import probe_flow


def tkmin_NI(a, b, t, Ps, k, ctr):
    others = [x for x in range(3) if x != k]
    A, B = sorted(others, key=lambda q: len(Ps[q]))  # enumerate the smaller
    for w in sorted(Ps[k], key=lambda c: (t[c[0]][c[1]], c)):
        th = t[w[0]][w[1]]
        supp = {c for c in Ps[k] if t[c[0]][c[1]] <= th} | Ps[A] | Ps[B]
        for wa in sorted(Ps[A]):
            aa, bb = list(a), list(b)
            for i, j in (w, wa):
                aa[i] -= 1
                bb[j] -= 1
            if min(aa) < 0 or min(bb) < 0:
                continue
            ctr['probes_pre'] += 1
            if probe_flow(aa, bb, supp, Ps[B])[1]:
                return th
    return None


def solve(a, b, t, Ps, bounds='ell', skip=True, cap=True, choose=True, trace=None):
    ctr = dict(
        pairs_total=0,
        pairs_generated=0,
        pairs_pruned=0,
        pairs_margin=0,
        pairs_evaluated=0,
        probes_main=0,
        probes_pre=0,
        inner_breaks=0,
        outer_stop=0,
        improvements=0,
    )
    if choose:
        order = sorted(range(3), key=lambda q: (len(Ps[q]), q))
        A, B, C = order[0], order[1], order[2]
        A, B = min(A, B), max(A, B)
    else:
        A, B, C = 0, 1, 2
    tv = lambda c: t[c[0]][c[1]]
    TC = sorted({tv(c) for c in Ps[C]})
    if bounds == 'ell':
        ell = [None] * 3
        ell[A] = tkmin_NI(a, b, t, Ps, A, ctr)
        if ell[A] is None:
            return None, None, None, ctr
        ell[B] = tkmin_NI(a, b, t, Ps, B, ctr)
        ell[C] = tkmin_NI(a, b, t, Ps, C, ctr)
    else:
        ell = [min(tv(c) for c in Ps[q]) for q in range(3)]
    PA = sorted(Ps[A], key=lambda c: (tv(c), c))
    PB = sorted(Ps[B], key=lambda c: (tv(c), c))
    if skip:
        PA = [w for w in PA if tv(w) >= ell[A]]
        PB = [w for w in PB if tv(w) >= ell[B]]
        lo0 = next(i for i, v in enumerate(TC) if v >= ell[C])
    else:
        lo0 = 0
    ctr['pairs_total'] = len(Ps[A]) * len(Ps[B])
    z = float('inf')
    best = None
    wit = None
    lbB = tv(PB[0]) if (not skip and PB) else ell[B]
    for wa in PA:
        ca = tv(wa)
        if ca + ell[B] + ell[C] >= z:
            ctr['outer_stop'] += 1
            break
        for wb in PB:
            cb = tv(wb)
            ctr['pairs_generated'] += 1
            if ca + cb + ell[C] >= z:
                ctr['pairs_pruned'] += 1
                ctr['inner_breaks'] += 1
                break
            aa, bb = list(a), list(b)
            for i, j in (wa, wb):
                aa[i] -= 1
                bb[j] -= 1
            if min(aa) < 0 or min(bb) < 0:
                ctr['pairs_margin'] += 1
                continue
            if cap:
                lim = z - ca - cb
                hi = max((i for i, v in enumerate(TC) if v < lim), default=-1)
                if hi < lo0:
                    ctr['pairs_pruned'] += 1
                    continue
            else:
                hi = len(TC) - 1
            base = {c for c in Ps[A] if tv(c) <= ca} | {c for c in Ps[B] if tv(c) <= cb}

            def Pi(idx):
                ctr['probes_main'] += 1
                L = base | {c for c in Ps[C] if tv(c) <= TC[idx]}
                return probe_flow(aa, bb, L, Ps[C])[1]

            ctr['pairs_evaluated'] += 1
            tested = []
            ok = Pi(hi)
            tested.append((TC[hi], ok))
            if not ok:
                if trace is not None:
                    trace.append((wa, wb, ca + cb + ell[C], tested, None, z))
                continue
            lo = lo0
            while lo < hi:
                mid = (lo + hi) // 2
                ok = Pi(mid)
                tested.append((TC[mid], ok))
                if ok:
                    hi = mid
                else:
                    lo = mid + 1
            val = ca + cb + TC[hi]
            if val < z:
                z = val
                ctr['improvements'] += 1
                tri = [0, 0, 0]
                tri[A], tri[B], tri[C] = ca, cb, TC[hi]
                best = tuple(tri)
                wit = (wa, wb, A, B, C)
            if trace is not None:
                trace.append((wa, wb, ca + cb + ell[C], tested, TC[hi], z))
    ctr['ell'] = tuple(ell) if bounds == 'ell' else None
    ctr['enumerated'] = (A, B, C)
    return (z if best else None), best, wit, ctr


==> anc/three_phase_ni_supplement/original_studies/src/gen.py <==
"""Instance generator for the computational study (documented in Section 6)."""

import random


def generate(m, n, trange, split, seed, supply=(10, 50)):
    """m x n balanced instance.
    times   : i.i.d. uniform integers in [trange[0], trange[1]]
    a_i     : i.i.d. uniform integers in [supply[0], supply[1]]
    b_j     : Q split by a uniformly random weak composition, then each b_j>=1
              is ensured by drawing positive parts (cut points without repeats)
    phases  : a uniformly random partition of the mn links into sets of sizes
              round(split[0]*mn), round(split[1]*mn), rest
    """
    rng = random.Random(seed)
    t = [[rng.randint(trange[0], trange[1]) for _ in range(n)] for _ in range(m)]
    a = [rng.randint(supply[0], supply[1]) for _ in range(m)]
    Q = sum(a)
    cuts = sorted(rng.sample(range(1, Q), n - 1)) if n > 1 else []
    b = [y - x for x, y in zip([0] + cuts, cuts + [Q])]
    cells = [(i, j) for i in range(m) for j in range(n)]
    rng.shuffle(cells)
    k1 = max(1, round(split[0] * m * n))
    k2 = max(1, round(split[1] * m * n))
    if k1 + k2 >= m * n:
        k2 = m * n - k1 - 1
    Ps = [set(cells[:k1]), set(cells[k1 : k1 + k2]), set(cells[k1 + k2 :])]
    return a, b, t, Ps


==> anc/three_phase_ni_supplement/original_studies/src/instances.py <==
"""Instance data and random instance generation for 3-PhTP-NI."""

import random


def example1():
    """Jain, Dahiya & Verma (2021), supplementary Example 1: 3-PhTP(ex1), 6x8.
       Published plain optimum: 38, triad (06,32,00)  <- Phase-3 IDLE.
       NI optimum: 41, triad (06,32,03)."""
    t = [
        [6, 3, 12, 21, 15, 32, 8, 42],
        [40, 4, 29, 3, 23, 17, 3, 6],
        [12, 21, 2, 7, 8, 11, 13, 24],
        [8, 5, 9, 4, 9, 15, 37, 9],
        [29, 27, 17, 19, 8, 14, 15, 23],
        [11, 35, 42, 5, 27, 32, 35, 27],
    ]
    a = [15, 10, 12, 6, 17, 20]
    b = [12, 5, 13, 6, 9, 20, 8, 7]
    z = lambda S: {(i - 1, j - 1) for (i, j) in S}
    P1 = z(
        {
            (1, 1),
            (1, 4),
            (2, 2),
            (2, 5),
            (2, 6),
            (2, 8),
            (3, 7),
            (4, 1),
            (4, 3),
            (4, 4),
            (4, 6),
            (5, 5),
            (5, 8),
            (6, 2),
            (6, 5),
            (6, 7),
        }
    )
    P2 = z(
        {
            (1, 2),
            (1, 3),
            (1, 5),
            (2, 7),
            (3, 1),
            (3, 3),
            (3, 4),
            (3, 6),
            (4, 5),
            (4, 8),
            (5, 2),
            (5, 3),
            (5, 7),
            (6, 6),
            (6, 8),
        }
    )
    P3 = z(
        {
            (1, 6),
            (1, 7),
            (1, 8),
            (2, 1),
            (2, 3),
            (2, 4),
            (3, 2),
            (3, 5),
            (3, 8),
            (4, 2),
            (4, 7),
            (5, 1),
            (5, 4),
            (5, 6),
            (6, 1),
            (6, 3),
            (6, 4),
        }
    )
    assert len(P1) + len(P2) + len(P3) == 48 and sum(a) == sum(b)
    return a, b, t, [P1, P2, P3]


def minimal_infeasible():
    """Smallest instance with S_NI empty but S nonempty.
       Each phase individually reachable; no solution reaches all three."""
    a, b = [1, 1], [1, 1]
    t = [[5, 7], [3, 9]]
    Ps = [{(0, 0)}, {(0, 1)}, {(1, 0), (1, 1)}]
    return a, b, t, Ps


def minimal_strict_tkmin():
    """Smallest instance with T^NI_{k,min} > tau_k (phase k=2, 1-indexed).
       tau_2 = 2 but T^NI_{2,min} = 3: allocating to the cheap Phase-2 cell
       (1,1) exhausts a_1 = 1, and row 1 is the sole source for the only
       Phase-1 cell (1,2), so Phase-1 would go idle."""
    a, b = [1, 2], [1, 2]
    t = [[2, 1], [4, 3]]
    Ps = [{(0, 1)}, {(0, 0), (1, 1)}, {(1, 0)}]
    return a, b, t, Ps


def counterexample_flowbounds():
    """Refutes the conjecture  FEAS  <=>  max sum_{k in S} F_k >= |S| for all S.
       All seven flow bounds hold, yet no non-idle solution exists."""
    a, b = [1, 2], [1, 2]
    t = [[1, 1], [1, 1]]
    Ps = [{(1, 1)}, {(1, 0), (0, 1)}, {(0, 0)}]
    return a, b, t, Ps


def example2():
    """Jain, Dahiya & Verma (2021), supplementary Example 2: 3-PhTP(ex2), 10x10.
       Phase partition transcribed from the underline/encircle markup of the
       Table 13 (rasterised from the supplement).  Transcription verified: the
       distinct time values of each phase reproduce the published lists exactly
       (Phase-1 {10,17,29,35,48,58}, Phase-2 {12,21,31,39,45,61},
        Phase-3 {9,19,28,43,60}).
       Published plain optimum: 40, triad (10,21,09) -- no idle phase.
       NI optimum: also 40 (the constraint is inactive here)."""
    t = [
        [21, 10, 48, 19, 31, 58, 43, 39, 60, 29],
        [29, 43, 21, 9, 35, 12, 58, 28, 10, 45],
        [60, 45, 17, 12, 58, 19, 43, 17, 45, 10],
        [35, 12, 60, 29, 28, 31, 10, 9, 39, 48],
        [45, 35, 9, 61, 19, 29, 31, 58, 17, 21],
        [10, 39, 29, 39, 43, 61, 28, 60, 12, 19],
        [9, 48, 31, 12, 10, 28, 45, 58, 43, 35],
        [12, 28, 58, 35, 21, 9, 60, 19, 29, 61],
        [19, 48, 28, 21, 43, 10, 9, 45, 43, 17],
        [31, 17, 35, 48, 12, 60, 29, 21, 9, 39],
    ]
    mk = [
        [2, 1, 1, 3, 2, 1, 3, 2, 3, 1],
        [1, 3, 2, 3, 1, 2, 1, 3, 1, 2],
        [3, 2, 1, 2, 1, 3, 3, 1, 2, 1],
        [1, 2, 3, 1, 3, 2, 1, 3, 2, 1],
        [2, 1, 3, 2, 3, 1, 2, 1, 1, 2],
        [1, 2, 1, 2, 3, 2, 3, 3, 2, 3],
        [3, 1, 2, 2, 1, 3, 2, 1, 3, 1],
        [2, 3, 1, 1, 2, 3, 3, 3, 1, 2],
        [3, 1, 3, 2, 3, 1, 3, 2, 3, 1],
        [2, 1, 1, 1, 2, 3, 1, 2, 3, 2],
    ]
    a = [5, 12, 20, 14, 18, 21, 7, 25, 15, 6]
    b = [18, 7, 14, 6, 21, 12, 20, 12, 6, 27]
    Ps = [set(), set(), set()]
    for i in range(10):
        for j in range(10):
            Ps[mk[i][j] - 1].add((i, j))
    assert sum(a) == sum(b) == 143
    return a, b, t, Ps


def random_instance(m, n, rng, max_a=3, max_t=9):
    """Random balanced instance with all three phases non-empty and b_j > 0."""
    while True:
        cells = [(i, j) for i in range(m) for j in range(n)]
        rng.shuffle(cells)
        if len(cells) < 3:
            raise ValueError("need m*n >= 3")
        k1 = rng.randint(1, len(cells) - 2)
        k2 = rng.randint(1, len(cells) - k1 - 1)
        Ps = [set(cells[:k1]), set(cells[k1 : k1 + k2]), set(cells[k1 + k2 :])]
        if not Ps[2]:
            continue
        a = [rng.randint(1, max_a) for _ in range(m)]
        tot = sum(a)
        if tot < n:
            continue
        cuts = sorted(rng.sample(range(1, tot), n - 1)) if n > 1 else []
        b = [y - x for x, y in zip([0] + cuts, cuts + [tot])]
        t = [[rng.randint(1, max_t) for _ in range(n)] for _ in range(m)]
        return a, b, t, Ps


==> anc/three_phase_ni_supplement/original_studies/src/mcmf.py <==
"""min-cost max-flow (SPFA based) + g(S) = max total flow on phases in S."""


class MCMF:
    def __init__(s, N):
        s.N = N
        s.g = [[] for _ in range(N)]

    def add(s, u, v, cap, cost):
        s.g[u].append([v, cap, cost, len(s.g[v])])
        # Reverse residual edges allow earlier flow to be cancelled.
        s.g[v].append([u, 0, -cost, len(s.g[u]) - 1])

    def run(s, S, T):
        INF = float('inf')
        flow = 0
        cost = 0
        while True:
            dist = [INF] * s.N
            dist[S] = 0
            inq = [False] * s.N
            pv = [None] * s.N
            q = [S]
            inq[S] = True
            while q:
                u = q.pop(0)
                inq[u] = False
                for idx, e in enumerate(s.g[u]):
                    v, cap, c, _ = e
                    if cap > 0 and dist[u] + c < dist[v]:
                        dist[v] = dist[u] + c
                        pv[v] = (u, idx)
                        if not inq[v]:
                            inq[v] = True
                            q.append(v)
            if dist[T] == INF:
                break
            f = INF
            v = T
            while v != S:
                u, idx = pv[v]
                f = min(f, s.g[u][idx][1])
                v = u
            v = T
            while v != S:
                u, idx = pv[v]
                s.g[u][idx][1] -= f
                e = s.g[u][idx]
                s.g[e[0]][e[3]][1] += f
                v = u
            flow += f
            cost += f * dist[T]
        return flow, cost


def g_of_S(a, b, allowed, Ps, S):
    """max sum_{k in S} F_k over feasible X on `allowed`; None if TP infeasible."""
    m, n = len(a), len(b)
    N = m + n + 2
    s, t = m + n, m + n + 1
    inS = set()
    for k in S:
        inS |= Ps[k]
    mc = MCMF(N)
    for i in range(m):
        mc.add(s, i, a[i], 0)
    for j in range(n):
        mc.add(m + j, t, b[j], 0)
    for i, j in allowed:
        mc.add(i, m + j, sum(a), -1 if (i, j) in inS else 0)
    fl, co = mc.run(s, t)
    if fl != sum(a):
        return None
    return -co


==> anc/three_phase_ni_supplement/original_studies/src/plain.py <==
"""Exact optimum of plain 3-PhTP (idle phases allowed), for comparison only.
OPT = min{th1+th2+th3 : TP feasible on L(th)}, th_k in {0} u T_k (0 = phase
unused).  For fixed th1 the least feasible th3 is non-increasing in th2, so a
two-pointer sweep needs O(beta+gamma) feasibility tests per th1."""

import sys
from probe import maxflow_tp


def solve_plain(a, b, t, Ps):
    V = [[0] + sorted({t[i][j] for (i, j) in P}) for P in Ps]
    srt = [sorted(P, key=lambda c: t[c[0]][c[1]]) for P in Ps]

    def L(th):
        s = set()
        for k in range(3):
            for c in srt[k]:
                if t[c[0]][c[1]] <= th[k]:
                    s.add(c)
                else:
                    break
        return s

    feas = lambda th: maxflow_tp(a, b, L(th)) is not None
    z, best, tests = float('inf'), None, 0
    for th1 in V[0]:
        if th1 >= z:
            break
        p3 = len(V[2]) - 1
        for th2 in V[1]:
            if th1 + th2 >= z:
                break
            tests += 1
            if not feas((th1, th2, V[2][p3])):
                continue
            while p3 > 0:
                tests += 1
                if feas((th1, th2, V[2][p3 - 1])):
                    p3 -= 1
                else:
                    break
            if th1 + th2 + V[2][p3] < z:
                z, best = th1 + th2 + V[2][p3], (th1, th2, V[2][p3])
    return z, best, tests


==> anc/three_phase_ni_supplement/original_studies/src/plain_fast.py <==
"""Exact plain 3-PhTP optimum:  OPT = min(OPT_NI, min_k OPT_{-k}),
OPT_{-k} = best T_a+T_b over solutions with phase k empty (a, b may be empty).
For fixed th_a, feasibility is monotone in th_b -> binary search."""

from probe import maxflow_tp


def opt_without(a, b, t, Ps, k, z):
    A, B = [q for q in range(3) if q != k]
    VA = [0] + sorted({t[i][j] for (i, j) in Ps[A]})
    VB = [0] + sorted({t[i][j] for (i, j) in Ps[B]})
    best = None
    for ta in VA:
        if ta >= z:
            break
        sa = {c for c in Ps[A] if t[c[0]][c[1]] <= ta}
        feas = (
            lambda tb: maxflow_tp(a, b, sa | {c for c in Ps[B] if t[c[0]][c[1]] <= tb})
            is not None
        )
        cap = [i for i, v in enumerate(VB) if ta + v < z]
        if not cap or not feas(VB[cap[-1]]):
            continue
        lo, hi = 0, cap[-1]
        while lo < hi:
            mid = (lo + hi) // 2
            if feas(VB[mid]):
                hi = mid
            else:
                lo = mid + 1
        z = ta + VB[hi]
        tri = [0, 0, 0]
        tri[A], tri[B] = ta, VB[hi]
        best = tuple(tri)
    return z, best


def solve_plain(a, b, t, Ps, zNI=None, triNI=None):
    z = float('inf') if zNI is None else zNI
    best = triNI
    for k in range(3):
        z2, tri = opt_without(a, b, t, Ps, k, z)
        if tri is not None and z2 < z:
            z, best = z2, tri
    return z, best


==> anc/three_phase_ni_supplement/original_studies/src/probe.py <==
"""Same interface as probe.py, using SciPy's compiled max flow and SCC."""

import numpy as np
from scipy.sparse import csr_matrix
from scipy.sparse.csgraph import maximum_flow, connected_components


def maxflow_tp(a, b, L):
    m, n = len(a), len(b)
    Q = sum(a)
    if Q != sum(b) or min(a, default=0) < 0 or min(b, default=0) < 0:
        return None
    if Q == 0:
        return {}
    L = list(L)
    T = m + n + 1
    src = [0] * m + [1 + i for (i, j) in L] + [m + 1 + j for j in range(n)]
    dst = [1 + i for i in range(m)] + [m + 1 + j for (i, j) in L] + [T] * n
    cap = list(a) + [Q] * len(L) + list(b)
    G = csr_matrix((np.array(cap, dtype=np.int32), (src, dst)), shape=(T + 1, T + 1))
    r = maximum_flow(G, 0, T, method='dinic')
    if r.flow_value != Q:
        return None
    F = r.flow.tocsr()
    X = {}
    for i, j in L:
        v = F[1 + i, m + 1 + j]
        if v > 0:
            X[(i, j)] = int(v)
    return X


def probe_flow(a, b, L, PC):
    X0 = maxflow_tp(a, b, L)
    if X0 is None:
        return False, False
    if any(c in PC for c in X0):
        return True, True
    m, n = len(a), len(b)
    L = list(L)
    src = [i for (i, j) in L] + [m + j for (i, j) in X0]
    dst = [m + j for (i, j) in L] + [i for (i, j) in X0]
    G = csr_matrix((np.ones(len(src), dtype=np.int8), (src, dst)), shape=(m + n, m + n))
    _, comp = connected_components(G, directed=True, connection='strong')
    return True, any(comp[i] == comp[m + j] for (i, j) in L if (i, j) in PC)


==> anc/three_phase_ni_supplement/original_studies/src/probe_purepy.py <==
"""Evaluation of Pi for 3-PhTP-NI.

probe_flow(a, b, L, PC): decide whether the transportation problem with margins
a, b restricted to support L has an integer solution with positive flow on PC.

Method (Lemma 2'): compute one feasible X0 by max flow.  If none, false.  If
X0 already uses PC, true.  Otherwise true iff some cell (i,j) in L & PC has i
and terminal j in the same strongly connected component of the residual
digraph R(X0): arcs i->j for every (i,j) in L, arcs j->i whenever x0_ij > 0.

probe_mcf: the min-cost-flow evaluation of the draft's Lemma 2, kept as an
independent oracle.
"""

from collections import deque
import sys

sys.setrecursionlimit(10000)


def maxflow_tp(a, b, L):
    """Dinic on the bipartite network. Returns X (dict cell->amount) or None."""
    m, n = len(a), len(b)
    Q = sum(a)
    if Q != sum(b) or min(a, default=0) < 0 or min(b, default=0) < 0:
        return None
    if Q == 0:
        return {}
    N = m + n + 2
    S, T = m + n, m + n + 1
    head = [[] for _ in range(N)]
    to = []
    cap = []

    def add(u, v, c):
        head[u].append(len(to))
        to.append(v)
        cap.append(c)
        head[v].append(len(to))
        to.append(u)
        cap.append(0)

    for i in range(m):
        if a[i] > 0:
            add(S, i, a[i])
    for j in range(n):
        if b[j] > 0:
            add(m + j, T, b[j])
    cell_edge = {}
    for i, j in L:
        cell_edge[(i, j)] = len(to)
        add(i, m + j, Q)
    flow = 0
    while True:
        lvl = [-1] * N
        lvl[S] = 0
        dq = deque([S])
        while dq:
            u = dq.popleft()
            for e in head[u]:
                if cap[e] > 0 and lvl[to[e]] < 0:
                    lvl[to[e]] = lvl[u] + 1
                    dq.append(to[e])
        if lvl[T] < 0:
            break
        it = [0] * N

        def dfs(u, f):
            if u == T:
                return f
            hu = head[u]
            while it[u] < len(hu):
                e = hu[it[u]]
                v = to[e]
                if cap[e] > 0 and lvl[v] == lvl[u] + 1:
                    d = dfs(v, min(f, cap[e]))
                    if d:
                        cap[e] -= d
                        cap[e ^ 1] += d
                        return d
                it[u] += 1
            return 0

        while True:
            f = dfs(S, Q)
            if not f:
                break
            flow += f
    if flow != Q:
        return None
    return {c: cap[e ^ 1] for c, e in cell_edge.items() if cap[e ^ 1] > 0}


def _scc(N, adj):
    """Iterative Tarjan. Returns component id per node."""
    index = [-1] * N
    low = [0] * N
    onst = [False] * N
    comp = [-1] * N
    st = []
    idx = 0
    c = 0
    for s in range(N):
        if index[s] >= 0:
            continue
        work = [(s, 0)]
        index[s] = low[s] = idx
        idx += 1
        st.append(s)
        onst[s] = True
        while work:
            v, p = work[-1]
            if p < len(adj[v]):
                work[-1] = (v, p + 1)
                w = adj[v][p]
                if index[w] < 0:
                    index[w] = low[w] = idx
                    idx += 1
                    st.append(w)
                    onst[w] = True
                    work.append((w, 0))
                elif onst[w]:
                    low[v] = min(low[v], index[w])
            else:
                work.pop()
                if work:
                    u = work[-1][0]
                    low[u] = min(low[u], low[v])
                if low[v] == index[v]:
                    while True:
                        w = st.pop()
                        onst[w] = False
                        comp[w] = c
                        if w == v:
                            break
                    c += 1
    return comp


def probe_flow(a, b, L, PC):
    X0 = maxflow_tp(a, b, L)
    if X0 is None:
        return False, False  # (feasible, Pi)
    if any(c in PC for c in X0):
        return True, True
    m, n = len(a), len(b)
    adj = [[] for _ in range(m + n)]
    for i, j in L:
        adj[i].append(m + j)
    for i, j in X0:
        adj[m + j].append(i)
    comp = _scc(m + n, adj)
    return True, any(comp[i] == comp[m + j] for (i, j) in L if (i, j) in PC)


# ------------------------------------------------------------------ oracle --
def probe_mcf(a, b, L, PC):
    """Draft Lemma 2: min sum c_ij x_ij with c = -1 on L&PC, 0 on L\\PC,
       links outside L deleted.  Successive shortest paths (Bellman-Ford)."""
    m, n = len(a), len(b)
    Q = sum(a)
    if Q != sum(b) or min(a) < 0 or min(b) < 0:
        return False, False
    if Q == 0:
        return True, False
    N = m + n + 2
    S, T = m + n, m + n + 1
    g = [[] for _ in range(N)]

    def add(u, v, c, w):
        g[u].append([v, c, w, len(g[v])])
        g[v].append([u, 0, -w, len(g[u]) - 1])

    for i in range(m):
        add(S, i, a[i], 0)
    for j in range(n):
        add(m + j, T, b[j], 0)
    for i, j in L:
        add(i, m + j, Q, -1 if (i, j) in PC else 0)
    flow = cost = 0
    while True:
        dist = [float('inf')] * N
        dist[S] = 0
        inq = [False] * N
        pv = [None] * N
        dq = deque([S])
        inq[S] = True
        while dq:
            u = dq.popleft()
            inq[u] = False
            for k, (v, c, w, _) in enumerate(g[u]):
                if c > 0 and dist[u] + w < dist[v]:
                    dist[v] = dist[u] + w
                    pv[v] = (u, k)
                    if not inq[v]:
                        inq[v] = True
                        dq.append(v)
        if dist[T] == float('inf'):
            break
        f = Q
        v = T
        while v != S:
            u, k = pv[v]
            f = min(f, g[u][k][1])
            v = u
        v = T
        while v != S:
            u, k = pv[v]
            e = g[u][k]
            e[1] -= f
            g[v][e[3]][1] += f
            v = u
        flow += f
        cost += f * dist[T]
    if flow != Q:
        return False, False
    return True, (-cost) >= 1


==> anc/three_phase_ni_supplement/original_studies/src/reference.py <==
"""3-PhTP-NI: reference implementations + validation."""

from itertools import product
from functools import lru_cache


# ---------- max-flow feasibility for a transportation problem on a support ----
def tp_feasible(a, b, allowed):
    """Integer TP with margins a,b on support `allowed` (set of (i,j)) feasible?
       Balanced assumed. Dinic-style BFS/DFS max flow."""
    m, n = len(a), len(b)
    if any(x < 0 for x in a) or any(x < 0 for x in b):
        return False
    if sum(a) != sum(b):
        return False
    if sum(a) == 0:
        return True
    N = m + n + 2
    S, T = m + n, m + n + 1
    cap = [dict() for _ in range(N)]

    def add(u, v, c):
        cap[u][v] = cap[u].get(v, 0) + c
        cap[v].setdefault(u, 0)

    for i in range(m):
        add(S, i, a[i])
    for j in range(n):
        add(m + j, T, b[j])
    for i, j in allowed:
        add(i, m + j, sum(a))
    flow = 0
    while True:  # BFS level graph
        lvl = [-1] * N
        lvl[S] = 0
        q = [S]
        while q:
            nq = []
            for u in q:
                for v, c in cap[u].items():
                    if c > 0 and lvl[v] < 0:
                        lvl[v] = lvl[u] + 1
                        nq.append(v)
            q = nq
        if lvl[T] < 0:
            break
        it = [None] * N

        def dfs(u, f):
            if u == T:
                return f
            if it[u] is None:
                it[u] = list(cap[u].keys())
            while it[u]:
                v = it[u][-1]
                if cap[u][v] > 0 and lvl[v] == lvl[u] + 1:
                    d = dfs(v, min(f, cap[u][v]))
                    if d:
                        cap[u][v] -= d
                        cap[v][u] += d
                        return d
                it[u].pop()
            return 0

        while True:
            f = dfs(S, float('inf'))
            if not f:
                break
            flow += f
    return flow == sum(a)


# ---------- brute force: enumerate every integer solution -------------------
def all_solutions(a, b):
    m, n = len(a), len(b)

    def rows(i, colrem):
        if i == m:
            if all(c == 0 for c in colrem):
                yield []
            return
        for alloc in compositions(a[i], colrem):
            nc = tuple(c - x for c, x in zip(colrem, alloc))
            for rest in rows(i + 1, nc):
                yield [alloc] + rest

    def compositions(total, caps):
        n = len(caps)

        def rec(k, rem):
            if k == n:
                if rem == 0:
                    yield ()
                return
            for v in range(0, min(caps[k], rem) + 1):
                for r in rec(k + 1, rem - v):
                    yield (v,) + r

        return rec(0, total)

    yield from rows(0, tuple(b))


def phase_of(P1, P2, P3, i, j):
    if (i, j) in P1:
        return 0
    if (i, j) in P2:
        return 1
    return 2


def brute(a, b, t, P1, P2, P3):
    best, arg = None, None
    for X in all_solutions(a, b):
        F = [0, 0, 0]
        T = [0, 0, 0]
        for i in range(len(a)):
            for j in range(len(b)):
                if X[i][j] > 0:
                    k = phase_of(P1, P2, P3, i, j)
                    F[k] += X[i][j]
                    T[k] = max(T[k], t[i][j])
        if min(F) >= 1:
            s = sum(T)
            if best is None or s < best:
                best, arg = s, (tuple(T), [r[:] for r in X])
    return best, arg


# ---------- Theorem N: witness-triple enumeration ---------------------------
def witness(a, b, t, P1, P2, P3):
    Ps = [P1, P2, P3]
    best, arg = None, None
    for w1 in P1:
        for w2 in P2:
            for w3 in P3:
                W = [w1, w2, w3]
                c = [t[w[0]][w[1]] for w in W]
                if best is not None and sum(c) >= best:
                    continue
                L = set()
                for k in range(3):
                    for i, j in Ps[k]:
                        if t[i][j] <= c[k]:
                            L.add((i, j))
                aa = list(a)
                bb = list(b)
                for i, j in W:
                    aa[i] -= 1
                    bb[j] -= 1
                if tp_feasible(aa, bb, L):
                    best, arg = sum(c), tuple(c)
    return best, arg


==> anc/three_phase_ni_supplement/original_studies/src/solver.py <==
"""3-PhTP-NI: the two-witness algorithm, plus allocation extraction.

Problem
-------
Balanced integer transportation problem, link set partitioned into phases
P1, P2, P3.  Minimise T1 + T2 + T3 where Tk = max{ t_ij : (i,j) in Pk, x_ij > 0 },
subject to the NON-IDLENESS constraint Fk(X) >= 1 for every phase k.

Key theorem (two-witness reduction)
-----------------------------------
    OPT = min { t_w1 + t_w2 + theta3 }
over w1 in P1, w2 in P2, theta3 a Phase-3 time value, such that the
transportation problem with margins reduced by one at w1 and w2, restricted
to the support
    L = P1^{<= t_w1}  u  P2^{<= t_w2}  u  P3^{<= theta3},
is feasible AND attains max F3 >= 1.

Only two phases need explicit witnesses: the third condition is decided by a
single min-cost flow.  This is necessary -- NI cannot be decided by bounding
phase flows (see instances.counterexample_flowbounds).
"""

from mcmf import MCMF, g_of_S


def _support(t, Ps, theta):
    s = set()
    for k in range(3):
        s |= {(i, j) for (i, j) in Ps[k] if t[i][j] <= theta[k]}
    return s


def solve(
    a, b, t, Ps, enumerate_phases=None, flow_phase=None, with_witness=False, lb=None
):
    """Final Algorithm 1 (tau pruning + incumbent cap + Remark-3 phase choice).
    Returns (value, triad) or, with with_witness=True, (value, triad, (w_A, w_B))
    where w_A, w_B are the witnesses in the two enumerated phases.  The legacy
    arguments enumerate_phases / flow_phase / lb are accepted and ignored.
    (None, None[, None]) if S_NI is empty."""
    from algorithm1 import solve as _solve

    z, tri, wit, ctr = _solve(
        a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True
    )
    if z is None:
        return (None, None, None) if with_witness else (None, None)
    return (z, tri, (wit[0], wit[1])) if with_witness else (z, tri)


def solve_plain(a, b, t, Ps):
    """Optimum of the ORIGINAL 3-PhTP (no non-idleness). Threshold enumeration.
       Included for comparison; theta_k = 0 means phase k carries nothing."""
    from reference import tp_feasible

    Tv = [sorted({t[i][j] for (i, j) in P}) + [0] for P in Ps]
    best, arg = None, None
    for x in Tv[0]:
        for y in Tv[1]:
            for z in Tv[2]:
                if best is not None and x + y + z >= best:
                    continue
                if tp_feasible(a, b, _support(t, Ps, (x, y, z))):
                    best, arg = x + y + z, (x, y, z)
    return best, arg


def allocation(a, b, t, Ps, theta, forced=(), maximize_phase=None):
    """Build an explicit integer allocation X meeting margins on support
       L(theta), with `forced` cells carrying >= 1 unit.  None if infeasible."""
    aa, bb = list(a), list(b)
    for i, j in forced:
        aa[i] -= 1
        bb[j] -= 1
    if min(aa) < 0 or min(bb) < 0:
        return None
    allowed = _support(t, Ps, theta)
    m, n = len(aa), len(bb)
    N = m + n + 2
    s, snk = m + n, m + n + 1
    mc = MCMF(N)
    arcs = {}
    for i in range(m):
        mc.add(s, i, aa[i], 0)
    for j in range(n):
        mc.add(m + j, snk, bb[j], 0)
    cap = max(sum(aa), 1)
    for i, j in sorted(allowed):
        arcs[(i, j)] = len(mc.g[i])
        cost = (
            -1 if (maximize_phase is not None and (i, j) in Ps[maximize_phase]) else 0
        )
        mc.add(i, m + j, cap, cost)
    fl, _ = mc.run(s, snk)
    if fl != sum(aa):
        return None
    X = [[0] * n for _ in range(m)]
    for (i, j), idx in arcs.items():
        e = mc.g[i][idx]
        X[i][j] = mc.g[m + j][e[3]][1]
    for i, j in forced:
        X[i][j] += 1
    return X


def triad_and_flows(X, t, Ps):
    """(T1,T2,T3), (F1,F2,F3) realised by allocation X."""
    T, F = [0, 0, 0], [0, 0, 0]
    for i in range(len(X)):
        for j in range(len(X[0])):
            if X[i][j] > 0:
                for k in range(3):
                    if (i, j) in Ps[k]:
                        F[k] += X[i][j]
                        T[k] = max(T[k], t[i][j])
    return tuple(T), tuple(F)


def check_margins(X, a, b):
    return all(sum(X[i]) == a[i] for i in range(len(a))) and all(
        sum(r[j] for r in X) == b[j] for j in range(len(b))
    )


def solve_and_build(a, b, t, Ps, enumerate_phases=(0, 1), flow_phase=2):
    """Convenience: solve and return (value, triad, X) with X an explicit
       optimal allocation realising exactly that triad.  (None,None,None) if
       S_NI is empty."""
    from algorithm1 import solve as _solve

    val, tri, wit, ctr = _solve(
        a, b, t, Ps, bounds='tau', skip=False, cap=True, choose=True
    )
    if val is None:
        return None, None, None
    X = allocation(a, b, t, Ps, tri, forced=(wit[0], wit[1]), maximize_phase=wit[4])
    return val, tri, X


==> anc/three_phase_ni_supplement/original_studies/src/tmin.py <==
"""T^NI_{k,min}: minimum Phase-k time over non-idle solutions.

Theorem.  With {a,b} = {1,2,3} \\ {k},
    T^NI_{k,min} = min { t_w : w in Pk, exists w_a in Pa with Pi_k(w,w_a) }
where Pi_k(w,w_a) asserts that the transportation problem with margins reduced
at w and w_a, on support  Pk^{<= t_w} u Pa u Pb,  is feasible with max Fb >= 1.

Corollary.  S_NI is non-empty iff T^NI_{k,min} is defined, for any single k.
So this routine doubles as the emptiness test.

Note T^NI_{k,min} >= tau_k, and the inequality can be STRICT (about 25% of
random instances) -- see instances.minimal_strict_tkmin.  This is a genuine
computation, not a lookup of the cheapest Phase-k entry.
"""

from mcmf import g_of_S


def tkmin_NI(a, b, t, Ps, k):
    """Minimum Phase-k time over S_NI, or None if S_NI is empty."""
    others = [x for x in range(3) if x != k]
    A, B = others
    if len(Ps[A]) > len(Ps[B]):
        A, B = B, A  # enumerate the smaller phase
    for w in sorted(Ps[k], key=lambda c: t[c[0]][c[1]]):
        th = t[w[0]][w[1]]
        supp = {c for c in Ps[k] if t[c[0]][c[1]] <= th} | Ps[A] | Ps[B]
        for wa in Ps[A]:
            aa, bb = list(a), list(b)
            for i, j in (w, wa):
                aa[i] -= 1
                bb[j] -= 1
            if min(aa) < 0 or min(bb) < 0:
                continue
            g = g_of_S(aa, bb, supp, Ps, (B,))
            if g is not None and g >= 1:
                return th
    return None


def is_NI_feasible(a, b, t, Ps):
    return tkmin_NI(a, b, t, Ps, 0) is not None


def lower_bound(a, b, t, Ps):
    """sum_k T^NI_{k,min} <= OPT.  Tight on small constrained instances (87%),
       weak when supplies are abundant (Example 1: bound 9 vs OPT 41)."""
    vals = [tkmin_NI(a, b, t, Ps, k) for k in range(3)]
    return None if any(v is None for v in vals) else sum(vals)


==> anc/three_phase_ni_supplement/original_studies/study_struct.py <==
import sys
import random
import statistics
import os

sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), 'src'))
import solver
import tmin

SIZES = [(4, 4), (5, 5), (6, 6), (8, 8)]
SUPPLY = {'tight (a~U[1,5])': (1, 5), 'abundant (a~U[5,25])': (5, 25)}


def inst(m, n, lo, hi, rng, tmax=40):
    while True:
        cells = [(i, j) for i in range(m) for j in range(n)]
        rng.shuffle(cells)
        k = len(cells) // 3
        Ps = [set(cells[:k]), set(cells[k : 2 * k]), set(cells[2 * k :])]
        a = [rng.randint(lo, hi) for _ in range(m)]
        tot = sum(a)
        if tot < n:
            continue
        cuts = sorted(rng.sample(range(1, tot), n - 1))
        b = [y - x for x, y in zip([0] + cuts, cuts + [tot])]
        t = [[rng.randint(1, tmax) for _ in range(n)] for _ in range(m)]
        return a, b, t, Ps


REPS = 20
print(
    f"{'supply':>22} {'size':>6} {'NI-infeas':>10} {'plain idle':>11} {'NI binds':>9} {'mean price':>11} {'max price':>10}"
)
print("-" * 84)
for lab, (lo, hi) in SUPPLY.items():
    for m, n in SIZES:
        rng = random.Random(7000 + m * 10 + n + lo)
        infeas = idle = binds = 0
        prices = []
        nfeas = 0
        for _ in range(REPS):
            a, b, t, Ps = inst(m, n, lo, hi, rng)
            vn, _ = solver.solve(a, b, t, Ps)
            if vn is None:
                infeas += 1
                continue
            nfeas += 1
            vp, tp = solver.solve_plain(a, b, t, Ps)
            if min(tp) == 0:
                idle += 1
            if vn > vp:
                binds += 1
                prices.append(100 * (vn - vp) / vp)
        mp = f"{statistics.mean(prices):9.1f}%" if prices else "        -"
        xp = f"{max(prices):8.1f}%" if prices else "       -"
        print(
            f"{lab:>22} {m}x{n:<4} {100*infeas/REPS:9.0f}% {100*idle/max(nfeas,1):10.0f}% "
            f"{100*binds/max(nfeas,1):8.0f}% {mp} {xp}",
            flush=True,
        )


==> anc/three_phase_ni_supplement/original_studies/study_time.py <==
import sys
import time
import random
import statistics
import os

sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), 'src'))
import solver

SIZES = [(5, 5), (5, 10), (10, 12), (10, 15), (15, 15), (20, 15), (20, 25), (30, 35)]
RANGES = [40, 100, 200, 500]


def inst(m, n, tmax, rng):
    cells = [(i, j) for i in range(m) for j in range(n)]
    rng.shuffle(cells)
    k = len(cells) // 3
    Ps = [set(cells[:k]), set(cells[k : 2 * k]), set(cells[2 * k :])]
    a = [rng.randint(5, 25) for _ in range(m)]
    tot = sum(a)
    cuts = sorted(rng.sample(range(1, tot), n - 1))
    b = [y - x for x, y in zip([0] + cuts, cuts + [tot])]
    t = [[rng.randint(1, tmax) for _ in range(n)] for _ in range(m)]
    return a, b, t, Ps


print(f"{'size':>8} | " + " | ".join(f"[1,{r}]".rjust(9) for r in RANGES) + " |  reps")
print("-" * 62)
for m, n in SIZES:
    reps = 10 if m * n <= 300 else 5
    row = []
    for r in RANGES:
        rng = random.Random(1000 + m * 100 + n * 10 + r)
        ts = []
        for _ in range(reps):
            a, b, t, Ps = inst(m, n, r, rng)
            s = time.time()
            solver.solve(a, b, t, Ps)
            ts.append(time.time() - s)
        row.append(statistics.mean(ts))
    print(
        f"{m}x{n:<5} | " + " | ".join(f"{v:9.3f}" for v in row) + f" |  {reps}",
        flush=True,
    )


==> anc/three_phase_ni_supplement/original_studies/tests/test_validation.py <==
"""Validation harness for 3-PhTP-NI.  Run:  python3 tests/test_validation.py

Reproduces every empirical claim in the working notes:
  1. algorithm == brute force == witness enumeration
  2. T^NI_{k,min} == brute force; and can strictly exceed tau_k (~25%)
  3. the flow-bound conjectures for NI-feasibility are FALSE
  4. post-filtering the parent paper's proficient triads is wrong (~50%)
  5. Example 1: plain 38 (Phase-3 idle) vs NI 41
"""

import sys
import os
import random
from itertools import combinations

sys.path.insert(0, os.path.join(os.path.dirname(__file__), '..', 'src'))

import instances
import solver
import tmin
from reference import brute, witness, all_solutions, phase_of
from mcmf import g_of_S

PASS = "PASS"
FAIL = "FAIL"


def line(name, ok, detail=""):
    print(f"  [{PASS if ok else FAIL}] {name}{'  ' + detail if detail else ''}")
    return ok


# ---------------------------------------------------------------- 1 ----------
def test_algorithm_vs_brute(trials=400, seed=23):
    rng = random.Random(seed)
    bad = n = infeas = 0
    for _ in range(trials):
        m, nn = rng.choice([2, 3]), rng.choice([2, 3])
        a, b, t, Ps = instances.random_instance(m, nn, rng)
        rb = brute(a, b, t, *Ps)[0]
        rw = witness(a, b, t, *Ps)[0]
        ra = solver.solve(a, b, t, Ps)[0]
        n += 1
        infeas += rb is None
        if not (rb == rw == ra):
            bad += 1
    return line(
        "algorithm == brute == witness",
        bad == 0,
        f"({n} instances, {infeas} NI-infeasible, {bad} mismatches)",
    )


# ---------------------------------------------------------------- 2 ----------
def _brute_tk(a, b, t, Ps, k):
    best = None
    for X in all_solutions(a, b):
        F = [0, 0, 0]
        T = [0, 0, 0]
        for i in range(len(a)):
            for j in range(len(b)):
                if X[i][j] > 0:
                    q = phase_of(Ps[0], Ps[1], Ps[2], i, j)
                    F[q] += X[i][j]
                    T[q] = max(T[q], t[i][j])
        if min(F) >= 1 and (best is None or T[k] < best):
            best = T[k]
    return best


def test_tkmin(trials=250, seed=41):
    rng = random.Random(seed)
    bad = n = strict = 0
    for _ in range(trials):
        m, nn = rng.choice([2, 3]), rng.choice([2, 3])
        a, b, t, Ps = instances.random_instance(m, nn, rng)
        for k in range(3):
            r1 = _brute_tk(a, b, t, Ps, k)
            r2 = tmin.tkmin_NI(a, b, t, Ps, k)
            n += 1
            if r1 != r2:
                bad += 1
            if r1 is not None and r1 > min(t[i][j] for (i, j) in Ps[k]):
                strict += 1
    ok = line(
        "T^NI_{k,min} == brute force", bad == 0, f"({n} checks, {bad} mismatches)"
    )
    pct = 100 * strict / max(n, 1)
    ok &= line("T^NI_{k,min} > tau_k occurs", strict > 0, f"({pct:.0f}% of checks)")
    return ok


# ---------------------------------------------------------------- 3 ----------
def _feas_brute(a, b, Ps, L):
    for X in all_solutions(a, b):
        F = [0, 0, 0]
        ok = True
        for i in range(len(a)):
            for j in range(len(b)):
                if X[i][j] > 0:
                    if (i, j) not in L:
                        ok = False
                        break
                    for k in range(3):
                        if (i, j) in Ps[k]:
                            F[k] += X[i][j]
            if not ok:
                break
        if ok and min(F) >= 1:
            return True
    return False


def test_flowbound_conjecture_false(trials=400, seed=7):
    rng = random.Random(seed)
    disagree = 0
    for _ in range(trials):
        m, nn = rng.choice([2, 3]), rng.choice([2, 3])
        a, b, t, Ps = instances.random_instance(m, nn, rng)
        cells = [(i, j) for i in range(m) for j in range(nn)]
        L = {c for c in cells if rng.random() < 0.75}
        if not L:
            continue
        conj = True
        for r in (1, 2, 3):
            for S in combinations(range(3), r):
                g = g_of_S(a, b, L, Ps, S)
                if g is None or g < r:
                    conj = False
                    break
            if not conj:
                break
        if _feas_brute(a, b, Ps, L) != conj:
            disagree += 1
    # also the hand-built minimal counterexample
    a, b, t, Ps = instances.counterexample_flowbounds()
    bounds_ok = all(
        g_of_S(a, b, set().union(*Ps), Ps, S) is not None
        and g_of_S(a, b, set().union(*Ps), Ps, S) >= len(S)
        for r in (1, 2, 3)
        for S in combinations(range(3), r)
    )
    really = solver.solve(a, b, t, Ps)[0] is not None
    return line(
        "flow-bound conjecture is FALSE",
        disagree > 0 and bounds_ok and not really,
        f"({disagree} random disagreements; minimal counterexample confirmed)",
    )


# ---------------------------------------------------------------- 4 ----------
def test_postfiltering_wrong(trials=500, seed=99):
    rng = random.Random(seed)
    n = fail = 0
    for _ in range(trials):
        m, nn = rng.choice([2, 3]), rng.choice([2, 3])
        a, b, t, Ps = instances.random_instance(m, nn, rng)
        S = set()
        for X in all_solutions(a, b):
            T = [0, 0, 0]
            for i in range(len(a)):
                for j in range(len(b)):
                    if X[i][j] > 0:
                        q = phase_of(Ps[0], Ps[1], Ps[2], i, j)
                        T[q] = max(T[q], t[i][j])
            S.add(tuple(T))
        NI = [s for s in S if min(s) > 0]
        if not NI:
            continue
        n += 1
        # ALL triads proficient w.r.t. Phase-1, ties included (S*_1); any list
        # recorded by the algorithm of [13] is a subset, so failure here is a
        # lower bound on its failure rate under every tie-breaking rule.
        best = {}
        for s in S:
            best[s[0]] = min(best.get(s[0], 10**9), s[1] + s[2])
        Sstar = [s for s in S if s[1] + s[2] == best[s[0]]]
        filtered = min((sum(s) for s in Sstar if min(s) > 0), default=None)
        if filtered != min(sum(s) for s in NI):
            fail += 1
    pct = 100 * fail / max(n, 1)
    return line(
        "filtering ALL proficient triads (ties incl.) fails",
        fail > 0,
        f"({pct:.1f}% of {n} NI-feasible instances)",
    )


# ---------------------------------------------------------------- 5 ----------
def test_example1():
    a, b, t, Ps = instances.example1()
    plain = solver.solve_plain(a, b, t, Ps)
    ni = solver.solve(a, b, t, Ps)
    ok = line(
        "ex1 plain optimum == 38, triad (6,32,0)",
        plain == (38, (6, 32, 0)),
        "  <- Phase-3 idle",
    )
    ok &= line("ex1 NI optimum == 41, triad (6,32,3)", ni == (41, (6, 32, 3)))
    Xp = solver.allocation(a, b, t, Ps, (6, 32, 0))
    w1 = next(c for c in Ps[0] if t[c[0]][c[1]] == 6)
    w2 = next(c for c in Ps[1] if t[c[0]][c[1]] == 32)
    Xn = solver.allocation(a, b, t, Ps, (6, 32, 3), forced=(w1, w2), maximize_phase=2)
    ok &= line(
        "ex1 allocations satisfy all margins",
        solver.check_margins(Xp, a, b) and solver.check_margins(Xn, a, b),
    )
    Tp, Fp = solver.triad_and_flows(Xp, t, Ps)
    Tn, Fn = solver.triad_and_flows(Xn, t, Ps)
    ok &= line(
        "ex1 realised triads/flows match",
        Tp == (6, 32, 0) and Fp[2] == 0 and Tn == (6, 32, 3) and Fn[2] > 0,
        f"plain F={Fp}, NI F={Fn}",
    )
    return ok


if __name__ == "__main__":
    print("3-PhTP-NI validation\n")
    results = [
        test_example1(),
        test_algorithm_vs_brute(),
        test_tkmin(),
        test_flowbound_conjecture_false(),
        test_postfiltering_wrong(),
    ]
    print(f"\n{sum(results)}/{len(results)} groups passed")
    sys.exit(0 if all(results) else 1)


==> anc/three_phase_ni_supplement/proposition6_reproduction/README.md <==
# Proposition 6: reproduction log

Computational check of Proposition 6 (Section 7.1 of the article): Algorithm 3.1 of Jain et al.
with the modifications (N1)-(N3), every auxiliary problem solved exactly by enumeration.

`drive_repro.log` is the output of an October 2026 reproduction (15 October 2026), run with the
authors' scripts `original_studies/audit/drive.py` and `alg31.py`:

    cd original_studies
    python3 audit/drive.py 1 1500
    python3 audit/drive.py 2 1500

Arguments: SEED TRIALS. Instances: `instances.random_instance(m, n, rng, max_a=3, max_t=9)`,
sizes 2x2, 2x3, 3x2, 3x3, 2x4, 3x4. The log does not print the seeds; they are taken from the
reproduction notes.

Recorded results (one block per run): the three valid variants are correct on 1,500 + 1,500 =
3,000 instances; without (N2) ("N1 only (Step 2 uses T1min)") 639 + 618 = 1,257 runs reach a
step with no applicable branch. No assertion of `alg31.py` failed (failures would be listed as
`ASSERT ...`).

Limitations:
- This is a reproduction with documented seeds, not the original run. The original run's
  seeds and output were not retained, so it is not known whether it used the same instances;
  other seed pairs also give 1,257.
- The Python version of the reproduction was not recorded (the `random` stream may depend on it).
- The log holds aggregate counts and one example instance per run; there are no records of
  individual instances.



==> anc/three_phase_ni_supplement/proposition6_reproduction/drive_repro.log <==
orig (no NI), sanity                 {'correct': 1500}
NI: N1+N2, orig T2 floor & t^0       {'correct': 1500}
NI: N1+N2+E1+E2 (full)               {'correct': 1500}
NI: N1 only (Step 2 uses T1min)      {'undefined (no branch)': 639, 'correct': 861}
example for NI: N1 only (Step 2 uses T1min) : ([3, 2], [1, 1, 3], [[8, 1, 7], [7, 1, 8]], [[(0, 1), (0, 2), (1, 0), (1, 2)], [(0, 0)], [(1, 1)]])
orig (no NI), sanity                 {'correct': 1500}
NI: N1+N2, orig T2 floor & t^0       {'correct': 1500}
NI: N1+N2+E1+E2 (full)               {'correct': 1500}
NI: N1 only (Step 2 uses T1min)      {'undefined (no branch)': 618, 'correct': 882}
example for NI: N1 only (Step 2 uses T1min) : ([2, 3], [2, 3], [[1, 3], [7, 7]], [[(1, 0)], [(0, 1), (1, 1)], [(0, 0)]])


==> anc/three_phase_ni_supplement/run_all.sh <==
#!/bin/sh
# Runs every check of the package in turn; each part stops with a non-zero exit status on a mismatch.
set -e
cd "$(dirname "$0")"
echo "== 1. filtering experiment (original, byte-for-byte) (started $(date '+%H:%M:%S'))";  sh filtering/reproduce_filt.sh
echo "== 2. sensitivity experiments (new) (started $(date '+%H:%M:%S'))";                   sh sensitivity/run_sensitivity.sh
echo "== 3. Algorithm 1 correctness (reconstructed run) (started $(date '+%H:%M:%S'))";     sh correctness/run_correctness.sh
echo "== 4. HiGHS models: solver-independent check (started $(date '+%H:%M:%S'))";          (cd highs_reproduction && python3 scripts/verify_feasible_point.py models/hi_bug_indicator.mps feasible_points/point_indicator_obj19.csv && python3 scripts/verify_feasible_point.py models/hi_bug_threshold.mps feasible_points/point_threshold_obj6.csv && (shasum -a 256 -c SHA256SUMS 2>/dev/null || sha256sum -c SHA256SUMS) > /dev/null && echo "highs_reproduction checksums OK")
echo "== 5. Jain et al. auxiliary-problem count (new script) (started $(date '+%H:%M:%S'))"; (cd jain && python3 jain_six_problem_counterexample.py 1500 20261016)
echo "== 6. Synthetic dispatch scenario (new) (started $(date '+%H:%M:%S'))"; (cd dispatch && python3 three_wave_instance.py | grep -E "^(OPT|OPT_NI|nilib_brute|algorithm1_scc|algorithm1_probe|solutions_in_Shat):")
echo "== ALL CHECKS PASSED ($(date '+%H:%M:%S'))"


==> anc/three_phase_ni_supplement/sensitivity/expected/comp_seeds100-111_round3_percentages.log <==
seed 100: Phase-1 60.1%  any 81.4%
seed 101: Phase-1 61.4%  any 83.1%
seed 102: Phase-1 59.2%  any 82.0%
seed 103: Phase-1 60.5%  any 81.3%
seed 104: Phase-1 58.6%  any 82.3%
seed 105: Phase-1 58.4%  any 81.5%
seed 106: Phase-1 59.5%  any 82.7%
seed 107: Phase-1 56.4%  any 81.1%
seed 108: Phase-1 57.5%  any 80.8%
seed 109: Phase-1 60.2%  any 82.7%
seed 110: Phase-1 58.8%  any 82.1%
seed 111: Phase-1 59.5%  any 81.8%
mean 59.17  sd 1.36  min 56.4  max 61.4  over 12 seeds x 2000


==> anc/three_phase_ni_supplement/sensitivity/expected/comp_seeds100-111_round4.raw <==
seed 106: Phase-1 1189/2000 = 59.45%  any 1654/2000 = 82.70%
seed 110: Phase-1 1175/2000 = 58.75%  any 1642/2000 = 82.10%
seed 108: Phase-1 1151/2000 = 57.55%  any 1615/2000 = 80.75%
seed 100: Phase-1 1202/2000 = 60.10%  any 1628/2000 = 81.40%
seed 102: Phase-1 1185/2000 = 59.25%  any 1639/2000 = 81.95%
seed 104: Phase-1 1172/2000 = 58.60%  any 1647/2000 = 82.35%
seed 107: Phase-1 1127/2000 = 56.35%  any 1622/2000 = 81.10%
mean 57.90  sd 2.19  min 56.4  max 59.5  over 2 seeds x 2000
seed 101: Phase-1 1227/2000 = 61.35%  any 1662/2000 = 83.10%
mean 60.73  sd 0.88  min 60.1  max 61.4  over 2 seeds x 2000
seed 103: Phase-1 1209/2000 = 60.45%  any 1627/2000 = 81.35%
mean 59.85  sd 0.85  min 59.2  max 60.5  over 2 seeds x 2000
seed 109: Phase-1 1205/2000 = 60.25%  any 1654/2000 = 82.70%
mean 58.90  sd 1.91  min 57.5  max 60.2  over 2 seeds x 2000
seed 105: Phase-1 1168/2000 = 58.40%  any 1629/2000 = 81.45%
mean 58.50  sd 0.14  min 58.4  max 58.6  over 2 seeds x 2000
seed 111: Phase-1 1191/2000 = 59.55%  any 1637/2000 = 81.85%
mean 59.15  sd 0.57  min 58.8  max 59.5  over 2 seeds x 2000


==> anc/three_phase_ni_supplement/sensitivity/expected/iid_seeds5001-5008_round3_percentages.log <==
seed 5001: Phase-1 42.2%  any 68.3%
seed 5002: Phase-1 41.5%  any 67.2%
seed 5003: Phase-1 40.4%  any 67.5%
seed 5004: Phase-1 42.9%  any 67.2%
seed 5005: Phase-1 41.2%  any 68.1%
seed 5006: Phase-1 42.1%  any 67.8%
seed 5007: Phase-1 41.4%  any 68.5%
seed 5008: Phase-1 42.7%  any 69.8%
mean 41.80  sd 0.85  min 40.4  max 42.9  over 8 seeds x 2000


==> anc/three_phase_ni_supplement/sensitivity/filt_seed_counts.py <==
#!/usr/bin/env python3
"""Spread of the S*-filtering failure rate (Phase 1) under the archive's sampler
(instances.random_instance, max_a=4, max_t=12, sizes 3x3..4x4) over independent seeds.
S* is computed exactly from the archive's enumeration; the tie-breaking runs of [13]'s algorithm
are not executed (tie-breaking does not affect S*), so the instance streams differ from filt.py's.
Prints the exact counts for each seed."""

import math
import random
import statistics as st
import sys
from pathlib import Path

A = Path(sys.argv[1])
seeds = range(int(sys.argv[2]), int(sys.argv[3]))
N = int(sys.argv[4])
SAMPLER = (
    sys.argv[5] if len(sys.argv) > 5 else "comp"
)  # 'comp' (archive) or 'iid' (independent labels, reject empty phases)
sys.path.insert(0, str(A / "src"))
sys.path.insert(0, str(A / "audit"))
import instances
from alg31 import enumerate_triads


def fail(tri, k, opt):
    o = [q for q in range(3) if q != k]
    g = {}
    for x in tri:
        g.setdefault(x[k], []).append(x)
    S = [
        x
        for v in g.values()
        for x in v
        if x[o[0]] + x[o[1]] == min(y[o[0]] + y[o[1]] for y in v)
    ]
    ni = [sum(x) for x in S if min(x) > 0]
    return (min(ni) if ni else None) != opt


rates = []
for s in seeds:
    rng = random.Random(s)
    done = f1 = fa = 0
    while done < N:
        m, n = rng.choice([(3, 3), (3, 4), (4, 3), (4, 4)])
        if SAMPLER == "comp":
            a, b, t, Ps = instances.random_instance(m, n, rng, max_a=4, max_t=12)
        else:
            while True:
                lab = {(i, j): rng.randrange(3) for i in range(m) for j in range(n)}
                if len(set(lab.values())) == 3:
                    break
            Ps = [{c for c, k in lab.items() if k == q} for q in range(3)]
            a = [rng.randint(1, 4) for _ in range(m)]
            if sum(a) < n:
                continue
            cuts = sorted(rng.sample(range(1, sum(a)), n - 1))
            b = [y - x for x, y in zip([0] + cuts, cuts + [sum(a)])]
            t = [[rng.randint(1, 12) for _ in range(n)] for _ in range(m)]
        tri = {x[0] for x in enumerate_triads(a, b, t, Ps)}
        NI = [x for x in tri if min(x) > 0]
        if not NI:
            continue
        done += 1
        opt = min(map(sum, NI))
        fk = [fail(tri, k, opt) for k in range(3)]
        f1 += fk[0]
        fa += any(fk)
    rates.append(100 * f1 / N)
    print(
        f"seed {s}: Phase-1 {f1}/{N} = {100*f1/N:.2f}%  any {fa}/{N} = {100*fa/N:.2f}%",
        flush=True,
    )
if len(rates) > 1:  # summary only for several seeds
    print(
        f"mean {st.mean(rates):.2f}  sd {st.stdev(rates):.2f}  min {min(rates):.1f}  max {max(rates):.1f}  over {len(rates)} seeds x {N}"
    )


==> anc/three_phase_ni_supplement/sensitivity/pooled.py <==
#!/usr/bin/env python3
"""Pool the per-seed counts printed by filt_seed_counts.py and compare with Section 6.9 of the article.
Usage: python3 sensitivity/pooled.py comp out/sens_comp.log
       python3 sensitivity/pooled.py iid  out/sens_iid.log"""

import math
import re
import sys

mode, path = sys.argv[1], sys.argv[2]
rows = sorted(
    (int(s), int(f1), int(fa))
    for s, f1, fa in re.findall(
        r"seed (\d+): Phase-1 (\d+)/2000 = [\d.]+%  any (\d+)/2000", open(path).read()
    )
)


def wilson(k, n, z=1.959964):
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return 100 * (c - h), 100 * (c + h)


fmt1 = lambda x: f"{x:.1f}"  # Python float formatting, as used for the printed numbers
n = 2000 * len(rows)
k1 = sum(r[1] for r in rows)
ka = sum(r[2] for r in rows)
got = dict(
    seeds=[r[0] for r in rows],
    phase1_range=f"{fmt1(min(r[1] for r in rows) / 20)}--{fmt1(max(r[1] for r in rows) / 20)}",
    any_range=f"{fmt1(min(r[2] for r in rows) / 20)}--{fmt1(max(r[2] for r in rows) / 20)}",
    phase1_pooled=f"{100 * k1 / n:.1f}",
    any_pooled=f"{100 * ka / n:.1f}",
    phase1_pooled_count=f"{k1}/{n}",
    phase1_wilson="{:.1f}--{:.1f}".format(*wilson(k1, n)),
    any_wilson="{:.1f}--{:.1f}".format(*wilson(ka, n)),
)
want = {
    "comp": dict(
        seeds=list(range(100, 112)),
        phase1_range="56.4--61.4",
        phase1_pooled="59.2",
        phase1_pooled_count="14201/24000",
        phase1_wilson="58.5--59.8",
        any_pooled="81.9",
        any_wilson="81.4--82.4",
    ),
    "iid": dict(
        seeds=list(range(5001, 5009)),
        phase1_range="40.4--42.9",
        phase1_pooled="41.8",
        any_range="67.2--69.8",
    ),
}[mode]
bad = 0
for key, v in got.items():
    w = want.get(key)
    ok = w is None or v == w
    bad += not ok
    print(
        f'{key:20s} computed {v!s:24s} manuscript {"-" if w is None else w!s:24s} {"" if w is None else ("OK" if ok else "DIFFERENT")}'
    )
print("ALL NUMBERS MATCH THE MANUSCRIPT" if not bad else f"{bad} NUMBER(S) DIFFER")
sys.exit(1 if bad else 0)


==> anc/three_phase_ni_supplement/sensitivity/run_sensitivity.sh <==
#!/bin/sh
# Sensitivity samples added during the revision (not part of the original study).
# (a) 12 replicate samples of 2,000 instances from the distribution of the filtering experiment
#     (seeds 100-111); (b) 8 samples with independent uniform phase labels (seeds 5001-5008).
# Only the sets S*_k are computed (the tie-breaking runs of [13] are skipped), so the instance
# streams differ from filt.py's.  The per-seed runs are independent; set JOBS to run them in parallel.
set -e
cd "$(dirname "$0")/.."
mkdir -p out
JOBS=${JOBS:-1}
run() {  # $1 sampler, $2 first seed, $3 last seed + 1, $4 output
  : > "$4"
  s=$2
  while [ "$s" -lt "$3" ]; do
    i=0; pids=''
    while [ "$i" -lt "$JOBS" ] && [ "$s" -lt "$3" ]; do
      python3 sensitivity/filt_seed_counts.py archive "$s" "$((s+1))" 2000 "$1" > "out/.part_$1_$s" &
      pids="$pids $!"; s=$((s+1)); i=$((i+1))
    done
    for p in $pids; do wait "$p" || { echo "a sensitivity run failed" >&2; exit 1; }; done
  done
  cat out/.part_$1_* > "$4"; rm -f out/.part_$1_*
}
run comp 100 112 out/sens_comp.log
python3 sensitivity/pooled.py comp out/sens_comp.log
run iid 5001 5009 out/sens_iid.log
python3 sensitivity/pooled.py iid out/sens_iid.log


==> anc/three_phase_ni_supplement/tools/sha256check.py <==
#!/usr/bin/env python3
"""Compare the SHA-256 of two files (portable replacement for sha256sum/shasum).
Usage: python3 tools/sha256check.py FILE REFERENCE   -> exit 0 iff identical."""

import hashlib
import sys

h = [hashlib.sha256(open(p, "rb").read()).hexdigest() for p in sys.argv[1:3]]
for p, d in zip(sys.argv[1:3], h):
    print(d, p)
print("BYTE-IDENTICAL" if h[0] == h[1] else "DIFFERENT")
sys.exit(0 if h[0] == h[1] else 1)

